SCAFFOLD under Hessian Similarity: Sharp Convergence Rates

One of the main challenges of federated learning is heterogeneous data split among the clients, leading to biased local updates called client drift. The SCAFFOLD algorithm (Karimireddy et al., 2020) corrects client drift with control variates, but its relation to the similarity of client data is not yet fully understood: the original similarity-based guarantees cover only quadratics with a stronger second-order similarity assumption, and a follow-up weakly convex analysis (Luo et al., 2025) obtains a $\sqrt{L\delta}$ dependence for $L$-smooth losses with averaged Hessian similarity $\delta$. We analyze SCAFFOLD with minibatch-based control variates and establish linear dependence on Hessian similarity beyond quadratics, for both convex and nonconvex objectives. In particular, for convex objectives with exact gradients, $R$ SCAFFOLD rounds with $K$ local steps lead to an objective gap of order $(L/K+\delta)D_0^2/R$, where $D_0$ is the initial distance to a minimizer. When $K=\Theta(L/\delta)$, it improves the minibatch SGD rate by a factor $\Theta(L/\delta)$. For nonconvex objectives, we prove an analogous stationarity guarantee under uniform Hessian similarity for a client-selection variant. In both settings, we extend these guarantees to stochastic gradients and prove matching lower bounds for the analyzed methods with constant local stepsizes. We also show that, under partial participation, even identical clients need not obtain the full communication benefit of additional local steps.

==> anc/supplementary_material/AISTATS2027/figures/plot_nn.py <==
"""Replot the archived 400-round NN results for the manuscript.

Run from any directory; requires matplotlib. No training or retuning.
Input: the final archive's plot_data.csv (mean and sample SD, three seeds).
"""
import csv
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = Path(__file__).resolve().parent
OUTPUT = HERE
DATA = HERE.parents[1] / "experiments/nn/records/final-400/report/plot_data.csv"
METHODS = ["scaffold_average", "scaffold_select", "mbsgd"]
LABELS = ["SCAFFOLD averaging", "SCAFFOLD selection", "Minibatch SGD"]
COLORS = ["#2563eb", "#d97706", "#15803d"]
with DATA.open(newline="") as handle:
    ROWS = list(csv.DictReader(handle))

plt.rcParams.update({"font.family": "serif", "font.size": 9,
                     "axes.titlesize": 9, "axes.labelsize": 9,
                     "legend.fontsize": 8.5, "pdf.fonttype": 42})


def panel(ax, kind, partition, k):
    for method, label, color in zip(METHODS, LABELS, COLORS):
        rows = sorted((r for r in ROWS if r["plot"] == kind
                       and r["partition"] == partition and int(r["K"]) == k
                       and r["method"] == method), key=lambda r: int(r["round"]))
        assert [int(r["round"]) for r in rows] == list(range(0, 401, 5))
        assert all(int(r["n"]) == 3 for r in rows)
        x = [float(r["x"]) for r in rows]
        y = [float(r["mean"]) for r in rows]
        sd = [float(r["sample_sd"]) for r in rows]
        ax.plot(x, y, color=color, label=label, linewidth=1.3)
        ax.fill_between(x, [a-b for a, b in zip(y, sd)],
                        [a+b for a, b in zip(y, sd)], color=color,
                        alpha=0.13, linewidth=0)
    ax.grid(alpha=0.18, linewidth=0.5)
    ax.spines[["top", "right"]].set_visible(False)
    ax.set_title(f"{'IID' if partition == 'iid' else 'Dirichlet 0.1'}, $K={k}$")
    if "accuracy" in kind:
        ax.set_ylim(0, 100)
        ax.set_ylabel("Test accuracy (%)")
    else:
        ax.set_ylabel("Training loss")
    if kind.endswith("rounds"):
        ax.set_xlim(0, 400)
        ax.set_xticks([0, 100, 200, 300, 400])
        ax.set_xlabel("Communication rounds")
    elif kind.endswith("gradient_samples"):
        ax.set_xlim(left=0)
        ax.set_xlabel("Gradient-sample evaluations (millions)")
    else:
        ax.set_xlim(left=0)
        ax.set_xlabel("Modeled communication (GiB)")


def save(name, cells, rows=2):
    assert len(cells) == 2 * rows
    fig, axes = plt.subplots(rows, 2, figsize=(6.75, 2.3 if rows == 1 else 4.2),
                             squeeze=False)
    for ax, cell in zip(axes.flat, cells):
        panel(ax, *cell)
    handles, labels = axes[0, 0].get_legend_handles_labels()
    fig.legend(handles, labels, loc="upper center", ncol=3, frameon=False,
               bbox_to_anchor=(0.51, 1.0), handlelength=1.8, columnspacing=1.4)
    fig.subplots_adjust(left=0.085, right=0.97,
                        bottom=0.21 if rows == 1 else 0.11,
                        top=0.77 if rows == 1 else 0.87,
                        wspace=0.26, hspace=0.52)
    fig.savefig(OUTPUT / f"{name}.pdf", metadata={"CreationDate": None,
                "ModDate": None, "Subject": "Final 400-round archive; mean +/- sample SD"})
    plt.close(fig)


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=HERE)
    OUTPUT = parser.parse_args().output
    OUTPUT.mkdir(parents=True, exist_ok=True)
    save("nn_comparison_computation", [("test_accuracy_gradient_samples", part, 40)
                                       for part in ["iid", "dirichlet"]], rows=1)
    save("nn_comparison_k10", [(kind, part, 10) for part in ["iid", "dirichlet"]
                               for kind in ["test_accuracy_rounds", "test_accuracy_gradient_samples"]])
    save("nn_training_loss", [("training_loss_rounds", part, k)
                              for part in ["iid", "dirichlet"] for k in [10, 40]])


==> anc/supplementary_material/AISTATS2027/figures/plot_nn_diagnostics.py <==
"""Paper figures from archived trajectory diagnostics; no training or retuning."""
import csv
import statistics as st
from pathlib import Path

import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt

HERE = Path(__file__).resolve().parent
OUTPUT = HERE
DATA = HERE.parents[1] / "experiments/nn/records/trajectory-diagnostics/report/sampled_direction_maxima.csv"
with DATA.open(newline="") as handle:
    rows = list(csv.DictReader(handle))
lookup = {(r["partition"], r["method"], int(r["seed"]), int(r["round"]),
           float(r["relative_radius"]), int(r["subset_size"])): r for r in rows}
assert len(lookup) == len(rows) == 1512
ROUNDS = list(range(0, 401, 20))
METHODS = ["scaffold_average", "scaffold_select", "mbsgd"]
LABELS = ["SCAFFOLD averaging", "SCAFFOLD selection", "Minibatch SGD"]
COLORS = ["#2563eb", "#d97706", "#15803d"]
PARTS = ["iid", "dirichlet"]
plt.rcParams.update({"font.family": "serif", "font.size": 9,
                     "axes.titlesize": 9, "legend.fontsize": 8.5,
                     "pdf.fonttype": 42})


def values(part, method, metric, radius, size):
    data = [[float(lookup[part, method, seed, r, radius, size][metric])
             for seed in [1901, 1902, 1903]] for r in ROUNDS]
    return [st.mean(v) for v in data], [st.stdev(v) for v in data]


def style(ax):
    ax.set_xlim(0, 400)
    ax.set_xticks([0, 100, 200, 300, 400])
    ax.set_xlabel("Communication rounds")
    ax.spines[["top", "right"]].set_visible(False)
    ax.grid(alpha=.2, linewidth=.5)


def save(fig, name):
    fig.savefig(OUTPUT / (name + ".pdf"), metadata={"CreationDate": None,
                "ModDate": None, "Subject": "Archived finite gradient secants; not theorem constants"})
    plt.close(fig)


def main():
    fig, axes = plt.subplots(2, 2, figsize=(6.75, 4.2), sharey="row")
    for row, (radius, metric, label) in enumerate([
        (.01, "delta_avg", r"$\widehat\delta_{\mathrm{avg}}$"),
        (.01, "delta_max", r"$\widehat\delta_{\max}$")]):
        for ax, part in zip(axes[row], PARTS):
            for method, name, color in zip(METHODS, LABELS, COLORS):
                mean, sd = values(part, method, metric, radius, 256)
                assert all(m-s > 0 for m, s in zip(mean, sd))
                ax.plot(ROUNDS, mean, label=name, color=color, linewidth=1.3)
                ax.fill_between(ROUNDS, [m-s for m, s in zip(mean, sd)],
                                [m+s for m, s in zip(mean, sd)], color=color,
                                alpha=.13, linewidth=0)
            ax.set_yscale("log")
            ax.set_title('IID' if part == 'iid' else 'Dirichlet 0.1')
            ax.set_ylabel(label)
            style(ax)
    fig.legend(*axes[0, 0].get_legend_handles_labels(), loc="upper center",
               ncol=3, frameon=False, columnspacing=1.2)
    fig.subplots_adjust(left=.085, right=.97, bottom=.11, top=.87,
                        hspace=.52, wspace=.27)
    save(fig, "nn_diagnostic_disagreement")

    # Normalize within each seed before computing means and sample SD.
    fig, axes = plt.subplots(1, 2, figsize=(6.75, 2.8), sharey=True)
    metrics = [("delta_avg", r"$\widehat\delta_{\mathrm{avg}}/\widehat L_{\mathrm{loc}}$", "#2563eb"),
               ("delta_max", r"$\widehat\delta_{\max}/\widehat L_{\mathrm{loc}}$", "#d97706"),
               ("L_g", r"$\widehat L_g/\widehat L_{\mathrm{loc}}$", "#15803d")]
    for ax, part in zip(axes, PARTS):
        for offset, (metric, label, color) in zip([-.24, 0, .24], metrics):
            groups = [[float(lookup[part, method, seed, 400, .01, 256][metric]) /
                       float(lookup[part, method, seed, 400, .01, 256]["L_loc"])
                       for seed in [1901, 1902, 1903]] for method in METHODS]
            ax.bar([i + offset for i in range(3)], [st.mean(v) for v in groups],
                   width=.22, yerr=[st.stdev(v) for v in groups], capsize=2,
                   color=color, label=label, error_kw={"elinewidth": .8})
        ax.axhline(1, color="0.35", linestyle="--", linewidth=.9,
                   label=r"$\widehat L_{\mathrm{loc}}/\widehat L_{\mathrm{loc}}=1$")
        ax.set_xticks(range(3), ["Averaging", "Selection", "Minibatch SGD"])
        ax.set_title("IID" if part == "iid" else "Dirichlet 0.1")
        ax.set_ylim(0, 1.12)
        ax.set_yticks([0, .25, .5, .75, 1])
        ax.grid(axis="y", alpha=.2, linewidth=.5)
        ax.set_axisbelow(True)
        ax.spines[["top", "right"]].set_visible(False)
    axes[0].set_ylabel(r"Ratio to $\widehat L_{\mathrm{loc}}$")
    fig.legend(*axes[0].get_legend_handles_labels(), loc="upper center",
               ncol=2, frameon=False, columnspacing=1.5)
    fig.subplots_adjust(left=.085, right=.985, bottom=.15, top=.72, wspace=.12)
    save(fig, "nn_diagnostic_ratios")


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--output", type=Path, default=HERE)
    OUTPUT = parser.parse_args().output
    OUTPUT.mkdir(parents=True, exist_ok=True)
    main()


==> anc/supplementary_material/README.md <==
# Supplementary code and data

This archive contains the code, configurations, and numerical results for all
experiments in the paper. Run all commands from this directory.

- `experiments/convex/`: deterministic quadratic benchmark (NumPy, Matplotlib).
  See `experiments/convex/README.md` and `AVERAGED_RESULTS.md`.
- `experiments/nn/`: CIFAR-10 experiments and trajectory diagnostics
  (PyTorch). See `experiments/nn/README.md`.
- `AISTATS2027/figures/`: scripts that render the manuscript figures from the
  saved results.

## Reproducing the paper's figures and tables

All figures are regenerated from the saved numerical results without training:

| Paper item | Saved data | Command |
| --- | --- | --- |
| Quadratic benchmark: rounds to target and effective stepsizes (`convex_rounds.pdf`, `convex_stepsizes.pdf`) | `experiments/convex/averaged_results/summary.csv` | `python -B experiments/convex/make_paper_figure.py --output figures` |
| CIFAR-10 test accuracy versus rounds, K=40 (`nn_comparison_rounds.pdf`) | `experiments/nn/records/final-400/report/plot_data.csv` | `python -B experiments/nn/reporting/make_paper_figure.py --output figures` |
| K=10 results, training loss, accuracy versus gradient samples (`nn_comparison_k10.pdf`, `nn_training_loss.pdf`, `nn_comparison_computation.pdf`) | same `plot_data.csv` | `python -B AISTATS2027/figures/plot_nn.py --output figures` |
| Trajectory-diagnostic figures (`nn_diagnostic_disagreement.pdf`, `nn_diagnostic_ratios.pdf`) | `experiments/nn/records/trajectory-diagnostics/report/sampled_direction_maxima.csv` | `python -B AISTATS2027/figures/plot_nn_diagnostics.py --output figures` |
| Selected stepsizes and final test accuracy (table) | `experiments/nn/records/final-400/report/summary.csv`, `selection.json` | values are stored directly |
| Diagnostic measurements at round 400 (table) | `experiments/nn/records/trajectory-diagnostics/report/endpoint_summary.csv` | values are stored directly |

The plotting scripts require NumPy and Matplotlib; the paper figures were
produced with Matplotlib 3.11.2.

## Rerunning the experiments

- Quadratic benchmark: `python -B experiments/convex/tune_stepsizes.py --averaged`
  recomputes all candidates and selections in `experiments/convex/averaged_results/`.
- CIFAR-10: `experiments/nn/README.md` gives the commands for stepsize tuning
  (160 runs), evaluation (36 runs), summaries, and trajectory diagnostics. The
  exact client partitions, validation split, and all run configurations are
  included, and the runner verifies regenerated partitions against them.
  CIFAR-10 is downloaded by torchvision with `--download`.


==> anc/supplementary_material/experiments/convex/AVERAGED_RESULTS.md <==
# Convex benchmark: averaged server output

The benchmark evaluates f(mean(x1,...,xR))-f_star, excludes x0 from each average, and
uses the theoretical local stepsize

    eta = 1/max(L, 3*sqrt(2)*K*delta).

The target accuracy is epsilon=1e-5. The parameters are:
L=1, lambda_min=1e-8, m=160, N=10, D0=1, 90%/10% initial squared-distance
split, delta in {0.01,0.03,0.1}, and K in {1,2,4,8,16,32,64,128,256}.

## Result

At K=256:

| Delta | Theoretical rounds | Tuned first crossing | Tuned reach-and-remain rounds | Selected alpha for reach-and-remain |
| ---: | ---: | ---: | ---: | ---: |
| 0.01 | 144 | 14 | 15 | 219.383 |
| 0.03 | 429 | 39 | 43 | 77.402 |
| 0.1 | 1427 | 134 | 138 | 24.439 |

The selected effective stepsize initially grows with K and then saturates.
The rounds curves decrease and then plateau. Tuning reduces the constants
and moves the transition to larger K. This is an illustration on a controlled
quadratic, not proof of exact delta scaling or unrestricted optimality.

The two criteria can select different stepsizes. For delta=0.01, K=256, the
candidate with the earliest first crossing reaches the target at round 14 but
remains below it only from round 18; the reach-and-remain selection, used in
the paper, remains below the target from round 15. For delta=0.03 the
corresponding rounds are 39 and 47 versus 43, and for delta=0.1 they are 134
and 138 versus 138.

## Selection protocol

For each setting, 40 log-spaced alpha values span 0.1*alpha_theorem to
0.99*the exact strict-stability ceiling; alpha_theorem is included explicitly.
Twenty additional interior log-spaced values refine the neighbors of the
best coarse first-crossing point. Select from this same 61-point set the
candidate reaching and remaining below the target fastest through round
20,000. Ties use smaller alpha. No separate refinement is performed for
this final criterion. Stability is a restriction on the underlying server
recurrence; we do not search unstable stepsizes for finite-horizon cancellation.

All 27 settings have successful theorem and tuned choices. Of 1,647
candidates, 22 are censored at the 20,000-round budget and 49 exceed the
target again after their first crossing. Censored values are blank in CSV,
not zero. The finite observation window is not an infinite-horizon guarantee.

## Results and files

- `averaged_results/summary.csv`: all selected choices and theoretical baselines.
- `averaged_results/candidates.csv`: every candidate, score, and stability radius.
- `averaged_results/selected_traces.npz`: common and heterogeneous objective
  contributions evaluated at the averaged server iterate, for both selections.
- `averaged_results/recurrence_checks.csv`: comparisons with explicit client updates.
- `averaged_results/metadata.json`: benchmark parameters and stepsize-selection settings.

The paper figure is generated only from `averaged_results/summary.csv` by
`make_paper_figure.py`; it shows the reach-and-remain selection. Its default output directory is `AISTATS2027/figures/`.

Reproduce from the project root:

```bash
python -B experiments/convex/tune_stepsizes.py --averaged
python -B experiments/convex/make_paper_figure.py --output /path/to/figures
```


==> anc/supplementary_material/experiments/convex/README.md <==
# Convex experiment

The benchmark evaluates the objective at the averaged server iterate with target
accuracy 1e-5. It combines a shared diagonal quadratic with a heterogeneous
2D block. See `AVERAGED_RESULTS.md` for parameters and interpretation.

From the repository root, with NumPy and Matplotlib installed:

```bash
python -B experiments/convex/tune_stepsizes.py --averaged
python -B experiments/convex/make_paper_figure.py --output /path/to/figures
```

Tuning recomputes and replaces `averaged_results/`; use a separate checkout to
preserve the archived results. Plotting only reads `averaged_results/summary.csv`;
its default output is `AISTATS2027/figures/`.

The implementation consists of `benchmark.py`, `averaged_output.py`,
`tune_stepsizes.py`, and `make_paper_figure.py`.
All numerical results, including candidate scores, selected traces, recurrence
checks and benchmark settings, are included.


==> anc/supplementary_material/experiments/convex/averaged_output.py <==
"""Averaged server output and its theoretical stepsize."""
import numpy as np
from benchmark import Trajectory, exact_trajectory


def theorem_stepsize(problem, K):
    if isinstance(K, bool) or not isinstance(K, (int, np.integer)) or K < 1:
        raise ValueError('K must be a positive integer')
    return 1. / max(problem.L, 3*np.sqrt(2)*K*problem.delta)


def average_server_iterates(problem, trajectory):
    """Row R is mean(x^1,...,x^R); x0 is excluded from every positive R.

    Row zero retains x0 for initial-target diagnostics only. Evaluate the
    objective at the mean; do NOT average the objective values.
    """
    points = trajectory.iterates.copy()
    points[1:] = np.cumsum(points[1:], axis=0)/np.arange(1, len(points))[:, None]
    common, heterogeneous = problem.component_gaps(points)
    return Trajectory(points, common, heterogeneous)


def exact_averaged_trajectory(problem, *, K, rounds, eta=None):
    if eta is None:
        eta = theorem_stepsize(problem, K)
    return average_server_iterates(problem, exact_trajectory(problem, K=K, rounds=rounds, eta=eta))


==> anc/supplementary_material/experiments/convex/averaged_results/candidates.csv <==
delta,K,alpha,eta,stage,first_round,sustained_round,rebound,heterogeneous_spectral_radius,alpha_ceiling,last_gap
0.01,1,0.1,0.1,coarse,,,False,0.999,2.0,1.8059866280958003e-05
0.01,1,0.10795625870658115,0.10795625870658115,coarse,,,False,0.9989204374129341,2.0,1.6643832241525928e-05
0.01,1,0.11654553793922279,0.11654553793922279,coarse,,,False,0.9988345446206077,2.0,1.53442238150534e-05
0.01,1,0.12581820244864403,0.12581820244864403,coarse,,,False,0.9987418179755135,2.0,1.415074810917727e-05
0.01,1,0.13582862413542818,0.13582862413542818,coarse,,,False,0.9986417137586457,2.0,1.3054113883233805e-05
0.01,1,0.14663550086923255,0.14663550086923255,coarse,,,False,0.9985336449913077,2.0,1.2045923222670619e-05
0.01,1,0.15830220067407974,0.15830220067407974,coarse,,,False,0.9984169779932592,2.0,1.1118576094162813e-05
0.01,1,0.17089713329792078,0.17089713329792078,coarse,,,False,0.9982910286670208,2.0,1.0265186137850458e-05
0.01,1,0.1844941513452342,0.1844941513452342,coarse,18998,18998,False,0.9981550584865477,2.0,9.479506272004276e-06
0.01,1,0.19917298332477237,0.19917298332477237,coarse,17597,17597,False,0.9980082701667523,2.0,8.755862875051245e-06
0.01,1,0.21501970115170702,0.21501970115170702,coarse,16299,16299,False,0.9978498029884829,2.0,8.089097473511094e-06
0.01,1,0.23212722484545445,0.23212722484545445,coarse,15097,15097,False,0.9976787277515455,2.0,7.47451500569565e-06
0.01,1,0.25059586738256606,0.25059586738256606,coarse,13983,13983,False,0.9974940413261744,2.0,6.9078378531766675e-06
0.01,1,0.27053392289952405,0.27053392289952405,coarse,12952,12952,False,0.9972946607710047,2.0,6.385164937377766e-06
0.01,1,0.29205830169447294,0.29205830169447294,coarse,11996,11996,False,0.9970794169830552,2.0,5.902935269911615e-06
0.01,1,0.31529521575133246,0.31529521575133246,coarse,11111,11111,False,0.9968470478424867,2.0,5.457895424108831e-06
0.01,1,0.3403809188059817,0.3403809188059817,coarse,10291,10291,False,0.9965961908119402,2.0,5.0470704634432104e-06
0.01,1,0.3674625052940235,0.3674625052940235,coarse,9532,9532,False,0.9963253749470597,2.0,4.667737921661466e-06
0.01,1,0.39669877286490046,0.39669877286490046,coarse,8829,8829,False,0.996033012271351,2.0,4.317404480648981e-06
0.01,1,0.4282611535198647,0.4282611535198647,coarse,8177,8177,False,0.9957173884648014,2.0,3.993785036473399e-06
0.01,1,0.4623347188336938,0.4623347188336938,coarse,7574,7574,False,0.995376652811663,2.0,3.694783882564541e-06
0.01,1,0.49911926515444704,0.49911926515444704,coarse,7015,7015,False,0.9950088073484555,2.0,3.418477772486015e-06
0.01,1,0.5388304851445216,0.5388304851445216,coarse,6497,6497,False,0.9946116951485549,2.0,3.1631006537988715e-06
0.01,1,0.581701232532546,0.581701232532546,coarse,6017,6017,False,0.9941829876746746,2.0,2.9270298898490095e-06
0.01,1,0.6279828874922064,0.6279828874922064,coarse,5573,5573,False,0.9937201711250779,2.0,2.708773808308219e-06
0.01,1,0.6779468306541447,0.6779468306541447,coarse,5161,5161,False,0.9932205316934586,2.0,2.5069604344914732e-06
0.01,1,0.7318860343940561,0.7318860343940561,coarse,4780,4780,False,0.9926811396560594,2.0,2.3203272842287674e-06
0.01,1,0.7901167807277847,0.7901167807277847,coarse,4427,4427,False,0.9920988321927222,2.0,2.1477121056449817e-06
0.01,1,0.8529805158865977,0.8529805158865977,coarse,4100,4100,False,0.991470194841134,2.0,1.988044472020407e-06
0.01,1,0.920845852447266,0.920845852447266,coarse,3797,3797,False,0.9907915414755273,2.0,1.8403381390362477e-06
0.01,1,0.994110730756793,0.994110730756793,coarse,3516,3516,False,0.9900588926924321,2.0,1.7036840895291282e-06
0.01,1,1.0,1.0,coarse,3495,3495,False,0.99,2.0,1.6935752430587399e-06
0.01,1,1.0732047523256878,1.0732047523256878,coarse,3256,3256,False,0.9892679524767432,2.0,1.5772441974383805e-06
0.01,1,1.158591698872043,1.158591698872043,coarse,3015,3015,False,0.9884140830112795,2.0,1.4602454501908964e-06
0.01,1,1.2507722517872764,1.2507722517872764,coarse,2792,2792,False,0.9874922774821273,2.0,1.3519746753760435e-06
0.01,1,1.3502869279696026,1.3502869279696026,coarse,2586,2586,False,0.986497130720304,2.0,1.2517737234072804e-06
0.01,1,1.4577192492400113,1.4577192492400113,coarse,2394,2394,False,0.9854228075075999,2.0,1.159035063001902e-06
0.01,1,1.573699163925179,1.573699163925179,coarse,2217,2217,False,0.9842630083607482,2.0,1.0731977508569894e-06
0.01,1,1.6989067406703708,1.6989067406703708,coarse,2053,2053,False,0.9830109325932963,2.0,9.93743740900708e-07
0.01,1,1.8340761561416512,1.8340761561416512,coarse,1901,1901,False,0.9816592384385835,2.0,9.201945020566015e-07
0.01,1,1.98,1.98,coarse,1760,1760,False,0.9802,2.0,8.521079166016435e-07
0.01,1,1.8407745219182001,1.8407745219182001,refinement,1894,1894,False,0.981592254780818,2.0,9.168317745486043e-07
0.01,1,1.847497351293998,1.847497351293998,refinement,1887,1887,False,0.9815250264870601,2.0,9.134813819191972e-07
0.01,1,1.8542447336143737,1.8542447336143737,refinement,1880,1880,False,0.9814575526638563,2.0,9.10143278571994e-07
0.01,1,1.8610167585509594,1.8610167585509594,refinement,1873,1873,False,0.9813898324144904,2.0,9.068174190822227e-07
0.01,1,1.8678135161028846,1.8678135161028846,refinement,1866,1866,False,0.9813218648389712,2.0,9.035037581949769e-07
0.01,1,1.874635096597971,1.874635096597971,refinement,1859,1859,False,0.9812536490340202,2.0,9.00202250825654e-07
0.01,1,1.8814815906939333,1.8814815906939333,refinement,1853,1853,False,0.9811851840930607,2.0,8.969128520582024e-07
0.01,1,1.8883530893795843,1.8883530893795843,refinement,1846,1846,False,0.9811164691062042,2.0,8.936355171454249e-07
0.01,1,1.895249683976043,1.895249683976043,refinement,1839,1839,False,0.9810475031602396,2.0,8.903702015078675e-07
0.01,1,1.90217146613795,1.90217146613795,refinement,1832,1832,False,0.9809782853386205,2.0,8.871168607327421e-07
0.01,1,1.909118527854684,1.909118527854684,refinement,1826,1826,False,0.9809088147214531,2.0,8.838754505745353e-07
0.01,1,1.916090961451585,1.916090961451585,refinement,1819,1819,False,0.9808390903854842,2.0,8.806459269531705e-07
0.01,1,1.9230888595911817,1.9230888595911817,refinement,1812,1812,False,0.9807691114040882,2.0,8.774282459538875e-07
0.01,1,1.9301123152744215,1.9301123152744215,refinement,1806,1806,False,0.9806988768472558,2.0,8.74222363826344e-07
0.01,1,1.9371614218419086,1.9371614218419086,refinement,1799,1799,False,0.980628385781581,2.0,8.710282369844298e-07
0.01,1,1.9442362729751428,1.9442362729751428,refinement,1793,1793,False,0.9805576372702486,2.0,8.678458220051709e-07
0.01,1,1.951336962697765,1.951336962697765,refinement,1786,1786,False,0.9804866303730224,2.0,8.646750756286221e-07
0.01,1,1.9584635853768073,1.9584635853768073,refinement,1779,1779,False,0.9804153641462319,2.0,8.615159547560937e-07
0.01,1,1.965616235723946,1.965616235723946,refinement,1773,1773,False,0.9803438376427606,2.0,8.58368416451402e-07
0.01,1,1.9727950087967612,1.9727950087967612,refinement,1766,1766,False,0.9802720499120323,2.0,8.55232417938567e-07
0.01,2,0.2,0.1,coarse,17527,17527,False,0.9980009979969942,4.0,8.719826576841264e-06
0.01,2,0.21591251741316234,0.10795625870658117,coarse,16234,16234,False,0.9978420377608,4.0,8.055903046003491e-06
0.01,2,0.2330910758784456,0.1165455379392228,coarse,15037,15037,False,0.997670444355865,4.0,7.443927106118901e-06
0.01,2,0.2516364048972881,0.12581820244864406,coarse,13928,13928,False,0.9974852149820372,4.0,6.879642103866428e-06
0.01,2,0.27165724827085636,0.13582862413542818,coarse,12901,12901,False,0.9972852674366484,4.0,6.359165870603146e-06
0.01,2,0.29327100173846515,0.14663550086923258,coarse,11950,11950,False,0.9970694338598118,4.0,5.878954496276565e-06
0.01,2,0.3166044013481594,0.1583022006740797,coarse,11068,11068,False,0.9968364539923175,4.0,5.435769997815179e-06
0.01,2,0.3417942665958415,0.17089713329792075,coarse,10252,10252,False,0.996584967908996,4.0,5.026651421161382e-06
0.01,2,0.36898830269046834,0.18449415134523417,coarse,9496,9496,False,0.996313508187739,4.0,4.648888974672054e-06
0.01,2,0.39834596664954475,0.19917298332477237,coarse,8795,8795,False,0.9960204914714976,4.0,4.300000842512487e-06
0.01,2,0.430039402303414,0.215019701151707,coarse,8146,8146,False,0.9957042093775361,4.0,3.97771237069728e-06
0.01,2,0.4642544496909088,0.2321272248454544,coarse,7545,7545,False,0.995362818704989,4.0,3.6799373566594123e-06
0.01,2,0.5011917347651321,0.25059586738256606,coarse,6989,6989,False,0.9949943308883347,4.0,3.4047612064897215e-06
0.01,2,0.5410678457990481,0.27053392289952405,coarse,6473,6473,False,0.9945966006407805,4.0,3.150425752814528e-06
0.01,2,0.5841166033889458,0.2920583016944729,coarse,5995,5995,False,0.9941673137277035,4.0,2.915315551366747e-06
0.01,2,0.6305904315026649,0.31529521575133246,coarse,5553,5553,False,0.9937039738062472,4.0,2.697945496245724e-06
0.01,2,0.6807618376119633,0.34038091880598165,coarse,5143,5143,False,0.9932038882629006,4.0,2.496949612802981e-06
0.01,2,0.7349250105880469,0.36746250529402347,coarse,4763,4763,False,0.9926641529763935,4.0,2.3110709037842778e-06
0.01,2,0.7933975457298008,0.3966987728649004,coarse,4411,4411,False,0.9920816359285194,4.0,2.1391521388224686e-06
0.01,2,0.8565223070397293,0.42826115351986466,coarse,4086,4086,False,0.9914529595805561,4.0,1.9801274900900746e-06
0.01,2,0.9246694376673875,0.46233471883369376,coarse,3784,3784,False,0.9907744819277728,4.0,1.8330149279680357e-06
0.01,2,0.9982385303088936,0.4991192651544468,coarse,3504,3504,False,0.9900422761391123,4.0,1.6969093003520852e-06
0.01,2,1.0776609702890427,0.5388304851445214,coarse,3245,3245,False,0.9892521086834964,4.0,1.5709760277146525e-06
0.01,2,1.1634024650650916,0.5817012325325458,coarse,3006,3006,False,0.9883994158383442,4.0,1.4544453535390925e-06
0.01,2,1.2559657749844126,0.6279828874922063,coarse,2784,2784,False,0.9874792784697912,4.0,1.346607096314482e-06
0.01,2,1.3558936613082895,0.6779468306541447,coarse,2578,2578,False,0.9864863949677646,4.0,1.2468058550836204e-06
0.01,2,1.463772068788112,0.731886034394056,coarse,2387,2387,False,0.9854150522124858,4.0,1.1544366256560396e-06
0.01,2,1.5802335614555691,0.7901167807277846,coarse,2211,2211,False,0.984259094442127,4.0,1.0689407890852834e-06
0.01,2,1.7059610317731948,0.8529805158865974,coarse,2047,2047,False,0.9830118898841926,4.0,9.898024380767139e-07
0.01,2,1.8416917048945314,0.9208458524472657,coarse,1896,1896,False,0.9816662950057085,4.0,9.165450105147667e-07
0.01,2,1.9882214615135851,0.9941107307567926,coarse,1755,1755,False,0.9802146162293655,4.0,8.487282026218443e-07
0.01,2,2.0,1.0,coarse,1745,1745,False,0.9800979693835475,4.0,8.437099541863031e-07
0.01,2,2.1464095046513747,1.0732047523256874,coarse,1625,1625,False,0.978648568954285,4.0,7.859451373249805e-07
0.01,2,2.317183397744085,1.1585916988720426,coarse,1505,1505,False,0.9769592337108683,4.0,7.278197668069841e-07
0.01,2,2.501544503574552,1.250772251787276,coarse,1394,1394,False,0.9751370092689906,4.0,6.740044929658019e-07
0.01,2,2.7005738559392043,1.3502869279696021,coarse,1290,1290,False,0.9731715625072406,4.0,6.241779998075039e-07
0.01,2,2.9154384984800212,1.4577192492400106,coarse,1195,1195,False,0.9710517748374801,4.0,5.780433251826807e-07
0.01,2,3.147398327850357,1.5736991639251785,coarse,1106,1106,False,0.9687656849629456,4.0,5.353263513121804e-07
0.01,2,3.3978134813407403,1.6989067406703702,coarse,1024,1024,False,0.9663004277284373,4.0,4.957759129060134e-07
0.01,2,3.668152312283301,1.8340761561416505,coarse,950,950,False,0.9636421687964374,4.0,4.5918020882833673e-07
0.01,2,3.96,1.98,coarse,1034,1034,False,0.9607760348513086,4.0,4.2937121296079216e-07
0.01,2,3.422677616710279,1.7113388083551395,refinement,1017,1017,False,0.9660558014114233,4.0,4.921660003937241e-07
0.01,2,3.447723700038725,1.7238618500193625,refinement,1009,1009,False,0.9658094128631896,4.0,4.885826241054994e-07
0.01,2,3.4729530627642813,1.7364765313821406,refinement,1002,1002,False,0.9655612495711099,4.0,4.850256338836467e-07
0.01,2,3.4983670460682004,1.7491835230341002,refinement,995,995,False,0.9653112989360094,4.0,4.814948933171944e-07
0.01,2,3.52396700094608,1.76198350047304,refinement,988,988,False,0.9650595482715913,4.0,4.779902841904519e-07
0.01,2,3.5497542882796798,1.7748771441398399,refinement,980,980,False,0.9648059848038587,4.0,4.745117129250979e-07
0.01,2,3.5757302789092655,1.7878651394546328,refinement,973,973,False,0.9645505956705342,4.0,4.7105912009835394e-07
0.01,2,3.6018963537064836,1.8009481768532418,refinement,966,966,False,0.9642933679204742,4.0,4.676324948269231e-07
0.01,2,3.6282539036477686,1.8141269518238843,refinement,960,960,False,0.9640342885130808,4.0,4.6423189706876983e-07
0.01,2,3.6548043298882806,1.8274021649441403,refinement,953,953,False,0.9637733443177098,4.0,4.6085749321735265e-07
0.01,2,3.6815490438363994,1.8407745219181997,refinement,946,946,False,0.9635105221130735,4.0,4.5750961483701445e-07
0.01,2,3.708489467228746,1.854244733614373,refinement,940,940,False,0.9632458085866415,4.0,4.5418885938996826e-07
0.01,2,3.7356270322057687,1.8678135161028844,refinement,934,934,False,0.9629791903340366,4.0,4.5089627096070897e-07
0.01,2,3.762963181387866,1.881481590693933,refinement,928,928,False,0.9627106538584272,4.0,4.4763368241040573e-07
0.01,2,3.7904993679520853,1.8952496839760427,refinement,922,922,False,0.9624401855699158,4.0,4.444044066791843e-07
0.01,2,3.818237055709368,1.909118527854684,refinement,917,917,False,0.9621677717849219,4.0,4.4121475062387867e-07
0.01,2,3.846177719182363,1.9230888595911815,refinement,914,914,False,0.9618933987255653,4.0,4.380776881647587e-07
0.01,2,3.874322843683817,1.9371614218419084,refinement,913,913,False,0.96161705251904,4.0,4.350230698543572e-07
0.01,2,3.9026739253955296,1.9513369626977648,refinement,918,918,False,0.9613387191969872,4.0,4.3213195013196866e-07
0.01,2,3.931232471447892,1.965616235723946,refinement,940,940,False,0.9610583846948644,4.0,4.296910440304629e-07
0.01,4,0.4,0.1,coarse,8760,8760,False,0.9960059679757747,8.0,4.28228335353621e-06
0.01,4,0.4318250348263246,0.10795625870658115,coarse,8114,8114,False,0.9956887020892589,8.0,3.961346838241768e-06
0.01,4,0.46618215175689115,0.11654553793922279,coarse,7516,7516,False,0.9953462774984114,8.0,3.664817666372507e-06
0.01,4,0.5032728097945761,0.12581820244864403,coarse,6961,6961,False,0.9949767062378854,8.0,3.390789969958423e-06
0.01,4,0.5433144965417127,0.13582862413542818,coarse,6448,6448,False,0.9945778444102504,8.0,3.137513536976877e-06
0.01,4,0.5865420034769302,0.14663550086923255,coarse,5972,5972,False,0.9941473801403382,8.0,2.903380182781081e-06
0.01,4,0.6332088026963189,0.1583022006740797,coarse,5531,5531,False,0.9936828206285081,8.0,2.6869114320952734e-06
0.01,4,0.683588533191683,0.17089713329792075,coarse,5123,5123,False,0.9931814782400052,8.0,2.486747371565935e-06
0.01,4,0.7379766053809367,0.18449415134523417,coarse,4745,4745,False,0.9926404555638909,8.0,2.3016365492748974e-06
0.01,4,0.7966919332990895,0.19917298332477237,coarse,4395,4395,False,0.9920566293712165,8.0,2.1304268120753468e-06
0.01,4,0.860078804606828,0.215019701151707,coarse,4070,4070,False,0.9914266333981885,8.0,1.9720569841715305e-06
0.01,4,0.9285088993818177,0.23212722484545442,coarse,3770,3770,False,0.9907468398760463,8.0,1.8255493013631676e-06
0.01,4,1.0023834695302642,0.25059586738256606,coarse,3491,3491,False,0.9900133397252664,8.0,1.6900025250913437e-06
0.01,4,1.0821356915980962,0.27053392289952405,coarse,3234,3234,False,0.9892219213275043,8.0,1.5645856688056968e-06
0.01,4,1.1682332067778918,0.29205830169447294,coarse,2995,2995,False,0.9883680477844062,8.0,1.4485322766404985e-06
0.01,4,1.26118086300533,0.3152952157513325,coarse,2773,2773,False,0.9874468325680794,8.0,1.341135200963861e-06
0.01,4,1.3615236752239268,0.3403809188059817,coarse,2569,2569,False,0.9864530134635685,8.0,1.2417418310393819e-06
0.01,4,1.469850021176094,0.3674625052940235,coarse,2379,2379,False,0.9853809246991538,8.0,1.1497497301697498e-06
0.01,4,1.5867950914596018,0.39669877286490046,coarse,2203,2203,False,0.9842244671556084,8.0,1.064602643150549e-06
0.01,4,1.7130446140794588,0.4282611535198647,coarse,2040,2040,False,0.9829770765406738,8.0,9.857868398373047e-07
0.01,4,1.8493388753347753,0.4623347188336938,coarse,1889,1889,False,0.981631689409824,8.0,9.128277640908778e-07
0.01,4,1.9964770606177882,0.49911926515444704,coarse,1749,1749,False,0.9801807069087385,8.0,8.452869605285345e-07
0.01,4,2.1553219405780863,0.5388304851445216,coarse,1620,1620,False,0.9786159561065546,8.0,7.827592542171344e-07
0.01,4,2.326804930130184,0.581701232532546,coarse,1500,1500,False,0.9769286487816015,8.0,7.248701609291019e-07
0.01,4,2.5119315499688257,0.6279828874922064,coarse,1389,1389,False,0.9751093375124421,8.0,6.712735077304618e-07
0.01,4,2.711787322616579,0.6779468306541447,coarse,1286,1286,False,0.9731478689160329,8.0,6.216492456290408e-07
0.01,4,2.9275441375762243,0.7318860343940561,coarse,1191,1191,False,0.9710333338607358,8.0,5.75701437749611e-07
0.01,4,3.1604671229111387,0.7901167807277847,coarse,1103,1103,False,0.9687540144635527,8.0,5.331564080147677e-07
0.01,4,3.411922063546391,0.8529805158865977,coarse,1021,1021,False,0.9662973276566108,8.0,4.937610367657028e-07
0.01,4,3.683383409789064,0.920845852447266,coarse,945,945,False,0.9636497650753582,8.0,4.572811909639279e-07
0.01,4,3.976442923027172,0.994110730756793,coarse,875,875,False,0.9607968289770261,8.0,4.2350027780770055e-07
0.01,4,4.0,1.0,coarse,870,870,False,0.9605677361673806,8.0,4.210001927368392e-07
0.01,4,4.292819009302751,1.0732047523256878,coarse,810,810,False,0.9577229638386204,8.0,3.9221791159739915e-07
0.01,4,4.634366795488172,1.158591698872043,coarse,750,750,False,0.9544114832034525,8.0,3.632486845904919e-07
0.01,4,5.003089007149105,1.2507722517872764,coarse,694,694,False,0.9508444912366528,8.0,3.364210334654587e-07
0.01,4,5.40114771187841,1.3502869279696026,coarse,643,643,False,0.94700279830333,8.0,3.115761945954583e-07
0.01,4,5.830876996960045,1.4577192492400113,coarse,595,595,False,0.9428658296847483,8.0,2.88567246891788e-07
0.01,4,6.294796655700716,1.573699163925179,coarse,551,551,False,0.938411526280311,8.0,2.6725826862663094e-07
0.01,4,6.795626962681483,1.6989067406703708,coarse,510,510,False,0.9336162357822055,8.0,2.475238358422731e-07
0.01,4,7.336304624566605,1.8340761561416512,coarse,472,472,False,0.9284545923228128,8.0,2.2925199661567241e-07
0.01,4,7.92,1.98,coarse,512,512,False,0.9228993819382483,8.0,2.133119988129337e-07
0.01,4,6.845355233420561,1.7113388083551402,refinement,506,506,False,0.933140848364364,8.0,2.457222312738713e-07
0.01,4,6.895447400077451,1.7238618500193628,refinement,502,502,False,0.9326621166440142,8.0,2.439337772725679e-07
0.01,4,6.945906125528565,1.7364765313821413,refinement,499,499,False,0.9321800177125967,8.0,2.421583867060811e-07
0.01,4,6.996734092136403,1.7491835230341009,refinement,495,495,False,0.9316945285074945,8.0,2.40395975781434e-07
0.01,4,7.047934001892163,1.7619835004730406,refinement,491,491,False,0.9312056258108862,8.0,2.386464650313667e-07
0.01,4,7.09950857655936,1.77487714413984,refinement,488,488,False,0.9307132862485854,8.0,2.369097807540944e-07
0.01,4,7.151460557818534,1.7878651394546334,refinement,484,484,False,0.9302174862888668,8.0,2.3518585715857265e-07
0.01,4,7.20379270741297,1.8009481768532425,refinement,481,481,False,0.9297182022412764,8.0,2.3347463962867773e-07
0.01,4,7.256507807295538,1.8141269518238845,refinement,477,477,False,0.9292154102554278,8.0,2.317760898229352e-07
0.01,4,7.309608659776562,1.8274021649441405,refinement,474,474,False,0.9287090863197829,8.0,2.3009019386748522e-07
0.01,4,7.363098087672801,1.8407745219182003,refinement,470,470,False,0.9281992062604172,8.0,2.2841697596803085e-07
0.01,4,7.416978934457495,1.8542447336143737,refinement,467,467,False,0.9276857457397689,8.0,2.267565219044708e-07
0.01,4,7.471254064411538,1.8678135161028846,refinement,464,464,False,0.9271686802553721,8.0,2.2510902145108986e-07
0.01,4,7.525926362775733,1.8814815906939333,refinement,461,461,False,0.9266479851385734,8.0,2.234748491877341e-07
0.01,4,7.580998735904174,1.8952496839760435,refinement,458,458,False,0.9261236355532303,8.0,2.2185472876573363e-07
0.01,4,7.636474111418737,1.9091185278546843,refinement,456,456,False,0.9255956064943938,8.0,2.202500947716965e-07
0.01,4,7.692355438364727,1.9230888595911817,refinement,454,454,False,0.9250638727869729,8.0,2.1866397593787532e-07
0.01,4,7.748645687367635,1.9371614218419086,refinement,453,453,False,0.9245284090843788,8.0,2.1710346442928503e-07
0.01,4,7.805347850791061,1.9513369626977652,refinement,455,455,False,0.9239891898671531,8.0,2.155880670419846e-07
0.01,4,7.862464942895786,1.9656162357239464,refinement,466,466,False,0.9234461894415746,8.0,2.1418750714428065e-07
0.01,8,0.8,0.1,coarse,4377,4377,False,0.99202766415805,16.0,2.121636763817389e-06
0.01,8,0.8636500696526492,0.10795625870658115,coarse,4054,4054,False,0.991395709518527,16.0,1.9639261585281625e-06
0.01,8,0.9323643035137823,0.11654553793922279,coarse,3755,3755,False,0.9907138573727475,16.0,1.8180274964654463e-06
0.01,8,1.0065456195891522,0.12581820244864403,coarse,3478,3478,False,0.9899781995886245,16.0,1.683043465714607e-06
0.01,8,1.0866289930834254,0.13582862413542818,coarse,3221,3221,False,0.9891845269551075,16.0,1.5581466851575244e-06
0.01,8,1.1730840069538604,0.14663550086923255,coarse,2983,2983,False,0.9883283067638233,16.0,1.4425740113582062e-06
0.01,8,1.266417605392638,0.15830220067407974,coarse,2763,2763,False,0.9874046588366066,16.0,1.3356213415650034e-06
0.01,8,1.367177066383366,0.17089713329792075,coarse,2559,2559,False,0.9864083299068841,16.0,1.236638865423329e-06
0.01,8,1.4759532107618734,0.18449415134523417,coarse,2370,2370,False,0.9853336662591626,16.0,1.145026722983533e-06
0.01,8,1.593383866598179,0.19917298332477237,coarse,2194,2194,False,0.9841745845269958,16.0,1.0602310310972737e-06
0.01,8,1.720157609213656,0.215019701151707,coarse,2032,2032,False,0.9829245405457414,16.0,9.817402441434191e-07
0.01,8,1.8570177987636356,0.23212722484545445,coarse,1882,1882,False,0.981576496151961,16.0,9.090818185832603e-07
0.01,8,2.0047669390605285,0.25059586738256606,coarse,1743,1743,False,0.9801228838163186,16.0,8.418191538984521e-07
0.01,8,2.1642713831961924,0.27053392289952405,coarse,1614,1614,False,0.9785555689909322,16.0,7.795487852013648e-07
0.01,8,2.3364664135557836,0.29205830169447294,coarse,1495,1495,False,0.9768658100449378,16.0,7.218978052244326e-07
0.01,8,2.52236172601066,0.3152952157513325,coarse,1384,1384,False,0.9750442156529271,16.0,6.68521495637023e-07
0.01,8,2.7230473504478536,0.3403809188059817,coarse,1282,1282,False,0.9730806994890905,16.0,6.19101149477718e-07
0.01,8,2.939700042352188,0.3674625052940235,coarse,1187,1187,False,0.9709644320642263,16.0,5.733420682758559e-07
0.01,8,3.173590182919204,0.3966987728649005,coarse,1099,1099,False,0.9686837895217338,16.0,5.309717189654948e-07
0.01,8,3.426089228158918,0.42826115351986477,coarse,1017,1017,False,0.9662262991802799,16.0,4.917380370888325e-07
0.01,8,3.698677750669551,0.46233471883369387,coarse,942,942,False,0.9635785815722707,16.0,4.55407863995356e-07
0.01,8,3.992954121235577,0.4991192651544471,coarse,872,872,False,0.9607262886749363,16.0,4.217655069059768e-07
0.01,8,4.310643881156174,0.5388304851445217,coarse,807,807,False,0.9576540379599529,16.0,3.9061141168412e-07
0.01,8,4.653609860260369,0.5817012325325461,coarse,748,748,False,0.9543453417916332,16.0,3.617609390823082e-07
0.01,8,5.023863099937652,0.6279828874922065,coarse,692,692,False,0.9507825315743308,16.0,3.3504323603104423e-07
0.01,8,5.423574645233159,0.6779468306541448,coarse,641,641,False,0.9469466758755554,16.0,3.1030019428793893e-07
0.01,8,5.85508827515245,0.7318860343940562,coarse,593,593,False,0.9428174915173728,16.0,2.873854894270896e-07
0.01,8,6.320934245822278,0.7901167807277848,coarse,549,549,False,0.9383732463150316,16.0,2.661636937264835e-07
0.01,8,6.823844127092783,0.8529805158865978,coarse,508,508,False,0.9335906517217272,16.0,2.465094570931525e-07
0.01,8,7.366766819578129,0.9208458524472661,coarse,470,470,False,0.9284447430762102,16.0,2.2830675061677567e-07
0.01,8,7.952885846054345,0.9941107307567931,coarse,435,435,False,0.9229087443972052,16.0,2.1144816782720732e-07
0.01,8,8.0,1.0,coarse,433,433,False,0.9224645910409676,16.0,2.1020038523158758e-07
0.01,8,8.585638018605504,1.073204752325688,coarse,403,403,False,0.9169539136596232,16.0,1.958342791203511e-07
0.01,8,9.268733590976346,1.1585916988720433,coarse,373,373,False,0.9105493631320869,16.0,1.8137303519585767e-07
0.01,8,10.006178014298209,1.2507722517872761,coarse,345,345,False,0.9036618475283326,16.0,1.6797921569646454e-07
0.01,8,10.80229542375682,1.3502869279696026,coarse,319,319,False,0.8962555102511278,16.0,1.555739195363142e-07
0.01,8,11.661753993920088,1.457719249240011,coarse,295,295,False,0.8882915746368276,16.0,1.4408409372211208e-07
0.01,8,12.589593311401432,1.573699163925179,coarse,273,273,False,0.8797279624809009,16.0,1.3344209852424436e-07
0.01,8,13.591253925362965,1.6989067406703706,coarse,252,252,False,0.8705188157091803,16.0,1.2358532561659908e-07
0.01,8,14.672609249133208,1.834076156141651,coarse,234,234,False,0.8606138880608878,16.0,1.1445636855948284e-07
0.01,8,15.84,1.98,coarse,252,252,False,0.8499577608491601,16.0,1.0622822726056114e-07
0.01,8,13.690710466841123,1.7113388083551404,refinement,251,251,False,0.8696062963620916,16.0,1.226853945600629e-07
0.01,8,13.7908948001549,1.7238618500193625,refinement,249,249,False,0.8686874242679201,16.0,1.217920114161616e-07
0.01,8,13.891812251057129,1.736476531382141,refinement,247,247,False,0.8677621533372954,16.0,1.2090512967593084e-07
0.01,8,13.993468184272801,1.7491835230341002,refinement,245,245,False,0.8668304370443775,16.0,1.2002470361441443e-07
0.01,8,14.095868003784323,1.7619835004730404,refinement,243,243,False,0.8658922284195092,16.0,1.1915068847291653e-07
0.01,8,14.199017153118723,1.7748771441398403,refinement,241,241,False,0.8649474800416845,16.0,1.1828304073382208e-07
0.01,8,14.302921115637062,1.7878651394546328,refinement,240,240,False,0.8639961440308142,16.0,1.1742171853912553e-07
0.01,8,14.407585414825938,1.8009481768532423,refinement,238,238,False,0.8630381720397902,16.0,1.16566682339583e-07
0.01,8,14.513015614591078,1.8141269518238847,refinement,236,236,False,0.862073515246343,16.0,1.1571789593206168e-07
0.01,8,14.619217319553123,1.8274021649441403,refinement,234,234,False,0.8611021243446807,16.0,1.1487532815433492e-07
0.01,8,14.726196175345601,1.8407745219182001,refinement,233,233,False,0.8601239495369047,16.0,1.1403895575144896e-07
0.01,8,14.833957868914984,1.854244733614373,refinement,231,231,False,0.8591389405241985,16.0,1.1320876840613084e-07
0.01,8,14.942508128823075,1.8678135161028844,refinement,229,229,False,0.8581470464977776,16.0,1.1238477796257819e-07
0.01,8,15.051852725551468,1.8814815906939335,refinement,228,228,False,0.8571482161295965,16.0,1.1156703626558082e-07
0.01,8,15.161997471808341,1.8952496839760427,refinement,226,226,False,0.8561423975628022,16.0,1.1075567194720948e-07
0.01,8,15.272948222837472,1.909118527854684,refinement,225,225,False,0.8551295384019281,16.0,1.0995097259449003e-07
0.01,8,15.384710876729455,1.923088859591182,refinement,224,224,False,0.8541095857028207,16.0,1.0915358801418125e-07
0.01,8,15.497291374735267,1.9371614218419084,refinement,224,224,False,0.8530824859622874,16.0,1.0836510600192646e-07
0.01,8,15.610695701582124,1.9513369626977655,refinement,224,224,False,0.8520481851074588,16.0,1.07590024834248e-07
0.01,8,15.724929885791564,1.9656162357239455,refinement,229,229,False,0.851006628484858,16.0,1.0684479763614667e-07
0.01,16,1.6,0.1,coarse,2186,2186,False,0.9841169684795054,32.0,1.055851659815698e-06
0.01,16,1.7273001393052985,0.10795625870658115,coarse,2024,2024,False,0.982863039852734,32.0,9.776864254141065e-07
0.01,16,1.8647286070275646,0.11654553793922279,coarse,1875,1875,False,0.9815109114115856,32.0,9.053291579083848e-07
0.01,16,2.0130912391783045,0.12581820244864403,coarse,1736,1736,False,0.980053016375601,32.0,8.38345111658054e-07
0.01,16,2.173257986166851,0.13582862413542818,coarse,1608,1608,False,0.978481223369777,32.0,7.763325319653761e-07
0.01,16,2.346168013907721,0.14663550086923255,coarse,1489,1489,False,0.9767867968487979,32.0,7.18920088852086e-07
0.01,16,2.532835210785276,0.15830220067407974,coarse,1379,1379,False,0.9749603550386745,32.0,6.65764519112181e-07
0.01,16,2.734354132766732,0.17089713329792075,coarse,1277,1277,False,0.9729918252524307,32.0,6.16548458561325e-07
0.01,16,2.9519064215237467,0.18449415134523417,coarse,1182,1182,False,0.970870396419617,32.0,5.709784481288401e-07
0.01,16,3.1867677331963584,0.1991729833247724,coarse,1095,1095,False,0.9685844686465814,32.0,5.287830990072802e-07
0.01,16,3.4403152184273122,0.21501970115170702,coarse,1013,1013,False,0.9661215995933305,32.0,4.897114033637987e-07
0.01,16,3.7140355975272716,0.23212722484545448,coarse,938,938,False,0.9634684474105674,32.0,4.535311784614298e-07
0.01,16,4.009533878121057,0.25059586738256606,coarse,869,869,False,0.9606107099230908,32.0,4.2002763306439634e-07
0.01,16,4.328542766392385,0.27053392289952405,coarse,804,804,False,0.9575330596680354,32.0,3.8900204605363885e-07
0.01,16,4.672932827111567,0.29205830169447294,coarse,745,745,False,0.9542190742914751,32.0,3.6027054800957154e-07
0.01,16,5.04472345202132,0.3152952157513325,coarse,689,689,False,0.9506511616657085,32.0,3.33662997440697e-07
0.01,16,5.446094700895707,0.3403809188059817,coarse,638,638,False,0.9468104788999943,32.0,3.0902194395031856e-07
0.01,16,5.879400084704376,0.3674625052940235,coarse,591,591,False,0.9426768441638328,32.0,2.8620167137554226e-07
0.01,16,6.347180365838408,0.3966987728649005,coarse,547,547,False,0.9382286399029411,32.0,2.650673144929538e-07
0.01,16,6.852178456317835,0.4282611535198647,coarse,506,506,False,0.9334427055759054,32.0,2.454940434545914e-07
0.01,16,7.397355501339101,0.4623347188336938,coarse,469,469,False,0.9282942174365396,32.0,2.273663105682665e-07
0.01,16,7.985908242471153,0.49911926515444704,coarse,434,434,False,0.9227565520827712,32.0,2.1057715452897223e-07
0.01,16,8.621287762312345,0.5388304851445216,coarse,401,401,False,0.9168011294188723,32.0,1.950275575847864e-07
0.01,16,9.307219720520736,0.581701232532546,coarse,371,371,False,0.9103972292401932,32.0,1.8062585150509594e-07
0.01,16,10.047726199875303,0.6279828874922064,coarse,344,344,False,0.9035117737182035,32.0,1.6728716854626553e-07
0.01,16,10.847149290466316,0.6779468306541447,coarse,318,318,False,0.8961090654562436,32.0,1.5493293392888907e-07
0.01,16,11.710176550304897,0.7318860343940561,coarse,294,294,False,0.8881504672432853,32.0,1.4349039662455316e-07
0.01,16,12.641868491644555,0.7901167807277847,coarse,272,272,False,0.8795940047785882,32.0,1.3289219548368876e-07
0.01,16,13.647688254185564,0.8529805158865977,coarse,252,252,False,0.8703938669209137,32.0,1.2307595801445506e-07
0.01,16,14.733533639156256,0.920845852447266,coarse,233,233,False,0.8604997685998806,32.0,1.1398392928805205e-07
0.01,16,15.905771692108688,0.994110730756793,coarse,215,215,False,0.8498561281355457,32.0,1.0556262868825457e-07
0.01,16,16.0,1.0,coarse,214,214,False,0.8490020359250392,32.0,1.0493930418443394e-07
0.01,16,17.171276037211005,1.0732047523256878,coarse,199,199,False,0.8384009913331993,32.0,9.776253237453132e-08
0.01,16,18.53746718195269,1.158591698872043,coarse,184,184,False,0.826064606102938,32.0,9.0537779504528e-08
0.01,16,20.01235602859642,1.2507722517872764,coarse,170,170,False,0.8127675080939563,32.0,8.384590041899258e-08
0.01,16,21.60459084751364,1.3502869279696026,coarse,157,157,False,0.7984179106602641,32.0,7.764756512214577e-08
0.01,16,23.32350798784018,1.4577192492400113,coarse,145,145,False,0.782908084910626,32.0,7.190635052414794e-08
0.01,16,25.179186622802863,1.573699163925179,coarse,134,134,False,0.7661092371732576,32.0,6.658852503516174e-08
0.01,16,27.182507850725933,1.6989067406703708,coarse,124,124,False,0.7478640829718556,32.0,6.166284927498576e-08
0.01,16,29.34521849826642,1.8340761561416512,coarse,115,115,False,0.7279757583287744,32.0,5.7100414868217024e-08
0.01,16,31.68,1.98,coarse,122,122,False,0.7061906399566771,32.0,5.292264206465018e-08
0.01,16,27.38142093368225,1.7113388083551406,refinement,123,123,False,0.7460442480610332,32.0,6.121311762976437e-08
0.01,16,27.581789600309804,1.7238618500193628,refinement,122,122,False,0.744209358298771,32.0,6.076665497354695e-08
0.01,16,27.78362450211426,1.7364765313821413,refinement,121,121,False,0.742359216661594,32.0,6.03234375642799e-08
0.01,16,27.986936368545607,1.7491835230341004,refinement,120,120,False,0.740493621255166,32.0,5.98834418548509e-08
0.01,16,28.19173600756865,1.7619835004730406,refinement,119,119,False,0.7386123651340133,32.0,5.944664450651659e-08
0.01,16,28.39803430623745,1.7748771441398405,refinement,119,119,False,0.736715236112711,32.0,5.901302241373561e-08
0.01,16,28.605842231274128,1.787865139454633,refinement,118,118,False,0.7348020165680332,32.0,5.8582552748144324e-08
0.01,16,28.81517082965188,1.8009481768532425,refinement,117,117,False,0.7328724832315304,32.0,5.8155213033005736e-08
0.01,16,29.02603122918216,1.814126951823885,refinement,116,116,False,0.7309264069719714,32.0,5.773098127950535e-08
0.01,16,29.23843463910625,1.8274021649441405,refinement,115,115,False,0.7289635525670273,32.0,5.7309836226148244e-08
0.01,16,29.452392350691206,1.8407745219182003,refinement,114,114,False,0.7269836784635484,32.0,5.689175777861708e-08
0.01,16,29.667915737829972,1.8542447336143733,refinement,113,113,False,0.7249865365257266,32.0,5.647672783527983e-08
0.01,16,29.885016257646154,1.8678135161028846,refinement,112,112,False,0.7229718717703872,32.0,5.606473189042475e-08
0.01,16,30.10370545110294,1.8814815906939337,refinement,112,112,False,0.720939422088593,32.0,5.5655762299748154e-08
0.01,16,30.32399494361669,1.895249683976043,refinement,111,111,False,0.7188889179526894,32.0,5.524982532382243e-08
0.01,16,30.54589644567495,1.9091185278546843,refinement,110,110,False,0.7168200821078443,32.0,5.4846957508588715e-08
0.01,16,30.769421753458914,1.9230888595911821,refinement,109,109,False,0.7147326292470658,32.0,5.4447267721850226e-08
0.01,16,30.994582749470542,1.9371614218419089,refinement,109,109,False,0.7126262656686011,32.0,5.4051060311753386e-08
0.01,16,31.22139140316425,1.9513369626977657,refinement,109,109,False,0.7105006889145318,32.0,5.3659270571519637e-08
0.01,16,31.44985977158313,1.9656162357239457,refinement,111,111,False,0.708355587389286,32.0,5.327552277306917e-08
0.01,32,2.357022603955158,0.07365695637359869,coarse,1482,1482,False,0.9766886198606433,64.0,7.156067089714947e-07
0.01,32,2.5645805722803754,0.08014314288376173,coarse,1362,1362,False,0.9746595721999831,64.0,6.575049156164903e-07
0.01,32,2.790415968298905,0.08720049900934078,coarse,1251,1251,False,0.9724560012230244,64.0,6.04131430746627e-07
0.01,32,3.036138291110105,0.09487932159719079,coarse,1149,1149,False,0.9700632416258477,64.0,5.550995473729931e-07
0.01,32,3.3034987713192296,0.10323433660372593,coarse,1056,1056,False,0.9674654486360491,64.0,5.100544813932173e-07
0.01,32,3.594402851827113,0.11232508911959728,coarse,970,970,False,0.9646455097798814,64.0,4.6867069093668963e-07
0.01,32,3.9109237676705635,0.12221636773970511,coarse,891,891,False,0.9615849503380396,64.0,4.3064942779929533e-07
0.01,32,4.255317321695195,0.13297866630297484,coarse,819,819,False,0.9582638317968448,64.0,3.9571649967248514e-07
0.01,32,4.6300379613649545,0.14468868629265483,coarse,752,752,False,0.9546606423979047,64.0,3.6362022427632935e-07
0.01,32,5.037756271285679,0.15742988347767747,coarse,691,691,False,0.950752178606669,64.0,3.3412955809163734e-07
0.01,32,5.481378006109557,0.17129306269092365,coarse,634,634,False,0.9465134159296495,64.0,3.070323842095654e-07
0.01,32,5.964064799465517,0.18637702498329742,coarse,583,583,False,0.941917366971914,64.0,2.821339452268168e-07
0.01,32,6.489256696505363,0.2027892717657926,coarse,535,535,False,0.9369349238871545,64.0,2.592554084456278e-07
0.01,32,7.060696670652124,0.22064677095787888,coarse,491,491,False,0.9315346813586642,64.0,2.382325518251762e-07
0.01,32,7.682457299278266,0.2400767906024458,coarse,451,451,False,0.9256827348599369,64.0,2.1891456018021504e-07
0.01,32,8.358969788427803,0.26121780588836885,coarse,414,414,False,0.9193424470381055,64.0,2.0116292214209724e-07
0.01,32,9.0950555534377,0.2842204860449281,coarse,380,380,False,0.9124741724457257,64.0,1.8485041916094876e-07
0.01,32,9.895960580529426,0.30924876814154456,coarse,349,349,False,0.9050349272378504,64.0,1.6986019870935086e-07
0.01,32,10.767392814261287,0.3364810254456652,coarse,320,320,False,0.896977985451092,64.0,1.5608492447964024e-07
0.01,32,11.715562837296899,0.3661113386655281,coarse,294,294,False,0.8882523765024681,64.0,1.4342599705328678e-07
0.01,32,12.747228132409202,0.39835087913778755,coarse,270,270,False,0.8788022487125281,64.0,1.3179283905833285e-07
0.01,32,13.869741242169448,0.43342941381779526,coarse,248,248,False,0.8685660496336028,64.0,1.2110223939016314e-07
0.01,32,15.091102169548972,0.47159694279840536,coarse,227,227,False,0.8574754536625254,64.0,1.112777515198337e-07
0.01,32,16.420015392885823,0.513125481027682,coarse,209,209,False,0.8454539374876586,64.0,1.0224914135405918e-07
0.01,32,17.86595190155454,0.5583109969235793,coarse,191,191,False,0.8324148588254996,64.0,9.395188051601016e-08
0.01,32,19.43921669445903,0.6074755217018447,coarse,175,175,False,0.8182588241915705,64.0,8.632668123727157e-08
0.01,32,21.151022222401405,0.6609694444500439,coarse,161,161,False,0.8028700204043078,64.0,7.931906941859778e-08
0.01,32,23.013568297740907,0.7191740093044033,coarse,147,147,False,0.7861110013550522,64.0,7.287899267694145e-08
0.01,32,23.570226039551578,0.7365695637359868,coarse,144,144,False,0.7810938291626794,64.0,7.115186767221528e-08
0.01,32,25.04012904084849,0.7825040325265153,coarse,135,135,False,0.7678151069793842,64.0,6.696046048509978e-08
0.01,32,27.245147483013024,0.851410858844157,coarse,124,124,False,0.7477751249164277,64.0,6.152121374557042e-08
0.01,32,29.644338500021483,0.9263855781256713,coarse,113,113,False,0.7257257270699917,64.0,5.652242137681106e-08
0.01,32,32.25480081000727,1.0079625253127271,coarse,104,104,False,0.7013150190217576,64.0,5.1928401669511913e-08
0.01,32,35.0951388337605,1.0967230885550157,coarse,95,95,False,0.6740556930142303,64.0,4.7706366389013786e-08
0.01,32,38.1855952859827,1.1932998526869594,coarse,87,87,False,0.6432343907303715,64.0,4.382618574475422e-08
0.01,32,41.54819544244618,1.298381107576443,coarse,80,80,False,0.6077244147407508,64.0,4.0260172515008294e-08
0.01,32,45.206904111231296,1.412715753475978,coarse,73,73,False,0.5655322096139236,64.0,3.698288375710746e-08
0.01,32,49.18779642675467,1.5371186383360835,coarse,67,67,False,0.5123704945112775,64.0,3.3970938660037276e-08
0.01,32,53.519243683815354,1.6724763651192298,coarse,61,61,False,0.4336898268803331,64.0,3.12028512188246e-08
0.01,32,58.23211553607286,1.819753610502277,coarse,56,56,False,0.34277235447966486,64.0,2.8658876539783854e-08
0.01,32,63.36,1.98,coarse,57,57,False,0.36798557876877097,64.0,2.6329382349453223e-08
0.01,32,53.95114813695211,1.6859733792797535,refinement,60,60,False,0.4228288965364425,64.0,3.0951209226571355e-08
0.01,32,54.386538092569864,1.6995793153928083,refinement,60,60,False,0.4105627462559274,64.0,3.0701582534721356e-08
0.01,32,54.82544167894428,1.7132950524670087,refinement,59,59,False,0.3961382558675971,64.0,3.045395500356213e-08
0.01,32,55.26788725134848,1.72712147660464,refinement,59,59,False,0.3776869870072065,64.0,3.020831062158185e-08
0.01,32,55.713903393884856,1.7410594810589017,refinement,58,58,False,0.3440737068149296,64.0,2.9964633506665505e-08
0.01,32,56.16351892133161,1.7551099662916128,refinement,58,58,False,0.33240980085154426,64.0,2.97229079036341e-08
0.01,32,56.616762881004554,1.7692738400313923,refinement,57,57,False,0.33468991372266305,64.0,2.9483118183135638e-08
0.01,32,57.07366455463359,1.7835520173322996,refinement,57,57,False,0.3369829533108477,64.0,2.9245248842208255e-08
0.01,32,57.53425346025436,1.7979454206329488,refinement,56,56,False,0.3392889574998348,64.0,2.9009284502124747e-08
0.01,32,57.99855935411544,1.8124549798161076,refinement,56,56,False,0.3416079638484201,64.0,2.8775209910741222e-08
0.01,32,58.46661223260064,1.82708163226877,refinement,55,55,False,0.34394000958570997,64.0,2.854300994571642e-08
0.01,32,58.93844233416683,1.8418263229427134,refinement,55,55,False,0.34628513160642105,64.0,2.8312669630440052e-08
0.01,32,59.41408014129767,1.856690004415552,refinement,54,54,False,0.34864336646623445,64.0,2.8084174182390335e-08
0.01,32,59.89355638247281,1.8716736369522753,refinement,54,54,False,0.351014750377199,64.0,2.7857509162916063e-08
0.01,32,60.376902034153055,1.886778188567283,refinement,53,53,False,0.3533993192031964,64.0,2.7632660939866704e-08
0.01,32,60.86414832278173,1.902004635086929,refinement,53,53,False,0.3557971084554644,64.0,2.7409618143891313e-08
0.01,32,61.35532672680198,1.9173539602125618,refinement,53,53,False,0.3582081532881842,64.0,2.718837648948502e-08
0.01,32,61.850468978690344,1.9328271555840733,refinement,52,52,False,0.36063248849413354,64.0,2.696895619145136e-08
0.01,32,62.34960706700701,1.948425220843969,refinement,52,52,False,0.3630701485004089,64.0,2.6751475477560665e-08
0.01,32,62.85277323846232,1.9641491637019475,refinement,52,52,False,0.3655211673642225,64.0,2.6536560751604856e-08
0.01,64,2.357022603955158,0.036828478186799345,coarse,1482,1482,False,0.976692668459813,128.0,7.15611147748169e-07
0.01,64,2.6105683344764263,0.04079013022619416,coarse,1338,1338,False,0.9742154301323547,128.0,6.458893830740398e-07
0.01,64,2.8913880662557614,0.04517793853524627,coarse,1207,1207,False,0.971478157208354,128.0,5.829756420067071e-07
0.01,64,3.202415672969897,0.05003774489015464,coarse,1089,1089,False,0.9684542154850563,128.0,5.262019780595346e-07
0.01,64,3.5469006260939864,0.05542032228271854,coarse,983,983,False,0.965114365318894,128.0,4.7496656044005033e-07
0.01,64,3.9284419438650966,0.061381905372892134,coarse,887,887,False,0.9614265247023387,128.0,4.287270234232487e-07
0.01,64,4.351025792147366,0.0679847780023026,coarse,800,800,False,0.9573555111762606,128.0,3.869945039166286e-07
0.01,64,4.819067130035136,0.075297923906799,coarse,722,722,False,0.9528627593203843,128.0,3.4932829266481707e-07
0.01,64,5.337455835287891,0.08339774742637329,coarse,652,652,False,0.9479060092848113,128.0,3.1533103300949904e-07
0.01,64,5.911607791494086,0.0923688717420951,coarse,588,588,False,0.9424389599342302,128.0,2.8464440888601657e-07
0.01,64,6.547521470698712,0.10230502297966737,coarse,530,530,False,0.9364108773947278,128.0,2.5694527035062757e-07
0.01,64,7.251840602643522,0.11331000941630504,coarse,478,478,False,0.9297661457158363,128.0,2.3194215063794598e-07
0.01,64,8.031923585358959,0.12549880602123373,coarse,431,431,False,0.9224437403943877,128.0,2.0937213396446044e-07
0.01,64,8.895920362277261,0.1389987556605822,coarse,389,389,False,0.9143765967733488,128.0,1.8899803771077956e-07
0.01,64,9.852857569043024,0.15395089951629726,coarse,351,351,False,0.9054908325083757,128.0,1.7060587654873765e-07
0.01,64,10.912732839595398,0.1705114506186781,coarse,316,316,False,0.895704764367523,128.0,1.540025796446263e-07
0.01,64,12.086619256787895,0.18885342588731086,coarse,285,285,False,0.8849276314338754,128.0,1.390139350702753e-07
0.01,64,13.38678103879727,0.20916845373120735,coarse,257,257,False,0.8730578942329053,128.0,1.254827383608052e-07
0.01,64,14.826801669959064,0.23166877609311037,coarse,231,231,False,0.8599809139707413,128.0,1.1326712455404324e-07
0.01,64,16.42172581468112,0.2565894658543925,coarse,209,209,False,0.8455657134426361,128.0,1.0223906521355443e-07
0.01,64,18.1882164970855,0.2841908827669609,coarse,188,188,False,0.8296603552913338,128.0,9.228301385831941e-08
0.01,64,20.144729188518408,0.3147613935706001,coarse,169,169,False,0.8120851955457296,128.0,8.329468494345303e-08
0.01,64,22.311704621713357,0.3486203847142712,coarse,152,152,False,0.7926227849405373,128.0,7.517995303794206e-08
0.01,64,23.570226039551578,0.3682847818679934,coarse,144,144,False,0.7812991326260978,128.0,7.115227657322076e-08
0.01,64,24.711782346039982,0.3861215991568747,coarse,137,137,False,0.7710022972142758,128.0,6.785386025791302e-08
0.01,64,27.370037254964235,0.42765683210881617,coarse,123,123,False,0.7468746144411118,128.0,6.123972114946627e-08
0.01,64,30.31424155684893,0.47366002432576454,coarse,111,111,False,0.719770505985901,128.0,5.526831541464823e-08
0.01,64,33.57515492604277,0.5246117957194183,coarse,100,100,False,0.689025770330013,128.0,4.98771597349632e-08
0.01,64,37.186845865622,0.5810444666503437,coarse,90,90,False,0.65363477231613,128.0,4.500985091288193e-08
0.01,64,41.187047639232276,0.6435476193630043,coarse,80,80,False,0.6119244626714142,128.0,4.061547327950297e-08
0.01,64,45.61755249064104,0.7127742576662662,coarse,72,72,False,0.5606666080775153,128.0,3.6648064049398266e-08
0.01,64,50.52464826962235,0.7894476292128492,coarse,65,65,False,0.4915653354440612,128.0,3.306613090482583e-08
0.01,64,55.95960202583811,0.8743687816537205,coarse,58,58,False,0.3326102283967329,128.0,2.983221669870076e-08
0.01,64,61.97919562307902,0.9684249316106097,coarse,52,52,False,0.36248758946243653,128.0,2.6912506634326932e-08
0.01,64,68.6463189697133,1.0725987339017704,coarse,47,47,False,0.39450401572368476,128.0,2.4276473761937877e-08
0.01,64,76.03062706313841,1.1879785478615377,coarse,42,42,False,0.4287233684223609,128.0,2.1896559038249635e-08
0.01,64,84.20926771272985,1.315769808011404,coarse,37,37,False,0.46519925184601185,128.0,1.9747882559326452e-08
0.01,64,93.26768754419761,1.4573076178780877,coarse,33,33,False,0.5039745325181483,128.0,1.7807982923875122e-08
0.01,64,103.30052470610752,1.61407069853293,coarse,30,30,False,0.545081542528355,128.0,1.6056581973542977e-08
0.01,64,114.4125976051499,1.7876968375804672,coarse,27,27,False,0.588543125470417,128.0,1.4475372433140558e-08
0.01,64,126.72,1.98,coarse,26,26,False,0.6343746425049825,128.0,1.3048832323054286e-08
0.01,64,114.97059151763463,1.796415492463041,refinement,27,27,False,0.5906717407147943,128.0,1.4404033720455846e-08
0.01,64,115.53130678434849,1.8051766685054451,refinement,27,27,False,0.5928057321374933,128.0,1.4333041458717507e-08
0.01,64,116.09475667742365,1.8139805730847445,refinement,27,27,False,0.5949451010263567,128.0,1.4262393966802035e-08
0.01,64,116.66095453372047,1.8228274145893824,refinement,26,26,False,0.5970898486471532,128.0,1.4192089572000899e-08
0.01,64,117.22991375514404,1.8317174024241256,refinement,26,26,False,0.5992399762444727,128.0,1.4122126608810305e-08
0.01,64,117.80164780896054,1.8406507470150084,refinement,26,26,False,0.6013954850426242,128.0,1.4052503420672052e-08
0.01,64,118.37617022811688,1.8496276598143262,refinement,26,26,False,0.6035563762465527,128.0,1.3983218358771484e-08
0.01,64,118.95349461156012,1.8586483533056268,refinement,26,26,False,0.6057226510427604,128.0,1.3914269782273034e-08
0.01,64,119.5336346245603,1.8677130410087548,refinement,26,26,False,0.6078943106002439,128.0,1.3845656058336694e-08
0.01,64,120.11660399903296,1.87682193748489,refinement,26,26,False,0.6100713560714389,128.0,1.3777375562090975e-08
0.01,64,120.70241653386508,1.8859752583416418,refinement,26,26,False,0.6122537885931788,128.0,1.3709426677406474e-08
0.01,64,121.2910860952408,1.8951732202381375,refinement,25,25,False,0.6144416092876579,128.0,1.3641807796823124e-08
0.01,64,121.88262661697055,1.904416040890165,refinement,25,25,False,0.6166348192634152,128.0,1.3574517326054402e-08
0.01,64,122.47705210081993,1.9137039390753114,refinement,25,25,False,0.6188334196163178,128.0,1.3507553698324623e-08
0.01,64,123.07437661684209,1.9230371346381576,refinement,25,25,False,0.6210374114305623,128.0,1.3440915424668189e-08
0.01,64,123.67461430370977,1.9324158484954652,refinement,25,25,False,0.6232467957796824,128.0,1.3374601285945192e-08
0.01,64,124.27777936905099,1.9418403026414217,refinement,25,25,False,0.6254615737275693,128.0,1.3308611045384861e-08
0.01,64,124.8838860897843,1.9513107201528797,refinement,25,25,False,0.6276817463294988,128.0,1.3242948226483732e-08
0.01,64,125.49294881245777,1.9608273251946526,refinement,25,25,False,0.629907314633173,128.0,1.3177631730706467e-08
0.01,64,126.10498195358754,1.9703903430248053,refinement,25,25,False,0.6321382796797653,128.0,1.3112751982669547e-08
0.01,128,2.357022603955158,0.018414239093399672,coarse,1482,1482,False,0.976694691307231,249.69329533605594,7.156133685235473e-07
0.01,128,2.655681647152093,0.020747512868375728,coarse,1315,1315,False,0.9737777819481659,249.69329533605594,6.348847969540634e-07
0.01,128,2.9921838675564225,0.02337643646528455,coarse,1166,1166,False,0.9705004870155733,249.69329533605594,5.632826476037505e-07
0.01,128,3.371324385536244,0.026338471762001905,coarse,1035,1035,False,0.9668194058040616,249.69329533605594,4.997704498434021e-07
0.01,128,3.7985059126039857,0.02967582744221864,coarse,918,918,False,0.9626861546305796,249.69329533605594,4.434304387956941e-07
0.01,128,4.279815739473084,0.03343606046463347,coarse,814,814,False,0.9580468347074621,249.69329533605594,3.9344975126229245e-07
0.01,128,4.8221124792944785,0.03767275374448811,coarse,722,722,False,0.9528414423791041,249.69329533605594,3.491082704806005e-07
0.01,128,5.433123802154702,0.04244627970433361,coarse,640,640,False,0.9470032098096928,249.69329533605594,3.0976791356788615e-07
0.01,128,6.121556553541625,0.047824660574543945,coarse,568,568,False,0.9404578583084362,249.69329533605594,2.7486318350586175e-07
0.01,128,6.897220825954115,0.05388453770276652,coarse,503,503,False,0.9331227372166018,249.69329533605594,2.438928307772189e-07
0.01,128,7.771169751662685,0.06071226368486473,coarse,446,446,False,0.9249058068128349,249.69329533605594,2.1641248983457086e-07
0.01,128,8.755857008652903,0.0684051328801008,coarse,395,395,False,0.9157044011389757,249.69329533605594,1.920281730215611e-07
0.01,128,9.865314284194248,0.07707276784526756,coarse,350,350,False,0.9054036714367131,249.69329533605594,1.7039051925734543e-07
0.01,128,11.115351224871196,0.08683868144430622,coarse,310,310,False,0.8938745556037029,249.69329533605594,1.5118970773020563e-07
0.01,128,12.523780722342853,0.09784203689330354,coarse,275,275,False,0.880971031363309,249.69329533605594,1.3415095794898329e-07
0.01,128,14.110672745129028,0.11023963082132053,coarse,244,244,False,0.8665262693383913,249.69329533605594,1.1903054715670361e-07
0.01,128,15.898640333498191,0.12420812760545462,coarse,216,216,False,0.8503470684456308,249.69329533605594,1.0561228454981043e-07
0.01,128,17.91316183285379,0.13994657681917022,coarse,191,191,False,0.8322055571392257,249.69329533605594,9.370438902011658e-08
0.01,128,20.182943957409837,0.15767924966726435,coarse,169,169,False,0.8118264340727339,249.69329533605594,8.31367235532851e-08
0.01,128,22.74033085777409,0.17765883482636008,coarse,149,149,False,0.7888666884485243,249.69329533605594,7.375834499932434e-08
0.01,128,23.570226039551578,0.1841423909339967,coarse,144,144,False,0.7814012289309559,249.69329533605594,7.115248116361245e-08
0.01,128,25.621765021607743,0.2001700392313105,coarse,132,132,False,0.7628820624656967,249.69329533605594,6.543533284328989e-08
0.01,128,28.868306575146303,0.2255336451183305,coarse,117,117,False,0.7332686696745472,249.69329533605594,5.804886484058987e-08
0.01,128,32.52621838557246,0.25411108113728487,coarse,103,103,False,0.6991539774336786,249.69329533605594,5.149351121104908e-08
0.01,128,36.647625301886634,0.28630957267098933,coarse,91,91,False,0.6591716809665098,249.69329533605594,4.5675722345415095e-08
0.01,128,41.29125692838651,0.3225879447530196,coarse,80,80,False,0.6109200961907398,249.69329533605594,4.051248789774936e-08
0.01,128,46.52328451519762,0.36346316027498143,coarse,71,71,False,0.5492784310329111,249.69329533605594,3.5930147726953185e-08
0.01,128,52.41826389145483,0.40951768665199084,coarse,62,62,False,0.45723430609684307,249.69329533605594,3.186333736827147e-08
0.01,128,59.06019787783089,0.4614077959205538,coarse,55,55,False,0.34872428467343036,249.69329533605594,2.8254052741209967e-08
0.01,128,66.54373331767609,0.5198729165443444,coarse,48,48,False,0.3851253188614216,249.69329533605594,2.50508205308173e-08
0.01,128,74.97550978433371,0.5857461701901071,coarse,42,42,False,0.4244944523477217,249.69329533605594,2.220796225521827e-08
0.01,128,84.47567918356515,0.6599662436216027,coarse,37,37,False,0.4669201728671867,249.69329533605594,1.968494138427782e-08
0.01,128,95.17961790525541,0.7435907648848079,coarse,33,33,False,0.5124717314766073,249.69329533605594,1.7445784104429557e-08
0.01,128,107.23985592237638,0.8378113743935655,coarse,29,29,False,0.5611996657554158,249.69329533605594,1.5458565395991443e-08
0.01,128,120.82825032665994,0.9439707056770308,coarse,26,26,False,0.6131384035641962,249.69329533605594,1.369495303459068e-08
0.01,128,136.13843427363008,1.063581517762735,coarse,23,23,False,0.668311225369604,249.69329533605594,1.2129803000117592e-08
0.01,128,153.38857623419688,1.198348251829663,coarse,20,20,False,0.7267375927369809,249.69329533605594,1.0740800497204114e-08
0.01,128,172.8244888718497,1.3501913193113257,coarse,19,19,False,0.7884424700852238,249.69329533605594,9.508141477690782e-09
0.01,128,194.72313184661516,1.521274467551681,coarse,17,17,False,0.8534668263623088,249.69329533605594,8.414250120425408e-09
0.01,128,219.39655846035782,1.7140356129715455,coarse,15,15,False,0.9218781026497483,249.69329533605594,7.4435282282740356e-09
0.01,128,247.19636238269538,1.9312215811148077,coarse,14,18,True,0.9937792090673772,249.69329533605594,6.582132947600514e-09
0.01,128,220.6465094673566,1.7238008552137234,refinement,15,15,False,0.9252218536619455,249.69329533605594,7.400133349344171e-09
0.01,128,221.90358172334334,1.7336217322136198,refinement,15,15,False,0.9285735235220015,249.69329533605594,7.356984681688652e-09
0.01,128,223.16781579965792,1.7434985609348275,refinement,15,18,True,0.9319331257978782,249.69329533605594,7.314080831662057e-09
0.01,128,224.43925249878419,1.7534316601467514,refinement,15,18,True,0.9353006742770991,249.69329533605594,7.271420413366603e-09
0.01,128,225.7179328556668,1.7634213504348968,refinement,15,18,True,0.938676182967739,249.69329533605594,7.229002049105699e-09
0.01,128,227.00389813903587,1.7734679542112177,refinement,15,18,True,0.9420596660993722,249.69329533605594,7.18682436882485e-09
0.01,128,228.29718985273794,1.7835717957245152,refinement,15,18,True,0.9454511381239676,249.69329533605594,7.144886009703157e-09
0.01,128,229.59784973707693,1.7937332010709135,refinement,14,18,True,0.9488506137167452,249.69329533605594,7.103185617587504e-09
0.01,128,230.90591977016027,1.803952498204377,refinement,14,18,True,0.9522581077769812,249.69329533605594,7.061721845430626e-09
0.01,128,232.22144216925406,1.8142300169472974,refinement,14,18,True,0.9556736354287644,249.69329533605594,7.020493353822295e-09
0.01,128,233.54445939214554,1.824566089001137,refinement,14,18,True,0.9590972120217084,249.69329533605594,6.9794988111497074e-09
0.01,128,234.87501413851336,1.8349610479571357,refinement,14,18,True,0.9625288531316173,249.69329533605594,6.938736893405117e-09
0.01,128,236.21314935130584,1.845415229307077,refinement,14,18,True,0.9659685745610997,249.69329533605594,6.8982062835542486e-09
0.01,128,237.55890821812673,1.855928970454115,refinement,14,18,True,0.9694163923401395,249.69329533605594,6.8579056727578924e-09
0.01,128,238.91233417262924,1.866502610723666,refinement,14,18,True,0.9728723227266166,249.69329533605594,6.8178337594335906e-09
0.01,128,240.273470895918,1.8771364913743593,refinement,14,18,True,0.9763363822067822,249.69329533605594,6.77798924877101e-09
0.01,128,241.64236231795783,1.8878309556090456,refinement,14,18,True,0.9798085874956821,249.69329533605594,6.738370854079395e-09
0.01,128,243.01905261899313,1.8985863485858838,refinement,14,18,True,0.9832889555375405,249.69329533605594,6.698977295323494e-09
0.01,128,244.40358623097265,1.9094030174294738,refinement,14,18,True,0.9867775035060888,249.69329533605594,6.6598073003416805e-09
0.01,128,245.79600783898394,1.920281311242062,refinement,14,18,True,0.9902742488048502,249.69329533605594,6.620859603839777e-09
0.01,256,2.357022603955158,0.009207119546699836,coarse,1482,1482,False,0.9766957023682421,249.67724662547334,7.156144792743244e-07
0.01,256,2.6556772703363007,0.010373739337251175,coarse,1315,1315,False,0.9737790966566159,249.67724662547334,6.348868322882979e-07
0.01,256,2.992174004757674,0.011688179706084665,coarse,1166,1166,False,0.9705021814158602,249.67724662547334,5.63285383899596e-07
0.01,256,3.3713077167745626,0.013169170768650635,coarse,1035,1035,False,0.9668215735024821,249.67724662547334,4.99773702481111e-07
0.01,256,3.798480871470636,0.014837815904182173,coarse,918,918,False,0.9626889104972312,249.67724662547334,4.4343405605275823e-07
0.01,256,4.279780471873534,0.01671789246825599,coarse,814,814,False,0.9580503192160124,249.67724662547334,3.9345360932431556e-07
0.01,256,4.822064795692534,0.018836190608173962,coarse,722,722,False,0.9528458266290667,249.67724662547334,3.4911226893049693e-07
0.01,256,5.433061122333281,0.021222895009114378,coarse,640,640,False,0.9470087012441017,249.67724662547334,3.097719716259601e-07
0.01,256,6.121475842750477,0.02391201501074405,coarse,568,568,False,0.9404647070856105,249.67724662547334,2.7486723689803873e-07
0.01,256,6.8971185211486725,0.026941869223237002,coarse,503,503,False,0.933131243108704,249.67724662547334,2.4389682896409056e-07
0.01,256,7.771041676348099,0.03035563154823476,coarse,446,446,False,0.9249163263732189,249.67724662547334,2.1641639374670011e-07
0.01,256,8.755698274629857,0.03420194638527288,coarse,395,395,False,0.9157173546886084,249.67724662547334,1.9203195313032864e-07
0.01,256,9.865119178254453,0.03853562179005646,coarse,350,350,False,0.9054195491453468,249.67724662547334,1.7039415387514775e-07
0.01,256,11.11511307820598,0.04341841046174211,coarse,310,310,False,0.8938939215565098,249.67724662547334,1.5119318163049677e-07
0.01,256,12.52349176010318,0.04891988968790305,coarse,275,275,False,0.8809945239699353,249.67724662547334,1.341542611833507e-07
0.01,256,14.110323913203631,0.055118452785951684,coarse,244,244,False,0.8665545957051533,249.67724662547334,1.1903367407044103e-07
0.01,256,15.898221099151819,0.06210242616856179,coarse,216,216,False,0.8503809893043806,249.67724662547334,1.056152329196493e-07
0.01,256,17.912659955382306,0.06997132795071213,coarse,191,191,False,0.8322458574475672,249.67724662547334,9.37071593661672e-08
0.01,256,20.182345224414775,0.07883728603287021,coarse,169,169,False,0.8118738721326766,249.67724662547334,8.313931855491459e-08
0.01,256,22.739618782026074,0.08882663586728935,coarse,149,149,False,0.7889219125574911,249.67724662547334,7.376076898470198e-08
0.01,256,23.570226039551578,0.09207119546699835,coarse,144,144,False,0.7814521392813019,249.67724662547334,7.115258349404712e-08
0.01,256,25.62092049274551,0.10008172067478714,coarse,132,132,False,0.7629454767608436,249.67724662547334,6.54375914005448e-08
0.01,256,28.867307459632773,0.11276291976419052,coarse,117,117,False,0.7333402145951237,249.67724662547334,5.805096447822993e-08
0.01,256,32.525039067387205,0.12705093385698127,coarse,103,103,False,0.6992327486539349,249.67724662547334,5.149545907428084e-08
0.01,256,36.646236155359205,0.1431493599818719,coarse,91,91,False,0.659255184780144,249.67724662547334,4.56775260015825e-08
0.01,256,41.28962371334785,0.16128759263026504,coarse,80,80,False,0.6110024625649634,249.67724662547334,4.051415514066408e-08
0.01,256,46.52136768322768,0.18172409251260813,coarse,71,71,False,0.5493443065652894,249.67724662547334,3.593168643573695e-08
0.01,256,52.41601779040721,0.20475006949377816,coarse,62,62,False,0.4572122828013725,249.67724662547334,3.18647553901376e-08
0.01,256,59.05756983999458,0.23069363218747882,coarse,55,55,False,0.3490124571741569,249.67724662547334,2.8255357796698413e-08
0.01,256,66.54066261485717,0.2599244633392858,coarse,48,48,False,0.38540881283793205,249.67724662547334,2.505202013789663e-08
0.01,256,74.97192643077196,0.29285908762020296,coarse,42,42,False,0.4247681595708483,249.67724662547334,2.2209063676406198e-08
0.01,256,84.47150256490036,0.32996680689414204,coarse,37,37,False,0.4671787422345766,249.67724662547334,1.9685951583088798e-08
0.01,256,95.17475520868119,0.3717763875339109,coarse,33,33,False,0.5127098630371585,249.67724662547334,1.7446709719037548e-08
0.01,256,107.23420033960977,0.41888359507660067,coarse,29,29,False,0.561412471812585,249.67724662547334,1.5459412715230328e-08
0.01,256,120.82167899735968,0.47195968358343626,coarse,26,26,False,0.6133218082987195,249.67724662547334,1.3695727989380285e-08
0.01,256,136.13080593233946,0.531760960673201,coarse,23,23,False,0.668462355702792,249.67724662547334,1.2130511161050577e-08
0.01,256,153.37972851869768,0.5991395645261628,coarse,20,20,False,0.726855097081241,249.67724662547334,1.0741447081648846e-08
0.01,256,172.8142352449019,0.6750556064253981,coarse,19,19,False,0.7885266947963516,249.67724662547334,9.508731358933048e-09
0.01,256,194.71125807632168,0.7605908518606316,coarse,17,17,False,0.8535197893723006,249.67724662547334,8.414787844282781e-09
0.01,256,219.38281859672404,0.8569641351434533,coarse,15,15,False,0.9219032347562925,249.67724662547334,7.4440180303834055e-09
0.01,256,247.18047415921862,0.9655487271844477,coarse,14,18,True,0.9937808839124631,249.67724662547334,6.582578771686819e-09
0.01,256,220.6326740092373,0.8618463828485832,refinement,15,15,False,0.9252457644351801,249.67724662547334,7.400620970240246e-09
0.01,256,221.8896500274672,0.8667564454197938,refinement,15,15,False,0.928596223066033,249.67724662547334,7.357470129952465e-09
0.01,256,223.15378721852636,0.8716944813223686,refinement,15,18,True,0.9319546242833673,249.67724662547334,7.314564116613398e-09
0.01,256,224.42512638064463,0.8766606499243931,refinement,15,18,True,0.9353209819380189,249.67724662547334,7.271901543507758e-09
0.01,256,225.7037085444851,0.8816551115018949,refinement,15,18,True,0.9386953100981165,249.67724662547334,7.229481033228283e-09
0.01,256,226.9895749744686,0.886678027244018,refinement,15,18,True,0.9420776230500133,249.67724662547334,7.187301215844236e-09
0.01,256,228.28276717010465,0.8917295592582213,refinement,15,18,True,0.945467935299172,249.67724662547334,7.145360728180073e-09
0.01,256,229.5833268673321,0.896809870575516,refinement,14,18,True,0.9488662615710107,249.67724662547334,7.103658216419545e-09
0.01,256,230.8912960398654,0.9019191251557243,refinement,14,18,True,0.9522726168116961,249.67724662547334,7.062192333197162e-09
0.01,256,232.20671690054868,0.9070574878927683,refinement,14,18,True,0.9556870161888934,249.67724662547334,7.020961739286524e-09
0.01,256,233.5296319027193,0.9122251246199973,refinement,14,18,True,0.9591094750924761,249.67724662547334,6.979965103485523e-09
0.01,256,234.8600837415772,0.9174222021155359,refinement,14,18,True,0.9625400091351829,249.67724662547334,6.939201100532952e-09
0.01,256,236.19811535556323,0.9226488881076689,refinement,14,18,True,0.9659786341532328,249.67724662547334,6.898668414413929e-09
0.01,256,237.54376992774397,0.9279053512802499,refinement,14,18,True,0.969425366206892,249.67724662547334,6.858365735709676e-09
0.01,256,238.89709088720687,0.9331917612781518,refinement,14,18,True,0.9728802215809979,249.67724662547334,6.818291762516695e-09
0.01,256,240.2581219104611,0.9385082887127387,refinement,14,18,True,0.976343216785438,249.67724662547334,6.7784452008382e-09
0.01,256,241.6269069228465,0.9438551051673691,refinement,14,18,True,0.9798143685555747,249.67724662547334,6.738824763987773e-09
0.01,256,243.00349009995253,0.9492323832029396,refinement,14,18,True,0.983293693852639,249.67724662547334,6.699429171238361e-09
0.01,256,244.38791586904316,0.9546402963634498,refinement,14,18,True,0.986781209864063,249.67724662547334,6.660257150404163e-09
0.01,256,245.78022891049102,0.9600790191816055,refinement,14,18,True,0.9902769340037786,249.67724662547334,6.62130743664708e-09
0.03,1,0.1,0.1,coarse,,,False,0.997,2.0,1.7226535452716014e-05
0.03,1,0.10795625870658115,0.10795625870658115,coarse,,,False,0.9967613122388026,2.0,1.592880665290645e-05
0.03,1,0.11654553793922279,0.11654553793922279,coarse,,,False,0.9965036338618234,2.0,1.4730708112647865e-05
0.03,1,0.12581820244864403,0.12581820244864403,coarse,,,False,0.9962254539265407,2.0,1.3624331311305317e-05
0.03,1,0.13582862413542818,0.13582862413542818,coarse,,,False,0.9959251412759371,2.0,1.2602430881415316e-05
0.03,1,0.14663550086923255,0.14663550086923255,coarse,,,False,0.995600934973923,2.0,1.165836433696067e-05
0.03,1,0.15830220067407974,0.15830220067407974,coarse,,,False,0.9952509339797776,2.0,1.0786037861533287e-05
0.03,1,0.17089713329792078,0.17089713329792078,coarse,19961,19961,False,0.9948730860010624,2.0,9.979857480167755e-06
0.03,1,0.1844941513452342,0.1844941513452342,coarse,18489,18489,False,0.994465175459643,2.0,9.234685020938384e-06
0.03,1,0.19917298332477237,0.19917298332477237,coarse,17125,17125,False,0.9940248105002568,2.0,8.54579834426234e-06
0.03,1,0.21501970115170702,0.21501970115170702,coarse,15862,15862,False,0.9935494089654489,2.0,7.90885538027885e-06
0.03,1,0.23212722484545445,0.23212722484545445,coarse,14692,14692,False,0.9930361832546364,2.0,7.319861569124087e-06
0.03,1,0.25059586738256606,0.25059586738256606,coarse,13608,13608,False,0.9924821239785231,2.0,6.77514034654732e-06
0.03,1,0.27053392289952405,0.27053392289952405,coarse,12604,12604,False,0.9918839823130143,2.0,6.27130635871636e-06
0.03,1,0.29205830169447294,0.29205830169447294,coarse,11675,11675,False,0.9912382509491657,2.0,5.805241126458145e-06
0.03,1,0.31529521575133246,0.31529521575133246,coarse,10813,10813,False,0.99054114352746,2.0,5.374070910925008e-06
0.03,1,0.3403809188059817,0.3403809188059817,coarse,10015,10015,False,0.9897885724358205,2.0,4.97514656054005e-06
0.03,1,0.3674625052940235,0.3674625052940235,coarse,9276,9276,False,0.9889761248411792,2.0,4.606025143517852e-06
0.03,1,0.39669877286490046,0.39669877286490046,coarse,8592,8592,False,0.988099036814053,2.0,4.26445319173962e-06
0.03,1,0.4282611535198647,0.4282611535198647,coarse,7958,7958,False,0.987152165394404,2.0,3.948351400654131e-06
0.03,1,0.4623347188336938,0.4623347188336938,coarse,7370,7370,False,0.9861299584349892,2.0,3.6558006464971865e-06
0.03,1,0.49911926515444704,0.49911926515444704,coarse,6826,6826,False,0.9850264220453666,2.0,3.385029196832061e-06
0.03,1,0.5388304851445216,0.5388304851445216,coarse,6322,6322,False,0.9838350854456643,2.0,3.13440100333868e-06
0.03,1,0.581701232532546,0.581701232532546,coarse,5855,5855,False,0.9825489630240236,2.0,2.902404977279032e-06
0.03,1,0.6279828874922064,0.6279828874922064,coarse,5423,5423,False,0.9811605133752338,2.0,2.6876451581969043e-06
0.03,1,0.6779468306541447,0.6779468306541447,coarse,5022,5022,False,0.9796615950803756,2.0,2.4888316954196397e-06
0.03,1,0.7318860343940561,0.7318860343940561,coarse,4651,4651,False,0.9780434189681784,2.0,2.304772569948039e-06
0.03,1,0.7901167807277847,0.7901167807277847,coarse,4307,4307,False,0.9762964965781664,2.0,2.134365991398727e-06
0.03,1,0.8529805158865977,0.8529805158865977,coarse,3989,3989,False,0.9744105845234021,2.0,1.976593411049917e-06
0.03,1,0.920845852447266,0.920845852447266,coarse,3694,3694,False,0.9723746244265821,2.0,1.8305130976537e-06
0.03,1,0.994110730756793,0.994110730756793,coarse,3421,3421,False,0.9701766780772962,2.0,1.6952542277619425e-06
0.03,1,1.0,1.0,coarse,3401,3401,False,0.97,2.0,1.6852444097254067e-06
0.03,1,1.0732047523256878,1.0732047523256878,coarse,3168,3168,False,0.9678038574302293,2.0,1.5700114468090658e-06
0.03,1,1.158591698872043,1.158591698872043,coarse,2934,2934,False,0.9652422490338387,2.0,1.4540398612693904e-06
0.03,1,1.2507722517872764,1.2507722517872764,coarse,2717,2717,False,0.9624768324463817,2.0,1.346650425822797e-06
0.03,1,1.3502869279696026,1.3502869279696026,coarse,2516,2516,False,0.959491392160912,2.0,1.247205692739668e-06
0.03,1,1.4577192492400113,1.4577192492400113,coarse,2329,2329,False,0.9562684225227996,2.0,1.1551158936283425e-06
0.03,1,1.573699163925179,1.573699163925179,coarse,2157,2157,False,0.9527890250822446,2.0,1.0698353263451608e-06
0.03,1,1.6989067406703708,1.6989067406703708,coarse,1997,1997,False,0.9490327977798889,2.0,9.908590222466714e-07
0.03,1,1.8340761561416512,1.8340761561416512,coarse,1849,1849,False,0.9449777153157505,2.0,9.177196711307771e-07
0.03,1,1.98,1.98,coarse,1712,1712,False,0.9406,2.0,8.499847831628788e-07
0.03,1,1.8407745219182001,1.8407745219182001,refinement,1842,1842,False,0.9447767643424541,2.0,9.143749402611996e-07
0.03,1,1.847497351293998,1.847497351293998,refinement,1836,1836,False,0.94457507946118,2.0,9.11042413533139e-07
0.03,1,1.8542447336143737,1.8542447336143737,refinement,1829,1829,False,0.9443726579915688,2.0,9.077220462999521e-07
0.03,1,1.8610167585509594,1.8610167585509594,refinement,1822,1822,False,0.9441694972434712,2.0,9.044137940797108e-07
0.03,1,1.8678135161028846,1.8678135161028846,refinement,1816,1816,False,0.9439655945169134,2.0,9.011176125535028e-07
0.03,1,1.874635096597971,1.874635096597971,refinement,1809,1809,False,0.9437609471020609,2.0,8.978334575659204e-07
0.03,1,1.8814815906939333,1.8814815906939333,refinement,1802,1802,False,0.943555552279182,2.0,8.945612851233562e-07
0.03,1,1.8883530893795843,1.8883530893795843,refinement,1796,1796,False,0.9433494073186125,2.0,8.91301051394357e-07
0.03,1,1.895249683976043,1.895249683976043,refinement,1789,1789,False,0.9431425094807186,2.0,8.880527127085595e-07
0.03,1,1.90217146613795,1.90217146613795,refinement,1783,1783,False,0.9429348560158615,2.0,8.848162255556626e-07
0.03,1,1.909118527854684,1.909118527854684,refinement,1776,1776,False,0.9427264441643595,2.0,8.815915465860836e-07
0.03,1,1.916090961451585,1.916090961451585,refinement,1770,1770,False,0.9425172711564525,2.0,8.783786326091681e-07
0.03,1,1.9230888595911817,1.9230888595911817,refinement,1763,1763,False,0.9423073342122645,2.0,8.751774405931169e-07
0.03,1,1.9301123152744215,1.9301123152744215,refinement,1757,1757,False,0.9420966305417673,2.0,8.719879276641347e-07
0.03,1,1.9371614218419086,1.9371614218419086,refinement,1750,1750,False,0.9418851573447428,2.0,8.688100511062902e-07
0.03,1,1.9442362729751428,1.9442362729751428,refinement,1744,1744,False,0.9416729118107457,2.0,8.656437683604668e-07
0.03,1,1.951336962697765,1.951336962697765,refinement,1737,1737,False,0.941459891119067,2.0,8.624890370243014e-07
0.03,1,1.9584635853768073,1.9584635853768073,refinement,1731,1731,False,0.9412460924386958,2.0,8.593458148504567e-07
0.03,1,1.965616235723946,1.965616235723946,refinement,1725,1725,False,0.9410315129282816,2.0,8.562140597479162e-07
0.03,1,1.9727950087967612,1.9727950087967612,refinement,1718,1718,False,0.9408161497360972,2.0,8.530937297797278e-07
0.03,2,0.2,0.1,coarse,17058,17058,False,0.9940089457555303,4.0,8.511493716018606e-06
0.03,2,0.21591251741316234,0.10795625870658117,coarse,15800,15800,False,0.9935330453019702,4.0,7.877146496437398e-06
0.03,2,0.2330910758784456,0.1165455379392228,coarse,14635,14635,False,0.9930194063651452,4.0,7.290548028618387e-06
0.03,2,0.2516364048972881,0.12581820244864406,coarse,13555,13555,False,0.9924650468841394,4.0,6.748037752878991e-06
0.03,2,0.27165724827085636,0.13582862413542818,coarse,12556,12556,False,0.9918667508697865,4.0,6.246244969011307e-06
0.03,2,0.29327100173846515,0.14663550086923258,coarse,11630,11630,False,0.9912210503280581,4.0,5.782064624120866e-06
0.03,2,0.3166044013481594,0.1583022006740797,coarse,10772,10772,False,0.9905242058296038,4.0,5.352635289370943e-06
0.03,2,0.3417942665958415,0.17089713329792075,coarse,9977,9977,False,0.9897721856305832,4.0,4.955319106930606e-06
0.03,2,0.36898830269046834,0.18449415134523417,coarse,9241,9241,False,0.9889606432442091,4.0,4.587683512610561e-06
0.03,2,0.39834596664954475,0.19917298332477237,coarse,8559,8559,False,0.9880848933564812,4.0,4.247484561076743e-06
0.03,2,0.430039402303414,0.215019701151707,coarse,7928,7928,False,0.9871398859734055,4.0,3.932651699251993e-06
0.03,2,0.4642544496909088,0.2321272248454544,coarse,7343,7343,False,0.9861201786805764,4.0,3.6412738500290486e-06
0.03,2,0.5011917347651321,0.25059586738256606,coarse,6801,6801,False,0.9850199068893257,4.0,3.371586683047068e-06
0.03,2,0.5410678457990481,0.27053392289952405,coarse,6299,6299,False,0.983832751936694,4.0,3.1219609621227118e-06
0.03,2,0.5841166033889458,0.2920583016944729,coarse,5834,5834,False,0.9825519068992153,4.0,2.8908918702971155e-06
0.03,2,0.6305904315026649,0.31529521575133246,coarse,5403,5403,False,0.9811700399728672,4.0,2.6769892236300904e-06
0.03,2,0.6807618376119633,0.34038091880598165,coarse,5005,5005,False,0.9796792552634364,4.0,2.4789684937159583e-06
0.03,2,0.7349250105880469,0.36746250529402347,coarse,4635,4635,False,0.9780710508228323,4.0,2.2956425669233855e-06
0.03,2,0.7933975457298008,0.3966987728649004,coarse,4293,4293,False,0.9763362737573682,4.0,2.125914175390627e-06
0.03,2,0.8565223070397293,0.42826115351986466,coarse,3976,3976,False,0.9744650722233905,4.0,1.9687689411424942e-06
0.03,2,0.9246694376673875,0.46233471883369376,coarse,3682,3682,False,0.9724468441135061,4.0,1.8232689802690339e-06
0.03,2,0.9982385303088936,0.4991192651544468,coarse,3410,3410,False,0.9702701822223925,4.0,1.6885470191741754e-06
0.03,2,1.0776609702890427,0.5388304851445214,coarse,3158,3158,False,0.9679228156639961,4.0,1.5638009793690724e-06
0.03,2,1.1634024650650916,0.5817012325325458,coarse,2925,2925,False,0.9653915472906653,4.0,1.448288991325908e-06
0.03,2,1.2559657749844126,0.6279828874922063,coarse,2708,2708,False,0.9626621868378671,4.0,1.3413248015124393e-06
0.03,2,1.3558936613082895,0.6779468306541447,coarse,2508,2508,False,0.9597194794834198,4.0,1.2422735399862026e-06
0.03,2,1.463772068788112,0.731886034394056,coarse,2323,2323,False,0.9565470294646876,4.0,1.1505478188621341e-06
0.03,2,1.5802335614555691,0.7901167807277846,coarse,2151,2151,False,0.9531272183368371,4.0,1.065604134580583e-06
0.03,2,1.7059610317731948,0.8529805158865974,coarse,1992,1992,False,0.9494411173745172,4.0,9.869395493615452e-07
0.03,2,1.8416917048945314,0.9208458524472657,coarse,1844,1844,False,0.9454683935105612,4.0,9.14088629373754e-07
0.03,2,1.9882214615135851,0.9941107307567926,coarse,1708,1708,False,0.9411872080581365,4.0,8.466206192865671e-07
0.03,2,2.0,1.0,coarse,1698,1698,False,0.9408434114869577,4.0,8.41627128193283e-07
0.03,2,2.1464095046513747,1.0732047523256874,coarse,1581,1581,False,0.9365741072628824,4.0,7.841368349206775e-07
0.03,2,2.317183397744085,1.1585916988720426,coarse,1464,1464,False,0.9316039034593864,4.0,7.262682582425695e-07
0.03,2,2.501544503574552,1.250772251787276,coarse,1356,1356,False,0.9262495452347226,4.0,6.726733229467849e-07
0.03,2,2.7005738559392043,1.3502869279696021,coarse,1255,1255,False,0.9204819744932191,4.0,6.230358885299853e-07
0.03,2,2.9154384984800212,1.4577192492400106,coarse,1162,1162,False,0.9142699676187696,4.0,5.770634335945557e-07
0.03,2,3.147398327850357,1.5736991639251785,coarse,1076,1076,False,0.9075799569704444,4.0,5.344856506831823e-07
0.03,2,3.3978134813407403,1.6989067406703702,coarse,996,996,False,0.9003758276200223,4.0,4.950546438983485e-07
0.03,2,3.668152312283301,1.8340761561416505,coarse,924,924,False,0.8926186823981088,4.0,4.585614173619475e-07
0.03,2,3.96,1.98,coarse,1016,1016,False,0.8842665657448427,4.0,4.288403519711231e-07
0.03,2,3.422677616710279,1.7113388083551395,refinement,989,989,False,0.8996615140342515,4.0,4.914551809476056e-07
0.03,2,3.447723700038725,1.7238618500193625,refinement,982,982,False,0.8989421517338053,4.0,4.878821029617103e-07
0.03,2,3.4729530627642813,1.7364765313821406,refinement,975,975,False,0.8982177054823288,4.0,4.843352619727372e-07
0.03,2,3.4983670460682004,1.7491835230341002,refinement,968,968,False,0.897488139787824,4.0,4.808145237277824e-07
0.03,2,3.52396700094608,1.76198350047304,refinement,961,961,False,0.8967534189002107,4.0,4.773197721379841e-07
0.03,2,3.5497542882796798,1.7748771441398399,refinement,954,954,False,0.8960135068088434,4.0,4.7385091572106105e-07
0.03,2,3.5757302789092655,1.7878651394546328,refinement,947,947,False,0.8952683672399857,4.0,4.704078971199337e-07
0.03,2,3.6018963537064836,1.8009481768532418,refinement,940,940,False,0.894517963654238,4.0,4.6699070748710075e-07
0.03,2,3.6282539036477686,1.8141269518238843,refinement,933,933,False,0.8937622592439181,4.0,4.6359940878685286e-07
0.03,2,3.6548043298882806,1.8274021649441403,refinement,927,927,False,0.8930012169303967,4.0,4.602341693899313e-07
0.03,2,3.6815490438363994,1.8407745219181997,refinement,920,920,False,0.89223479936138,4.0,4.56895322809339e-07
0.03,2,3.708489467228746,1.854244733614373,refinement,914,914,False,0.891462968908144,4.0,4.5358346842774083e-07
0.03,2,3.7356270322057687,1.8678135161028844,refinement,908,908,False,0.8906856876627165,4.0,4.5029965222228316e-07
0.03,2,3.762963181387866,1.881481590693933,refinement,902,902,False,0.8899029174350042,4.0,4.470457089193892e-07
0.03,2,3.7904993679520853,1.8952496839760427,refinement,897,897,False,0.889114619749866,4.0,4.43824953297438e-07
0.03,2,3.818237055709368,1.909118527854684,refinement,893,893,False,0.8883207558441302,4.0,4.4064369402490643e-07
0.03,2,3.846177719182363,1.9230888595911815,refinement,890,890,False,0.88752128666355,4.0,4.3751490680748266e-07
0.03,2,3.874322843683817,1.9371614218419084,refinement,889,889,False,0.8867161728597048,4.0,4.3446844395727234e-07
0.03,2,3.9026739253955296,1.9513369626977648,refinement,895,895,False,0.8859053747868333,4.0,4.3158536164767217e-07
0.03,2,3.931232471447892,1.965616235723946,refinement,918,918,False,0.8850888524986082,4.0,4.2915237662055136e-07
0.03,4,0.4,0.1,coarse,8526,8526,False,0.9880531340005613,8.0,4.230199214692382e-06
0.03,4,0.4318250348263246,0.10795625870658115,coarse,7897,7897,False,0.9871070937545077,8.0,3.916656778324571e-06
0.03,4,0.46618215175689115,0.11654553793922279,coarse,7314,7314,False,0.9860865114671777,8.0,3.626471975674305e-06
0.03,4,0.5032728097945761,0.12581820244864403,coarse,6774,6774,False,0.9849855729927363,8.0,3.357887962188638e-06
0.03,4,0.5433144965417127,0.13582862413542818,coarse,6275,6275,False,0.983798019922161,8.0,3.1092823929617463e-06
0.03,4,0.5865420034769302,0.14663550086923255,coarse,5812,5812,False,0.9825171170167633,8.0,2.8791567976451047e-06
0.03,4,0.6332088026963189,0.1583022006740797,coarse,5383,5383,False,0.9811356174450121,8.0,2.6661268395311695e-06
0.03,4,0.683588533191683,0.17089713329792075,coarse,4985,4985,False,0.9796457256959512,8.0,2.468913379333432e-06
0.03,4,0.7379766053809367,0.18449415134523417,coarse,4617,4617,False,0.9780390580358302,8.0,2.28633427200843e-06
0.03,4,0.7966919332990895,0.19917298332477237,coarse,4277,4277,False,0.9763066003667475,8.0,2.117296832046749e-06
0.03,4,0.860078804606828,0.215019701151707,coarse,3961,3961,False,0.9744386633365492,8.0,1.9607909088930205e-06
0.03,4,0.9285088993818177,0.23212722484545442,coarse,3668,3668,False,0.9724248345372692,8.0,1.815882519726411e-06
0.03,4,1.0023834695302642,0.25059586738256606,coarse,3397,3397,False,0.970253927613971,8.0,1.6817079918909006e-06
0.03,4,1.0821356915980962,0.27053392289952405,coarse,3146,3146,False,0.9679139280856102,8.0,1.5574685716509604e-06
0.03,4,1.1682332067778918,0.29205830169447294,coarse,2914,2914,False,0.9653919356526144,8.0,1.4424254599867407e-06
0.03,4,1.26118086300533,0.3152952157513325,coarse,2699,2699,False,0.9626741027297203,8.0,1.33589523977703e-06
0.03,4,1.3615236752239268,0.3403809188059817,coarse,2499,2499,False,0.9597455688938529,8.0,1.2372456618685983e-06
0.03,4,1.469850021176094,0.3674625052940235,coarse,2315,2315,False,0.9565903908709004,8.0,1.145891760494445e-06
0.03,4,1.5867950914596018,0.39669877286490046,coarse,2143,2143,False,0.953191467596016,8.0,1.061292271103423e-06
0.03,4,1.7130446140794588,0.4282611535198647,coarse,1985,1985,False,0.9495304597614047,8.0,9.829463260436303e-07
0.03,4,1.8493388753347753,0.4623347188336938,coarse,1838,1838,False,0.9455877031024218,8.0,9.103904056355663e-07
0.03,4,1.9964770606177882,0.49911926515444704,coarse,1702,1702,False,0.9413421144525602,8.0,8.431955241590828e-07
0.03,4,2.1553219405780863,0.5388304851445216,coarse,1576,1576,False,0.9367710893007022,8.0,7.809646319797847e-07
0.03,4,2.326804930130184,0.581701232532546,coarse,1459,1459,False,0.9318503891832052,8.0,7.233302166602913e-07
0.03,4,2.5119315499688257,0.6279828874922064,coarse,1351,1351,False,0.9265540167028228,8.0,6.699520873086597e-07
0.03,4,2.711787322616579,0.6779468306541447,coarse,1251,1251,False,0.9208540752368441,8.0,6.205153277386418e-07
0.03,4,2.9275441375762243,0.7318860343940561,coarse,1159,1159,False,0.914720609410617,8.0,5.74728405209055e-07
0.03,4,3.1604671229111387,0.7901167807277847,coarse,1073,1073,False,0.9081214210763142,8.0,5.323214225529923e-07
0.03,4,3.411922063546391,0.8529805158865977,coarse,993,993,False,0.9010218537198633,8.0,4.930445025609398e-07
0.03,4,3.683383409789064,0.920845852447266,coarse,919,919,False,0.8933845357369838,8.0,4.56666294343794e-07
0.03,4,3.976442923027172,0.994110730756793,coarse,851,851,False,0.8851690696083551,8.0,4.2297259229848855e-07
0.03,4,4.0,1.0,coarse,846,846,False,0.8845099444654279,8.0,4.2047869750573214e-07
0.03,4,4.292819009302751,1.0732047523256878,coarse,788,788,False,0.8763316492807323,8.0,3.917650590454605e-07
0.03,4,4.634366795488172,1.158591698872043,coarse,729,729,False,0.8668245814591244,8.0,3.628600443956797e-07
0.03,4,5.003089007149105,1.2507722517872764,coarse,675,675,False,0.8565956771826522,8.0,3.360874930966974e-07
0.03,4,5.40114771187841,1.3502869279696026,coarse,625,625,False,0.8455874666834873,8.0,3.1128993552817926e-07
0.03,4,5.830876996960045,1.4577192492400113,coarse,578,578,False,0.8337361710535551,8.0,2.883215609389857e-07
0.03,4,6.294796655700716,1.573699163925179,coarse,535,535,False,0.8209703353410134,8.0,2.6704740034919954e-07
0.03,4,6.795626962681483,1.6989067406703708,coarse,495,495,False,0.8072089838431671,8.0,2.473428473368463e-07
0.03,4,7.336304624566605,1.8340761561416512,coarse,459,459,False,0.7923590900826394,8.0,2.290966515037969e-07
0.03,4,7.92,1.98,coarse,503,503,False,0.7763120444235554,8.0,2.1317866270640292e-07
0.03,4,6.845355233420561,1.7113388083551402,refinement,492,492,False,0.8058431854000148,8.0,2.455438573495488e-07
0.03,4,6.895447400077451,1.7238618500193628,refinement,488,488,False,0.8044674382489464,8.0,2.4375798013414406e-07
0.03,4,6.945906125528565,1.7364765313821413,refinement,485,485,False,0.8030816542594655,8.0,2.419851291059876e-07
0.03,4,6.996734092136403,1.7491835230341009,refinement,481,481,False,0.8016857439726112,8.0,2.402252210118173e-07
0.03,4,7.047934001892163,1.7619835004730406,refinement,478,478,False,0.8002796165661799,8.0,2.3847817691628e-07
0.03,4,7.09950857655936,1.77487714413984,refinement,474,474,False,0.7988631798187501,8.0,2.3674392364180333e-07
0.03,4,7.151460557818534,1.7878651394546334,refinement,471,471,False,0.7974363400724536,8.0,2.3502239591397187e-07
0.03,4,7.20379270741297,1.8009481768532425,refinement,467,467,False,0.7959990021944496,8.0,2.3331353962581752e-07
0.03,4,7.256507807295538,1.8141269518238845,refinement,464,464,False,0.7945510695370426,8.0,2.3161731693765632e-07
0.03,4,7.309608659776562,1.8274021649441405,refinement,461,461,False,0.7930924438963879,8.0,2.2993371447016043e-07
0.03,4,7.363098087672801,1.8407745219182003,refinement,457,457,False,0.7916230254697298,8.0,2.2826275691641164e-07
0.03,4,7.416978934457495,1.8542447336143737,refinement,454,454,False,0.790142712811106,8.0,2.2660453053663762e-07
0.03,4,7.471254064411538,1.8678135161028846,refinement,451,451,False,0.7886514027854551,8.0,2.2495922557850462e-07
0.03,4,7.525926362775733,1.8814815906939333,refinement,448,448,False,0.7871489905210575,8.0,2.2332721708839307e-07
0.03,4,7.580998735904174,1.8952496839760435,refinement,445,445,False,0.7856353693602401,8.0,2.217092291774199e-07
0.03,4,7.636474111418737,1.9091185278546843,refinement,443,443,False,0.7841104308082677,8.0,2.201066968853297e-07
0.03,4,7.692355438364727,1.9230888595911817,refinement,441,441,False,0.7825740644803403,8.0,2.1852264939095825e-07
0.03,4,7.748645687367635,1.9371614218419086,refinement,441,441,False,0.7810261580466165,8.0,2.1696417929944465e-07
0.03,4,7.805347850791061,1.9513369626977652,refinement,444,444,False,0.7794665971751705,8.0,2.1545079384060707e-07
0.03,4,7.862464942895786,1.9656162357239464,refinement,455,455,False,0.7778952654727966,8.0,2.1405221681023827e-07
0.03,8,0.7856742013183861,0.09820927516479826,coarse,4337,4337,False,0.9766642466127251,16.0,2.147186933361439e-06
0.03,8,0.8485775461906541,0.10607219327383176,coarse,4015,4015,False,0.9748153935529703,16.0,1.987542002539771e-06
0.03,8,0.916517114461221,0.11456463930765262,coarse,3717,3717,False,0.9728216152780855,16.0,1.839796891473435e-06
0.03,8,0.9898961207154015,0.12373701508942518,coarse,3441,3441,False,0.9706717873970152,16.0,1.7030601424469785e-06
0.03,8,1.0691500620623284,0.13364375775779105,coarse,3186,3186,False,0.9683539648695922,16.0,1.5765077115465075e-06
0.03,8,1.154749302767013,0.14434366284587663,coarse,2949,2949,False,0.9658553254282674,16.0,1.4593777814278987e-06
0.03,8,1.2472018658155086,0.15590023322693858,coarse,2730,2730,False,0.9631621093280882,16.0,1.3509659857479894e-06
0.03,8,1.3470564479808416,0.1683820559976052,coarse,2527,2527,False,0.9602595550998314,16.0,1.2506210107999954e-06
0.03,8,1.4549056762838255,0.1818632095354782,coarse,2339,2339,False,0.9571318309035588,16.0,1.1577405431616672e-06
0.03,8,1.5713896251755302,0.19642370314694127,coarse,2165,2165,False,0.9537619609747496,16.0,1.0717675347886421e-06
0.03,8,1.6971996153155322,0.21214995191444153,coarse,2004,2004,False,0.9501317465130648,16.0,9.921867596293585e-07
0.03,8,1.833082316491322,0.22913528956141524,coarse,1855,1855,False,0.9462216801723033,16.0,9.18521638059845e-07
0.03,8,1.9798441790292807,0.24748052237866008,coarse,1717,1717,False,0.9420108530524969,16.0,8.503313074619279e-07
0.03,8,2.1383562199972177,0.2672945274996522,coarse,1589,1589,False,0.937476852749156,16.0,7.872079192109929e-07
0.03,8,2.309559192604098,0.28869489907551227,coarse,1471,1471,False,0.9325956505506511,16.0,7.287741439314597e-07
0.03,8,2.4944691694768397,0.31180864618460497,coarse,1362,1362,False,0.927341475252508,16.0,6.746808684725506e-07
0.03,8,2.694183572950367,0.33677294661879587,coarse,1260,1260,False,0.9216866702227459,16.0,6.246050694144891e-07
0.03,8,2.9098876881600995,0.36373596102001243,coarse,1166,1166,False,0.9156015292312065,16.0,5.782478491888415e-07
0.03,8,3.1428616975914285,0.39285771219892857,coarse,1079,1079,False,0.9090541050461054,16.0,5.353326220338168e-07
0.03,8,3.3944882788355306,0.4243110348544413,coarse,999,999,False,0.9020099827607422,16.0,4.956034380760519e-07
0.03,8,3.666260810643449,0.45828260133043114,coarse,924,924,False,0.8944320070421801,16.0,4.588234347559545e-07
0.03,8,3.959792235980564,0.4949740294975705,coarse,855,855,False,0.8862799487053316,16.0,4.2477340572005776e-07
0.03,8,4.27682463468278,0.5346030793353475,coarse,792,792,False,0.8775100907939581,16.0,3.9325047808619623e-07
0.03,8,4.6192395625272065,0.5774049453159008,coarse,732,732,False,0.8680747070782632,16.0,3.6406688971344955e-07
0.03,8,4.989069218078699,0.6236336522598374,coarse,678,678,False,0.8579213956262894,16.0,3.370488588078655e-07
0.03,8,5.388508503586362,0.6735635629482952,coarse,627,627,False,0.8469922154358458,16.0,3.1203553876930083e-07
0.03,8,5.819928051510253,0.7274910064387816,coarse,580,580,False,0.8352225527511921,16.0,2.8887805176151396e-07
0.03,8,6.285888293989415,0.7857360367486769,coarse,537,537,False,0.822539611938976,16.0,2.6743859501090084e-07
0.03,8,6.789154658752148,0.8486443323440185,coarse,496,496,False,0.808860377477689,16.0,2.4758961426759686e-07
0.03,8,7.332713981654732,0.9165892477068415,coarse,459,459,False,0.7940888180352652,16.0,2.2921303933892857e-07
0.03,8,7.85674201318386,0.9820927516479825,coarse,428,428,False,0.7798298522122944,16.0,2.139048569157236e-07
0.03,8,7.919792233255377,0.9899740291569221,coarse,425,425,False,0.7781119816087115,16.0,2.1219957697195877e-07
0.03,8,8.55387366462885,1.0692342080786061,coarse,393,393,False,0.7607944264854075,16.0,1.9644805673573963e-07
0.03,8,9.238721486050329,1.154840185756291,coarse,363,363,False,0.7419700762752883,16.0,1.818648258941958e-07
0.03,8,9.978400201274365,1.2473000251592956,coarse,336,336,False,0.7214299334992285,16.0,1.6836318956629998e-07
0.03,8,10.777299729960694,1.3471624662450867,coarse,311,311,False,0.6989028152690666,16.0,1.558628927556223e-07
0.03,8,11.64016146141113,1.4550201826763913,coarse,287,287,False,0.6740236227409768,16.0,1.4428964111074336e-07
0.03,8,12.572106394243802,1.5715132992804752,coarse,265,265,False,0.6462776141853546,16.0,1.3357465828297688e-07
0.03,8,13.578665529011024,1.697333191126378,coarse,245,245,False,0.6148937344963328,16.0,1.2365429593343837e-07
0.03,8,14.665812694137843,1.8332265867672304,coarse,227,227,False,0.5786141934533316,16.0,1.1447018746348278e-07
0.03,8,15.84,1.98,coarse,247,247,False,0.5350968051481335,16.0,1.0619450630610348e-07
0.03,8,13.678633520150075,1.7098291900187594,refinement,244,244,False,0.6116752555505868,16.0,1.2274876347423495e-07
0.03,8,13.77933748930045,1.7224171861625563,refinement,242,242,False,0.6084116825174499,16.0,1.2184985465329957e-07
0.03,8,13.880782854832827,1.7350978568541033,refinement,240,240,False,0.6051015310552992,16.0,1.2095752216828433e-07
0.03,8,13.982975075008692,1.7478718843760865,refinement,238,238,False,0.601743227425551,16.0,1.20071719499955e-07
0.03,8,14.085919648273975,1.760739956034247,refinement,236,236,False,0.5983351006898876,16.0,1.1919240109352317e-07
0.03,8,14.189622113554943,1.773702764194368,refinement,235,235,False,0.5948753740042763,16.0,1.1831952262838622e-07
0.03,8,14.294088050556166,1.7867610063195207,refinement,233,233,False,0.5913621548780833,16.0,1.1745304143360629e-07
0.03,8,14.399323080060785,1.7999153850075982,refinement,231,231,False,0.5877934242432095,16.0,1.1659291712796756e-07
0.03,8,14.505332864232912,1.813166608029114,refinement,229,229,False,0.5841670241498905,16.0,1.1573911264626994e-07
0.03,8,14.612123106922265,1.8265153883652832,refinement,228,228,False,0.5804806438713772,16.0,1.1489159591691828e-07
0.03,8,14.719699553971111,1.8399624442463889,refinement,226,226,False,0.5767318041575938,16.0,1.1405034269976874e-07
0.03,8,14.828067993523362,1.8535084991904203,refinement,224,224,False,0.5729178393260712,16.0,1.1321534156890304e-07
0.03,8,14.937234256336072,1.867154282042009,refinement,223,223,False,0.5690358768143227,16.0,1.1238660305754078e-07
0.03,8,15.04720421609309,1.8809005270116363,refinement,221,221,False,0.5650828137379836,16.0,1.1156417735399726e-07
0.03,8,15.157983789721152,1.894747973715144,refinement,220,220,False,0.5610552898989155,16.0,1.1074819082210912e-07
0.03,8,15.269578937708216,1.908697367213527,refinement,219,219,False,0.5569496565610634,16.0,1.0993892765505126e-07
0.03,8,15.381995664424148,1.9227494580530184,refinement,218,218,False,0.5527619401510236,16.0,1.0913703209294897e-07
0.03,8,15.49524001844383,1.9369050023054788,refinement,217,217,False,0.5484877998339954,16.0,1.0834408209124441e-07
0.03,8,15.609318092872554,1.9511647616090693,refinement,218,218,False,0.5441224776489383,16.0,1.0756455869761192e-07
0.03,8,15.724236025673914,1.9655295032092392,refinement,223,223,False,0.5396607395382965,16.0,1.0681490571094605e-07
0.03,16,0.7856742013183861,0.04910463758239913,coarse,4338,4338,False,0.976680511022914,32.0,2.1472382187648736e-06
0.03,16,0.8637941406002516,0.053987133787515726,coarse,3945,3945,False,0.9743880949167609,32.0,1.9524725253458555e-06
0.03,16,0.9496815805880864,0.0593550987867554,coarse,3588,3588,False,0.9718729578790132,32.0,1.7754162551577753e-06
0.03,16,1.0441088473713864,0.06525680296071165,coarse,3263,3263,False,0.9691139565212149,32.0,1.614451407382888e-06
0.03,16,1.1479250597701665,0.0717453162356354,coarse,2967,2967,False,0.9660880258826616,32.0,1.4681091358386054e-06
0.03,16,1.262063764870701,0.07887898530441881,coarse,2698,2698,False,0.9627700167930037,32.0,1.3350557721483659e-06
0.03,16,1.3875513327660205,0.08672195829787628,coarse,2453,2453,False,0.9591325199486553,32.0,1.2140801971294224e-06
0.03,16,1.5255161859892297,0.09534476162432685,coarse,2231,2231,False,0.9551456749795051,32.0,1.1040824239642899e-06
0.03,16,1.677198946633534,0.10482493416459587,coarse,2029,2029,False,0.9507769621914246,32.0,1.0040632714555876e-06
0.03,16,1.843963592404975,0.11524772452531094,coarse,1845,1845,False,0.9459909738170266,32.0,9.131150189648765e-07
0.03,16,2.0273097219265073,0.1267068576204067,coarse,1677,1677,False,0.9407491603810368,32.0,8.304129458802399e-07
0.03,16,2.2288860395867784,0.13930537747417365,coarse,1525,1525,False,0.9350095460302921,32.0,7.552076689516909e-07
0.03,16,2.4505051811934866,0.1531565738245929,coarse,1386,1386,False,0.9287264041679207,32.0,6.868181995783228e-07
0.03,16,2.694160013748127,0.16838500085925795,coarse,1261,1261,False,0.9218498811455511,32.0,6.246256513435029e-07
0.03,16,2.9620415559146673,0.1851275972446667,coarse,1146,1146,False,0.9143255506412744,32.0,5.680675350894985e-07
0.03,16,3.2565586803284874,0.20353491752053046,coarse,1042,1042,False,0.9060938740017839,32.0,5.166325852343011e-07
0.03,16,3.5803597749147666,0.22377248593217292,coarse,947,947,False,0.8970895312366274,32.0,4.698560665576666e-07
0.03,16,3.9363565580014894,0.2460222848750931,coarse,861,861,False,0.887240571973198,32.0,4.2731551589892613e-07
0.03,16,4.3277502613798635,0.27048439133624147,coarse,782,782,False,0.876467313106503,32.0,3.886268775655805e-07
0.03,16,4.758060416758211,0.29737877604738816,coarse,711,711,False,0.8646808762664748,32.0,3.534409953592888e-07
0.03,16,5.2311565044659085,0.3269472815291193,coarse,646,646,False,0.8517812072605879,32.0,3.2144042777152553e-07
0.03,16,5.751292749002222,0.3594557968126389,coarse,587,587,False,0.8376543405896264,32.0,2.9233655607860967e-07
0.03,16,6.323146374322188,0.39519664839513674,coarse,534,534,False,0.8221685460202091,32.0,2.6586695805293735e-07
0.03,16,6.951859662862795,0.43449122892892467,coarse,485,485,False,0.8051687861347925,32.0,2.417930225488332e-07
0.03,16,7.643086196517062,0.47769288728231635,coarse,441,441,False,0.7864685564413215,32.0,2.1989778263161717e-07
0.03,16,7.85674201318386,0.49104637582399124,coarse,428,428,False,0.7806787100677973,32.0,2.139097449989667e-07
0.03,16,8.403041695368957,0.5251901059605598,coarse,400,400,False,0.7658375358937604,32.0,1.999839469965712e-07
0.03,16,9.238559911346611,0.5774099944591632,coarse,364,364,False,0.7429822481254249,32.0,1.818721113412793e-07
0.03,16,10.157154079406615,0.6348221299629134,coarse,330,330,False,0.7175144267180951,32.0,1.6539913309873568e-07
0.03,16,11.167084478837223,0.6979427799273265,coarse,300,300,False,0.6888962071315761,32.0,1.5041665447073753e-07
0.03,16,12.277432712212276,0.7673395445132672,coarse,272,272,False,0.6563374881566,32.0,1.367897601244029e-07
0.03,16,13.49818336993502,0.8436364606209388,coarse,247,247,False,0.618581489911199,32.0,1.2439575718843528e-07
0.03,16,14.840313814724182,0.9275196134202613,coarse,224,224,False,0.5733770134085836,32.0,1.1312306632602282e-07
0.03,16,16.31589289341189,1.019743305838243,coarse,204,204,False,0.5157678714037661,32.0,1.0287021370989054e-07
0.03,16,17.93818946370011,1.1211368414812568,coarse,185,185,False,0.42762815705669294,32.0,9.354491466685443e-08
0.03,16,19.72179171178129,1.2326119819863306,coarse,168,168,False,0.344887828538389,32.0,8.506324060808605e-08
0.03,16,21.682738333763616,1.355171145860226,coarse,152,152,False,0.37363738230404264,32.0,7.734886163499683e-08
0.03,16,23.838662760524542,1.489916422532784,coarse,138,138,False,0.4042961005798618,32.0,7.033235791610054e-08
0.03,16,26.208951722906274,1.6380594826816421,coarse,125,125,False,0.4369139192072954,32.0,6.39505935582182e-08
0.03,16,28.814919583119973,1.8009324739449983,coarse,113,113,False,0.4715315783343428,32.0,5.8146153381162724e-08
0.03,16,31.68,1.98,coarse,119,119,False,0.5081800700097778,32.0,5.291508076080196e-08
0.03,16,26.4466330878113,1.6529145679882062,refinement,124,124,False,0.4401241167106323,32.0,6.337377485796797e-08
0.03,16,26.68646991592677,1.6679043697454232,refinement,123,123,False,0.4433524913579068,32.0,6.280214168042342e-08
0.03,16,26.92848175452202,1.6830301096576263,refinement,122,122,False,0.4465990729858806,32.0,6.223564741429298e-08
0.03,16,27.172688328134843,1.6982930205084277,refinement,120,120,False,0.44986389061772136,32.0,6.167424587211215e-08
0.03,16,27.419109540179175,1.7136943462611984,refinement,119,119,False,0.4531469724613125,32.0,6.11178912910609e-08
0.03,16,27.66776547456721,1.7292353421604507,refinement,118,118,False,0.4564483459079773,32.0,6.056653833687236e-08
0.03,16,27.918676397346307,1.7449172748341442,refinement,117,117,False,0.45976803753163287,32.0,6.002014211750986e-08
0.03,16,28.171862758350734,1.7607414223969209,refinement,116,116,False,0.4631060730883833,32.0,5.9478658210711214e-08
0.03,16,28.427345192868316,1.7767090745542697,refinement,115,115,False,0.46646247751656117,32.0,5.894204272072416e-08
0.03,16,28.685144523322347,1.7928215327076467,refinement,114,114,False,0.4698372749372317,32.0,5.841025239502763e-08
0.03,16,28.94528176096861,1.809080110060538,refinement,113,113,False,0.47323048865516626,32.0,5.7883244856201094e-08
0.03,16,29.207778107607865,1.8254861317254916,refinement,112,112,False,0.4766421411602974,32.0,5.736097907445642e-08
0.03,16,29.47265495731384,1.842040934832115,refinement,111,111,False,0.4800722541296668,32.0,5.684341635279329e-08
0.03,16,29.739933898176904,1.8587458686360565,refinement,110,110,False,0.4835208484298749,32.0,5.633052245504909e-08
0.03,16,30.009636714063507,1.8756022946289692,refinement,109,109,False,0.4869879441200422,32.0,5.582227246626118e-08
0.03,16,30.281785386391697,1.892611586649481,refinement,108,108,False,0.4904735604552954,32.0,5.531866272607396e-08
0.03,16,30.55640209592259,1.9097751309951618,refinement,107,107,False,0.49397771589078393,32.0,5.481974323668735e-08
0.03,16,30.83350922456819,1.9270943265355118,refinement,106,106,False,0.49750042808624084,32.0,5.432571897990095e-08
0.03,16,31.113129357215552,1.944570584825972,refinement,106,106,False,0.501041713911093,32.0,5.3837339122217854e-08
0.03,16,31.395285283567482,1.9622053302229676,refinement,107,107,False,0.504601589450136,32.0,5.3357979309179126e-08
0.03,32,0.7856742013183861,0.024552318791199564,coarse,4338,4338,False,0.9766886198606433,64.0,2.14726387727074e-06
0.03,32,0.8792835972208111,0.027477612413150346,coarse,3876,3876,False,0.973944171897857,64.0,1.9180005395822564e-06
0.03,32,0.984046113572543,0.03075144104914197,coarse,3462,3462,False,0.9708806389790237,64.0,1.7132732665777376e-06
0.03,32,1.1012905923616918,0.03441533101130287,coarse,3093,3093,False,0.9674618284361562,64.0,1.5304440935800864e-06
0.03,32,1.2325042008663514,0.03851575627707348,coarse,2763,2763,False,0.963647628117206,64.0,1.3671610936218651e-06
0.03,32,1.3793512953702807,0.04310472798032127,coarse,2468,2468,False,0.9593936114492221,64.0,1.2213268787193708e-06
0.03,32,1.5436945324018283,0.048240454137557134,coarse,2205,2205,False,0.9546506028369145,64.0,1.091070665649179e-06
0.03,32,1.727618495277953,0.05398807797743603,coarse,1969,1969,False,0.9493641962089605,64.0,9.747234839867082e-07
0.03,32,1.933456135640144,0.0604205042387545,coarse,1759,1759,False,0.9434742162840173,64.0,8.707961581125219e-07
0.03,32,2.163818365375325,0.06761932391797891,coarse,1571,1571,False,0.9369141071529459,64.0,7.779597406181888e-07
0.03,32,2.421627174275332,0.07567584919610412,coarse,1403,1403,False,0.9296102251711873,64.0,6.950281146097693e-07
0.03,32,2.710152693510178,0.08469227167219306,coarse,1253,1253,False,0.9214810015697634,64.0,6.209425166855517e-07
0.03,32,3.0330546750403187,0.09478295859500996,coarse,1119,1119,False,0.9124359225405563,64.0,5.547577621998402e-07
0.03,32,3.394428913106326,0.10607590353457269,coarse,999,999,False,0.902374247572175,64.0,4.956299806523495e-07
0.03,32,3.7988591966213168,0.11871434989441615,coarse,892,892,False,0.8911833453009473,64.0,4.4280569157739146e-07
0.03,32,4.25147545144726,0.13285860785772688,coarse,797,797,False,0.8787364615510931,64.0,3.956120711241848e-07
0.03,32,4.7580188100508,0.1486880878140875,coarse,711,711,False,0.8648896320691857,64.0,3.534482770179528e-07
0.03,32,5.324914433903337,0.16640357605947928,coarse,635,635,False,0.8494772871306053,64.0,3.1577771471631475e-07
0.03,32,5.959353012328541,0.1862297816352669,coarse,567,567,False,0.8323058195022072,64.0,2.821211410479351e-07
0.03,32,6.669381971555253,0.20841818661110165,coarse,506,506,False,0.8131439094543322,64.0,2.520505133501948e-07
0.03,32,7.464007550901233,0.23325023596566352,coarse,451,451,False,0.7917075315469568,64.0,2.2518350248838936e-07
0.03,32,7.85674201318386,0.24552318791199562,coarse,429,429,False,0.7810938291626794,64.0,2.1391219517016911e-07
0.03,32,8.353309040855414,0.2610409075267317,coarse,403,403,False,0.7676358904558771,64.0,2.0117859730760015e-07
0.03,32,9.348566632091844,0.2921427072528701,coarse,359,359,False,0.7404510482931688,64.0,1.7973073606882156e-07
0.03,32,10.46240449709392,0.326950140534185,coarse,321,321,False,0.7094860730918349,64.0,1.6056740763318302e-07
0.03,32,11.7089509192831,0.36590471622759685,coarse,286,286,False,0.67374623334705,64.0,1.434451714293306e-07
0.03,32,13.10401750078215,0.4095005468994422,coarse,255,255,False,0.6316068933606106,64.0,1.2814655086977499e-07
0.03,32,14.66529972194284,0.45829061631071377,coarse,227,227,False,0.580021849851503,64.0,1.1447725987449582e-07
0.03,32,16.41260139660067,0.512893793643771,coarse,202,202,False,0.5116283984532171,64.0,1.0226372652876403e-07
0.03,32,18.368085870120368,0.5740026834412615,coarse,180,180,False,0.3851951530383643,64.0,9.135088187427129e-08
0.03,32,20.55655714651023,0.6423924108284447,coarse,161,161,False,0.3597479763621567,64.0,8.16001852847509e-08
0.03,32,23.005774510513632,0.718930453453551,coarse,143,143,False,0.39504592304453096,64.0,7.288786098058944e-08
0.03,32,25.746804635446917,0.8045876448577162,coarse,127,127,False,0.43304048596865136,64.0,6.510332300748621e-08
0.03,32,28.814415643034597,0.9004504888448311,coarse,113,113,False,0.473802560675083,64.0,5.814776842889506e-08
0.03,32,32.24751811362571,1.0077349410508034,coarse,101,101,False,0.5173861758016967,64.0,5.1932920712382244e-08
0.03,32,36.08965864070881,1.1278018325221504,coarse,90,90,False,0.5638288710914166,64.0,4.6379907206566166e-08
0.03,32,40.3895721901324,1.2621741309416374,coarse,80,80,False,0.6131537342360712,64.0,4.141825637631789e-08
0.03,32,45.201800270335745,1.412556258447992,coarse,72,72,False,0.665373347516394,64.0,3.6985002013545464e-08
0.03,32,50.58738275466314,1.580855711083223,coarse,64,64,False,0.7204957051015943,64.0,3.302388304577024e-08
0.03,32,56.6146321310618,1.7692072540956814,coarse,58,58,False,0.7785318790229372,64.0,2.9484628781294293e-08
0.03,32,63.36,1.98,coarse,58,58,False,0.8395048615037171,64.0,2.6330833381699624e-08
0.03,32,51.13262232305504,1.59789444759547,refinement,63,63,False,0.7258971777173076,64.0,3.266938036082692e-08
0.03,32,51.6837385779002,1.6151168305593813,refinement,63,63,False,0.73132508383527,64.0,3.231865934589584e-08
0.03,32,52.24079485914251,1.6325248393482035,refinement,62,62,False,0.7367794377333556,64.0,3.1971679669797415e-08
0.03,32,52.803855189414755,1.650120474669211,refinement,62,62,False,0.7422602548126553,64.0,3.1628401432225616e-08
0.03,32,53.372984281396704,1.667905758793647,refinement,61,61,False,0.7477675516709326,64.0,3.128878515781169e-08
0.03,32,53.948247545252634,1.6858827357891448,refinement,60,60,False,0.753301346176067,64.0,3.0952791792367316e-08
0.03,32,54.52971109614886,1.7040534717546518,refinement,60,60,False,0.7588616575394067,64.0,3.062038269774366e-08
0.03,32,55.117441761852426,1.7224200550578883,refinement,59,59,False,0.7644485063889349,64.0,3.029151964832865e-08
0.03,32,55.711507090411615,1.740984596575363,refinement,58,58,False,0.7700619148421682,64.0,2.996616482579021e-08
0.03,32,56.31197535791925,1.7597492299349766,refinement,58,58,False,0.7757019065786922,64.0,2.9644280815076962e-08
0.03,32,56.91891557635973,1.7787161117612416,refinement,57,57,False,0.7813685069122442,64.0,2.932583060076782e-08
0.03,32,57.532397501540544,1.797887421923142,refinement,57,57,False,0.7870617428622506,64.0,2.9010777563095724e-08
0.03,32,58.152491641109364,1.8172653637846676,refinement,56,56,False,0.792781643224726,64.0,2.8699085479626254e-08
0.03,32,58.779269262657486,1.8368521644580464,refinement,56,56,False,0.798528238642441,64.0,2.8390718543362347e-08
0.03,32,59.41280240191064,1.8566500750597075,refinement,55,55,False,0.8043015616742626,64.0,2.8085641459342264e-08
0.03,32,60.053163871008095,1.876661370969003,refinement,55,55,False,0.8101016468635751,64.0,2.778381988235088e-08
0.03,32,60.70042726687093,1.8968883520897166,refinement,54,54,False,0.815928530805685,64.0,2.7485222395372215e-08
0.03,32,61.35466697966062,1.9173333431143944,refinement,54,54,False,0.821782252214118,64.0,2.718982988615579e-08
0.03,32,62.015958201328644,1.9379986937915201,refinement,53,53,False,0.8276628519857137,64.0,2.6897686059432616e-08
0.03,32,62.68437693425836,1.9588867791955737,refinement,53,53,False,0.8335703732644223,64.0,2.6609260484102094e-08
0.03,64,0.7856742013183861,0.012276159395599782,coarse,4338,4338,False,0.976692668459813,83.24140327656448,2.1472767104327527e-06
0.03,64,0.8852300258007851,0.013831719153137268,coarse,3850,3850,False,0.9737751546370912,83.24140327656448,1.905090699820139e-06
0.03,64,0.9974009548287307,0.015584389919198917,coarse,3416,3416,False,0.9704971037969341,83.24140327656448,1.6902836447405896e-06
0.03,64,1.123785497213962,0.017559148393968157,coarse,3031,3031,False,0.9668150801983257,83.24140327656448,1.4997463650746604e-06
0.03,64,1.2661847150179342,0.01978413617215522,coarse,2689,2689,False,0.962680657721015,83.24140327656448,1.3307257170277029e-06
0.03,64,1.4266278898594853,0.022291060779054458,coarse,2386,2386,False,0.9580398864591231,83.24140327656448,1.180783201675452e-06
0.03,64,1.6074014414998687,0.02511564752343545,coarse,2117,2117,False,0.9528327015876006,83.24140327656448,1.0477585149652385e-06
0.03,64,1.8110815108138247,0.02829814860646601,coarse,1878,1878,False,0.94699226265227,83.24140327656448,9.297374229655694e-07
0.03,64,2.040570671475259,0.031883916741800924,coarse,1667,1667,False,0.9404442055780097,83.24140327656448,8.250234277687343e-07
0.03,64,2.299139293522959,0.035924051461296236,coarse,1478,1478,False,0.9331057804916563,83.24140327656448,7.321127601177591e-07
0.03,64,2.590472148264109,0.040476127316626705,coarse,1311,1311,False,0.9248848340781635,83.24140327656448,6.496722949232559e-07
0.03,64,2.9187209186658434,0.0456050143541538,coarse,1163,1163,False,0.9156785727576169,83.24140327656448,5.765200372528683e-07
0.03,64,3.288563363542114,0.05138380255534553,coarse,1032,1032,False,0.9053720079259486,83.24140327656448,5.116078716075993e-07
0.03,64,3.7052699786640897,0.0578948434166264,coarse,915,915,False,0.8938359294446245,83.24140327656448,4.540063050195861e-07
0.03,64,4.174779104758328,0.06523092351184888,coarse,812,812,False,0.880924166151639,83.24140327656448,4.0289096840666125e-07
0.03,64,4.703781552730627,0.07349658676141604,coarse,720,720,False,0.8664697510754957,83.24140327656448,3.5753066948587286e-07
0.03,64,5.29981595208012,0.08280962425125188,coarse,638,638,False,0.8502793758524125,83.24140327656448,3.1727681546562606e-07
0.03,64,5.971376181280635,0.09330275283250992,coarse,566,566,False,0.8321251208816371,83.24140327656448,2.8155404606296884e-07
0.03,64,6.728032411082235,0.10512550642315992,coarse,502,502,False,0.8117317394012884,83.24140327656448,2.4985193630383354e-07
0.03,64,7.580567485678834,0.11844636696373179,coarse,444,444,False,0.7887564435542938,83.24140327656448,2.217176453778039e-07
0.03,64,7.85674201318386,0.12276159395599781,coarse,429,429,False,0.7812991326260978,83.24140327656448,2.1391342187362902e-07
0.03,64,8.541130585262389,0.13345516539472482,coarse,394,394,False,0.7627554698045624,83.24140327656448,1.9674940246791438e-07
0.03,64,9.623410359755137,0.15036578687117402,coarse,349,349,False,0.7331258704789373,83.24140327656448,1.745907332507615e-07
0.03,64,10.84283000098838,0.16941921876544344,coarse,309,309,False,0.6989968239371689,83.24140327656448,1.5492534211001313e-07
0.03,64,12.216767033233438,0.19088698489427247,coarse,274,274,False,0.6590052458603375,83.24140327656448,1.3747257489416773e-07
0.03,64,13.764800954242988,0.21507501491004669,coarse,242,242,False,0.6107562936912148,83.24140327656448,1.219833959516927e-07
0.03,64,15.508992255848993,0.2423280039976405,coarse,215,215,False,0.5491483758145226,83.24140327656448,1.0823682068318504e-07
0.03,64,17.474196800342487,0.27303432500535135,coarse,190,190,False,0.457282154020286,83.24140327656448,9.603675174092179e-08
0.03,64,19.688420032703416,0.30763156301099087,coarse,168,168,False,0.348143065099199,83.24140327656448,8.520917295496547e-08
0.03,64,22.183216076435624,0.3466127511943066,coarse,149,149,False,0.3845534291026752,83.24140327656448,7.55996603026944e-08
0.03,64,24.994137400382467,0.39053339688097605,coarse,131,131,False,0.42394225475959973,83.24140327656448,6.707117394134601e-08
0.03,64,28.16124146456833,0.44001939788388017,coarse,116,116,False,0.4663985384549962,83.24140327656448,5.9502099413108974e-08
0.03,64,31.729661565099146,0.49577596195467416,coarse,103,103,False,0.5119914394450574,83.24140327656448,5.278450978870907e-08
0.03,64,35.750250013033735,0.5585976564536521,coarse,91,91,False,0.5607706616703813,83.24140327656448,4.6822623746332314e-08
0.03,64,40.280302812943816,0.6293797314522471,coarse,81,81,False,0.6127689738466618,83.24140327656448,4.153143743329425e-08
0.03,64,45.38437616830432,0.709130877629755,coarse,71,71,False,0.6680071855832586,83.24140327656448,3.683551052881236e-08
0.03,64,51.13520644944765,0.7989876007726195,coarse,64,64,False,0.7265016221381934,83.24140327656448,3.2667889154582076e-08
0.03,64,57.61474673422462,0.9002304177222596,coarse,57,57,False,0.7882737411119441,83.24140327656448,2.896915028018112e-08
0.03,64,64.91533469275164,1.0143021045742444,coarse,51,51,False,0.8533610591627725,83.24140327656448,2.568655400034078e-08
0.03,64,73.1410084593627,1.142828257177542,coarse,46,46,False,0.9218281100315525,83.24140327656448,2.2773291584686295e-08
0.03,64,82.40898924379884,1.287640456934357,coarse,39,47,True,0.9937758890325652,83.24140327656448,2.0187818485144133e-08
0.03,64,73.557720176847,1.1493393777632344,refinement,46,46,False,0.9251743002022623,83.24140327656448,2.2643050104186557e-08
0.03,64,73.97680605704998,1.155887594641406,refinement,46,46,False,0.9285283881956884,83.24140327656448,2.251354682436078e-08
0.03,64,74.39827962646575,1.1624731191635274,refinement,45,45,False,0.9318903874475173,83.24140327656448,2.2384777562028572e-08
0.03,64,74.82215448865404,1.1690961638852193,refinement,45,45,False,0.9352603116198469,83.24140327656448,2.2256738158222947e-08
0.03,64,75.24844432467901,1.1757569425731096,refinement,45,45,False,0.9386381746022089,83.24140327656448,2.2129424476806988e-08
0.03,64,75.67716289355113,1.1824556702117364,refinement,44,44,False,0.9420239905125446,83.24140327656448,2.2002832406290928e-08
0.03,64,76.10832403267095,1.1891925630104836,refinement,44,44,False,0.9454177736981275,83.24140327656448,2.1876957857050817e-08
0.03,64,76.54194165827597,1.195967838410562,refinement,44,44,False,0.9488195387364402,83.24140327656448,2.1751796763745593e-08
0.03,64,76.97802976588974,1.2027817150920272,refinement,44,44,False,0.9522293004359971,83.24140327656448,2.162734508360177e-08
0.03,64,77.41660243077341,1.2096344129808345,refinement,43,43,False,0.9556470738371149,83.24140327656448,2.1503598796694295e-08
0.03,64,77.85767380838033,1.2165261532559426,refinement,43,43,False,0.9590728742126394,83.24140327656448,2.1380553906537053e-08
0.03,64,78.30125813481258,1.2234571583564466,refinement,43,43,False,0.9625067170686131,83.24140327656448,2.1258206438306553e-08
0.03,64,78.74736972728087,1.2304276519887636,refinement,43,43,False,0.9659486181448967,83.24140327656448,2.1136552439906037e-08
0.03,64,79.19602298456618,1.2374378591338466,refinement,43,43,False,0.969398593415737,83.24140327656448,2.1015587982353222e-08
0.03,64,79.64723238748495,1.2444880060544523,refinement,43,43,False,0.9728566590902845,83.24140327656448,2.0895309158046718e-08
0.03,64,80.10101249935616,1.25157832030244,refinement,43,43,False,0.9763228316130623,83.24140327656448,2.0775712082348842e-08
0.03,64,80.55737796647142,1.258709030726116,refinement,43,43,False,0.9797971276643761,83.24140327656448,2.0656792891559703e-08
0.03,64,81.01634351856788,1.2658803674776231,refinement,43,43,False,0.9832795641606824,83.24140327656448,2.0538547745262343e-08
0.03,64,81.47792396930336,1.273092562020365,refinement,43,43,False,0.9867701582548993,83.24140327656448,2.0420972823714596e-08
0.03,64,81.94213421673481,1.2803458471364815,refinement,39,47,True,0.9902689273366687,83.24140327656448,2.0304064329205547e-08
0.03,128,0.7856742013183861,0.006138079697799891,coarse,4338,4338,False,0.976694691307231,83.23109844535199,2.14728312798644e-06
0.03,128,0.8852272157173645,0.00691583762279191,coarse,3850,3850,False,0.9737777819481659,83.23109844535199,1.9051024899132993e-06
0.03,128,0.9973946225188076,0.0077921454884281845,coarse,3416,3416,False,0.9705004870155733,83.23109844535199,1.6902995075894351e-06
0.03,128,1.1237747951787482,0.00877949058733397,coarse,3031,3031,False,0.9668194058040616,83.23109844535199,1.4997652271921623e-06
0.03,128,1.2661686375346621,0.009891942480739548,coarse,2690,2690,False,0.9626861546305796,83.23109844535199,1.3307466964113618e-06
0.03,128,1.4266052464910282,0.011145353488211157,coarse,2386,2386,False,0.9580468347074621,83.23109844535199,1.1808055778519838e-06
0.03,128,1.607370826431493,0.012557584581496039,coarse,2117,2117,False,0.9528414423791041,83.23109844535199,1.0477817037114505e-06
0.03,128,1.8110412673849008,0.014148759901444537,coarse,1879,1879,False,0.9470032098096928,83.23109844535199,9.297609545592384e-07
0.03,128,2.0405188511805417,0.01594155352484798,coarse,1667,1667,False,0.9404578583084362,83.23109844535199,8.250469285297373e-07
0.03,128,2.299073608651372,0.017961512567588843,coarse,1479,1479,False,0.9331227372166015,83.23109844535199,7.321359366552816e-07
0.03,128,2.5903899172208957,0.020237421228288248,coarse,1312,1312,False,0.9249058068128349,83.23109844535199,6.496949207030964e-07
0.03,128,2.9186190028843013,0.022801710960033604,coarse,1163,1163,False,0.9157044011389757,83.23109844535199,5.765419412492157e-07
0.03,128,3.2884380947314162,0.02569092261508919,coarse,1032,1032,False,0.9054036714367131,83.23109844535199,5.116289285353001e-07
0.03,128,3.705117074957065,0.02894622714810207,coarse,915,915,False,0.8938745556037029,83.23109844535199,4.5402642719602773e-07
0.03,128,4.174593574114285,0.03261401229776785,coarse,812,812,False,0.880971031363309,83.23109844535199,4.029100988466549e-07
0.03,128,4.703557581709677,0.03674654360710685,coarse,720,720,False,0.866526269338391,83.23109844535199,3.5754877596950584e-07
0.03,128,5.299546777832731,0.04140270920181821,coarse,638,638,False,0.8503470684456308,83.23109844535199,3.172938857146728e-07
0.03,128,5.971053944284597,0.04664885893972341,coarse,566,566,False,0.8322055571392257,83.23109844535199,2.815700835850414e-07
0.03,128,6.72764798580328,0.052559749889088125,coarse,502,502,False,0.8118264340727339,83.23109844535199,2.498669570071975e-07
0.03,128,7.580110285924699,0.059219611608786714,coarse,445,445,False,0.7888666884485241,83.23109844535199,2.2173167472092665e-07
0.03,128,7.85674201318386,0.061380796977998905,coarse,429,429,False,0.7814012289309559,83.23109844535199,2.1391403563773075e-07
0.03,128,8.540588340535919,0.06672334641043687,coarse,394,394,False,0.7628820624656966,83.23109844535199,1.9676247311789832e-07
0.03,128,9.622768858382104,0.07517788170611019,coarse,349,349,False,0.7332686696745472,83.23109844535199,1.7460288314190781e-07
0.03,128,10.842072795190822,0.0847036937124283,coarse,309,309,False,0.6991539774336786,83.23109844535199,1.5493661283874492e-07
0.03,128,12.21587510062888,0.09543652422366312,coarse,274,274,False,0.6591716809665098,83.23109844535199,1.3748301043963008e-07
0.03,128,13.763752309462173,0.10752931491767323,coarse,242,242,False,0.6109200961907398,83.23109844535199,1.2199304159521695e-07
0.03,128,15.507761505065876,0.12115438675832715,coarse,215,215,False,0.5492784310329111,83.23109844535199,1.0824572217476072e-07
0.03,128,17.472754630484946,0.13650589555066364,coarse,190,190,False,0.45723430609684285,83.23109844535199,9.604495461440636e-08
0.03,128,19.686732625943623,0.15380259864018456,coarse,168,168,False,0.34872428467343025,83.23109844535199,8.521672198739422e-08
0.03,128,22.181244439225356,0.1732909721814481,coarse,149,149,False,0.38512531886142154,83.23109844535199,7.560659909659652e-08
0.03,128,24.991836594777894,0.1952487233967023,coarse,131,131,False,0.42449445234772154,83.23109844535199,6.707754460610707e-08
0.03,128,28.158559727855035,0.21998874787386746,coarse,116,116,False,0.4669201728671864,83.23109844535199,5.95079423123444e-08
0.03,128,31.72653930175179,0.24786358829493585,coarse,103,103,False,0.5124717314766074,83.23109844535199,5.278986338565206e-08
0.03,128,35.746618640792114,0.2792704581311884,coarse,91,91,False,0.5611996657554156,83.23109844535199,4.6827524474440036e-08
0.03,128,40.276083442219964,0.31465690189234347,coarse,81,81,False,0.613138403564196,83.23109844535199,4.1535919649214384e-08
0.03,128,45.37947809121001,0.3545271725875782,coarse,71,71,False,0.6683112253696036,83.23109844535199,3.6839606497151064e-08
0.03,128,51.12952541139894,0.3994494172765542,coarse,64,64,False,0.7267375927369807,83.23109844535199,3.2671629080114144e-08
0.03,128,57.608162957283206,0.45006377310377504,coarse,57,57,False,0.7884424700852234,83.23109844535199,2.8972562377976548e-08
0.03,128,64.90771061553836,0.5070914891838935,coarse,51,51,False,0.8534668263623084,83.23109844535199,2.5689664591181268e-08
0.03,128,73.13218615345262,0.5713452043238486,coarse,46,46,False,0.9218781026497483,83.23109844535199,2.2776125197416505e-08
0.03,128,82.39878746089848,0.6437405270382693,coarse,39,47,True,0.9937792090673773,83.23109844535199,2.019039796329044e-08
0.03,128,73.54883648911887,0.5746002850712412,refinement,46,46,False,0.9252218536619455,83.23109844535199,2.2645871110704528e-08
0.03,128,73.96786057444778,0.5778739107378733,refinement,46,46,False,0.9285735235220015,83.23109844535199,2.2516355275811092e-08
0.03,128,74.38927193321935,0.5811661869782762,refinement,45,45,False,0.9319331257978782,83.23109844535199,2.2387573510346454e-08
0.03,128,74.81308416626143,0.5844772200489174,refinement,45,45,False,0.9353006742770997,83.23109844535199,2.2259521653728695e-08
0.03,128,75.23931095188898,0.5878071168116327,refinement,45,45,False,0.9386761829677396,83.23109844535199,2.2132195571494094e-08
0.03,128,75.66796604634526,0.5911559847370723,refinement,44,44,False,0.9420596660993719,83.23109844535199,2.2005591149892483e-08
0.03,128,76.09906328424596,0.5945239319081715,refinement,44,44,False,0.9454511381239674,83.23109844535199,2.1879704301232077e-08
0.03,128,76.53261657902566,0.5979110670236379,refinement,44,44,False,0.9488506137167453,83.23109844535199,2.1754530958718203e-08
0.03,128,76.96863992338677,0.6013174994014592,refinement,44,44,False,0.9522581077769812,83.23109844535199,2.163006707978409e-08
0.03,128,77.40714738975137,0.6047433389824326,refinement,43,43,False,0.9556736354287642,83.23109844535199,2.1506308644744747e-08
0.03,128,77.84815313071519,0.6081886963337124,refinement,43,43,False,0.9590972120217084,83.23109844535199,2.138325165629641e-08
0.03,128,78.29167137950446,0.6116536826523786,refinement,43,43,False,0.9625288531316173,83.23109844535199,2.1260892138699795e-08
0.03,128,78.73771645043533,0.615138409769026,refinement,43,43,False,0.9659685745611003,83.23109844535199,2.1139226141524863e-08
0.03,128,79.18630273937563,0.6186429901513721,refinement,43,43,False,0.96941639234014,83.23109844535199,2.1018249734063058e-08
0.03,128,79.6374447242098,0.6221675369078891,refinement,43,43,False,0.9728723227266171,83.23109844535199,2.0897959010217315e-08
0.03,128,80.09115696530597,0.6257121637914529,refinement,43,43,False,0.976336382206782,83.23109844535199,2.0778350083329138e-08
0.03,128,80.54745410598592,0.629276985203015,refinement,43,43,False,0.979808587495682,83.23109844535199,2.0659419090551254e-08
0.03,128,81.00635087299767,0.6328621161952943,refinement,43,43,False,0.9832889555375404,83.23109844535199,2.0541162191160944e-08
0.03,128,81.4678620769909,0.6364676724764914,refinement,43,43,False,0.9867775035060888,83.23109844535199,2.042357556540819e-08
0.03,128,81.93200261299467,0.6400937704140208,refinement,39,47,True,0.9902742488048502,83.23109844535199,2.0306655414419936e-08
0.03,256,0.7856742013183861,0.0030690398488999455,coarse,4338,4338,False,0.9766957023682421,83.22574887515779,2.147286337028422e-06
0.03,256,0.885225756778767,0.0034579131124170587,coarse,3850,3850,False,0.9737790966566159,83.22574887515779,1.905108501506449e-06
0.03,256,0.9973913349192247,0.0038960599020282215,coarse,3416,3416,False,0.9705021814158602,83.22574887515779,1.6903076456947617e-06
0.03,256,1.1237692389248544,0.004389723589550212,coarse,3031,3031,False,0.9668215735024821,83.22574887515779,1.4997749332538971e-06
0.03,256,1.2661602904902123,0.004945938634727392,coarse,2690,2690,False,0.9626889104972312,83.22574887515779,1.3307575113118277e-06
0.03,256,1.4265934906245117,0.005572630822751999,coarse,2386,2386,False,0.9580503192160124,83.22574887515779,1.1808171265651928e-06
0.03,256,1.6073549318975116,0.0062787302027246545,coarse,2117,2117,False,0.9528458266290667,83.22574887515779,1.0477936820360644e-06
0.03,256,1.8110203741110935,0.007074298336371459,coarse,1879,1879,False,0.9470087012441017,83.22574887515779,9.297731177849611e-07
0.03,256,2.0404919475834924,0.007970671670248017,coarse,1667,1667,False,0.9404647070856105,83.22574887515779,8.250590819586707e-07
0.03,256,2.299039507049558,0.008980623074412336,coarse,1479,1479,False,0.933131243108704,83.22574887515779,7.32147927254576e-07
0.03,256,2.5903472254493667,0.010118543849411589,coarse,1312,1312,False,0.9249163263732189,83.22574887515779,6.497066303094741e-07
0.03,256,2.918566091543286,0.011400648795090961,coarse,1163,1163,False,0.9157173546886084,83.22574887515779,5.765532804395278e-07
0.03,256,3.2883730594181513,0.012845207263352153,coarse,1032,1032,False,0.9054195491453468,83.22574887515779,5.116398318494226e-07
0.03,256,3.705037692735326,0.014472803487247367,coarse,915,915,False,0.8938939215565098,83.22574887515779,4.5403684868656087e-07
0.03,256,4.174497253367727,0.016306629895967685,coarse,812,812,False,0.8809945239699353,83.22574887515779,4.029200084718236e-07
0.03,256,4.7034413044012116,0.018372817595317233,coarse,720,720,False,0.8665545957051533,83.22574887515779,3.5755815669383334e-07
0.03,256,5.299407033050608,0.020700808722853938,coarse,638,638,False,0.8503809893043804,83.22574887515779,3.1730273083390417e-07
0.03,256,5.970886651794105,0.023323775983570723,coarse,566,566,False,0.8322458574475671,83.22574887515779,2.815783946576712e-07
0.03,256,6.727448408138259,0.026279095344290074,coarse,502,502,False,0.8118738721326766,83.22574887515779,2.498747420410545e-07
0.03,256,7.579872927342024,0.02960887862242978,coarse,445,445,False,0.7889219125574911,83.22574887515779,2.2173894671824764e-07
0.03,256,7.85674201318386,0.030690398488999453,coarse,429,429,False,0.7814521392813019,83.22574887515779,2.1391434263076658e-07
0.03,256,8.540306830915169,0.03336057355826238,coarse,394,394,False,0.7629454767608436,83.22574887515779,1.9676924883695355e-07
0.03,256,9.62243581987759,0.03758763992139683,coarse,349,349,False,0.7333402145951237,83.22574887515779,1.7460918210938776e-07
0.03,256,10.84167968912907,0.04235031128566043,coarse,309,309,False,0.6992327486539349,83.22574887515779,1.5494245649767347e-07
0.03,256,12.215412051786402,0.04771645332729063,coarse,274,274,False,0.659255184780144,83.22574887515779,1.3748842148376176e-07
0.03,256,13.763207904449287,0.053762530876755026,coarse,242,242,False,0.6110024625649633,83.22574887515779,1.219980434177464e-07
0.03,256,15.507122561075894,0.06057469750420271,coarse,215,215,False,0.5493443065652894,83.22574887515779,1.0825033840946593e-07
0.03,256,17.47200593013574,0.06825002316459274,coarse,190,190,False,0.45721228280137316,83.22574887515779,9.604920881316374e-08
0.03,256,19.68585661333152,0.07689787739582625,coarse,168,168,False,0.3490124571741569,83.22574887515779,8.522063730587643e-08
0.03,256,22.18022087161905,0.08664148777976191,coarse,149,149,False,0.38540881283793194,83.22574887515779,7.561019809487661e-08
0.03,256,24.990642143590645,0.09761969587340096,coarse,131,131,False,0.42476815957084807,83.22574887515779,6.708084906912376e-08
0.03,256,28.157167521633458,0.1099889356313807,coarse,116,116,False,0.4671787422345766,83.22574887515779,5.9510973147138e-08
0.03,256,31.72491840289373,0.12392546251130364,coarse,103,103,False,0.5127098630371585,83.22574887515779,5.279264050550763e-08
0.03,256,35.7447334465366,0.1396278650255336,coarse,91,91,False,0.561412471812585,83.22574887515779,4.68300667519777e-08
0.03,256,40.2738929991199,0.15731989452781212,coarse,81,81,False,0.6133218082987195,83.22574887515779,4.153824488454799e-08
0.03,256,45.37693531077982,0.17725365355773368,coarse,71,71,False,0.668462355702792,83.22574887515779,3.684173140985128e-08
0.03,256,51.126576172899206,0.19971318817538752,coarse,64,64,False,0.726855097081241,83.22574887515779,3.267356933073416e-08
0.03,256,57.60474508163395,0.22501853547513262,coarse,57,57,False,0.7885266947963513,83.22574887515779,2.897433259600743e-08
0.03,256,64.9037526921072,0.25353028395354377,coarse,51,51,False,0.8535197893723004,83.22574887515779,2.5691278424733208e-08
0.03,256,73.12760619890803,0.2856547117144845,coarse,46,46,False,0.9219032347562925,83.22574887515779,2.277759536871387e-08
0.03,256,82.39349138640621,0.32184957572814926,coarse,39,47,True,0.9937808839124631,83.22574887515779,2.0191736314410664e-08
0.03,256,73.54422466974582,0.2872821276161946,refinement,46,46,False,0.9252457644351807,83.22574887515779,2.264733474221556e-08
0.03,256,73.96321667582237,0.2889188151399311,refinement,46,46,False,0.9285962230660324,83.22574887515779,2.2517812395379716e-08
0.03,256,74.3845957395088,0.29056482710745624,refinement,45,45,False,0.9319546242833671,83.22574887515779,2.2389024144534033e-08
0.03,256,74.80837546021489,0.2922202166414644,refinement,45,45,False,0.9353209819380189,83.22574887515779,2.226096582840745e-08
0.03,256,75.23456951482841,0.29388503716729847,refinement,45,45,False,0.9386953100981169,83.22574887515779,2.213363331414357e-08
0.03,256,75.66319165815617,0.2955593424146725,refinement,44,44,False,0.9420776230500131,83.22574887515779,2.200702248570458e-08
0.03,256,76.09425572336822,0.2972431864194071,refinement,44,44,False,0.945467935299172,83.22574887515779,2.1881129257765983e-08
0.03,256,76.52777562244408,0.2989366235251722,refinement,44,44,False,0.948866261571011,83.22574887515779,2.1755949561553135e-08
0.03,256,76.96376534662177,0.3006397083852413,refinement,44,44,False,0.9522726168116957,83.22574887515779,2.1631479355539708e-08
0.03,256,77.40223896684957,0.3023524959642561,refinement,43,43,False,0.9556870161888934,83.22574887515779,2.1507714618524675e-08
0.03,256,77.84321063423978,0.30407504153999915,refinement,43,43,False,0.9591094750924761,83.22574887515779,2.1384651354727665e-08
0.03,256,78.28669458052579,0.30580740070517887,refinement,43,43,False,0.9625400091351832,83.22574887515779,2.1262285587322167e-08
0.03,256,78.73270511852105,0.30754962936922287,refinement,43,43,False,0.9659786341532327,83.22574887515779,2.1140613367148667e-08
0.03,256,79.18125664258133,0.3093017837600833,refinement,43,43,False,0.969425366206892,83.22574887515779,2.101963076148009e-08
0.03,256,79.632363629069,0.3110639204260508,refinement,43,43,False,0.9728802215809983,83.22574887515779,2.0899333864438248e-08
0.03,256,80.08604063682034,0.31283609623757946,refinement,43,43,False,0.9763432167854375,83.22574887515779,2.077971878989319e-08
0.03,256,80.54230230761551,0.3146183683891231,refinement,43,43,False,0.979814368555575,83.22574887515779,2.066078167600463e-08
0.03,256,81.00116336665086,0.3164107944009799,refinement,43,43,False,0.983293693852639,83.22574887515779,2.054251867981496e-08
0.03,256,81.46263862301444,0.31821343212115016,refinement,43,43,False,0.9867812098640633,83.22574887515779,2.042492598305979e-08
0.03,256,81.92674297016364,0.32002633972720174,refinement,39,47,True,0.9902769340037786,83.22574887515779,2.0307999786157168e-08
0.1,1,0.1,0.1,coarse,,,False,0.99,2.0,1.6934877536049358e-05
0.1,1,0.10795625870658115,0.10795625870658115,coarse,,,False,0.9892043741293419,2.0,1.5678555571578744e-05
0.1,1,0.11654553793922279,0.11654553793922279,coarse,,,False,0.9883454462060777,2.0,1.4515985491758129e-05
0.1,1,0.12581820244864403,0.12581820244864403,coarse,,,False,0.9874181797551356,2.0,1.3440093307043727e-05
0.1,1,0.13582862413542818,0.13582862413542818,coarse,,,False,0.9864171375864572,2.0,1.2444349705778122e-05
0.1,1,0.14663550086923255,0.14663550086923255,coarse,,,False,0.9853364499130768,2.0,1.1522726601962133e-05
0.1,1,0.15830220067407974,0.15830220067407974,coarse,,,False,0.984169779932592,2.0,1.0669657355112952e-05
0.1,1,0.17089713329792078,0.17089713329792078,coarse,19761,19761,False,0.982910286670208,2.0,9.880000324978803e-06
0.1,1,0.1844941513452342,0.1844941513452342,coarse,18304,18304,False,0.9815505848654766,2.0,9.149005458065325e-06
0.1,1,0.19917298332477237,0.19917298332477237,coarse,16954,16954,False,0.9800827016675228,2.0,8.472283633486224e-06
0.1,1,0.21501970115170702,0.21501970115170702,coarse,15704,15704,False,0.9784980298848294,2.0,7.845778522647555e-06
0.1,1,0.23212722484545445,0.23212722484545445,coarse,14545,14545,False,0.9767872775154546,2.0,7.265740741324043e-06
0.1,1,0.25059586738256606,0.25059586738256606,coarse,13472,13472,False,0.9749404132617434,2.0,6.728704094227048e-06
0.1,1,0.27053392289952405,0.27053392289952405,coarse,12478,12478,False,0.9729466077100476,2.0,6.231463731184865e-06
0.1,1,0.29205830169447294,0.29205830169447294,coarse,11558,11558,False,0.9707941698305527,2.0,5.771056051249431e-06
0.1,1,0.31529521575133246,0.31529521575133246,coarse,10705,10705,False,0.9684704784248668,2.0,5.344740206310668e-06
0.1,1,0.3403809188059817,0.3403809188059817,coarse,9915,9915,False,0.9659619081194019,2.0,4.949981069523942e-06
0.1,1,0.3674625052940235,0.3674625052940235,coarse,9183,9183,False,0.9632537494705977,2.0,4.584433546167587e-06
0.1,1,0.39669877286490046,0.39669877286490046,coarse,8506,8506,False,0.9603301227135099,2.0,4.2459281156213435e-06
0.1,1,0.4282611535198647,0.4282611535198647,coarse,7878,7878,False,0.9571738846480136,2.0,3.932457503117388e-06
0.1,1,0.4623347188336938,0.4623347188336938,coarse,7296,7296,False,0.9537665281166305,2.0,3.642164388873611e-06
0.1,1,0.49911926515444704,0.49911926515444704,coarse,6758,6758,False,0.9500880734845553,2.0,3.3733300703531767e-06
0.1,1,0.5388304851445216,0.5388304851445216,coarse,6259,6259,False,0.9461169514855479,2.0,3.124364000677613e-06
0.1,1,0.581701232532546,0.581701232532546,coarse,5796,5796,False,0.9418298767467455,2.0,2.89379413287954e-06
0.1,1,0.6279828874922064,0.6279828874922064,coarse,5368,5368,False,0.9372017112507793,2.0,2.6802580056579443e-06
0.1,1,0.6779468306541447,0.6779468306541447,coarse,4972,4972,False,0.9322053169345855,2.0,2.482494511744498e-06
0.1,1,0.7318860343940561,0.7318860343940561,coarse,4604,4604,False,0.9268113965605944,2.0,2.2993362949497834e-06
0.1,1,0.7901167807277847,0.7901167807277847,coarse,4264,4264,False,0.9209883219272215,2.0,2.1297027264125377e-06
0.1,1,0.8529805158865977,0.8529805158865977,coarse,3949,3949,False,0.9147019484113402,2.0,1.9725934147102456e-06
0.1,1,0.920845852447266,0.920845852447266,coarse,3657,3657,False,0.9079154147552734,2.0,1.8270822081698082e-06
0.1,1,0.994110730756793,0.994110730756793,coarse,3387,3387,False,0.9005889269243207,2.0,1.6923116511434276e-06
0.1,1,1.0,1.0,coarse,3367,3367,False,0.9,2.0,1.6823364930587401e-06
0.1,1,1.0732047523256878,1.0732047523256878,coarse,3136,3136,False,0.8926795247674313,2.0,1.5674878590888058e-06
0.1,1,1.158591698872043,1.158591698872043,coarse,2904,2904,False,0.8841408301127958,2.0,1.4518757801468633e-06
0.1,1,1.2507722517872764,1.2507722517872764,coarse,2689,2689,False,0.8749227748212723,2.0,1.3447948134791608e-06
0.1,1,1.3502869279696026,1.3502869279696026,coarse,2490,2490,False,0.8649713072030397,2.0,1.2456147570060034e-06
0.1,1,1.4577192492400113,1.4577192492400113,coarse,2306,2306,False,0.8542280750759988,2.0,1.1537520593475966e-06
0.1,1,1.573699163925179,1.573699163925179,coarse,2135,2135,False,0.842630083607482,2.0,1.0686663527660208e-06
0.1,1,1.6989067406703708,1.6989067406703708,coarse,1977,1977,False,0.8301093259329629,2.0,9.898572457177584e-07
0.1,1,1.8340761561416512,1.8340761561416512,coarse,1831,1831,False,0.8165923843858349,2.0,9.168613553067385e-07
0.1,1,1.98,1.98,coarse,1695,1695,False,0.802,2.0,8.492495614593111e-07
0.1,1,1.8407745219182001,1.8407745219182001,refinement,1824,1824,False,0.81592254780818,2.0,9.135229232606079e-07
0.1,1,1.847497351293998,1.847497351293998,refinement,1817,1817,False,0.8152502648706001,2.0,9.101966495980186e-07
0.1,1,1.8542447336143737,1.8542447336143737,refinement,1811,1811,False,0.8145755266385626,2.0,9.068824900047375e-07
0.1,1,1.8610167585509594,1.8610167585509594,refinement,1804,1804,False,0.813898324144904,2.0,9.035804003288316e-07
0.1,1,1.8678135161028846,1.8678135161028846,refinement,1797,1797,False,0.8132186483897115,2.0,9.002903365789869e-07
0.1,1,1.874635096597971,1.874635096597971,refinement,1791,1791,False,0.8125364903402029,2.0,8.970122549250136e-07
0.1,1,1.8814815906939333,1.8814815906939333,refinement,1784,1784,False,0.8118518409306067,2.0,8.937461116961601e-07
0.1,1,1.8883530893795843,1.8883530893795843,refinement,1778,1778,False,0.8111646910620416,2.0,8.904918633814832e-07
0.1,1,1.895249683976043,1.895249683976043,refinement,1771,1771,False,0.8104750316023956,2.0,8.872494666288017e-07
0.1,1,1.90217146613795,1.90217146613795,refinement,1765,1765,False,0.809782853386205,2.0,8.840188782436847e-07
0.1,1,1.909118527854684,1.909118527854684,refinement,1758,1758,False,0.8090881472145316,2.0,8.808000551901254e-07
0.1,1,1.916090961451585,1.916090961451585,refinement,1752,1752,False,0.8083909038548415,2.0,8.775929545887673e-07
0.1,1,1.9230888595911817,1.9230888595911817,refinement,1745,1745,False,0.8076911140408818,2.0,8.743975337168473e-07
0.1,1,1.9301123152744215,1.9301123152744215,refinement,1739,1739,False,0.8069887684725578,2.0,8.712137500073615e-07
0.1,1,1.9371614218419086,1.9371614218419086,refinement,1733,1733,False,0.8062838578158091,2.0,8.680415610489413e-07
0.1,1,1.9442362729751428,1.9442362729751428,refinement,1726,1726,False,0.8055763727024857,2.0,8.648809245848204e-07
0.1,1,1.951336962697765,1.951336962697765,refinement,1720,1720,False,0.8048663037302235,2.0,8.617317985127892e-07
0.1,1,1.9584635853768073,1.9584635853768073,refinement,1714,1714,False,0.8041536414623193,2.0,8.585941408834838e-07
0.1,1,1.965616235723946,1.965616235723946,refinement,1707,1707,False,0.8034383764276054,2.0,8.554679099016962e-07
0.1,1,1.9727950087967612,1.9727950087967612,refinement,1701,1701,False,0.8027204991203238,2.0,8.523530639241341e-07
0.1,2,0.2,0.1,coarse,16887,16887,False,0.9800979693835475,4.0,8.438578733035195e-06
0.1,2,0.21591251741316234,0.10795625870658117,coarse,15642,15642,False,0.9785227357780704,4.0,7.814583225749357e-06
0.1,2,0.2330910758784456,0.1165455379392228,coarse,14488,14488,False,0.9768234983124908,4.0,7.2368668767816156e-06
0.1,2,0.2516364048972881,0.12581820244864406,coarse,13420,13420,False,0.9749906011150005,4.0,6.701977759245511e-06
0.1,2,0.27165724827085636,0.13582862413542818,coarse,12430,12430,False,0.9730136524142516,4.0,6.206724186910035e-06
0.1,2,0.29327100173846515,0.14663550086923258,coarse,11513,11513,False,0.9708814706891521,4.0,5.748154706912791e-06
0.1,2,0.3166044013481594,0.1583022006740797,coarse,10664,10664,False,0.9685820271343261,4.0,5.323539684428373e-06
0.1,2,0.3417942665958415,0.17089713329792075,coarse,9877,9877,False,0.9661023841980874,4.0,4.9303543453368965e-06
0.1,2,0.36898830269046834,0.18449415134523417,coarse,9149,9149,False,0.9634286299245891,4.0,4.566263155092453e-06
0.1,2,0.39834596664954475,0.19917298332477237,coarse,8474,8474,False,0.9605458077995045,4.0,4.229105423073855e-06
0.1,2,0.430039402303414,0.215019701151707,coarse,7849,7849,False,0.9574378417563917,4.0,3.916882031562905e-06
0.1,2,0.4642544496909088,0.2321272248454544,coarse,7269,7269,False,0.9540874559450974,4.0,3.6277431974080894e-06
0.1,2,0.5011917347651321,0.25059586738256606,coarse,6733,6733,False,0.9504760887890413,4.0,3.359977182539459e-06
0.1,2,0.5410678457990481,0.27053392289952405,coarse,6236,6236,False,0.9465838007580223,4.0,3.111999876743863e-06
0.1,2,0.5841166033889458,0.2920583016944729,coarse,5776,5776,False,0.942389175147742,4.0,2.8823451826789487e-06
0.1,2,0.6305904315026649,0.31529521575133246,coarse,5349,5349,False,0.9378692109734508,4.0,2.669656139154937e-06
0.1,2,0.6807618376119633,0.34038091880598165,coarse,4954,4954,False,0.9329992068350272,4.0,2.472676724021603e-06
0.1,2,0.7349250105880469,0.36746250529402347,coarse,4589,4589,False,0.9277526342695654,4.0,2.290244282993028e-06
0.1,2,0.7933975457298008,0.3966987728649004,coarse,4250,4250,False,0.9221009986408918,4.0,2.1212825351694657e-06
0.1,2,0.8565223070397293,0.42826115351986466,coarse,3936,3936,False,0.9160136849755787,4.0,1.9647951101177406e-06
0.1,2,0.9246694376673875,0.46233471883369376,coarse,3645,3645,False,0.9094577852750771,4.0,1.8198595750294242e-06
0.1,2,0.9982385303088936,0.4991192651544468,coarse,3376,3376,False,0.9023979026191805,4.0,1.6856219139004407e-06
0.1,2,1.0776609702890427,0.5388304851445214,coarse,3126,3126,False,0.8947959256927647,4.0,1.5612914237317438e-06
0.1,2,1.1634024650650916,0.5817012325325458,coarse,2895,2895,False,0.8866107650223591,4.0,1.4461359955815076e-06
0.1,2,1.2559657749844126,0.6279828874922063,coarse,2681,2681,False,0.8777980389202771,4.0,1.3394777508653494e-06
0.1,2,1.3558936613082895,0.6779468306541447,coarse,2483,2483,False,0.8683096924868512,4.0,1.2406890056687483e-06
0.1,2,1.463772068788112,0.731886034394056,coarse,2299,2299,False,0.8580935263942279,4.0,1.149188538006151e-06
0.1,2,1.5802335614555691,0.7901167807277846,coarse,2129,2129,False,0.8470926026208657,4.0,1.0644381349185037e-06
0.1,2,1.7059610317731948,0.8529805158865974,coarse,1972,1972,False,0.8352444803518696,4.0,9.859393981969616e-07
0.1,2,1.8416917048945314,0.9208458524472657,coarse,1826,1826,False,0.8224802145665944,4.0,9.132307891804083e-07
0.1,2,1.9882214615135851,0.9941107307567926,coarse,1690,1690,False,0.808723018588915,4.0,8.45884894799354e-07
0.1,2,2.0,1.0,coarse,1680,1680,False,0.8076179070414209,4.0,8.40900071730692e-07
0.1,2,2.1464095046513747,1.0732047523256874,coarse,1565,1565,False,0.7938864436879349,4.0,7.835058987313381e-07
0.1,2,2.317183397744085,1.1585916988720426,coarse,1449,1449,False,0.7778718526343614,4.0,7.257272437568166e-07
0.1,2,2.501544503574552,1.250772251787276,coarse,1342,1342,False,0.7605648401154249,4.0,6.722094751419289e-07
0.1,2,2.7005738559392043,1.3502869279696021,coarse,1242,1242,False,0.7418300440343963,4.0,6.226382643099125e-07
0.1,2,2.9154384984800212,1.4577192492400106,coarse,1150,1150,False,0.7215034253374896,4.0,5.767226447040489e-07
0.1,2,3.147398327850357,1.5736991639251785,coarse,1065,1065,False,0.699380419628551,4.0,5.341936431434446e-07
0.1,2,3.3978134813407403,1.6989067406703702,coarse,986,986,False,0.6751970484331913,4.0,4.94804508783707e-07
0.1,2,3.668152312283301,1.8340761561416505,coarse,914,914,False,0.6485983236751357,4.0,4.583472284742543e-07
0.1,2,3.96,1.98,coarse,1010,1010,False,0.6190819761262125,4.0,4.286570266006732e-07
0.1,2,3.422677616710279,1.7113388083551395,refinement,979,979,False,0.6727744621212104,4.0,4.912087103635425e-07
0.1,2,3.447723700038725,1.7238618500193625,refinement,972,972,False,0.6703297131592141,4.0,4.876392440383331e-07
0.1,2,3.4729530627642813,1.7364765313821406,refinement,965,965,False,0.6678624291666564,4.0,4.840959626074133e-07
0.1,2,3.4983670460682004,1.7491835230341002,refinement,958,958,False,0.6653722251144242,4.0,4.805787325740577e-07
0.1,2,3.52396700094608,1.76198350047304,refinement,951,951,False,0.662858702688281,4.0,4.770874385946603e-07
0.1,2,3.5497542882796798,1.7748771441398399,refinement,944,944,False,0.6603214496112706,4.0,4.7362198992143425e-07
0.1,2,3.5757302789092655,1.7878651394546328,refinement,937,937,False,0.6577600389218164,4.0,4.701823299211865e-07
0.1,2,3.6018963537064836,1.8009481768532418,refinement,931,931,False,0.6551740282039408,4.0,4.6676845045985025e-07
0.1,2,3.6282539036477686,1.8141269518238843,refinement,924,924,False,0.6525629587656816,4.0,4.633804142048492e-07
0.1,2,3.6548043298882806,1.8274021649441403,refinement,918,918,False,0.6499263547613984,4.0,4.6001839021990664e-07
0.1,2,3.6815490438363994,1.8407745219181997,refinement,911,911,False,0.6472637222532236,4.0,4.5668271270100333e-07
0.1,2,3.708489467228746,1.854244733614373,refinement,905,905,False,0.6445745482064413,4.0,4.5337398170392337e-07
0.1,2,3.7356270322057687,1.8678135161028844,refinement,899,899,False,0.6418582994130262,4.0,4.5009324386921673e-07
0.1,2,3.762963181387866,1.881481590693933,refinement,893,893,False,0.639114421336981,4.0,4.4684233457713595e-07
0.1,2,3.7904993679520853,1.8952496839760427,refinement,888,888,False,0.6363423368744201,4.0,4.436245692504538e-07
0.1,2,3.818237055709368,1.909118527854684,refinement,884,884,False,0.6335414450205921,4.0,4.40446257192743e-07
0.1,2,3.846177719182363,1.9230888595911815,refinement,881,881,False,0.630711119435164,4.0,4.373203747356242e-07
0.1,2,3.874322843683817,1.9371614218419084,refinement,881,881,False,0.6278507068961171,4.0,4.342767748081058e-07
0.1,2,3.9026739253955296,1.9513369626977648,refinement,887,887,False,0.6249595256315033,4.0,4.313965141915883e-07
0.1,2,3.931232471447892,1.965616235723946,refinement,911,911,False,0.6220368635170537,4.0,4.289663102271754e-07
0.1,4,0.2357022603955158,0.05892556509887895,coarse,14329,14329,False,0.976631529423551,8.0,7.157073325215302e-06
0.1,4,0.25792962107616585,0.06448240526904146,coarse,13094,13094,False,0.9744478929054858,8.0,6.538570500682953e-06
0.1,4,0.2822530819893665,0.07056327049734162,coarse,11965,11965,False,0.9720621356153814,8.0,5.9736489376438465e-06
0.1,4,0.30887031105656004,0.07721757776414001,coarse,10933,10933,False,0.9694558971309459,8.0,5.457645027247021e-06
0.1,4,0.3379976168188316,0.0844994042047079,coarse,9990,9990,False,0.9666092079260631,8.0,4.9863046537064965e-06
0.1,4,0.36987170629775995,0.09246792657443999,coarse,9129,9129,False,0.9635003567592473,8.0,4.55574665341493e-06
0.1,4,0.40475160862730164,0.10118790215682541,coarse,8341,8341,False,0.9601057477335585,8.0,4.162429629451604e-06
0.1,4,0.44292078008936503,0.11073019502234126,coarse,7622,7622,False,0.9563997459666848,8.0,3.8031217982542155e-06
0.1,4,0.4846894076599325,0.12117235191498313,coarse,6964,6964,False,0.9523545105214863,8.0,3.4748735787706666e-06
0.1,4,0.5303969297858125,0.13259923244645314,coarse,6363,6363,False,0.9479398128356902,8.0,3.1749926640253358e-06
0.1,4,0.5804147948774576,0.1451036987193644,coarse,5814,5814,False,0.9431228383024935,8.0,2.9010213413024264e-06
0.1,4,0.6351494799351162,0.15878736998377904,coarse,5312,5312,False,0.9378679678180274,8.0,2.650715850678281e-06
0.1,4,0.6950457938395956,0.1737614484598989,coarse,4854,4854,False,0.9321365349225376,8.0,2.422027592357131e-06
0.1,4,0.7605904921522783,0.19014762303806956,coarse,4435,4435,False,0.9258865524711821,8.0,2.2130860120017632e-06
0.1,4,0.832316232800557,0.20807905820013925,coarse,4052,4052,False,0.9190724003643423,8.0,2.0221830097768554e-06
0.1,4,0.9108059047951066,0.22770147619877665,coarse,3702,3702,False,0.9116444624381017,8.0,1.8477587337664175e-06
0.1,4,0.9966973651569005,0.24917434128922514,coarse,3383,3383,False,0.9035486957123444,8.0,1.6883886317291886e-06
0.1,4,1.0906886225492607,0.2726721556373152,coarse,3090,3090,False,0.8947261081490787,8.0,1.5427716471501989e-06
0.1,4,1.1935435097404279,0.29838587743510697,coarse,2823,2823,False,0.8851121108819011,8.0,1.4097194562839529e-06
0.1,4,1.3060978909946952,0.3265244727486738,coarse,2579,2579,False,0.874635695997273,8.0,1.28814665257831e-06
0.1,4,1.4292664548373175,0.3573166137093294,coarse,2356,2356,False,0.8632183689624447,8.0,1.1770617935535453e-06
0.1,4,1.5640501473955226,0.39101253684888065,coarse,2153,2153,False,0.8507727318180844,8.0,1.0755592331156754e-06
0.1,4,1.711544306723685,0.42788607668092127,coarse,1967,1967,False,0.8372005628589654,8.0,9.828116693171412e-07
0.1,4,1.8729475642173679,0.46823689105434196,coarse,1796,1796,False,0.8223901597323366,8.0,8.980633440404493e-07
0.1,4,2.049571585454784,0.512392896363696,coarse,1641,1641,False,0.8062125862289837,8.0,8.206238368250132e-07
0.1,4,2.242851729625951,0.5607129324064878,coarse,1499,1499,False,0.7885162525734476,8.0,7.498624003241243e-07
0.1,4,2.357022603955158,0.5892556509887895,coarse,1426,1426,False,0.778052724305277,8.0,7.135175026855852e-07
0.1,4,2.4543587141748544,0.6135896785437136,coarse,1369,1369,False,0.7691188951011714,8.0,6.852027895972973e-07
0.1,4,2.6858113794489076,0.6714528448622269,coarse,1251,1251,False,0.7477953613929912,8.0,6.261185417290984e-07
0.1,4,2.93909065708939,0.7347726642723476,coarse,1142,1142,False,0.7242583405412726,8.0,5.721286661527224e-07
0.1,4,3.216254855678883,0.8040637139197208,coarse,1043,1043,False,0.6981265735789413,8.0,5.22793709557437e-07
0.1,4,3.5195563878665936,0.8798890969666484,coarse,953,953,False,0.6688692425127466,8.0,4.777121624988383e-07
0.1,4,3.8514600749068606,0.9628650187267151,coarse,870,870,False,0.6357006418471266,8.0,4.365171777871832e-07
0.1,4,4.21466317736513,1.0536657943412826,coarse,794,794,False,0.5973569687641647,8.0,3.9887357349040605e-07
0.1,4,4.612117314773698,1.1530293286934246,coarse,725,725,False,0.5515358474325465,8.0,3.644750958187228e-07
0.1,4,5.047052452370269,1.2617631130925673,coarse,662,662,False,0.49301451069603675,8.0,3.330419194184739e-07
0.1,4,5.523003149850842,1.3807507874627105,coarse,605,605,False,0.40075364897715715,8.0,3.0431836663897594e-07
0.1,4,6.0438372854510005,1.5109593213627501,coarse,552,552,False,0.3338691039903646,8.0,2.7807084605110727e-07
0.1,4,6.613787488785733,1.6534468721964333,coarse,504,504,False,0.361745986012658,8.0,2.5408615136874524e-07
0.1,4,7.237485537891113,1.8093713844727783,coarse,460,460,False,0.3915713735397544,8.0,2.3217238835702441e-07
0.1,4,7.92,1.98,coarse,500,500,False,0.4234060444348899,8.0,2.1313426174618293e-07
0.1,4,6.670795307684542,1.6676988269211355,refinement,500,500,False,0.36450150175971846,8.0,2.5191270344634904e-07
0.1,4,6.728294507871469,1.6820736269678673,refinement,495,495,False,0.3672747566742509,8.0,2.497578571661758e-07
0.1,4,6.78628932482816,1.69657233120704,refinement,491,491,False,0.3700658073061543,8.0,2.4762145967585615e-07
0.1,4,6.844784030544165,1.7111960076360413,refinement,487,487,False,0.37287470925778626,8.0,2.455033614020151e-07
0.1,4,6.90378293383163,1.7259457334579076,refinement,483,483,False,0.37570151715826494,8.0,2.4340341677896885e-07
0.1,4,6.963290380642687,1.7408225951606717,refinement,478,478,False,0.37854628463748524,8.0,2.413214853232919e-07
0.1,4,7.023310754389587,1.7558276885973967,refinement,474,474,False,0.3814090642998538,8.0,2.3925743324996767e-07
0.1,4,7.083848476267584,1.770962119066896,refinement,470,470,False,0.3842899076977501,8.0,2.3721113595313124e-07
0.1,4,7.1449080055806125,1.7862270013951531,refinement,466,466,False,0.38718886530471686,8.0,2.351824819182704e-07
0.1,4,7.206493840069765,1.8016234600174412,refinement,462,462,False,0.39010598648838735,8.0,2.3317137906673989e-07
0.1,4,7.268610516244599,1.8171526290611497,refinement,458,458,False,0.3930413194831562,8.0,2.3117776540412704e-07
0.1,4,7.331262609717309,1.8328156524293273,refinement,455,455,False,0.3959949113626001,8.0,2.2920162760689682e-07
0.1,4,7.394454735539768,1.848613683884942,refinement,451,451,False,0.3989668080116578,8.0,2.2724303501389877e-07
0.1,4,7.458191548543489,1.8645478871358723,refinement,447,447,False,0.4019570540985767,8.0,2.2530220533753418e-07
0.1,4,7.5224777436824946,1.8806194359206236,refinement,444,444,False,0.40496569304663355,8.0,2.2337964059700444e-07
0.1,4,7.587318056379159,1.8968295140947897,refinement,441,441,False,0.40799276700564463,8.0,2.2147643306222886e-07
0.1,4,7.652717262873036,1.913179315718259,refinement,438,438,False,0.4110383168232685,8.0,2.1959503257904926e-07
0.1,4,7.718680180572671,1.9296700451431676,refinement,437,437,False,0.41410238201611943,8.0,2.1774147123315234e-07
0.1,4,7.785211668410466,1.9463029171026165,refinement,438,438,False,0.41718500074069675,8.0,2.1593328976941995e-07
0.1,4,7.852316627200592,1.963079156800148,refinement,448,448,False,0.4202862097641504,8.0,2.1423858123475566e-07
0.1,8,0.2357022603955158,0.029462782549439476,coarse,14330,14330,False,0.9766642466127251,16.0,7.157386082085374e-06
0.1,8,0.2625547852084907,0.032819348151061335,coarse,12864,12864,False,0.9740342501766797,16.0,6.42335124609873e-06
0.1,8,0.2924665004069183,0.03655831255086479,coarse,11548,11548,False,0.9711111790147056,16.0,5.764774525587671e-06
0.1,8,0.32578592613479357,0.040723240766849196,coarse,10366,10366,False,0.9678630975039214,16.0,5.173863967472806e-06
0.1,8,0.3629012879076203,0.045362660988452534,coarse,9305,9305,False,0.9642547342042036,16.0,4.64363897484925e-06
0.1,8,0.4042450400712516,0.05053063000890645,coarse,8352,8352,False,0.960247156471524,16.0,4.167844525989616e-06
0.1,8,0.4502989045985595,0.056287363074819935,coarse,7497,7497,False,0.9557974141574045,16.0,3.7408747098363405e-06
0.1,8,0.5015994839341078,0.06269993549176348,coarse,6730,6730,False,0.9508581476310995,16.0,3.3577045195768087e-06
0.1,8,0.5587445132856053,0.06984306416070066,coarse,6041,6041,False,0.9453771534377544,16.0,3.0138289748297464e-06
0.1,8,0.6223998252115012,0.07779997815143765,coarse,5422,5422,False,0.9392968979830061,16.0,2.7052087545111303e-06
0.1,8,0.6933071076535029,0.08666338845668786,coarse,4867,4867,False,0.9325539652102581,16.0,2.4282216192004542e-06
0.1,8,0.7722925458077131,0.09653656822596414,coarse,4368,4368,False,0.9250784175569257,16.0,2.179618986532184e-06
0.1,8,0.8602764485262451,0.10753455606578063,coarse,3921,3921,False,0.9167930393971042,16.0,1.9564870967255888e-06
0.1,8,0.958283971412557,0.11978549642656962,coarse,3519,3519,False,0.9076124169460509,16.0,1.7562122698940045e-06
0.1,8,1.067457061552007,0.13343213269400087,coarse,3159,3159,False,0.8974417854794707,16.0,1.5764498133676337e-06
0.1,8,1.189067763053179,0.14863347038164737,coarse,2835,2835,False,0.8861755393467627,16.0,1.4150961870222721e-06
0.1,8,1.3245330384311722,0.16556662980389653,coarse,2544,2544,False,0.8736952455006796,16.0,1.2702640782323728e-06
0.1,8,1.475431278526093,0.18442890981576163,coarse,2283,2283,False,0.8598669150956724,16.0,1.1402600767245244e-06
0.1,8,1.6435206933241489,0.2054400866655186,coarse,2049,2049,False,0.844537149071179,16.0,1.0235646735960506e-06
0.1,8,1.830759797964335,0.22884497474554188,coarse,1839,1839,False,0.827527544099425,16.0,9.188143388885075e-07
0.1,8,2.0393302326260194,0.25491627907825243,coarse,1650,1650,False,0.8086263511724927,16.0,8.247854587753589e-07
0.1,8,2.2716621821862364,0.28395777277327955,coarse,1481,1481,False,0.7875756711183897,16.0,7.403799370081788e-07
0.1,8,2.357022603955158,0.29462782549439476,coarse,1427,1427,False,0.7798298522122943,16.0,7.135499240041618e-07
0.1,8,2.530462691827056,0.316307836478382,coarse,1328,1328,False,0.7640511265617678,16.0,6.646122862731267e-07
0.1,8,2.8187472085159166,0.3523434010644896,coarse,1192,1192,False,0.7376282142321993,16.0,5.965980537003608e-07
0.1,8,3.139874715868482,0.39248433948356026,coarse,1069,1069,False,0.707723481839537,16.0,5.355434413355456e-07
0.1,8,3.497586871772333,0.43719835897154163,coarse,959,959,False,0.67348371394363,16.0,4.807359971434646e-07
0.1,8,3.896051604788483,0.48700645059856035,coarse,861,861,False,0.6335536589834077,16.0,4.31536265238712e-07
0.1,8,4.339911677299708,0.5424889596624635,coarse,772,772,False,0.5855035440553029,16.0,3.873702957838978e-07
0.1,8,4.834338781245407,0.6042923476556759,coarse,692,692,False,0.5239705313198508,16.0,3.477229255264508e-07
0.1,8,5.385093796746262,0.6731367245932828,coarse,621,621,False,0.4291962706633353,16.0,3.1213174926457113e-07
0.1,8,5.998593915729754,0.7498242394662192,coarse,557,557,False,0.3436202383865259,16.0,2.801817109079441e-07
0.1,8,6.68198741265592,0.83524842658199,coarse,499,499,False,0.37686594051497907,16.0,2.515002501799052e-07
0.1,8,7.4432369335440205,0.9304046166930026,coarse,448,448,False,0.41268769093933705,16.0,2.257529476288613e-07
0.1,8,8.291212273752699,1.0364015342190873,coarse,401,401,False,0.4511602621401705,16.0,2.0263961654119778e-07
0.1,8,9.23579372552575,1.1544742156907188,coarse,360,360,False,0.4923383398500295,16.0,1.8189079565890047e-07
0.1,8,10.287987199470546,1.2859983999338183,coarse,323,323,False,0.5362544733620969,16.0,1.632646014046273e-07
0.1,8,11.46005246132158,1.4325065576651974,coarse,289,289,False,0.5829184903585932,16.0,1.4654390261105077e-07
0.1,8,12.765645978156117,1.5957057472695146,coarse,260,260,False,0.6323190433099645,16.0,1.3153378639425824e-07
0.1,8,14.219980038452688,1.777497504806586,coarse,233,233,False,0.6844279551627256,16.0,1.1805944109269841e-07
0.1,8,15.84,1.98,coarse,247,247,False,0.7392078763978878,16.0,1.0619190365788539e-07
0.1,8,12.897492695183386,1.6121865868979233,refinement,257,257,False,0.6371656586222039,16.0,1.3018693934969037e-07
0.1,8,13.03070115738364,1.628837644672955,refinement,254,254,False,0.6420368160540467,16.0,1.2885386560412696e-07
0.1,8,13.165285429194432,1.645660678649304,refinement,252,252,False,0.6469324841609697,16.0,1.2753442462741206e-07
0.1,8,13.301259720314242,1.6626574650392802,refinement,249,249,False,0.6518526308485796,16.0,1.2622847747705313e-07
0.1,8,13.438638387202802,1.6798297984003503,refinement,246,246,False,0.656797223453105,16.0,1.249358868620548e-07
0.1,8,13.577435934596895,1.697179491824612,refinement,244,244,False,0.661766228824526,16.0,1.2365651724731594e-07
0.1,8,13.717667017041755,1.7147083771302194,refinement,241,241,False,0.6667596134123215,16.0,1.2239023503426071e-07
0.1,8,13.859346440438342,1.7324183050547928,refinement,239,239,False,0.6717773433538072,16.0,1.211369088565205e-07
0.1,8,14.002489163606615,1.7503111454508269,refinement,237,237,False,0.6768193845650204,16.0,1.1989641008101373e-07
0.1,8,14.147110299864861,1.7683887874831077,refinement,234,234,False,0.6818857028341107,16.0,1.1866861366231075e-07
0.1,8,14.293225118625424,1.786653139828178,refinement,232,232,False,0.6869762639171892,16.0,1.1745339965734407e-07
0.1,8,14.440849047006889,1.8051061308758611,refinement,229,229,False,0.6920910336365785,16.0,1.1625065597974253e-07
0.1,8,14.58999767146289,1.8237497089328611,refinement,227,227,False,0.6972299779813944,16.0,1.1506028366559776e-07
0.1,8,14.740686739427755,1.8425858424284693,refinement,225,225,False,0.7023930632103978,16.0,1.1388220747527026e-07
0.1,8,14.892932160979207,1.8616165201224009,refinement,223,223,False,0.7075802559570332,16.0,1.1271639877669715e-07
0.1,8,15.046750010518112,1.880843751314764,refinement,220,220,False,0.7127915233365653,16.0,1.1156292937757223e-07
0.1,8,15.202156528465691,1.9002695660582114,refinement,219,219,False,0.7180268330552257,16.0,1.1042211330923061e-07
0.1,8,15.35916812297823,1.9198960153722788,refinement,217,217,False,0.7232861535212667,16.0,1.0929494213017627e-07
0.1,8,15.517801371679452,1.9397251714599315,refinement,217,217,False,0.7285694539578068,16.0,1.081847539307966e-07
0.1,8,15.67807302341083,1.9597591279263538,refinement,220,220,False,0.7338767045173553,16.0,1.0710640289401041e-07
0.1,16,0.2357022603955158,0.014731391274719738,coarse,14331,14331,False,0.976680511022914,24.98749993342627,7.157542449634438e-06
0.1,16,0.2655731182485007,0.016598319890531295,coarse,12718,12718,False,0.9737594539103327,24.98749993342627,6.350287912938071e-06
0.1,16,0.2992295492537158,0.018701846828357238,coarse,11287,11287,False,0.9704769702430032,24.98749993342627,5.634289172152658e-06
0.1,16,0.3371513040819124,0.021071956505119525,coarse,10016,10016,False,0.9667894167342788,24.98749993342627,4.999185083776786e-06
0.1,16,0.37987893283812313,0.023742433302382696,coarse,8889,8889,False,0.9626481154004871,24.98749993342627,4.435800443808412e-06
0.1,16,0.42802149025403435,0.026751343140877147,coarse,7888,7888,False,0.9579988123778997,24.98749993342627,3.93600823828726e-06
0.1,16,0.482265217369535,0.030141576085595936,coarse,7000,7000,False,0.9527810784248751,24.98749993342627,3.4926083122104605e-06
0.1,16,0.5433833234552004,0.03396145771595002,coarse,6212,6212,False,0.9469276396320563,24.98749993342627,3.099220414116863e-06
0.1,16,0.6122470076106945,0.03826543797566841,coarse,5513,5513,False,0.9403636212797597,24.98749993342627,2.750189844566145e-06
0.1,16,0.6898378771448518,0.04311486732155324,coarse,4892,4892,False,0.9330056789765957,24.98749993342627,2.4405041691531355e-06
0.1,16,0.7772619397534205,0.04857887123458878,coarse,4341,4341,False,0.924760977390031,24.98749993342627,2.1657196556337603e-06
0.1,16,0.8757653689439173,0.05473533555899483,coarse,3852,3852,False,0.9155259552178816,24.98749993342627,1.9218962657293835e-06
0.1,16,0.9867522674335356,0.061672016714595976,coarse,3418,3418,False,0.9051847810568943,24.98749993342627,1.7055401799968705e-06
0.1,16,1.1118046817258616,0.06948779260786635,coarse,3033,3033,False,0.8936073511947753,24.98749993342627,1.513552961455451e-06
0.1,16,1.2527051531612563,0.07829407207257852,coarse,2691,2691,False,0.8806465948803333,24.98749993342627,1.3431865744050146e-06
0.1,16,1.411462126891549,0.08821638293072182,coarse,2387,2387,False,0.86613471422418,24.98749993342627,1.1920035707231273e-06
0.1,16,1.5903385809675552,0.0993961613104722,coarse,2118,2118,False,0.8498777565890225,24.98749993342627,1.057841839514726e-06
0.1,16,1.7918842836285527,0.11199276772678454,coarse,1879,1879,False,0.8316475254299702,24.98749993342627,9.387833887876407e-07
0.1,16,2.018972138600539,0.12618575866253368,coarse,1667,1667,False,0.8111691377299739,24.98749993342627,8.331266914110034e-07
0.1,16,2.2748391364819938,0.1421774460301246,coarse,1479,1479,False,0.7881012267790107,24.98749993342627,7.393621832688216e-07
0.1,16,2.357022603955158,0.14731391274719738,coarse,1427,1427,False,0.7806787100677972,24.98749993342627,7.135661897585528e-07
0.1,16,2.5631324959526927,0.1601957809970433,coarse,1312,1312,False,0.7620031644129038,24.98749993342627,6.561505501830662e-07
0.1,16,2.8879616525186687,0.1804976032824168,coarse,1163,1163,False,0.7322779615722453,24.98749993342627,5.823034829578484e-07
0.1,16,3.2539568358592925,0.20337230224120578,coarse,1032,1032,False,0.6980656788024926,24.98749993342627,5.16766617400091e-07
0.1,16,3.666335070758693,0.2291459419224183,coarse,915,915,False,0.6580237515318208,24.98749993342627,4.5860440916450714e-07
0.1,16,4.130974542422114,0.2581859089013821,coarse,811,811,False,0.6098009302378098,24.98749993342627,4.069867223246396e-07
0.1,16,4.654498386206762,0.2909061491379226,coarse,720,720,False,0.5484174492670026,24.98749993342627,3.6117693619232477e-07
0.1,16,5.24436909613558,0.32777306850847376,coarse,638,638,False,0.45767744547705347,24.98749993342627,3.205213974877401e-07
0.1,16,5.9089948979262905,0.36931218112039316,coarse,566,566,False,0.34451369793521813,24.98749993342627,2.844400648947623e-07
0.1,16,6.657849602814507,0.4161156001759067,coarse,501,501,False,0.380979286301217,24.98749993342627,2.524182106052582e-07
0.1,16,7.501607650609658,0.4688504781631036,coarse,444,444,False,0.42048993214811103,24.98749993342627,2.239990589163286e-07
0.1,16,8.452296266935237,0.5282685166834523,coarse,394,394,False,0.46313842367764796,24.98749993342627,1.9877725561827077e-07
0.1,16,9.523466903556512,0.595216681472282,coarse,349,349,False,0.5089937329676533,24.98749993342627,1.7639307402116816e-07
0.1,16,10.730388405566659,0.6706492753479162,coarse,309,309,False,0.5581003077602452,24.98749993342627,1.565272742081328e-07
0.1,16,12.090264658904863,0.7556415411815539,coarse,274,274,False,0.6104798566487882,24.98749993342627,1.3889654165210418e-07
0.1,16,13.622479820630929,0.851404988789433,coarse,243,243,False,0.6661362619564203,24.98749993342627,1.2324943985381673e-07
0.1,16,15.34887462755559,0.9593046642222244,coarse,216,216,False,0.7250639777580331,24.98749993342627,1.093628192017159e-07
0.1,16,17.294057721827365,1.0808786076142103,coarse,192,192,False,0.7872597571105192,24.98749993342627,9.703863091750099e-08
0.1,16,19.48575643122103,1.2178597769513144,coarse,171,171,False,0.8527368115205319,24.98749993342627,8.610110080183767e-08
0.1,16,21.95521200427399,1.3722007502671243,coarse,152,152,False,0.9215396508433933,24.98749993342627,7.639422249531478e-08
0.1,16,24.737624934092008,1.5461015583807505,coarse,134,138,True,0.9937571395469676,24.98749993342627,6.777953427315818e-08
0.1,16,22.080315343819795,1.3800197089887372,refinement,151,151,False,0.924900239728716,24.98749993342627,7.596026338489603e-08
0.1,16,22.206131536676356,1.3878832210422722,refinement,151,151,False,0.9282685738685015,24.98749993342627,7.552876394506903e-08
0.1,16,22.33266464476435,1.3957915402977719,refinement,150,150,False,0.9316446659825248,24.98749993342627,7.509971023474078e-08
0.1,16,22.459918753149754,1.4037449220718596,refinement,149,149,False,0.9350285290713863,24.98749993342627,7.467308839250145e-08
0.1,16,22.58789797017574,1.4117436231359837,refinement,148,148,False,0.9384201764177472,24.98749993342627,7.424888463441637e-08
0.1,16,22.716606427595273,1.4197879017247046,refinement,147,147,False,0.9418196215874852,24.98749993342627,7.382708525506663e-08
0.1,16,22.846048280704537,1.4278780175440335,refinement,147,147,False,0.9452268784307631,24.98749993342627,7.340767662677344e-08
0.1,16,22.97622770847706,1.4360142317798164,refinement,146,146,False,0.9486419610830207,24.98749993342627,7.299064519948203e-08
0.1,16,23.107148913698666,1.4441968071061666,refinement,145,145,False,0.9520648839658754,24.98749993342627,7.25759774991036e-08
0.1,16,23.238816123103124,1.4524260076939453,refinement,144,144,False,0.9554956617879438,24.98749993342627,7.21636601282435e-08
0.1,16,23.371233587508613,1.4607020992192883,refinement,144,144,False,0.958934309545577,24.98749993342627,7.175367976534898e-08
0.1,16,23.504405581955,1.4690253488721876,refinement,143,143,False,0.9623808425235082,24.98749993342627,7.134602316464391e-08
0.1,16,23.638336405841798,1.4773960253651124,refinement,142,142,False,0.965835276295418,24.98749993342627,7.094067715481694e-08
0.1,16,23.773030383066992,1.485814398941687,refinement,141,141,False,0.9692976267244114,24.98749993342627,7.053762863990977e-08
0.1,16,23.908491862166656,1.494280741385416,refinement,140,140,False,0.9727679099634111,24.98749993342627,7.013686459759233e-08
0.1,16,24.044725216455312,1.502795326028457,refinement,140,140,False,0.9762461424554615,24.98749993342627,6.973837207957276e-08
0.1,16,24.181734844167142,1.5113584277604464,refinement,139,139,False,0.9797323409339488,24.98749993342627,6.934213821054823e-08
0.1,16,24.319525168597956,1.5199703230373722,refinement,138,138,False,0.9832265224227333,24.98749993342627,6.894815018926001e-08
0.1,16,24.458100638248062,1.528631289890504,refinement,138,138,False,0.986728704236197,24.98749993342627,6.855639528527626e-08
0.1,16,24.597465726965794,1.5373416079353621,refinement,138,138,False,0.9902389039792024,24.98749993342627,6.81668608418593e-08
0.1,32,0.2357022603955158,0.007365695637359869,coarse,14331,14331,False,0.9766886198606433,24.97811918650101,7.1576206307571614e-06
0.1,32,0.2655705613495639,0.008299080042173872,coarse,12718,12718,False,0.9737699087434535,24.97811918650101,6.3504192417599826e-06
0.1,32,0.2992237874052407,0.009350743356413772,coarse,11287,11287,False,0.9704903603784122,24.97811918650101,5.634460614781376e-06
0.1,32,0.33714156604611056,0.010535673938940955,coarse,10017,10017,False,0.9668064693204204,24.97811918650101,4.999385883097664e-06
0.1,32,0.3798643033753445,0.011870759480479515,coarse,8890,8890,False,0.9626697249529699,24.97811918650101,4.436021768062182e-06
0.1,32,0.4280008860108943,0.013375027687840447,coarse,7889,7889,False,0.9580260755084011,24.97811918650101,3.936242880672589e-06
0.1,32,0.48223735896843517,0.015069917467763599,coarse,7001,7001,False,0.9528153341733736,24.97811918650101,3.492850434843864e-06
0.1,32,0.5433467032097031,0.016979584475303223,coarse,6213,6213,False,0.9469705155558141,24.97811918650101,3.099465329369397e-06
0.1,32,0.6121998522063431,0.019131245381448222,coarse,5513,5513,False,0.9404170850236233,24.97811918650101,2.7504338288720393e-06
0.1,32,0.6897781045278925,0.02155556576649664,coarse,4893,4893,False,0.9330720943568673,24.97811918650101,2.4407443045122923e-06
0.1,32,0.7771871093587341,0.024287097167460442,coarse,4341,4341,False,0.9248431629590228,24.97811918650101,2.165953694813929e-06
0.1,32,0.8756726242663162,0.02736476950832238,coarse,3852,3852,False,0.9156272416927828,24.97811918650101,1.922122517849644e-06
0.1,32,0.9866382698011482,0.030832445931285882,coarse,3418,3418,False,0.9053090617023003,24.97811918650101,1.705757413458526e-06
0.1,32,1.111665533968033,0.03473954793650103,coarse,3033,3033,False,0.8937591159863416,24.97811918650101,1.513760321886343e-06
0.1,32,1.252536311673275,0.039141759739789846,coarse,2691,2691,False,0.8808309346954992,24.97811918650101,1.3433835152890393e-06
0.1,32,1.411258300381206,0.04410182188691269,coarse,2388,2388,False,0.8663572748915991,24.97811918650101,1.1921897949854917e-06
0.1,32,1.590093613920211,0.0496904254350066,coarse,2119,2119,False,0.8501446135578479,24.97811918650101,1.0580172503492749e-06
0.1,32,1.7915910222436757,0.055987219445114866,coarse,1880,1880,False,0.8319649366019468,24.97811918650101,9.389480484945298e-07
0.1,32,2.018622276628553,0.06308194614464228,coarse,1667,1667,False,0.8115431115819894,24.97811918650101,8.332807869209622e-07
0.1,32,2.2744230380201245,0.07107571993812889,coarse,1479,1479,False,0.7885368083688027,24.97811918650101,7.395059974275669e-07
0.1,32,2.357022603955158,0.07365695637359869,coarse,1427,1427,False,0.7810938291626794,24.97811918650101,7.135743363163826e-07
0.1,32,2.562638991835805,0.0800824684948689,coarse,1312,1312,False,0.7625032759945773,24.97811918650101,6.56284437855941e-07
0.1,32,2.8873778064585025,0.0902305564518282,coarse,1164,1164,False,0.732841490408341,24.97811918650101,5.82427851275647e-07
0.1,32,3.253267675934623,0.10166461487295697,coarse,1032,1032,False,0.6986841389558844,24.97811918650101,5.168819094405978e-07
0.1,32,3.665523281230214,0.11454760253844419,coarse,915,915,False,0.6586747471759116,24.97811918650101,4.587110906148596e-07
0.1,32,4.13002011012841,0.12906312844151283,coarse,812,812,False,0.6104325151879619,24.97811918650101,4.0708527062413847e-07
0.1,32,4.653378194979145,0.14541806859309828,coarse,720,720,False,0.5488951938841026,24.97811918650101,3.612678318195528e-07
0.1,32,5.243056461735752,0.16384551442924225,coarse,638,638,False,0.4573932071272525,24.97811918650101,3.2060511704620864e-07
0.1,32,5.9074590349457345,0.1846080948420542,coarse,566,566,False,0.346960755033598,24.97811918650101,2.845170757247378e-07
0.1,32,6.656055013759803,0.20800171917999385,coarse,502,502,False,0.38338966884805414,24.97811918650101,2.524889666041245e-07
0.1,32,7.499513426012951,0.2343597945629047,coarse,445,445,False,0.42281837402163097,24.97811918650101,2.2406399736015648e-07
0.1,32,8.449855283749928,0.26405797761718525,coarse,394,394,False,0.4653369820196445,24.97811918650101,1.9883679479623722e-07
0.1,32,9.520624907298256,0.2975195283530705,coarse,349,349,False,0.5110145147899438,24.97811918650101,1.7644761153450234e-07
0.1,32,10.727082959608055,0.3352213424877517,coarse,310,310,False,0.5598989724647717,24.97811918650101,1.5657718587110768e-07
0.1,32,12.08642394199394,0.37770074818731064,coarse,275,275,False,0.6120196567464232,24.97811918650101,1.3894218095672132e-07
0.1,32,13.61802125103933,0.4255631640949791,coarse,244,244,False,0.6673921572666965,24.97811918650101,1.2329113796770267e-07
0.1,32,15.343703289226536,0.47949072778832924,coarse,216,216,False,0.7260261264471022,24.97811918650101,1.0940088548544933e-07
0.1,32,17.2880645644354,0.5402520176386062,coarse,192,192,False,0.7879355305930977,24.97811918650101,9.707335387772388e-08
0.1,32,19.47881621211622,0.6087130066286319,coarse,171,171,False,0.8531505125122625,24.97811918650101,8.61327493419654e-08
0.1,32,21.947180935796858,0.6858494042436518,coarse,152,152,False,0.9217294459757946,24.97811918650101,7.64230472491808e-08
0.1,32,24.728337994636,0.772760562332375,coarse,134,138,True,0.9937693882828496,24.97811918650101,6.780576880444063e-08
0.1,32,22.072228393897106,0.6897571373092846,refinement,152,152,False,0.9250804922250548,24.97811918650101,7.598895962916176e-08
0.1,32,22.197988329231823,0.6936871352884945,refinement,151,151,False,0.9284393907564782,24.97811918650101,7.555733220778845e-08
0.1,32,22.324464801250237,0.6976395250390699,refinement,150,150,False,0.9318061547474658,24.97811918650101,7.512815104216868e-08
0.1,32,22.451661892530947,0.7016144341415921,refinement,149,149,False,0.9351807976171616,24.97811918650101,7.470140226810311e-08
0.1,32,22.57958370891367,0.7056119909035522,refinement,148,148,False,0.9385633330275456,24.97811918650101,7.427707210100196e-08
0.1,32,22.708234379631755,0.7096323243634923,refinement,148,148,False,0.9419537748844655,24.97811918650101,7.385514683322852e-08
0.1,32,22.83761805744552,0.7136755642951725,refinement,147,147,False,0.9453521373386171,24.97811918650101,7.343561283534856e-08
0.1,32,22.96773891877629,0.7177418412117591,refinement,146,146,False,0.9487584347864582,24.97811918650101,7.301845655464898e-08
0.1,32,23.09860116384115,0.7218312863700359,refinement,145,145,False,0.9521726818710664,24.97811918650101,7.260366451698327e-08
0.1,32,23.230209016788613,0.7259440317746442,refinement,144,144,False,0.9555948934829412,24.97811918650101,7.219122332212084e-08
0.1,32,23.362566725834935,0.7300802101823417,refinement,144,144,False,0.9590250847607397,24.97811918650101,7.178111964727433e-08
0.1,32,23.495678563401192,0.7342399551062873,refinement,143,143,False,0.962463271091958,24.97811918650101,7.137334024465058e-08
0.1,32,23.62954882625129,0.7384234008203528,refinement,142,142,False,0.9659094681135493,24.97811918650101,7.096787194126838e-08
0.1,32,23.764181835630605,0.7426306823634564,refinement,141,141,False,0.9693636917124864,24.97811918650101,7.056470163991277e-08
0.1,32,23.899581937405443,0.7468619355439201,refinement,141,141,False,0.972825958026256,24.97811918650101,7.016381631526775e-08
0.1,32,24.035753502203388,0.7511172969438559,refinement,140,140,False,0.9762962834433025,24.97811918650101,6.976520301802564e-08
0.1,32,24.17270092555436,0.7553969039235737,refinement,139,139,False,0.9797746846034054,24.97811918650101,6.936884887153296e-08
0.1,32,24.31042862803244,0.7597008946260138,refinement,138,138,False,0.9832611783979971,24.97811918650101,6.897474107249218e-08
0.1,32,24.448941055398667,0.7640294079812083,refinement,138,138,False,0.9867557819704224,24.97811918650101,6.858286688914166e-08
0.1,32,24.58824267874447,0.7683825837107647,refinement,138,138,False,0.990258512716138,24.97811918650101,6.819321366200445e-08
0.1,64,0.2357022603955158,0.0036828478186799346,coarse,14331,14331,False,0.976692668459813,24.97242098296934,7.157659720645925e-06
0.1,64,0.2655690077402355,0.00414951574594118,coarse,12719,12719,False,0.9737751546370912,24.97242098296934,6.35049150435665e-06
0.1,64,0.2992202864486192,0.004675316975759675,coarse,11287,11287,False,0.9704971037969341,24.97242098296934,5.634558042213787e-06
0.1,64,0.33713564916418853,0.005267744518190446,coarse,10017,10017,False,0.9668150801983257,24.97242098296934,4.999501859648981e-06
0.1,64,0.3798554145053802,0.005935240851646565,coarse,8890,8890,False,0.962680657721015,24.97242098296934,4.436150855604933e-06
0.1,64,0.42798836695784553,0.0066873182337163365,coarse,7889,7889,False,0.9580398864591231,24.97242098296934,3.936380635721672e-06
0.1,64,0.48222043244996055,0.0075346942570306335,coarse,7001,7001,False,0.9528327015876006,24.97242098296934,3.492993251839917e-06
0.1,64,0.5433244532441474,0.008489444581939802,coarse,6213,6213,False,0.94699226265227,24.97242098296934,3.0996103075179333e-06
0.1,64,0.6121712014425776,0.009565175022540276,coarse,5514,5514,False,0.9404442055780097,24.97242098296934,2.7505786584121263e-06
0.1,64,0.6897417880568876,0.010777215438388868,coarse,4893,4893,False,0.9331057804916563,24.97242098296934,2.440887169827145e-06
0.1,64,0.7771416444792326,0.01214283819498801,coarse,4342,4342,False,0.9248848340781635,24.97242098296934,2.1660931920664736e-06
0.1,64,0.8756162755997529,0.013681504306246138,coarse,3853,3853,False,0.9156785727576169,24.97242098296934,1.922257585093261e-06
0.1,64,0.986569009062634,0.015415140766603656,coarse,3419,3419,False,0.9053720079259486,24.97242098296934,1.7058872711892538e-06
0.1,64,1.111580993599227,0.01736845302498792,coarse,3034,3034,False,0.8938359294446245,24.97242098296934,1.5138844229519058e-06
0.1,64,1.2524337314274983,0.01956927705355466,coarse,2692,2692,False,0.880924166151639,24.97242098296934,1.3435015023322612e-06
0.1,64,1.4111344658191878,0.02204897602842481,coarse,2388,2388,False,0.8664697510754957,24.97242098296934,1.1923014646675285e-06
0.1,64,1.5899447856240356,0.024842887275375557,coarse,2119,2119,False,0.8502793758524125,24.97242098296934,1.0581225232630856e-06
0.1,64,1.7914128543841903,0.027990825849752973,coarse,1880,1880,False,0.8321251208816371,24.97242098296934,9.390469438895398e-07
0.1,64,2.01840972332467,0.03153765192694797,coarse,1668,1668,False,0.8117317394012884,24.97242098296934,8.333734015303239e-07
0.1,64,2.27417024570365,0.03553391008911953,coarse,1479,1479,False,0.7887564435542938,24.97242098296934,7.39592487869155e-07
0.1,64,2.357022603955158,0.036828478186799345,coarse,1427,1427,False,0.7812991326260978,24.97242098296934,7.135784129973067e-07
0.1,64,2.5623391755787166,0.04003654961841745,coarse,1312,1312,False,0.7627554698045624,24.97242098296934,6.563650059432102e-07
0.1,64,2.8870231079265407,0.0451097360613522,coarse,1164,1164,False,0.7331258704789374,24.97242098296934,5.82502731903606e-07
0.1,64,3.2528490002965147,0.05082576562963304,coarse,1032,1032,False,0.6989968239371689,24.97242098296934,5.169513605367387e-07
0.1,64,3.665030109970032,0.05726609546828175,coarse,916,916,False,0.6590052458603375,24.97242098296934,4.5877538495295343e-07
0.1,64,4.129440286272897,0.06452250447301401,coarse,812,812,False,0.6107562936912148,24.97242098296934,4.0714468915300914e-07
0.1,64,4.652697676754698,0.07269840119929216,coarse,720,720,False,0.5491483758145224,24.97242098296934,3.6132265827389447e-07
0.1,64,5.242259040102747,0.08191029750160542,coarse,638,638,False,0.45728215402028577,24.97242098296934,3.2065563368314907e-07
0.1,64,5.906526009811025,0.09228946890329727,coarse,566,566,False,0.348143065099199,24.97242098296934,2.845635599575901e-07
0.1,64,6.654964822930688,0.103983825358292,coarse,502,502,False,0.3845534291026753,24.97242098296934,2.5253168840107125e-07
0.1,64,7.498241220114742,0.11716001906429284,coarse,445,445,False,0.4239422547595998,24.97242098296934,2.2410321726248762e-07
0.1,64,8.4483724393705,0.13200581936516406,coarse,394,394,False,0.46639853845499624,24.97242098296934,1.988727624393554e-07
0.1,64,9.518898469529745,0.14873278858640226,coarse,349,349,False,0.5119914394450575,24.97242098296934,1.7648056460044568e-07
0.1,64,10.725075003910124,0.1675792969360957,coarse,310,310,False,0.5607706616703814,24.97242098296934,1.566073494069628e-07
0.1,64,12.084090843883148,0.1888139194356742,coarse,275,275,False,0.6127689738466623,24.97242098296934,1.3896976700878136e-07
0.1,64,13.6153128504913,0.21273926328892656,coarse,244,244,False,0.6680071855832587,24.97242098296934,1.2331634555050098e-07
0.1,64,15.340561934834302,0.23969628023178596,coarse,216,216,False,0.7265016221381936,24.97242098296934,1.0942390080169299e-07
0.1,64,17.28442402026739,0.270069125316678,coarse,192,192,False,0.7882737411119444,24.97242098296934,9.709435079152473e-08
0.1,64,19.4746004078255,0.3042906313722734,coarse,171,171,False,0.8533610591627728,24.97242098296934,8.615189000165913e-08
0.1,64,21.942302537808807,0.3428484771532626,coarse,152,152,False,0.9218281100315525,24.97242098296934,7.644048277512736e-08
0.1,64,24.722696773139646,0.38629213708030696,coarse,134,138,True,0.9937758890325652,24.97242098296934,6.78216399505472e-08
0.1,64,22.067316053054096,0.34480181332897025,refinement,152,152,False,0.9251743002022623,24.97242098296934,7.600631755081692e-08
0.1,64,22.19304181711499,0.34676627839242175,refinement,151,151,False,0.9285283881956884,24.97242098296934,7.557461284058386e-08
0.1,64,22.31948388793972,0.34874193574905815,refinement,150,150,False,0.9318903874475173,24.97242098296934,7.514535470386543e-08
0.1,64,22.446646346596207,0.35072884916556574,refinement,149,149,False,0.9352603116198469,24.97242098296934,7.471852927458117e-08
0.1,64,22.5745332974037,0.3527270827719328,refinement,148,148,False,0.9386381746022089,24.97242098296934,7.429412276563013e-08
0.1,64,22.703148868065337,0.3547367010635209,refinement,148,148,False,0.9420239905125446,24.97242098296934,7.387212147053373e-08
0.1,64,22.832497209801282,0.35675776890314503,refinement,147,147,False,0.9454177736981273,24.97242098296934,7.34525117581678e-08
0.1,64,22.96258249748279,0.35879035152316857,refinement,146,146,False,0.9488195387364404,24.97242098296934,7.303528007460441e-08
0.1,64,23.09340892976692,0.3608345145276081,refinement,145,145,False,0.952229300435997,24.97242098296934,7.26204129446652e-08
0.1,64,23.22498072923202,0.3628903238942503,refinement,145,145,False,0.9556470738371149,24.97242098296934,7.220789696571122e-08
0.1,64,23.357302142514094,0.3649578459767827,refinement,144,144,False,0.9590728742126394,24.97242098296934,7.179771881685995e-08
0.1,64,23.490377440443773,0.36703714750693395,refinement,143,143,False,0.9625067170686131,24.97242098296934,7.138986524645941e-08
0.1,64,23.624210918184257,0.369128295596629,refinement,142,142,False,0.9659486181448967,24.97242098296934,7.098432308150424e-08
0.1,64,23.758806895369855,0.371231357740154,refinement,142,142,False,0.969398593415737,24.97242098296934,7.058107922306197e-08
0.1,64,23.89416971624548,0.3733464018163356,refinement,141,141,False,0.9728566590902845,24.97242098296934,7.018012064626622e-08
0.1,64,24.030303749806844,0.37547349609073194,refinement,140,140,False,0.9763228316130623,24.97242098296934,6.978143440072458e-08
0.1,64,24.167213389941423,0.37761270921783474,refinement,139,139,False,0.9797971276643761,24.97242098296934,6.938500760701542e-08
0.1,64,24.30490305557036,0.3797641102432869,refinement,138,138,False,0.9832795641606824,24.97242098296934,6.899082746156799e-08
0.1,64,24.443377190791008,0.3819277686061095,refinement,138,138,False,0.9867701582548997,24.97242098296934,6.859888123132824e-08
0.1,64,24.582640265020444,0.38410375414094444,refinement,138,138,False,0.9902689273366687,24.97242098296934,6.82091562576191e-08
0.1,128,0.2357022603955158,0.0018414239093399673,coarse,14331,14331,False,0.976694691307231,24.96932953360559,7.157679265446126e-06
0.1,128,0.26556816471520933,0.002074751286837573,coarse,12719,12719,False,0.9737777819481659,24.96932953360559,6.350529223747585e-06
0.1,128,0.2992183867556422,0.002337643646528455,coarse,11288,11288,False,0.9705004870155733,24.96932953360559,5.634609573401436e-06
0.1,128,0.33713243855362435,0.00263384717620019,coarse,10017,10017,False,0.9668194058040616,24.96932953360559,4.999563597096444e-06
0.1,128,0.3798505912603986,0.002967582744221864,coarse,8890,8890,False,0.9626861546305796,24.96932953360559,4.436219834352555e-06
0.1,128,0.42798157394730835,0.0033436060464633465,coarse,7890,7890,False,0.9580468347074621,24.96932953360559,3.936454431596556e-06
0.1,128,0.4822112479294477,0.00376727537444881,coarse,7002,7002,False,0.9528414423791041,24.96932953360559,3.493069896992635e-06
0.1,128,0.5433123802154701,0.00424462797043336,coarse,6213,6213,False,0.9470032098096928,24.96932953360559,3.099688217508598e-06
0.1,128,0.6121556553541623,0.004782466057454393,coarse,5514,5514,False,0.9404578583084362,24.96932953360559,2.7506565704823353e-06
0.1,128,0.6897220825954111,0.005388453770276649,coarse,4893,4893,False,0.9331227372166018,24.96932953360559,2.4409640903189612e-06
0.1,128,0.7771169751662683,0.006071226368486471,coarse,4342,4342,False,0.9249058068128349,24.96932953360559,2.166168351643666e-06
0.1,128,0.8755857008652901,0.006840513288010079,coarse,3853,3853,False,0.9157044011389757,24.96932953360559,1.9223304005600742e-06
0.1,128,0.9865314284194242,0.007707276784526752,coarse,3419,3419,False,0.9054036714367131,24.96932953360559,1.705957313524513e-06
0.1,128,1.1115351224871188,0.008683868144430616,coarse,3034,3034,False,0.8938745556037029,24.96932953360559,1.5139513896162798e-06
0.1,128,1.252378072234285,0.009784203689330351,coarse,2692,2692,False,0.8809710313633092,24.96932953360559,1.343565194402006e-06
0.1,128,1.411067274512902,0.011023963082132047,coarse,2388,2388,False,0.8665262693383913,24.96932953360559,1.1923617672774921e-06
0.1,128,1.5898640333498184,0.012420812760545456,coarse,2119,2119,False,0.8503470684456309,24.96932953360559,1.0581793892109817e-06
0.1,128,1.7913161832853777,0.013994657681917013,coarse,1880,1880,False,0.8322055571392258,24.96932953360559,9.391003799398487e-07
0.1,128,2.0182943957409822,0.015767924966726424,coarse,1668,1668,False,0.8118264340727339,24.96932953360559,8.334234568280326e-07
0.1,128,2.2740330857774085,0.017765883482636004,coarse,1480,1480,False,0.7888666884485243,24.96932953360559,7.396392443533627e-07
0.1,128,2.357022603955158,0.018414239093399672,coarse,1427,1427,False,0.7814012289309559,24.96932953360559,7.135804521805585e-07
0.1,128,2.562176502160774,0.020017003923131046,coarse,1313,1313,False,0.7628820624656967,24.96932953360559,6.564085704137557e-07
0.1,128,2.8868306575146296,0.022553364511833044,coarse,1164,1164,False,0.7332686696745472,24.96932953360559,5.825432293272654e-07
0.1,128,3.2526218385572454,0.02541110811372848,coarse,1033,1033,False,0.6991539774336786,24.96932953360559,5.169889286214873e-07
0.1,128,3.664762530188661,0.028630957267098914,coarse,916,916,False,0.65917168096651,24.96932953360559,4.588101697093769e-07
0.1,128,4.129125692838648,0.03225879447530194,coarse,812,812,False,0.6109200961907408,24.96932953360559,4.0717684119547196e-07
0.1,128,4.652328451519758,0.03634631602749811,coarse,720,720,False,0.5492784310329117,24.96932953360559,3.613523299420119e-07
0.1,128,5.241826389145479,0.040951768665199055,coarse,639,639,False,0.4572343060968438,24.96932953360559,3.206829766725658e-07
0.1,128,5.906019787783085,0.04614077959205535,coarse,566,566,False,0.3487242846734301,24.96932953360559,2.845887235090409e-07
0.1,128,6.654373331767604,0.05198729165443441,coarse,502,502,False,0.3851253188614214,24.96932953360559,2.525548178456194e-07
0.1,128,7.497550978433361,0.058574617019010636,coarse,445,445,False,0.424494452347721,24.96932953360559,2.2412445295496009e-07
0.1,128,8.447567918356503,0.06599662436216018,coarse,394,394,False,0.466920172867186,24.96932953360559,1.988922389502912e-07
0.1,128,9.51796179052553,0.0743590764884807,coarse,349,349,False,0.5124717314766073,24.96932953360559,1.7649841012536728e-07
0.1,128,10.723985592237627,0.08378113743935646,coarse,310,310,False,0.5611996657554154,24.96932953360559,1.5662368540508618e-07
0.1,128,12.082825032665982,0.09439707056770298,coarse,275,275,False,0.6131384035641961,24.96932953360559,1.3898470800466185e-07
0.1,128,13.613843427362996,0.1063581517762734,coarse,244,244,False,0.6683112253696033,24.96932953360559,1.2332999909465863e-07
0.1,128,15.33885762341967,0.11983482518296618,coarse,216,216,False,0.7267375927369802,24.96932953360559,1.0943636758701657e-07
0.1,128,17.282448887184934,0.1350191319311323,coarse,192,192,False,0.7884424700852228,24.96932953360559,9.710572487923579e-08
0.1,128,19.472313184661473,0.15212744675516776,coarse,171,171,False,0.8534668263623074,24.96932953360559,8.616225913168746e-08
0.1,128,21.93965584603576,0.17140356129715437,coarse,153,153,False,0.9218781026497478,24.96932953360559,7.644992872434125e-08
0.1,128,24.719636238269533,0.19312215811148073,coarse,134,138,True,0.9937792090673772,24.96932953360559,6.783023886887322e-08
0.1,128,22.064650946735636,0.17238008552137216,refinement,152,152,False,0.9252218536619452,24.96932953360559,7.601572148285452e-08
0.1,128,22.19035817233431,0.1733621732213618,refinement,151,151,False,0.928573523522001,24.96932953360559,7.55839749247479e-08
0.1,128,22.31678157996578,0.17434985609348266,refinement,150,150,False,0.9319331257978779,24.96932953360559,7.5154675112438e-08
0.1,128,22.443925249878404,0.17534316601467503,refinement,149,149,False,0.935300674277099,24.96932953360559,7.472780817822795e-08
0.1,128,22.571793285566667,0.17634213504348958,refinement,148,148,False,0.9386761829677388,24.96932953360559,7.430336033696283e-08
0.1,128,22.700389813903552,0.1773467954211215,refinement,148,148,False,0.9420596660993711,24.96932953360559,7.388131787897764e-08
0.1,128,22.82971898527377,0.17835717957245134,refinement,147,147,False,0.945451138123967,24.96932953360559,7.346166717251966e-08
0.1,128,22.95978497370767,0.17937332010709117,refinement,146,146,False,0.9488506137167446,24.96932953360559,7.304439466112449e-08
0.1,128,23.090591977016004,0.18039524982043753,refinement,145,145,False,0.9522581077769805,24.96932953360559,7.262948687213634e-08
0.1,128,23.222144216925383,0.18142300169472955,refinement,145,145,False,0.9556736354287634,24.96932953360559,7.221693040477878e-08
0.1,128,23.354445939214543,0.18245660890011361,refinement,144,144,False,0.9590972120217081,24.96932953360559,7.180671192934287e-08
0.1,128,23.487501413851323,0.18349610479571346,refinement,143,143,False,0.9625288531316168,24.96932953360559,7.13988182008829e-08
0.1,128,23.62131493513057,0.18454152293070758,refinement,142,142,False,0.9659685745610994,24.96932953360559,7.099323604445216e-08
0.1,128,23.755890821812663,0.18559289704541143,refinement,142,142,False,0.9694163923401395,24.96932953360559,7.058995235802961e-08
0.1,128,23.891233417262924,0.1866502610723666,refinement,141,141,False,0.9728723227266166,24.96932953360559,7.018895411795828e-08
0.1,128,24.027347089591775,0.18771364913743574,refinement,140,140,False,0.9763363822067816,24.96932953360559,6.979022837352452e-08
0.1,128,24.16423623179576,0.18878309556090436,refinement,139,139,False,0.9798085874956813,24.96932953360559,6.939376224517215e-08
0.1,128,24.301905261899286,0.18985863485858817,refinement,138,138,False,0.9832889555375401,24.96932953360559,6.899954292592197e-08
0.1,128,24.440358623097254,0.1909403017429473,refinement,138,138,False,0.9867775035060888,24.96932953360559,6.86075576879954e-08
0.1,128,24.579600783898382,0.1920281311242061,refinement,138,138,False,0.9902742488048498,24.96932953360559,6.821779386342555e-08
0.1,256,0.2357022603955158,0.0009207119546699836,coarse,14331,14331,False,0.9766957023682421,24.967724662547333,7.15768903772494e-06
0.1,256,0.2655677270336301,0.0010373739337251175,coarse,12719,12719,False,0.9737790966566159,24.967724662547333,6.350548470879719e-06
0.1,256,0.2992174004757674,0.0011688179706084664,coarse,11288,11288,False,0.9705021814158602,24.967724662547333,5.634636026891557e-06
0.1,256,0.33713077167745625,0.0013169170768650635,coarse,10017,10017,False,0.9668215735024821,24.967724662547333,4.999595381342881e-06
0.1,256,0.37984808714706364,0.0014837815904182173,coarse,8890,8890,False,0.9626889104972312,24.967724662547333,4.436255406553938e-06
0.1,256,0.42797804718735344,0.0016717892468255994,coarse,7890,7890,False,0.9580503192160124,24.967724662547333,3.9364925305699855e-06
0.1,256,0.4822064795692534,0.001883619060817396,coarse,7002,7002,False,0.9528458266290667,24.967724662547333,3.493109498258047e-06
0.1,256,0.543306112233328,0.0021222895009114376,coarse,6213,6213,False,0.9470087012441017,24.967724662547333,3.099728496269372e-06
0.1,256,0.6121475842750477,0.002391201501074405,coarse,5514,5514,False,0.9404647070856105,24.967724662547333,2.7506968689754277e-06
0.1,256,0.6897118521148673,0.0026941869223237004,coarse,4893,4893,False,0.933131243108704,24.967724662547333,2.4410038906111257e-06
0.1,256,0.7771041676348099,0.0030355631548234763,coarse,4342,4342,False,0.9249163263732189,24.967724662547333,2.1662072527986485e-06
0.1,256,0.8755698274629856,0.0034201946385272876,coarse,3853,3853,False,0.9157173546886084,24.967724662547333,1.9223680982676854e-06
0.1,256,0.9865119178254453,0.003853562179005646,coarse,3419,3419,False,0.9054195491453468,24.967724662547333,1.7059935835171182e-06
0.1,256,1.1115113078205976,0.004341841046174209,coarse,3034,3034,False,0.8938939215565098,24.967724662547333,1.513986073563479e-06
0.1,256,1.252349176010318,0.004891988968790305,coarse,2692,2692,False,0.8809945239699353,24.967724662547333,1.3435981878893802e-06
0.1,256,1.4110323913203633,0.005511845278595169,coarse,2388,2388,False,0.8665545957051533,24.967724662547333,1.192393009693584e-06
0.1,256,1.5898221099151824,0.006210242616856181,coarse,2119,2119,False,0.8503809893043804,24.967724662547333,1.0582088551679344e-06
0.1,256,1.7912659955382313,0.006997132795071216,coarse,1880,1880,False,0.8322458574475671,24.967724662547333,9.391280720236149e-07
0.1,256,2.0182345224414773,0.00788372860328702,coarse,1668,1668,False,0.8118738721326766,24.967724662547333,8.334493998631401e-07
0.1,256,2.2739618782026065,0.008882663586728932,coarse,1480,1480,False,0.7889219125574911,24.967724662547333,7.396634801809558e-07
0.1,256,2.357022603955158,0.009207119546699836,coarse,1427,1427,False,0.7814521392813019,24.967724662547333,7.135814720001445e-07
0.1,256,2.56209204927455,0.010008172067478711,coarse,1313,1313,False,0.7629454767608436,24.967724662547333,6.564311538624284e-07
0.1,256,2.8867307459632765,0.011276291976419049,coarse,1164,1164,False,0.7333402145951237,24.967724662547333,5.825642247075048e-07
0.1,256,3.252503906738721,0.012705093385698129,coarse,1033,1033,False,0.6992327486539347,24.967724662547333,5.170084069571487e-07
0.1,256,3.664623615535921,0.014314935998187192,coarse,916,916,False,0.6592551847801439,24.967724662547333,4.5882820629720236e-07
0.1,256,4.1289623713347865,0.01612875926302651,coarse,812,812,False,0.6110024625649632,24.967724662547333,4.071935138755947e-07
0.1,256,4.652136768322769,0.018172409251260815,coarse,720,720,False,0.5493443065652893,24.967724662547333,3.613677174039922e-07
0.1,256,5.241601779040723,0.020475006949377823,coarse,639,639,False,0.45721228280137294,24.967724662547333,3.2069715737566035e-07
0.1,256,5.905756983999456,0.023069363218747876,coarse,566,566,False,0.3490124571741569,24.967724662547333,2.846017746050881e-07
0.1,256,6.654066261485715,0.025992446333928575,coarse,502,502,False,0.385408812837932,24.967724662547333,2.5256681456495994e-07
0.1,256,7.497192643077194,0.02928590876202029,coarse,445,445,False,0.4247681595708483,24.967724662547333,2.2413546791696292e-07
0.1,256,8.447150256490039,0.032996680689414214,coarse,394,394,False,0.4671787422345769,24.967724662547333,1.9890234182430476e-07
0.1,256,9.517475520868121,0.0371776387533911,coarse,350,350,False,0.5127098630371586,24.967724662547333,1.7650766729814534e-07
0.1,256,10.723420033960977,0.04188835950766007,coarse,310,310,False,0.561412471812585,24.967724662547333,1.5663215977950557e-07
0.1,256,12.08216789973597,0.04719596835834363,coarse,275,275,False,0.6133218082987195,24.967724662547333,1.3899245892611229e-07
0.1,256,13.613080593233944,0.05317609606732009,coarse,244,244,False,0.668462355702792,24.967724662547333,1.2333708230492293e-07
0.1,256,15.337972851869766,0.059913956452616275,coarse,216,216,False,0.726855097081241,24.967724662547333,1.0944283528099691e-07
0.1,256,17.28142352449019,0.0675055606425398,coarse,192,192,False,0.7885266947963516,24.967724662547333,9.711162582392231e-08
0.1,256,19.47112580763217,0.07605908518606316,coarse,171,171,False,0.8535197893723006,24.967724662547333,8.616763883442538e-08
0.1,256,21.938281859672404,0.08569641351434533,coarse,153,153,False,0.9219032347562925,24.967724662547333,7.645482958778887e-08
0.1,256,24.71804741592186,0.09655487271844476,coarse,134,138,True,0.993780883912463,24.967724662547333,6.783470038185908e-08
0.1,256,22.06326740092374,0.08618463828485835,refinement,152,152,False,0.9252457644351805,24.967724662547333,7.602060055101811e-08
0.1,256,22.18896500274671,0.08667564454197933,refinement,151,151,False,0.9285962230660324,24.967724662547333,7.558883228936945e-08
0.1,256,22.315378721852635,0.08716944813223686,refinement,150,150,False,0.9319546242833673,24.967724662547333,7.515951085981397e-08
0.1,256,22.442512638064464,0.08766606499243931,refinement,149,149,False,0.9353209819380189,24.967724662547333,7.473262240037702e-08
0.1,256,22.57037085444852,0.08816551115018953,refinement,148,148,False,0.9386953100981169,24.967724662547333,7.430815311888313e-08
0.1,256,22.698957497446848,0.08866780272440175,refinement,148,148,False,0.9420776230500131,24.967724662547333,7.388608930552526e-08
0.1,256,22.828276717010464,0.08917295592582213,refinement,147,147,False,0.945467935299172,24.967724662547333,7.346641733817659e-08
0.1,256,22.95833268673322,0.08968098705755163,refinement,146,146,False,0.948866261571011,24.967724662547333,7.30491236499966e-08
0.1,256,23.089129603986528,0.09019191251557238,refinement,145,145,False,0.9522726168116957,24.967724662547333,7.263419477419563e-08
0.1,256,23.220671690054868,0.09070574878927683,refinement,145,145,False,0.9556870161888934,24.967724662547333,7.222161730089757e-08
0.1,256,23.35296319027193,0.09122251246199972,refinement,144,144,False,0.9591094750924761,24.967724662547333,7.181137790967036e-08
0.1,256,23.486008374157734,0.09174222021155365,refinement,143,143,False,0.9625400091351832,24.967724662547333,7.140346335223565e-08
0.1,256,23.619811535556313,0.09226488881076685,refinement,142,142,False,0.9659786341532327,24.967724662547333,7.099786045128652e-08
0.1,256,23.754376992774397,0.09279053512802499,refinement,142,142,False,0.969425366206892,24.967724662547333,7.059455610855715e-08
0.1,256,23.8897090887207,0.09331917612781523,refinement,141,141,False,0.9728802215809983,24.967724662547333,7.01935372943098e-08
0.1,256,24.0258121910461,0.09385082887127383,refinement,140,140,False,0.9763432167854375,24.967724662547333,6.979479106300866e-08
0.1,256,24.16269069228465,0.09438551051673691,refinement,139,139,False,0.9798143685555747,24.967724662547333,6.939830452883908e-08
0.1,256,24.300349009995255,0.09492323832029397,refinement,139,139,False,0.983293693852639,24.967724662547333,6.90040648949225e-08
0.1,256,24.438791586904326,0.09546402963634502,refinement,138,138,False,0.9867812098640631,24.967724662547333,6.861205941826141e-08
0.1,256,24.57802289104909,0.09600790191816051,refinement,138,138,False,0.9902769340037786,24.967724662547333,6.822227544171641e-08


==> anc/supplementary_material/experiments/convex/averaged_results/metadata.json <==
{
  "parameters": {
    "L": 1.0,
    "lambda_min": 1e-08,
    "common_dim": 160,
    "clients": 10,
    "distance": 1.0,
    "heterogeneous_distance_fraction": 0.1
  },
  "deltas": [
    0.01,
    0.03,
    0.1
  ],
  "K": [
    1,
    2,
    4,
    8,
    16,
    32,
    64,
    128,
    256
  ],
  "epsilon": 1e-05,
  "output": "objective at average of x1,...,xR",
  "theorem_eta": "1/max(L,3*sqrt(2)*K*delta)",
  "max_rounds": 20000,
  "coarse_grid": "40 log points: 0.1*alpha_theorem to 0.99*ceiling, plus theorem",
  "refinement": "20 interior log points between coarse-first-winner neighboring grid points",
  "selection": "Minimize first or sustained rounds separately; ties use smaller alpha",
  "sustained_definition": "No later target violation through round 20000; not an infinite-horizon claim",
  "elapsed_seconds": 450.8339175999863,
  "numpy": "2.5.2"
}


==> anc/supplementary_material/experiments/convex/averaged_results/recurrence_checks.csv <==
delta,K,selection,rounds,max_coordinate_error
0.01,1,first,200,7.632783294297951e-16
0.01,1,sustained,200,7.632783294297951e-16
0.01,2,first,200,1.2628786905111156e-15
0.01,2,sustained,200,1.2628786905111156e-15
0.01,4,first,200,2.0539125955565396e-15
0.01,4,sustained,200,2.0539125955565396e-15
0.01,8,first,200,3.677613769070831e-15
0.01,8,sustained,200,3.677613769070831e-15
0.01,16,first,129,4.399258735077183e-15
0.01,16,sustained,129,4.399258735077183e-15
0.01,32,first,72,4.912736883966318e-15
0.01,32,sustained,72,4.912736883966318e-15
0.01,64,first,45,5.981326545168031e-15
0.01,64,sustained,45,5.981326545168031e-15
0.01,128,first,34,9.3119956190435e-15
0.01,128,sustained,35,9.547918011776346e-15
0.01,256,first,34,1.8221535391660382e-14
0.01,256,sustained,35,1.7333356971960256e-14
0.03,1,first,200,7.632783294297951e-16
0.03,1,sustained,200,7.632783294297951e-16
0.03,2,first,200,1.2628786905111156e-15
0.03,2,sustained,200,1.2628786905111156e-15
0.03,4,first,200,1.915134717478395e-15
0.03,4,sustained,200,1.915134717478395e-15
0.03,8,first,200,3.524958103184872e-15
0.03,8,sustained,200,3.524958103184872e-15
0.03,16,first,126,4.3576253716537394e-15
0.03,16,sustained,126,4.3576253716537394e-15
0.03,32,first,73,4.704570066849101e-15
0.03,32,sustained,73,4.704570066849101e-15
0.03,64,first,59,7.674416657721395e-15
0.03,64,sustained,63,8.854028621385623e-15
0.03,128,first,59,1.5376588891058418e-14
0.03,128,sustained,63,1.6681100944992977e-14
0.03,256,first,59,3.132216708223723e-14
0.03,256,sustained,63,3.394506897791416e-14
0.1,1,first,200,7.632783294297951e-16
0.1,1,sustained,200,7.632783294297951e-16
0.1,2,first,200,1.2212453270876722e-15
0.1,2,sustained,200,1.2212453270876722e-15
0.1,4,first,200,1.915134717478395e-15
0.1,4,sustained,200,1.915134717478395e-15
0.1,8,first,200,3.4416913763379853e-15
0.1,8,sustained,200,3.4416913763379853e-15
0.1,16,first,154,5.329070518200751e-15
0.1,16,sustained,158,5.342948306008566e-15
0.1,32,first,154,1.04638520070921e-14
0.1,32,sustained,158,1.058875209736243e-14
0.1,64,first,154,2.017830347256222e-14
0.1,64,sustained,158,2.1260770921571748e-14
0.1,128,first,154,4.128641872824801e-14
0.1,128,sustained,158,4.2799097599299785e-14
0.1,256,first,154,8.135159212940835e-14
0.1,256,sustained,158,8.291978215169138e-14


==> anc/supplementary_material/experiments/convex/averaged_results/summary.csv <==
delta,K,epsilon,theory_alpha,theory_first_round,theory_sustained_round,alpha_ceiling,tuned_first_alpha,tuned_first_round,sustained_round_at_first_alpha,tuned_sustained_alpha,tuned_sustained_round,first_round_at_sustained_alpha,candidates,rebound_candidates
0.01,1,1e-05,1.0,3495,3495,2.0,1.98,1760,1760,1.98,1760,1760,61,0
0.01,2,1e-05,2.0,1745,1745,4.0,3.874322843683817,913,913,3.874322843683817,913,913,61,0
0.01,4,1e-05,4.0,870,870,8.0,7.748645687367635,453,453,7.748645687367635,453,453,61,0
0.01,8,1e-05,8.0,433,433,16.0,15.384710876729455,224,224,15.384710876729455,224,224,61,0
0.01,16,1e-05,16.0,214,214,32.0,30.769421753458914,109,109,30.769421753458914,109,109,61,0
0.01,32,1e-05,23.570226039551578,144,144,64.0,61.850468978690344,52,52,61.850468978690344,52,52,61,0
0.01,64,1e-05,23.570226039551578,144,144,128.0,121.2910860952408,25,25,121.2910860952408,25,25,61,0
0.01,128,1e-05,23.570226039551578,144,144,249.69329533605594,229.59784973707693,14,18,219.39655846035782,15,15,61,19
0.01,256,1e-05,23.570226039551578,144,144,249.67724662547334,229.5833268673321,14,18,219.38281859672404,15,15,61,19
0.03,1,1e-05,1.0,3401,3401,2.0,1.98,1712,1712,1.98,1712,1712,61,0
0.03,2,1e-05,2.0,1698,1698,4.0,3.874322843683817,889,889,3.874322843683817,889,889,61,0
0.03,4,1e-05,4.0,846,846,8.0,7.692355438364727,441,441,7.692355438364727,441,441,61,0
0.03,8,1e-05,7.85674201318386,428,428,16.0,15.49524001844383,217,217,15.49524001844383,217,217,61,0
0.03,16,1e-05,7.85674201318386,428,428,32.0,30.83350922456819,106,106,30.83350922456819,106,106,61,0
0.03,32,1e-05,7.85674201318386,429,429,64.0,62.015958201328644,53,53,62.015958201328644,53,53,61,0
0.03,64,1e-05,7.85674201318386,429,429,83.24140327656448,81.94213421673481,39,47,77.41660243077341,43,43,61,2
0.03,128,1e-05,7.85674201318386,429,429,83.23109844535199,81.93200261299467,39,47,77.40714738975137,43,43,61,2
0.03,256,1e-05,7.85674201318386,429,429,83.22574887515779,81.92674297016364,39,47,77.40223896684957,43,43,61,2
0.1,1,1e-05,1.0,3367,3367,2.0,1.98,1695,1695,1.98,1695,1695,61,0
0.1,2,1e-05,2.0,1680,1680,4.0,3.846177719182363,881,881,3.846177719182363,881,881,61,0
0.1,4,1e-05,2.357022603955158,1426,1426,8.0,7.718680180572671,437,437,7.718680180572671,437,437,61,0
0.1,8,1e-05,2.357022603955158,1427,1427,16.0,15.35916812297823,217,217,15.35916812297823,217,217,61,0
0.1,16,1e-05,2.357022603955158,1427,1427,24.98749993342627,24.737624934092008,134,138,24.319525168597956,138,138,61,1
0.1,32,1e-05,2.357022603955158,1427,1427,24.97811918650101,24.728337994636,134,138,24.31042862803244,138,138,61,1
0.1,64,1e-05,2.357022603955158,1427,1427,24.97242098296934,24.722696773139646,134,138,24.30490305557036,138,138,61,1
0.1,128,1e-05,2.357022603955158,1427,1427,24.96932953360559,24.719636238269533,134,138,24.301905261899286,138,138,61,1
0.1,256,1e-05,2.357022603955158,1427,1427,24.967724662547333,24.71804741592186,134,138,24.438791586904326,138,138,61,1


==> anc/supplementary_material/experiments/convex/benchmark.py <==
"""Deterministic broad-spectrum quadratic benchmark; no experiments on import."""

from dataclasses import dataclass
import numpy as np


def _positive_integer(name, value):
    if isinstance(value, bool) or not isinstance(value, (int, np.integer)) or value < 1:
        raise ValueError(f"{name} must be a positive integer")


@dataclass
class QuadraticBenchmark:
    """f_i(w,z) = sum(lambda_j*w_j**2)/2 + delta*(a_i.T*z)**2.

    x_star=0, f_star=0, exact local smoothness L, exact similarity delta.
    The global objective is strongly convex when delta>0. There are no linear
    client terms, and gradients are exact.
    """

    L: float
    delta: float
    lambda_min: float
    common_dim: int
    clients: int
    distance: float
    heterogeneous_distance_fraction: float = 0.1

    def __post_init__(self):
        for name in ("L", "delta", "lambda_min", "distance",
                     "heterogeneous_distance_fraction"):
            if not np.isfinite(getattr(self, name)):
                raise ValueError(f"{name} must be finite")
        if not 0 < self.lambda_min <= self.L:
            raise ValueError("Require 0 < lambda_min <= L")
        if not 0 <= self.delta <= self.L / 2:
            raise ValueError("Require 0 <= delta <= L/2")
        if self.distance <= 0:
            raise ValueError("distance must be positive")
        for name in ("common_dim", "clients"):
            _positive_integer(name, getattr(self, name))
            if getattr(self, name) < 2:
                raise ValueError(f"{name} must be at least 2")
        if not 0 < self.heterogeneous_distance_fraction < 1:
            raise ValueError("Both blocks must have nonzero initial distance")
        self.spectrum = np.geomspace(self.lambda_min, self.L, self.common_dim)
        angles = np.pi * np.arange(self.clients) / self.clients
        self.directions = np.column_stack((np.cos(angles), np.sin(angles)))
        fraction = self.heterogeneous_distance_fraction
        self.x0 = np.concatenate((
            np.full(self.common_dim, self.distance * np.sqrt((1-fraction)/self.common_dim)),
            [self.distance * np.sqrt(fraction), 0.0],
        ))

    def component_gaps(self, x):
        """Global objective gaps for one point or an array of points."""
        x = np.asarray(x, dtype=float)
        common = 0.5 * np.sum(self.spectrum * x[..., :-2]**2, axis=-1)
        heterogeneous = 0.5 * self.delta * np.sum(x[..., -2:]**2, axis=-1)
        return common, heterogeneous

    def value(self, x):
        common, heterogeneous = self.component_gaps(x)
        return common + heterogeneous

    def local_values(self, x):
        """Values on all clients at a single common point."""
        x = np.asarray(x, dtype=float)
        common = 0.5 * np.sum(self.spectrum * x[:-2]**2)
        return common + self.delta * (self.directions @ x[-2:])**2

    def local_gradients(self, x):
        """One gradient per client, at a shared point or client-specific points."""
        points = np.broadcast_to(np.asarray(x, dtype=float),
                                 (self.clients, self.common_dim + 2))
        projections = np.sum(points[:, -2:] * self.directions, axis=1)
        return np.concatenate((points[:, :-2] * self.spectrum,
            2 * self.delta * projections[:, None] * self.directions), axis=1)

    def gradient(self, x):
        x = np.asarray(x, dtype=float)
        return np.concatenate((self.spectrum * x[:-2], self.delta * x[-2:]))

    def theorem_stepsize(self, K):
        """Local eta from the deterministic last-iterate corollary."""
        _positive_integer("K", K)
        return 1.0 / max(self.L, 3.0 * K * self.delta)


def _check_run(K, rounds, eta):
    _positive_integer("K", K)
    _positive_integer("rounds", rounds)
    if not np.isfinite(eta) or eta <= 0:
        raise ValueError("eta must be finite and positive")


@dataclass
class Trajectory:
    """Row r is x^r; row zero is initialization, not a communication round."""

    iterates: np.ndarray
    common_gaps: np.ndarray
    heterogeneous_gaps: np.ndarray

    @property
    def gaps(self):
        return self.common_gaps + self.heterogeneous_gaps

    def first_hit(self, epsilon):
        """First last-iterate target crossing (may subsequently rebound).

        Return None if the recorded horizon never reaches the target;
        return 0 only if the initial model already satisfies it.
        """
        if not np.isfinite(epsilon) or epsilon < 0:
            raise ValueError("epsilon must be finite and nonnegative")
        hits = np.flatnonzero(self.gaps <= epsilon)
        return int(hits[0]) if hits.size else None


def _trajectory(problem, points):
    if not np.all(np.isfinite(points)):
        raise FloatingPointError("Nonfinite trajectory; possible unstable stepsize")
    with np.errstate(over="raise", invalid="raise"):
        common, heterogeneous = problem.component_gaps(points)
    return Trajectory(points, common, heterogeneous)


def simulate(problem, *, K, rounds, eta=None):
    """Actual full-participation SCAFFOLD with exact one-round-stale controls.

    Records every server iterate; never averages iterates across rounds.
    Rounds exclude the one-time control initialization exchange.
    """
    if eta is None:
        eta = problem.theorem_stepsize(K)
    _check_run(K, rounds, eta)
    points = np.empty((rounds + 1, problem.common_dim + 2))
    points[0] = problem.x0
    controls = problem.local_gradients(problem.x0)
    with np.errstate(over="raise", invalid="raise"):
        for r in range(1, rounds + 1):
            anchor = points[r-1]
            local = np.broadcast_to(anchor, controls.shape).copy()
            correction = controls - controls.mean(axis=0)
            for _ in range(K):
                local -= eta * (problem.local_gradients(local) - correction)
            points[r] = local.mean(axis=0)
            # Next round uses gradients at this round's starting server model.
            if r < rounds:
                controls = problem.local_gradients(anchor)
    return _trajectory(problem, points)


def exact_trajectory(problem, *, K, rounds, eta=None):
    """Independent closed-form common block and scalar delayed recurrence.

    This avoids K local updates but represents the same mathematical method.
    """
    if eta is None:
        eta = problem.theorem_stepsize(K)
    _check_run(K, rounds, eta)
    v = K * eta * problem.delta
    tau = (1 - 2 * eta * problem.delta)**K
    B, C = (1 + tau)/2, (tau + 2*v - 1)/4
    points = np.empty((rounds + 1, problem.common_dim + 2))
    with np.errstate(over="raise", invalid="raise"):
        q = (1 - eta * problem.spectrum)**K
        points[:, :-2] = q[None, :]**np.arange(rounds+1)[:, None] * problem.x0[:-2]
        previous, current = 1.0, 1.0  # Q_-1 = Q_0 = 1
        points[0, -2:] = problem.x0[-2:]
        for r in range(1, rounds+1):
            previous, current = current, B*current - C*previous
            points[r, -2:] = current * problem.x0[-2:]
    return _trajectory(problem, points)


==> anc/supplementary_material/experiments/convex/make_paper_figure.py <==
"""Format existing epsilon=1e-5 results for the paper; no experiments run."""
import argparse
import csv
from pathlib import Path
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D


def main():
    root = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output', type=Path, default=root.parents[1]/'AISTATS2027/figures')
    output = parser.parse_args().output
    output.mkdir(parents=True, exist_ok=True)
    with (root/'averaged_results/summary.csv').open() as handle:
        rows = list(csv.DictReader(handle))
    plt.rcParams.update({'font.family':'serif', 'font.size':8, 'axes.labelsize':8,
                         'axes.titlesize':9, 'legend.fontsize':7,
                         'axes.spines.top':False, 'axes.spines.right':False,
                         'pdf.fonttype':42})
    colors = ['#0072B2', '#D55E00', '#009E73']
    deltas = [.01,.03,.1]
    handles = [Line2D([0],[0],color=c,lw=1.5,label=rf'$\delta={d:g}$') for d,c in zip(deltas,colors)]

    # Rounds to target (main text) and selected stepsizes (appendix).
    for name, reference, tuned, ylabel in [
            ('convex_rounds', 'theory_sustained_round', 'tuned_sustained_round',
             'Communication rounds'),
            ('convex_stepsizes', 'theory_alpha', 'tuned_sustained_alpha',
             r'Effective stepsize $\alpha=K\eta_\ell$')]:
        panel, ax = plt.subplots(figsize=(3.3, 2.3))
        for delta, color in zip(deltas, colors):
            selected = [r for r in rows if float(r['delta']) == delta]
            K = [int(r['K']) for r in selected]
            ax.loglog(K, [float(r[reference]) for r in selected], '--',
                      color=color, lw=1.1, alpha=.75)
            ax.loglog(K, [float(r[tuned]) for r in selected], '-o',
                      color=color, lw=1.3, markersize=3)
        ax.set_xlabel('Local steps $K$')
        ax.set_ylabel(ylabel)
        ax.set_xticks([1, 4, 16, 64, 256], labels=['1', '4', '16', '64', '256'])
        ax.grid(True, which='major', alpha=.18)
        panel.legend(handles=handles, loc='upper center', ncol=3,
                     frameon=False, columnspacing=1)
        panel.tight_layout(rect=(0, 0, 1, .9), pad=.4)
        panel.savefig(output/f'{name}.pdf', bbox_inches='tight', pad_inches=.03,
                      metadata={'CreationDate': None})
        plt.close(panel)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/experiments/convex/tune_stepsizes.py <==
"""Best-in-grid constant stepsizes for the deterministic quadratic benchmark."""

import csv
import json
from pathlib import Path
import time
import argparse
import numpy as np

from benchmark import QuadraticBenchmark, exact_trajectory, simulate
from averaged_output import (theorem_stepsize as averaged_stepsize,
                             average_server_iterates, exact_averaged_trajectory)

DELTAS = [0.01, 0.03, 0.1]
LOCAL_STEPS = [1, 2, 4, 8, 16, 32, 64, 128, 256]
MAX_ROUNDS = 20000
BASE = dict(L=1., lambda_min=1e-8, common_dim=160, clients=10,
            distance=1., heterogeneous_distance_fraction=0.1)
EPSILON = 1e-5


def write_csv(path, rows):
    with path.open('w', newline='', encoding='utf-8') as handle:
        writer = csv.DictWriter(handle, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)


def stability_ceiling(L, delta, K):
    """Supremum of the strict stable interval, within eta*L < 2."""
    upper = 2*K/L
    if delta == 0:
        return upper
    def wall(alpha):
        return 2*alpha*delta + (1-2*alpha*delta/K)**K - 5
    if wall(upper) <= 0:
        return upper
    lower = 0.
    for _ in range(80):
        middle = (lower+upper)/2
        if wall(middle) < 0:
            lower = middle
        else:
            upper = middle
    return (lower+upper)/2


def crossings(gaps, epsilon):
    """First hit and first hit with no later rebound in the recorded window."""
    hits = np.flatnonzero(gaps <= epsilon)
    first = int(hits[0]) if hits.size else None
    if first is None or gaps[-1] > epsilon:
        return first, None
    above = np.flatnonzero(gaps > epsilon)
    return first, int(above[-1]+1) if above.size else 0


def best(rows, metric):
    return min(rows, key=lambda r: (r[metric] if r[metric] is not None else float('inf'),
                                   r['alpha']))


def main(averaged=False):
    start = time.perf_counter()
    root = Path(__file__).resolve().parent
    output = root/('averaged_results' if averaged else 'tuned_results')
    evaluate_trajectory = exact_averaged_trajectory if averaged else exact_trajectory
    output.mkdir(exist_ok=True)
    candidates, summary, checks = [], [], []
    saved_traces = {}
    for delta in DELTAS:
        problem = QuadraticBenchmark(delta=delta, **BASE)
        for K in LOCAL_STEPS:
            ceiling = stability_ceiling(problem.L, delta, K)
            alpha_theorem = K*(averaged_stepsize(problem, K) if averaged else problem.theorem_stepsize(K))
            grid = np.unique(np.r_[np.geomspace(.1*alpha_theorem, .99*ceiling, 40), alpha_theorem])
            records = []

            def evaluate(alpha, stage):
                trace = evaluate_trajectory(problem, K=K, rounds=MAX_ROUNDS, eta=alpha/K)
                first, sustained = crossings(trace.gaps, EPSILON)
                v = alpha*delta
                tau = (1-2*v/K)**K
                roots = np.roots([1., -(1+tau)/2, (tau+2*v-1)/4])
                spectral_radius = float(np.max(np.abs(roots)))
                assert spectral_radius < 1 and alpha/K*problem.L < 2
                record = dict(delta=delta, K=K, alpha=float(alpha), eta=float(alpha/K),
                    stage=stage, first_round=first, sustained_round=sustained,
                    rebound=first != sustained, heterogeneous_spectral_radius=spectral_radius,
                    alpha_ceiling=ceiling, last_gap=float(trace.gaps[-1]))
                records.append(record)
                return record

            for alpha in grid:
                evaluate(float(alpha), 'coarse')
            coarse_best = best(records, 'first_round')
            index = int(np.argmin(np.abs(grid-coarse_best['alpha'])))
            left, right = grid[max(0, index-1)], grid[min(len(grid)-1, index+1)]
            refinement = np.geomspace(left, right, 22)[1:-1]
            for alpha in refinement:
                if not any(alpha == r['alpha'] for r in records):
                    evaluate(float(alpha), 'refinement')
            candidates.extend(records)
            first_best = best(records, 'first_round')
            sustained_best = best(records, 'sustained_round')
            theorem = next(r for r in records if r['alpha'] == alpha_theorem)
            for label, chosen in [('first', first_best), ('sustained', sustained_best)]:
                trace = evaluate_trajectory(problem, K=K, rounds=MAX_ROUNDS, eta=chosen['eta'])
                saved_traces[f'delta_{delta:g}_K_{K}_{label}'] = np.column_stack(
                    [trace.common_gaps, trace.heterogeneous_gaps])
                # Validate actual clients through the selected target plus a
                # short rebound window. Bound checking cost for large K.
                rounds = min(MAX_ROUNDS, max(20, chosen[label+'_round']+20), 200)
                direct = simulate(problem, K=K, rounds=rounds, eta=chosen['eta'])
                if averaged:
                    direct = average_server_iterates(problem, direct)
                np.testing.assert_allclose(direct.iterates, trace.iterates[:rounds+1],
                                           atol=3e-11, rtol=3e-9)
                checks.append(dict(delta=delta, K=K, selection=label, rounds=rounds,
                    max_coordinate_error=float(np.max(np.abs(direct.iterates-trace.iterates[:rounds+1])))))
            summary.append(dict(delta=delta, K=K, epsilon=EPSILON,
                theory_alpha=alpha_theorem, theory_first_round=theorem['first_round'],
                theory_sustained_round=theorem['sustained_round'], alpha_ceiling=ceiling,
                tuned_first_alpha=first_best['alpha'], tuned_first_round=first_best['first_round'],
                sustained_round_at_first_alpha=first_best['sustained_round'],
                tuned_sustained_alpha=sustained_best['alpha'], tuned_sustained_round=sustained_best['sustained_round'],
                first_round_at_sustained_alpha=sustained_best['first_round'],
                candidates=len(records), rebound_candidates=sum(r['rebound'] for r in records)))
            print(f'delta={delta:g}, K={K}: theory={theorem["first_round"]}, '
                  f'tuned first={first_best["first_round"]}, sustained={sustained_best["sustained_round"]}, '
                  f'alpha={first_best["alpha"]:.5g}, ceiling={ceiling:.5g}', flush=True)
            # Checkpoint tables during the run.
            write_csv(output/'candidates.csv', candidates)
            write_csv(output/'summary.csv', summary)

    write_csv(output/'recurrence_checks.csv', checks)
    np.savez_compressed(output/'selected_traces.npz', **saved_traces)
    metadata = dict(parameters=BASE, deltas=DELTAS, K=LOCAL_STEPS, epsilon=EPSILON,
        output='objective at average of x1,...,xR' if averaged else 'last server iterate',
        theorem_eta='1/max(L,3*sqrt(2)*K*delta)' if averaged else '1/max(L,3*K*delta)',
        max_rounds=MAX_ROUNDS, coarse_grid='40 log points: 0.1*alpha_theorem to 0.99*ceiling, plus theorem',
        refinement='20 interior log points between coarse-first-winner neighboring grid points',
        selection='Minimize first or sustained rounds separately; ties use smaller alpha',
        sustained_definition='No later target violation through round 20000; not an infinite-horizon claim',
        elapsed_seconds=time.perf_counter()-start, numpy=np.__version__)
    (output/'metadata.json').write_text(json.dumps(metadata, indent=2)+'\n', encoding='utf-8')
    print(f'Finished {len(candidates)} candidates in {metadata["elapsed_seconds"]:.1f}s.', flush=True)


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--averaged', action='store_true', help='Evaluate the averaged server iterate with the 3*sqrt(2) stepsize constant')
    main(averaged=parser.parse_args().averaged)


==> anc/supplementary_material/experiments/nn/README.md <==
# Neural-network experiments

This package reproduces the 400-round CIFAR-10 experiments and trajectory
diagnostics reported in the paper.
Run all commands from the repository root.

## Environment and settings

Reported runs: Python 3.10.20, PyTorch 2.5.1+cu124, torchvision 0.20.1,
NumPy 2.1.3, Pillow 12.3.0, CUDA 12.4, NVIDIA H200 GPUs. The recorded GPU
package list is `requirements-gpu.lock`; `requirements.txt` lists core packages.
`requirements-cpu.lock` is an alternative CPU environment, not the reported GPU environment.
Plotting requires NumPy and Matplotlib only; the paper figures were produced
with Matplotlib 3.11.2.

CIFAR-style ResNet-18 uses GroupNorm(32), ten clients, batch size 64, K=10 or 40,
K control minibatches, constant stepsizes, and zero weight decay. Training uses
random crop/flip; evaluation uses deterministic preprocessing. There are 45,000
training, 5,000 validation and 10,000 test examples. Training-loss evaluation uses
a fixed 5,000-image subset. Both partition and split seeds are 2024. The exact
assignments are retained in `records/final-400/partition_*.json`;
the runner verifies regenerated assignments against these files.

Tuning uses initialization seeds 901/902 and sampling seeds 1001/1002. Each score
averages validation loss at rounds 380,385,390,395,400, then across the two seeds;
smaller learning rates break exact ties. All 80 explored candidates (160 trials)
are retained, including differing grids across settings. Evaluation uses
initialization seeds 1901/1902/1903 and sampling seeds 2001/2002/2003. Test data do
not select rates. Minibatch SGD uses pooled sampling; its two partition conditions
are duplicates, not independent replications. Metrics concern server models.
The benchmark implementation was adapted from [S-DANE](https://github.com/mlolab/S-DANE)
with a CIFAR-style model using GroupNorm in place of BatchNorm.

## Training and evaluation

List the evaluation configurations without loading PyTorch:

```bash
python -B experiments/nn/run_experiments.py --stage evaluation --list
```

Run one configuration:

```bash
python -B experiments/nn/run_experiments.py --stage evaluation --name eval_iid_K40_scaffold_average_lr0.2_seed0 --data /path/to/cifar --output /path/to/evaluation --device cuda --download --snapshots
```

Use `--all` for all configurations or repeat `--name`. The runner trains and
evaluates, retaining histories and checkpoints. `--snapshots` saves weights every
20 rounds for diagnostics without changing updates. `--resume` continues runs
created by this implementation, checking source, environment and configuration.

Repeat tuning and select rates using validation before evaluating:

```bash
python -B experiments/nn/run_experiments.py --stage tuning --all --data /path/to/cifar --output /path/to/tuning --device cuda --download
python -B experiments/nn/reporting/summarize_results.py --stage tuning --runs /path/to/tuning --output /path/to/tuning-report
python -B experiments/nn/run_experiments.py --stage evaluation --configs /path/to/tuning-report/evaluation_configs.json --all --data /path/to/cifar --output /path/to/evaluation --device cuda --snapshots
python -B experiments/nn/reporting/summarize_results.py --stage evaluation --configs /path/to/tuning-report/evaluation_configs.json --runs /path/to/evaluation --output /path/to/evaluation-report
```

For the reported evaluation rates, omit `--configs` in both evaluation commands.
The summary exports per-seed histories, endpoints, means/sample SDs, and paired
differences. Omit `--runs` from the tuning summary command to recompute choices
from the supplied validation scores without training. The package includes
aggregate learning curves and per-seed final scores. Full per-seed learning
curves and model checkpoints can be generated by rerunning training.

## Diagnostics

Run the K=40 evaluation configurations with `--snapshots`, then:

```bash
python -B experiments/nn/diagnostics/run.py --runs /path/to/evaluation --data /path/to/cifar --output /path/to/measurements --device cuda
python -B experiments/nn/reporting/summarize_diagnostics.py --input /path/to/measurements/directional_measurements.csv --output /path/to/diagnostic-report
```

The measurement code uses fixed directions, radii, nested subsets, and
augmentations, and verifies the supplied sample assignments.
These are finite gradient secants, not certified global constants. For summary
reproduction without training, use the archived `directional_measurements.csv`.

## Plot saved results

Generate the manuscript figures from the supplied numerical results:

```bash
python -B experiments/nn/reporting/make_paper_figure.py --output /path/to/paper-plots
python -B AISTATS2027/figures/plot_nn.py --output /path/to/paper-plots
python -B AISTATS2027/figures/plot_nn_diagnostics.py --output /path/to/paper-plots
```

`make_paper_figure.py` produces `nn_comparison_rounds.pdf` (main text),
`plot_nn.py` the remaining accuracy and training-loss figures, and
`plot_nn_diagnostics.py` the diagnostic figures.

## Files

- `evaluation_configs.json`, `tuning_configs.json` in `records/final-400/`: all named configurations.
- `report/` folders: CSVs and numerical summaries; the manuscript figures are generated from them with the commands above.
- `tuning/records.json`: validation measurements used for stepsize selection.
- Partition files and diagnostic sample assignments: exact data subsets used in the experiments.
- `protocol.json` and `requests.json` in the diagnostic archive: measurement settings and run configurations.

Write new runs and reports to a separate output directory to preserve the
supplied results. Run names identify the corresponding configurations.

Plot bands use sample standard deviations (ddof=1) over three paired training
seeds with fixed partitions. Communication counts model tensor payloads in both
directions, including initialization. Training loss uses a fixed stratified
5,000-image subset. All reported NN training runs use 400 communication rounds.


==> anc/supplementary_material/experiments/nn/config.json <==
{
  "model": "resnet18_gn",
  "method": "scaffold_average",
  "clients": 10,
  "partition": "dirichlet",
  "dirichlet_alpha": 0.1,
  "partition_seed": 2024,
  "validation_seed": 2024,
  "validation_per_class": 500,
  "initialization_seed": 901,
  "sampling_seed": 1001,
  "local_steps": 10,
  "batch_size": 64,
  "control_batches": "local_steps",
  "learning_rate": 0.03,
  "weight_decay": 0.0,
  "rounds": 5,
  "evaluation_interval": 1,
  "evaluation_batch_size": 256,
  "mbsgd_budget_reference": "scaffold_average",
  "deterministic": true
}


==> anc/supplementary_material/experiments/nn/data.py <==
"""CIFAR-10 preprocessing and client partitions adapted from S-DANE."""
import hashlib
import json

import numpy as np
import torch
from torch.utils.data import DataLoader, Subset


class DatasetWrapper:
    def __init__(self, dataset, split):
        self.dataset = dataset
        self.split = split

    def __len__(self):
        return len(self.dataset)

    def __getitem__(self, index):
        image, label = self.dataset[index]
        return {'images': image, 'labels': label, 'meta': {'indices': index}}


class CachedEvaluationDataset:
    """Materialize deterministic evaluation inputs once; never cache augmentation."""
    def __init__(self, dataset):
        if dataset.split not in {'train_eval', 'validation', 'test'}:
            raise ValueError('Only deterministic evaluation splits may be cached')
        self.split = dataset.split
        images, labels = [], []
        for batch in DataLoader(dataset, batch_size=256, shuffle=False):
            images.append(batch['images'])
            labels.append(batch['labels'])
        self.images = torch.cat(images)
        self.labels = torch.cat(labels)

    def __len__(self):
        return len(self.labels)

    def __getitem__(self, index):
        return {'images': self.images[index], 'labels': self.labels[index],
                'meta': {'indices': index}}

    def batches(self, batch_size):
        for start in range(0, len(self), batch_size):
            yield {'images': self.images[start:start+batch_size],
                   'labels': self.labels[start:start+batch_size]}


def split_clients(labels, clients, kind, alpha, seed):
    """Partition every example once, with explicit random state."""
    rng = np.random.default_rng(seed)
    labels = np.asarray(labels)
    if kind == 'iid':
        groups = [a.tolist() for a in np.array_split(rng.permutation(len(labels)), clients)]
    elif kind == 'dirichlet':
        if alpha <= 0:
            raise ValueError('dirichlet_alpha must be positive')
        groups = [[] for _ in range(clients)]
        for label in np.unique(labels):
            indices = rng.permutation(np.flatnonzero(labels == label))
            proportions = rng.dirichlet(np.full(clients, alpha))
            counts = (proportions*len(indices)).astype(int)
            counts[rng.integers(clients)] += len(indices)-sum(counts)
            for client, values in enumerate(np.split(indices, np.cumsum(counts)[:-1])):
                groups[client].extend(values.tolist())
    else:
        raise ValueError('partition must be iid or dirichlet')
    if any(not group for group in groups):
        raise ValueError('Partition contains an empty client; choose another partition seed')
    assert sorted(i for group in groups for i in group) == list(range(len(labels)))
    return groups


def load_cifar(config, directory, download=False):
    from torchvision import datasets, transforms
    normalize = transforms.Normalize((.4914, .4822, .4465), (.2023, .1994, .2010))
    train_transform = transforms.Compose([
        transforms.RandomCrop(32, padding=4), transforms.RandomHorizontalFlip(),
        transforms.ToTensor(), normalize])
    evaluation_transform = transforms.Compose([transforms.ToTensor(), normalize])
    augmented = datasets.CIFAR10(directory, train=True, download=download, transform=train_transform)
    clean = datasets.CIFAR10(directory, train=True, download=False, transform=evaluation_transform)
    test = datasets.CIFAR10(directory, train=False, download=download, transform=evaluation_transform)
    rng = np.random.default_rng(config['validation_seed'])
    targets = np.asarray(clean.targets)
    train_indices, validation_indices = [], []
    for label in range(10):
        indices = rng.permutation(np.flatnonzero(targets == label))
        count = config['validation_per_class']
        if not 0 < count < len(indices):
            raise ValueError('validation_per_class must leave training examples in every class')
        validation_indices.extend(indices[:count].tolist())
        train_indices.extend(indices[count:].tolist())
    groups = split_clients(targets[train_indices], config['clients'], config['partition'],
                          config['dirichlet_alpha'], config['partition_seed'])
    manifest = dict(train_indices=train_indices, validation_indices=validation_indices,
                    client_indices=groups,
                    client_label_counts=[np.bincount(targets[np.asarray(train_indices)[g]], minlength=10).tolist()
                                         for g in groups],
                    raw_training_sha256=hashlib.sha256(clean.data.tobytes()+targets.tobytes()).hexdigest())
    train_eval_indices = train_indices
    per_class = config.get('train_eval_per_class')
    if per_class is not None:
        if type(per_class) is not int or per_class < 1:
            raise ValueError('train_eval_per_class must be a positive integer')
        evaluation_rng = np.random.default_rng(np.random.SeedSequence(
            [config['validation_seed'], 37]))
        train_eval_indices = []
        for label in range(10):
            candidates = np.asarray(train_indices)[targets[train_indices] == label]
            if per_class > len(candidates):
                raise ValueError('train_eval_per_class exceeds training examples per class')
            train_eval_indices.extend(evaluation_rng.choice(candidates, per_class, replace=False).tolist())
        manifest['train_evaluation_indices'] = train_eval_indices
    train_eval = DatasetWrapper(Subset(clean, train_eval_indices), 'train_eval')
    validation = DatasetWrapper(Subset(clean, validation_indices), 'validation')
    test_set = DatasetWrapper(test, 'test')
    if config.get('cache_evaluation', False):
        train_eval = CachedEvaluationDataset(train_eval)
        validation = CachedEvaluationDataset(validation)
        if config.get('evaluate_test', False):
            test_set = CachedEvaluationDataset(test_set)
    return (DatasetWrapper(Subset(augmented, train_indices), 'train'),
            train_eval, validation, test_set, groups, manifest)


class BatchStream:
    """Independent sampling and augmentation stream for one client and purpose."""
    def __init__(self, dataset, indices, seed, round_index, client, purpose):
        self.dataset = dataset
        self.indices = np.asarray(indices)
        self.rng = np.random.default_rng(np.random.SeedSequence([seed, round_index+1, client, purpose]))

    def next(self, size, device):
        indices = self.rng.choice(self.indices, size=size, replace=True)
        augmentation_seed = int(self.rng.integers(2**63-1))
        with torch.random.fork_rng(devices=[]):
            torch.random.default_generator.manual_seed(augmentation_seed)
            rows = [self.dataset[int(i)] for i in indices]
        return (torch.stack([r['images'] for r in rows]).to(device),
                torch.tensor([int(r['labels']) for r in rows], device=device))


==> anc/supplementary_material/experiments/nn/diagnostics/measure.py <==
"""Finite gradient secants; sampled-direction diagnostics, not global constants."""
import json, math
from pathlib import Path
import numpy as np
import torch
from torch.nn.utils import parameters_to_vector, vector_to_parameters

SEED = 20261005


def quantities(base, perturbed, distance):
    assert math.isfinite(distance) and distance > 0
    assert base.shape == perturbed.shape and base.ndim == 2
    # All arrays are client gradient vectors for the same objective and sample set.
    a = (perturbed-base)/distance
    mean = a.mean(dim=0)
    residual = a-mean
    norm = lambda x: torch.linalg.vector_norm(x, dim=-1, dtype=torch.float64)
    li = norm(a)
    di = norm(residual)
    result = dict(L_loc=float(li.max()), L_g=float(norm(mean)),
                  delta_avg=float(torch.sqrt((di**2).mean())), delta_max=float(di.max()))
    result.update({f'delta_{i}': float(v) for i, v in enumerate(di)})
    assert all(math.isfinite(v) for v in result.values())
    assert result['delta_avg'] <= result['delta_max']+1e-8 and result['L_g'] <= result['L_loc']+1e-8
    return result


def fixed_pools(dataset, groups, partition, out):
    pools = []
    metadata = []
    for i, group in enumerate(groups):
        chosen = np.random.default_rng(np.random.SeedSequence([SEED, i])).choice(
            group, size=min(256, len(group)), replace=False).tolist()
        images = []
        labels = []
        seeds = []
        for index in chosen:
            original_index = partition['train_indices'][index]
            augseed = SEED*50000+original_index
            seeds.append(augseed)
            with torch.random.fork_rng(devices=[]):
                torch.random.default_generator.manual_seed(augseed)
                row = dataset[index]
            images.append(row['images'])
            labels.append(int(row['labels']))
        pools.append((torch.stack(images), torch.tensor(labels), len(groups)*len(group)/len(dataset)))
        metadata.append(dict(client=i, actual_small_size=min(128, len(chosen)), actual_large_size=len(chosen),
                             train_positions=chosen,
                             original_indices=[partition['train_indices'][j] for j in chosen],
                             augmentation_seeds=seeds, objective_weight=pools[-1][2]))
    (out/'diagnostic_samples.json').write_text(json.dumps(metadata, indent=2)+'\n')
    return pools


def gradients(model, pools):
    results = {128: [], 256: []}
    device = next(model.parameters()).device
    model.eval()
    for images, labels, weight in pools:
        model.zero_grad(set_to_none=True)
        small = min(128, len(labels))
        saved = False
        # Fixed chunk endpoints include the nested subset boundary even for small clients.
        ends = sorted(set(list(range(64, len(labels), 64))+[small, len(labels)]))
        start = 0
        for end in ends:
            logits = model(images[start:end].to(device))
            loss = torch.nn.functional.cross_entropy(logits, labels[start:end].to(device), reduction='sum')
            loss.backward()
            start = end
            if end == small:
                results[128].append(torch.cat([p.grad.detach().flatten() for p in model.parameters()]).cpu()*(weight/small))
                saved = True
        assert saved
        results[256].append(torch.cat([p.grad.detach().flatten() for p in model.parameters()]).cpu()*(weight/len(labels)))
    return {n: torch.stack(v) for n, v in results.items()}


def measure(model, pools, state, round_index, output):
    model.load_state_dict(state)
    assert not list(model.buffers())
    device = next(model.parameters()).device
    x = parameters_to_vector(model.parameters()).detach().clone()
    xnorm = float(torch.linalg.vector_norm(x, dtype=torch.float64))
    assert xnorm > 0
    base = gradients(model, pools)
    rows = []
    for direction in range(3):
        generator = torch.Generator(device='cpu').manual_seed(SEED+100+direction)
        v = torch.randn(x.numel(), generator=generator, dtype=x.dtype).to(device)
        v /= torch.linalg.vector_norm(v)
        for relative in [.001, .01]:
            epsilon = relative*xnorm
            y = x+epsilon*v
            distance = float(torch.linalg.vector_norm(y-x, dtype=torch.float64))
            assert distance > 0
            with torch.no_grad():
                vector_to_parameters(y, model.parameters())
            perturbed = gradients(model, pools)
            for size in [128, 256]:
                q = quantities(base[size], perturbed[size], distance)
                rows.append(dict(round=round_index, direction=direction, relative_radius=relative,
                                 requested_subset_size=size, parameter_norm=xnorm,
                                 actual_displacement=distance, **q))
            del perturbed
    with torch.no_grad():
        vector_to_parameters(x, model.parameters())
    path = output/f'round_{round_index:04d}.json'
    temporary = path.with_suffix('.tmp')
    temporary.write_text(json.dumps(rows, indent=2, allow_nan=False)+'\n')
    temporary.replace(path)
    return rows


==> anc/supplementary_material/experiments/nn/diagnostics/run.py <==
"""Measure saved K=40 model snapshots using the archived diagnostic protocol."""
import argparse
import csv
import json
from pathlib import Path
import sys

HERE = Path(__file__).resolve().parents[1]
sys.path.insert(0, str(HERE))
ARCHIVE = HERE / 'records/trajectory-diagnostics'


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--runs', type=Path, required=True, help='Output of run_experiments.py --snapshots')
    parser.add_argument('--data', type=Path, required=True)
    parser.add_argument('--output', type=Path, required=True)
    parser.add_argument('--device', default='cuda')
    parser.add_argument('--download', action='store_true')
    parser.add_argument('--name', action='append', help='Optional subset of K=40 evaluation run names')
    args = parser.parse_args()
    import torch
    import train
    from measure import fixed_pools, measure
    requests = json.loads((ARCHIVE / 'requests.json').read_text())
    if args.name and set(args.name) - {r['name'] for r in requests}:
        parser.error('Unknown diagnostic run name')
    rows = []
    for request in requests:
        name, cfg = request['name'], request['config']
        if args.name and name not in args.name:
            continue
        run = args.runs / name
        if json.loads((run / 'config.json').read_text()) != cfg:
            raise ValueError(f'{name}: run configuration differs from diagnostic protocol')
        out = args.output / name
        if out.exists():
            raise FileExistsError(out)
        out.mkdir(parents=True)
        train.seed_everything(cfg['initialization_seed'], cfg['deterministic'])
        data = train.load_cifar(dict(cfg, evaluate_test=False), str(args.data), args.download)
        expected = json.loads((HERE / 'records/final-400' / f"partition_{cfg['partition']}.json").read_text())
        if data[-1] != expected:
            raise ValueError('Partition differs from archive')
        pools = fixed_pools(data[0], data[4], data[5], out)
        if json.loads((out / 'diagnostic_samples.json').read_text()) != json.loads((ARCHIVE / f"diagnostic_samples_{cfg['partition']}.json").read_text()):
            raise ValueError('Diagnostic samples differ from archive')
        model = train.make_model(cfg['model']).to(args.device)
        for index in range(0, 401, 20):
            state = torch.load(run / 'snapshots' / f'model_{index:04d}.pt', map_location='cpu', weights_only=True)
            for row in measure(model, pools, state, index, out):
                rows.append(dict(run=name, partition=cfg['partition'], method=cfg['method'], seed=cfg['initialization_seed'], **row))
    with (args.output / 'directional_measurements.csv').open('w', newline='') as f:
        writer = csv.DictWriter(f, fieldnames=list(rows[0]))
        writer.writeheader()
        writer.writerows(rows)
    print(f'Wrote {len(rows)} directional measurements. Use reporting/summarize_diagnostics.py next.')


if __name__ == '__main__':
    main()


==> anc/supplementary_material/experiments/nn/engine.py <==
"""Stale-control SCAFFOLD, Local SGD, and computation-matched minibatch SGD."""
import copy

import numpy as np
import torch

from data import BatchStream
from metrics import softmax_loss


METHODS = {'scaffold_average', 'scaffold_select', 'local_sgd', 'mbsgd'}


def parameters_cpu(model):
    return [p.detach().cpu().clone() for p in model.parameters()]


@torch.no_grad()
def restore(model, values):
    for parameter, value in zip(model.parameters(), values):
        parameter.copy_(value)


class FederatedTrainer:
    def __init__(self, model, dataset, groups, config, device):
        if config['method'] not in METHODS:
            raise ValueError('Unknown method')
        if list(model.buffers()):
            raise ValueError('This experiment requires a model without persistent buffers')
        if any(isinstance(m, torch.nn.modules.batchnorm._BatchNorm) for m in model.modules()):
            raise ValueError('BatchNorm is not supported')
        self.model, self.dataset, self.groups = model, dataset, groups
        self.config, self.device = dict(config), device
        self.round = 0
        self.controls = None
        self.cost = dict(local_examples=0, control_examples=0, optimizer_updates=0,
                         communication_rounds=0, initialization_exchanges=0,
                         uplink_bytes=0, downlink_bytes=0)

    @property
    def model_bytes(self):
        return sum(p.numel()*p.element_size() for p in self.model.parameters())

    def stream(self, client, purpose, round_index):
        return BatchStream(self.dataset, self.groups[client], self.config['sampling_seed'],
                           round_index, client, purpose)

    def gradient(self, stream, batches, client_weight, category):
        self.model.train()
        self.model.zero_grad(set_to_none=True)
        for _ in range(batches):
            x, y = stream.next(self.config['batch_size'], self.device)
            loss = softmax_loss(self.model, x, y, self.config['weight_decay'])
            (loss*client_weight/batches).backward()
            self.cost[category] += len(y)
        return [p.grad.detach().clone() for p in self.model.parameters()]

    def refresh_controls(self, server, round_index):
        restore(self.model, server)
        count = self.config['control_batches']
        if count == 'local_steps':
            count = self.config['local_steps']
        controls = []
        for client, group in enumerate(self.groups):
            weight = len(self.groups)*len(group)/len(self.dataset)
            gradients = self.gradient(self.stream(client, 1, round_index), count, weight, 'control_examples')
            controls.append([g.cpu() for g in gradients])
        return controls

    def initialize(self):
        if self.config['method'].startswith('scaffold'):
            self.controls = self.refresh_controls(parameters_cpu(self.model), -1)
            self.cost['initialization_exchanges'] = 1
            self.cost['uplink_bytes'] += len(self.groups)*self.model_bytes
            self.cost['downlink_bytes'] += len(self.groups)*self.model_bytes

    def step(self):
        method = self.config['method']
        server = parameters_cpu(self.model)
        N, K = len(self.groups), self.config['local_steps']
        chosen = int(np.random.default_rng(np.random.SeedSequence(
            [self.config['sampling_seed'], self.round, 19])).integers(N))
        if method == 'mbsgd':
            reference = self.config['mbsgd_budget_reference']
            control_batches = self.config['control_batches']
            if control_batches == 'local_steps':
                control_batches = K
            batches = N*control_batches+(N*K if reference == 'scaffold_average' else K)
            stream = BatchStream(self.dataset, range(len(self.dataset)), self.config['sampling_seed'],
                                 self.round, 0, 3)
            gradients = self.gradient(stream, batches, 1., 'local_examples')
            with torch.no_grad():
                for p, g in zip(self.model.parameters(), gradients):
                    p.add_(g, alpha=-self.config['learning_rate'])
            self.cost['optimizer_updates'] += 1
            # Conceptual distributed all-reduce: N gradient uploads and N model downloads.
            self.cost['uplink_bytes'] += N*self.model_bytes
            self.cost['downlink_bytes'] += N*self.model_bytes
        else:
            if method.startswith('scaffold') and self.controls is None:
                raise RuntimeError('Call initialize before taking local steps')
            old_controls = self.controls
            if old_controls is not None:
                mean = [sum(c[j] for c in old_controls)/N for j in range(len(server))]
            active = [chosen] if method == 'scaffold_select' else range(N)
            aggregate = [torch.zeros_like(p) for p in server]
            for client in active:
                restore(self.model, server)
                correction = ([g.to(self.device)-c.to(self.device)
                               for g, c in zip(mean, old_controls[client])]
                              if old_controls is not None else None)
                stream = self.stream(client, 0, self.round)
                weight = N*len(self.groups[client])/len(self.dataset)
                for _ in range(K):
                    gradients = self.gradient(stream, 1, weight, 'local_examples')
                    with torch.no_grad():
                        for j, (p, g) in enumerate(zip(self.model.parameters(), gradients)):
                            if correction is not None:
                                g.add_(correction[j])
                            p.add_(g, alpha=-self.config['learning_rate'])
                    self.cost['optimizer_updates'] += 1
                for accumulator, endpoint in zip(aggregate, parameters_cpu(self.model)):
                    accumulator.add_(endpoint, alpha=1/len(active))
            if old_controls is not None:
                # Controls at this round's starting model become active next round.
                self.controls = self.refresh_controls(server, self.round)
            restore(self.model, aggregate)
            self.cost['uplink_bytes'] += (len(active)+(N if old_controls is not None else 0))*self.model_bytes
            self.cost['downlink_bytes'] += N*self.model_bytes
            if old_controls is not None:
                self.cost['downlink_bytes'] += len(active)*self.model_bytes
        self.round += 1
        self.cost['communication_rounds'] += 1
        if any(not torch.isfinite(p).all() for p in self.model.parameters()):
            raise FloatingPointError('Nonfinite model parameters')
        return chosen if method == 'scaffold_select' else None

    def state_dict(self):
        return dict(round=self.round, controls=self.controls, cost=copy.deepcopy(self.cost),
                    model=copy.deepcopy(self.model.state_dict()))

    def load_state_dict(self, state):
        self.model.load_state_dict(state['model'])
        self.round = state['round']
        self.controls = state['controls']
        self.cost = dict(state['cost'])


==> anc/supplementary_material/experiments/nn/metrics.py <==
"""Classification loss and accuracy adapted from S-DANE."""
import torch

def softmax_loss(model, images, labels, sigma2=None, backwards=False):
    logits = model(images)
    criterion = torch.nn.CrossEntropyLoss(reduction="mean")
    loss = criterion(logits, labels.view(-1))

    if sigma2 is not None:
        w = 0.
        for p in model.parameters():
            w += torch.sum(p**2)

        loss += sigma2 / 2 * w

    if backwards and loss.requires_grad:
        loss.backward()

    return loss

def softmax_accuracy(model, images, labels, sigma2=None):
    logits = model(images)
    pred_labels = logits.argmax(dim=1)
    acc = (pred_labels == labels).float().mean()

    return acc


==> anc/supplementary_material/experiments/nn/models.py <==
"""CIFAR-style ResNet-18 with GroupNorm, adapted from S-DANE."""
import torch
from torch import nn
from torch.nn import functional as F


def group_norm(channels):
    return nn.GroupNorm(32, channels)


class ResNet(nn.Module):
    def __init__(self, num_blocks, num_classes=10):
        super().__init__()
        block = BasicBlock
        self.in_planes = 64

        self.conv1 = nn.Conv2d(
            3, 64, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn1 = group_norm(64)
        self.layer1 = self._make_layer(block, 64, num_blocks[0], stride=1)
        self.layer2 = self._make_layer(block, 128, num_blocks[1], stride=2)
        self.layer3 = self._make_layer(block, 256, num_blocks[2], stride=2)
        self.layer4 = self._make_layer(block, 512, num_blocks[3], stride=2)
        self.linear = nn.Linear(512 * block.expansion, num_classes)

    def _make_layer(self, block, planes, num_blocks, stride):
        strides = [stride] + [1] * (num_blocks - 1)
        layers = []
        for stride in strides:
            layers.append(block(self.in_planes, planes, stride))
            self.in_planes = planes * block.expansion
        return nn.Sequential(*layers)

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.layer1(out)
        out = self.layer2(out)
        out = self.layer3(out)
        out = self.layer4(out)
        out = F.avg_pool2d(out, 4)
        out = out.view(out.size(0), -1)
        out = self.linear(out)
        return out


class BasicBlock(nn.Module):
    expansion = 1

    def __init__(self, in_planes, planes, stride=1):
        super(BasicBlock, self).__init__()
        self.conv1 = nn.Conv2d(
            in_planes,
            planes,
            kernel_size=3,
            stride=stride,
            padding=1,
            bias=False)
        self.bn1 = group_norm(planes)
        self.conv2 = nn.Conv2d(
            planes, planes, kernel_size=3, stride=1, padding=1, bias=False)
        self.bn2 = group_norm(planes)

        self.shortcut = nn.Sequential()
        if stride != 1 or in_planes != self.expansion * planes:
            self.shortcut = nn.Sequential(
                nn.Conv2d(
                    in_planes,
                    self.expansion * planes,
                    kernel_size=1,
                    stride=stride,
                    bias=False), group_norm(self.expansion * planes))

    def forward(self, x):
        out = F.relu(self.bn1(self.conv1(x)))
        out = self.bn2(self.conv2(out))
        out += self.shortcut(x)
        out = F.relu(out)
        return out


def make_model(name):
    if name == "resnet18_gn":
        model = ResNet([2, 2, 2, 2], num_classes=10)
    elif name == "convnext_tiny_cifar":
        from torchvision.models import convnext_tiny
        model = convnext_tiny(weights=None, num_classes=10, stochastic_depth_prob=0.0)
        # A CIFAR-resolution stem retains spatial detail before the three downsamplings.
        model.features[0][0] = nn.Conv2d(3, 96, kernel_size=3, stride=1, padding=1)
    else:
        raise ValueError("Unknown model: " + name)
    if any(isinstance(m, nn.modules.batchnorm._BatchNorm) for m in model.modules()):
        raise ValueError("Model contains BatchNorm")
    if list(model.buffers()):
        raise ValueError("Model contains persistent buffers")
    return model


==> anc/supplementary_material/experiments/nn/records/final-400/README.md <==
# CIFAR-10 results (400 rounds)

See [the reproduction instructions](../../README.md) for training, evaluation,
tuning, diagnostics, and plotting commands. The directory contains CSVs,
summary tables, exact partitions, 36 evaluation configurations, 160 tuning
configurations, selection scores, and the recorded environment.

`report/plot_data.csv` contains aggregate means and sample standard deviations;
`report/evaluation_results.csv` contains per-seed final scores. Full per-seed
learning curves and checkpoints can be generated with the training commands
in the reproduction instructions.


==> anc/supplementary_material/experiments/nn/records/final-400/environment.json <==
[
  {
    "cuda": "12.4",
    "device": "cuda",
    "hardware": "NVIDIA H200",
    "numpy": "2.1.3",
    "pillow": "12.3.0",
    "platform": "Linux-6.11.0-1016-nvidia-x86_64-with-glibc2.39",
    "python": "3.10.20",
    "torch": "2.5.1+cu124",
    "torchvision": "0.20.1"
  }
]


==> anc/supplementary_material/experiments/nn/records/final-400/evaluation_configs.json <==
{
  "eval_dirichlet_K10_mbsgd_lr0.01_seed0": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1901,
    "sampling_seed": 2001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K10_mbsgd_lr0.01_seed1": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1902,
    "sampling_seed": 2002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K10_mbsgd_lr0.01_seed2": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1903,
    "sampling_seed": 2003,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K10_scaffold_average_lr0.0003_seed0": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1901,
    "sampling_seed": 2001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K10_scaffold_average_lr0.0003_seed1": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1902,
    "sampling_seed": 2002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K10_scaffold_average_lr0.0003_seed2": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1903,
    "sampling_seed": 2003,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K10_scaffold_select_lr0.0003_seed0": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1901,
    "sampling_seed": 2001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K10_scaffold_select_lr0.0003_seed1": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1902,
    "sampling_seed": 2002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K10_scaffold_select_lr0.0003_seed2": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1903,
    "sampling_seed": 2003,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K40_mbsgd_lr0.01_seed0": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1901,
    "sampling_seed": 2001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K40_mbsgd_lr0.01_seed1": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1902,
    "sampling_seed": 2002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K40_mbsgd_lr0.01_seed2": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1903,
    "sampling_seed": 2003,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K40_scaffold_average_lr3e-05_seed0": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1901,
    "sampling_seed": 2001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K40_scaffold_average_lr3e-05_seed1": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1902,
    "sampling_seed": 2002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K40_scaffold_average_lr3e-05_seed2": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1903,
    "sampling_seed": 2003,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K40_scaffold_select_lr3e-05_seed0": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1901,
    "sampling_seed": 2001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K40_scaffold_select_lr3e-05_seed1": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1902,
    "sampling_seed": 2002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_dirichlet_K40_scaffold_select_lr3e-05_seed2": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1903,
    "sampling_seed": 2003,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K10_mbsgd_lr0.01_seed0": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1901,
    "sampling_seed": 2001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K10_mbsgd_lr0.01_seed1": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1902,
    "sampling_seed": 2002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K10_mbsgd_lr0.01_seed2": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1903,
    "sampling_seed": 2003,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K10_scaffold_average_lr0.1_seed0": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1901,
    "sampling_seed": 2001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.1,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K10_scaffold_average_lr0.1_seed1": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1902,
    "sampling_seed": 2002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.1,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K10_scaffold_average_lr0.1_seed2": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1903,
    "sampling_seed": 2003,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.1,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K10_scaffold_select_lr0.01_seed0": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1901,
    "sampling_seed": 2001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K10_scaffold_select_lr0.01_seed1": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1902,
    "sampling_seed": 2002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K10_scaffold_select_lr0.01_seed2": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1903,
    "sampling_seed": 2003,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K40_mbsgd_lr0.01_seed0": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1901,
    "sampling_seed": 2001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K40_mbsgd_lr0.01_seed1": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1902,
    "sampling_seed": 2002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K40_mbsgd_lr0.01_seed2": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1903,
    "sampling_seed": 2003,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K40_scaffold_average_lr0.2_seed0": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1901,
    "sampling_seed": 2001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.2,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K40_scaffold_average_lr0.2_seed1": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1902,
    "sampling_seed": 2002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.2,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K40_scaffold_average_lr0.2_seed2": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1903,
    "sampling_seed": 2003,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.2,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K40_scaffold_select_lr0.01_seed0": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1901,
    "sampling_seed": 2001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K40_scaffold_select_lr0.01_seed1": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1902,
    "sampling_seed": 2002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "eval_iid_K40_scaffold_select_lr0.01_seed2": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 1903,
    "sampling_seed": 2003,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": true,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  }
}


==> anc/supplementary_material/experiments/nn/records/final-400/partition_dirichlet.json <==
{"train_indices": [29380, 33983, 42110, 48663, 2598, 4868, 46632, 822, 41821, 348, 14210, 16785, 25838, 42621, 22800, 19065, 46108, 4567, 9611, 14856, 15379, 32363, 44616, 43740, 4774, 21272, 7256, 799, 33934, 24351, 38307, 28966, 41019, 24755, 13649, 43458, 12284, 47685, 17764, 26045, 25797, 3352, 6919, 35326, 2423, 23446, 29927, 14848, 5972, 35369, 18406, 24713, 5093, 18192, 10401, 11762, 927, 1954, 189, 20566, 24492, 11356, 35269, 15494, 11022, 24374, 12809, 30084, 11849, 8249, 37325, 8553, 18920, 2035, 26985, 26632, 16316, 44498, 27873, 32436, 35763, 22200, 29944, 40321, 35683, 28402, 21997, 13522, 29153, 44970, 12820, 3644, 5696, 39080, 11114, 9522, 24971, 28208, 4673, 37495, 10847, 39230, 37371, 2692, 39553, 10124, 10607, 25651, 25599, 36180, 13348, 35599, 7311, 44245, 31246, 27175, 18306, 12078, 45232, 42797, 7655, 46934, 9325, 17453, 23449, 42148, 9881, 29348, 43963, 1338, 15353, 20523, 20379, 38466, 42361, 20751, 13951, 16103, 40956, 7772, 35855, 21674, 46864, 25350, 2341, 47834, 36993, 48350, 9860, 15735, 33229, 20039, 38334, 26341, 41806, 22693, 8098, 20817, 32188, 29665, 46513, 25969, 21825, 5323, 12836, 28033, 17140, 7674, 23781, 16831, 48748, 15580, 24735, 39670, 14275, 25177, 24764, 23854, 37181, 30699, 2459, 24668, 35381, 48671, 33596, 23984, 8136, 4816, 46756, 48024, 19761, 29544, 16836, 31865, 44764, 2513, 26081, 24356, 34270, 2453, 6221, 5015, 19103, 5404, 48119, 15581, 13707, 6929, 19329, 14468, 42945, 36163, 17054, 10872, 47645, 25571, 23419, 11554, 43951, 33694, 14898, 29623, 32602, 14460, 8889, 15623, 5703, 42829, 40332, 31955, 38003, 14137, 5657, 43783, 2435, 19318, 16450, 26918, 26164, 19445, 26778, 23652, 1214, 46872, 17226, 19503, 16752, 30267, 45956, 9925, 21338, 77, 31015, 7747, 23805, 9495, 38036, 11283, 23786, 14652, 27444, 35179, 2413, 27911, 7654, 1123, 19860, 18849, 33867, 40516, 46910, 12230, 1376, 33421, 16186, 20275, 36100, 16866, 16004, 14434, 19945, 27375, 18386, 34009, 44794, 48856, 20349, 22249, 10008, 38198, 2248, 44145, 39049, 35626, 23978, 14350, 29280, 25787, 23157, 37605, 38235, 37909, 19196, 39372, 25037, 21743, 15077, 13710, 3347, 32931, 20334, 49717, 13459, 45412, 7826, 42908, 28360, 48071, 44165, 22062, 11887, 38963, 11912, 45516, 32659, 15115, 185, 3909, 12192, 19818, 45525, 44887, 33386, 42892, 22286, 49921, 13751, 3987, 44136, 5468, 23644, 48643, 12030, 9533, 25110, 16501, 43708, 29412, 21721, 1400, 12509, 18900, 17232, 43160, 34318, 31600, 35417, 19753, 3903, 29620, 38796, 19116, 24285, 27312, 28354, 47802, 37246, 43403, 13712, 13876, 16497, 14666, 25160, 25581, 9181, 19004, 44045, 12640, 29977, 17257, 44961, 19444, 33923, 9512, 20924, 11208, 1524, 42019, 28724, 12540, 18291, 31593, 49308, 6276, 12542, 37377, 5530, 3292, 4798, 5873, 34761, 7547, 22557, 37867, 44500, 9604, 44476, 26493, 5324, 29189, 7511, 43757, 33419, 47852, 41762, 29540, 39907, 30429, 14479, 30497, 21732, 27434, 43814, 46969, 45384, 38613, 37191, 21158, 10343, 49513, 34279, 8515, 24058, 24158, 708, 47444, 25814, 5549, 40928, 45301, 4952, 39223, 46394, 21881, 46343, 47726, 41751, 10761, 40317, 31488, 8746, 35927, 16721, 25212, 9379, 27931, 17093, 42039, 13747, 35256, 22276, 44319, 31087, 36530, 373, 30895, 22875, 12922, 30205, 4651, 7409, 12430, 48147, 12967, 34766, 1632, 27301, 26200, 36395, 16460, 12461, 407, 13833, 29599, 40271, 37061, 37877, 11475, 27502, 22665, 15087, 33243, 15542, 33670, 49100, 17743, 47089, 35162, 39709, 44618, 8695, 44350, 23056, 38499, 41235, 30257, 10798, 43378, 41456, 28558, 16160, 4165, 16420, 27323, 19094, 45484, 32283, 20035, 8842, 13008, 48069, 11305, 34002, 14213, 30820, 43659, 9292, 45679, 35182, 16567, 14169, 9221, 48197, 48792, 17101, 21803, 49107, 36358, 35731, 13861, 47693, 36771, 44320, 34722, 6553, 25808, 43980, 45656, 7187, 1466, 29634, 10578, 3979, 18861, 37355, 14390, 22688, 18979, 21404, 11054, 31896, 18249, 4929, 19395, 37063, 9813, 22458, 25763, 16196, 20759, 9064, 21439, 11835, 4060, 12420, 2885, 28003, 26178, 20824, 23522, 4476, 26708, 44508, 19716, 28185, 39149, 35196, 27438, 18215, 31435, 18735, 8934, 12785, 17620, 5955, 6400, 213, 14190, 18808, 14806, 10954, 5349, 39329, 27286, 32703, 12209, 41040, 11255, 1759, 30378, 2473, 1926, 22109, 3951, 12083, 2574, 6860, 8857, 31213, 41432, 4597, 28300, 14499, 22716, 8810, 8549, 48032, 44830, 11642, 1887, 11535, 11838, 11251, 1755, 15900, 5719, 30605, 6308, 12477, 2421, 3918, 21605, 8453, 28036, 29497, 47242, 12072, 26184, 24169, 11176, 349, 20474, 38823, 20217, 49, 15767, 26269, 5954, 19237, 9714, 43289, 15255, 46738, 43828, 11224, 47483, 33146, 37519, 26137, 38410, 14948, 48109, 27571, 14754, 32369, 21243, 28919, 15887, 35195, 18659, 6013, 13028, 41345, 6923, 3674, 22271, 25853, 34919, 30408, 5566, 43451, 36573, 48026, 44149, 21074, 24361, 5094, 41484, 48842, 19188, 7360, 10323, 47140, 34856, 21798, 38130, 42644, 44875, 47379, 20458, 25385, 25339, 32411, 35028, 25748, 26144, 47105, 29754, 43709, 44275, 45067, 46897, 1306, 26922, 31471, 47337, 8797, 41435, 317, 23964, 39301, 17677, 30304, 35039, 24679, 14079, 27623, 41740, 25457, 19480, 14407, 28733, 23667, 45085, 47799, 29286, 44454, 30829, 47931, 7930, 3900, 37978, 33328, 7808, 38098, 23602, 46689, 20262, 14329, 46619, 25391, 626, 38885, 46159, 12294, 49006, 33732, 6640, 8733, 38345, 13110, 32190, 15851, 25880, 3549, 3053, 34787, 35095, 37189, 40586, 33202, 46458, 17511, 43909, 41842, 5852, 16838, 34173, 4273, 4214, 38791, 32025, 33647, 32479, 16391, 36370, 15884, 27813, 35089, 41490, 2639, 8569, 13964, 35258, 22254, 8190, 26840, 1598, 27562, 38217, 17948, 17100, 47143, 9910, 33478, 17076, 42190, 33895, 21259, 37087, 36228, 1147, 26361, 38533, 14654, 35665, 4516, 4373, 2401, 40652, 24745, 23659, 2460, 44426, 19527, 28179, 15465, 31987, 42711, 983, 46843, 35201, 7700, 13613, 16513, 3102, 44116, 16686, 34123, 42073, 32617, 30604, 8969, 15707, 38772, 45188, 45886, 44307, 49169, 4030, 9799, 7784, 39281, 25920, 26000, 45259, 4653, 7060, 21878, 21306, 39044, 9062, 45113, 22408, 7445, 23371, 7970, 30913, 41222, 26783, 25719, 36363, 455, 46763, 17517, 39826, 40644, 17015, 34231, 45265, 31693, 4991, 41731, 39957, 31757, 36470, 27315, 42786, 36763, 25531, 24549, 20743, 23004, 47966, 748, 16423, 43475, 17514, 19541, 31105, 233, 14335, 43700, 16060, 42205, 26607, 4470, 48968, 38591, 37869, 35475, 32376, 21322, 35282, 26552, 11937, 39904, 36252, 40476, 35796, 3725, 34150, 26693, 31947, 29307, 33000, 8882, 7251, 7792, 18694, 26430, 24257, 29367, 20622, 21903, 35414, 30971, 37704, 36312, 36183, 17969, 45507, 4420, 31756, 39666, 44924, 10777, 44940, 30609, 34917, 43639, 40896, 38770, 38855, 8623, 40359, 19740, 38029, 40978, 7782, 22904, 19115, 30376, 35548, 16380, 16531, 22881, 12270, 9014, 37788, 14482, 16647, 41745, 36862, 48930, 44369, 11802, 5346, 29655, 38547, 41741, 1382, 14138, 45615, 40418, 5069, 13230, 34283, 18273, 1522, 37955, 49660, 18271, 9696, 43368, 35202, 49303, 37432, 38551, 45594, 16733, 33461, 27552, 42199, 38581, 25578, 23002, 43667, 28212, 27686, 16305, 604, 18538, 24229, 27216, 34944, 12414, 24521, 10796, 7972, 39966, 18839, 25004, 17357, 38753, 49557, 3049, 41863, 49420, 1473, 40526, 15866, 18102, 13915, 20928, 13400, 28972, 16230, 34201, 44743, 26007, 20658, 30963, 2512, 16371, 23528, 34189, 37566, 34780, 35285, 45763, 34799, 30520, 48257, 21602, 29492, 44630, 33589, 5103, 15622, 21071, 1507, 5623, 33933, 20023, 24792, 9801, 24931, 15147, 46338, 21044, 36389, 8661, 23507, 44545, 12181, 17692, 33584, 49672, 5589, 17311, 12740, 45176, 6312, 46936, 24605, 35528, 43266, 7179, 22699, 9314, 34106, 22299, 9390, 26667, 21386, 7243, 1709, 47201, 3536, 25746, 16075, 30078, 32218, 22648, 18955, 39027, 22769, 35594, 16146, 28791, 4765, 34022, 5984, 22993, 26427, 1086, 11216, 5426, 38208, 45264, 21874, 40556, 20831, 8199, 27944, 32971, 12325, 4599, 40194, 49092, 29844, 41868, 21095, 14782, 49517, 45242, 19904, 29173, 8083, 19305, 13801, 45102, 44067, 22383, 9945, 468, 2652, 28000, 40022, 38341, 18012, 11073, 32661, 13594, 37976, 35685, 48847, 36415, 35059, 40741, 33975, 13401, 23863, 34537, 19173, 38618, 49410, 6663, 32455, 698, 19632, 47267, 47243, 11474, 18218, 31201, 6952, 28267, 49168, 18745, 36353, 11151, 25189, 1816, 18445, 18864, 8342, 22645, 48557, 6393, 44082, 3859, 7053, 48844, 10689, 4141, 32839, 28467, 22167, 24502, 39076, 20233, 11661, 9328, 20473, 17080, 45182, 45233, 47458, 10141, 39486, 47320, 38970, 38320, 36621, 4524, 2964, 16793, 41651, 46613, 16963, 24851, 31648, 18080, 25106, 22257, 40241, 24957, 31970, 42572, 47446, 44298, 24445, 23767, 16182, 28469, 46637, 49091, 39631, 16292, 40654, 20852, 37648, 31119, 13326, 46474, 15352, 30909, 41152, 3940, 14312, 44126, 25420, 24252, 46148, 9471, 34568, 9657, 12165, 48777, 41879, 39883, 1977, 15992, 33919, 10148, 49556, 23254, 1960, 44580, 3336, 26391, 41410, 10455, 44930, 49149, 9890, 8578, 48416, 10867, 22973, 34434, 43838, 12375, 27710, 4918, 49498, 24641, 38340, 41606, 45413, 19104, 11913, 47862, 35929, 49344, 43657, 35325, 18999, 24834, 46366, 9755, 14080, 29039, 32206, 9493, 35456, 22320, 36374, 42543, 694, 47271, 6113, 24319, 27202, 43363, 11451, 8099, 13289, 45393, 11479, 27780, 37522, 46655, 48059, 9124, 3211, 7573, 14025, 48108, 34036, 9253, 15541, 14592, 9362, 37672, 31927, 26565, 16010, 27522, 46224, 15949, 42320, 27080, 37674, 15500, 39723, 18767, 26761, 19554, 46749, 10686, 2427, 33179, 39397, 1142, 40150, 24051, 21782, 36038, 40275, 38847, 42844, 33683, 38633, 10741, 45163, 45186, 9566, 35916, 39059, 16677, 29542, 37146, 4722, 30730, 44849, 8023, 35633, 28817, 14486, 26599, 12010, 48653, 21467, 41855, 43628, 30537, 15113, 614, 8313, 38224, 1168, 43138, 28515, 17178, 2950, 48266, 5665, 3880, 47336, 11772, 33542, 15546, 18599, 14585, 24104, 36632, 20127, 9438, 29190, 15678, 29336, 48001, 15414, 14441, 41929, 1999, 23240, 32857, 16918, 13583, 15333, 8392, 49633, 30324, 34448, 24072, 35391, 30177, 6313, 48580, 39012, 15439, 15086, 38656, 13248, 48136, 13578, 49671, 23836, 46614, 38943, 19884, 7093, 48419, 33453, 44662, 39774, 42166, 33489, 10326, 47017, 40910, 44143, 18133, 32432, 23079, 12854, 10394, 33258, 28052, 8833, 13627, 650, 28833, 7444, 21248, 39877, 28699, 30837, 731, 37130, 41131, 1166, 6688, 20471, 34101, 30172, 9281, 16253, 16148, 43525, 26322, 29587, 28653, 21232, 2962, 37493, 21054, 28014, 32316, 32326, 37199, 10499, 43907, 27850, 41756, 48635, 32078, 15689, 38179, 14365, 31004, 4081, 22844, 24144, 35544, 25786, 34017, 6354, 8097, 16011, 31127, 45387, 30160, 7801, 15661, 38617, 40861, 39716, 3114, 29057, 33148, 28865, 8200, 36545, 7377, 28703, 23096, 37673, 38716, 7320, 1260, 30517, 24333, 49346, 8437, 22690, 30930, 39927, 11060, 5457, 26704, 11178, 40843, 35883, 25696, 47048, 41457, 38980, 37358, 16624, 20694, 2142, 1119, 5864, 16541, 6067, 7907, 39396, 27681, 8359, 31904, 5757, 41233, 6503, 24420, 39104, 45845, 42573, 16115, 21119, 19210, 555, 40411, 23972, 18893, 25976, 5952, 8102, 18390, 46294, 28584, 28681, 22796, 4490, 41121, 37334, 4552, 39480, 10577, 12802, 371, 44785, 46480, 25789, 37843, 12419, 38011, 33186, 37962, 13051, 21964, 15516, 8660, 12757, 31506, 47550, 42808, 30295, 35509, 10159, 6867, 46990, 21217, 11374, 21345, 32365, 37066, 45423, 36356, 20236, 2613, 47689, 38289, 6682, 35546, 10297, 23175, 49439, 9905, 46680, 35354, 25140, 9031, 47329, 34250, 40492, 42883, 46367, 30002, 46586, 8806, 8044, 44178, 46380, 32761, 40945, 23352, 7859, 36018, 47678, 48618, 46287, 35782, 32508, 43965, 43649, 30114, 30643, 6920, 30695, 47557, 33509, 5843, 32009, 35343, 36627, 3694, 4498, 43037, 41960, 29593, 29003, 44484, 11400, 22293, 11440, 41636, 3906, 8296, 13841, 16213, 1270, 12178, 31207, 905, 15236, 33572, 39725, 30029, 29232, 5484, 4411, 25198, 33711, 47106, 33249, 48926, 45096, 37718, 10267, 2622, 9375, 20105, 43998, 46987, 15636, 25644, 43125, 39037, 20257, 23808, 48470, 23113, 1097, 11487, 12761, 17520, 49490, 19067, 9401, 32713, 23163, 48212, 27986, 9767, 19317, 13860, 38782, 2895, 32217, 5684, 4061, 41772, 7470, 27908, 2322, 17103, 48145, 24690, 11080, 39471, 46873, 8898, 15452, 26824, 28826, 41774, 28650, 34783, 41880, 46434, 41243, 10516, 37561, 27934, 14450, 36148, 42678, 28063, 1757, 11989, 3842, 4027, 8086, 49205, 33864, 14193, 19027, 26049, 12149, 27075, 36004, 43775, 40768, 25807, 24587, 41696, 6370, 42057, 25574, 48130, 352, 29772, 2633, 45313, 25419, 35738, 24592, 7196, 36819, 1335, 38039, 24844, 12062, 27962, 19807, 23398, 21723, 3564, 13473, 13979, 24113, 38205, 28548, 8365, 21166, 7504, 31358, 39201, 11691, 46992, 5587, 37712, 19371, 3140, 34321, 5028, 31000, 32905, 46964, 6142, 3741, 2171, 16487, 19677, 3647, 29274, 13420, 6015, 18381, 38112, 46419, 27981, 47418, 22962, 12469, 32831, 20997, 4537, 31715, 21975, 46486, 21143, 31165, 28133, 7663, 3574, 40482, 44167, 47022, 7423, 35996, 20014, 43660, 47404, 31459, 2060, 25190, 27338, 5472, 44668, 34109, 23320, 40703, 48782, 22588, 38635, 14343, 33130, 31819, 37103, 28750, 4717, 49349, 5738, 36501, 40159, 2996, 33819, 31412, 32346, 14528, 38344, 15946, 49863, 5163, 43245, 3304, 37265, 43194, 25891, 47104, 22991, 7520, 20910, 21932, 6240, 34421, 33770, 12911, 14796, 14591, 16801, 37783, 14309, 46603, 38566, 16632, 28767, 23491, 39260, 27137, 20584, 1878, 21930, 19982, 22449, 43867, 497, 27324, 12993, 687, 18525, 10151, 17838, 44148, 18657, 44552, 30591, 32968, 42298, 27170, 46362, 31481, 2662, 7805, 18782, 35403, 46369, 22308, 38849, 35422, 28408, 9059, 8868, 45270, 1296, 40525, 32403, 17998, 8376, 32263, 15677, 8558, 10513, 39380, 49441, 19697, 28017, 37619, 29160, 19961, 14548, 29881, 22622, 39083, 14268, 29444, 28930, 33926, 605, 40807, 12252, 18951, 15594, 13467, 13457, 2932, 12056, 3701, 4162, 9417, 18765, 7643, 38312, 1885, 9004, 9385, 16625, 41797, 32505, 7225, 7788, 36789, 12553, 16245, 25261, 28126, 13650, 35991, 38748, 45357, 48939, 12297, 9430, 48677, 47381, 27758, 1266, 18073, 44027, 7757, 15590, 42566, 3731, 42288, 17303, 20722, 20190, 40635, 26416, 21105, 46839, 25514, 49656, 22326, 35248, 16225, 33960, 19828, 1711, 46420, 35758, 5003, 9510, 6947, 21815, 2967, 116, 7865, 11023, 8217, 35042, 4229, 293, 557, 14052, 34746, 12226, 21144, 22970, 41355, 3789, 29729, 43077, 19634, 49615, 6170, 5557, 43849, 1708, 23830, 24661, 32744, 44742, 20449, 15396, 5775, 4504, 448, 37729, 48009, 9542, 26083, 27724, 15893, 27497, 11169, 14945, 14393, 29717, 16397, 12345, 14056, 8421, 29704, 24543, 33447, 46822, 18710, 9057, 30749, 15628, 43045, 45358, 2882, 29880, 23245, 25191, 6570, 17071, 39236, 24476, 39056, 20709, 28570, 36955, 30575, 30200, 1434, 906, 45373, 24111, 19492, 34693, 32033, 3224, 21227, 38913, 6124, 42010, 40012, 33750, 19009, 34019, 44141, 15466, 26003, 47849, 21760, 5659, 36357, 43342, 965, 49176, 19106, 21458, 37728, 25714, 9616, 19409, 43592, 24939, 20188, 31249, 7581, 18508, 14334, 25549, 17133, 2780, 41179, 15483, 37628, 22258, 36901, 23629, 42103, 11897, 39245, 31397, 40680, 35846, 14708, 31214, 17490, 11122, 5391, 23610, 38900, 26499, 29341, 13714, 33502, 47520, 36924, 39271, 33905, 20393, 38628, 16954, 37079, 31391, 32233, 21892, 48424, 2659, 30171, 45390, 44592, 45513, 19778, 48851, 17224, 10043, 48556, 42379, 30426, 7505, 27646, 35470, 45064, 10650, 49128, 33368, 7810, 3548, 22924, 26027, 26495, 24514, 34131, 42175, 19011, 13629, 16894, 29140, 42867, 5529, 12493, 22847, 47651, 34500, 18677, 8941, 22159, 13656, 12435, 3051, 16554, 12073, 17316, 15003, 39691, 7543, 34989, 46192, 4906, 19741, 12499, 9819, 31083, 733, 6396, 21000, 13068, 37078, 38154, 21639, 33255, 41055, 13966, 18925, 19277, 37949, 20555, 9874, 35279, 18105, 24583, 10010, 12817, 47994, 19390, 35859, 9671, 26060, 10675, 392, 40679, 24622, 33153, 11056, 44546, 27176, 33638, 4940, 17947, 24507, 6833, 37761, 1428, 8663, 32954, 25362, 23848, 43073, 18706, 439, 36610, 43992, 17633, 14597, 23016, 19662, 32718, 34313, 42688, 24094, 11563, 28917, 2683, 10782, 1424, 17154, 20404, 20302, 43831, 32870, 4192, 37034, 1913, 8522, 40190, 34949, 25275, 46041, 41600, 2617, 24325, 11218, 16015, 16511, 44778, 17509, 37999, 25431, 20539, 41124, 45457, 26124, 46593, 3128, 8355, 10545, 14949, 23746, 16214, 49510, 40355, 15008, 23077, 18605, 6376, 29860, 6687, 37065, 45445, 40851, 1185, 34601, 16113, 36323, 47943, 13312, 17222, 22238, 17237, 5888, 7971, 30487, 16704, 13238, 49734, 11297, 19630, 33087, 36287, 28302, 47355, 10024, 23866, 4509, 14615, 45344, 6165, 27147, 11812, 36134, 4645, 42204, 28178, 36149, 41557, 36531, 25251, 33617, 27048, 34037, 12534, 7014, 10487, 34026, 48485, 38718, 17387, 9094, 29246, 4540, 5580, 35418, 22080, 938, 38478, 2258, 2959, 12139, 6972, 10952, 44771, 12492, 47740, 47560, 47969, 5765, 30400, 28380, 16734, 37870, 36750, 20611, 10061, 25820, 41609, 22951, 25288, 11709, 46831, 31048, 37083, 3884, 33363, 9193, 695, 4295, 32613, 44303, 4543, 3971, 44074, 10601, 25810, 42332, 19529, 34715, 36325, 3438, 48520, 6973, 36909, 41574, 21761, 9985, 17233, 17829, 5770, 49050, 28978, 13800, 2429, 32076, 38828, 26076, 44122, 44967, 26092, 40752, 8387, 10681, 40349, 2804, 42934, 23221, 40548, 25616, 32903, 25439, 41452, 49528, 47220, 7095, 25609, 279, 4935, 47912, 2720, 38431, 39926, 20396, 37517, 16346, 20602, 28320, 1178, 24791, 332, 30710, 17994, 44637, 48986, 29596, 33242, 34607, 12916, 36497, 4468, 32683, 20790, 44470, 16137, 29941, 13086, 47691, 31700, 31023, 43483, 29759, 43993, 40648, 37558, 35761, 637, 42283, 27155, 4269, 42083, 12355, 41151, 42519, 3721, 6425, 40867, 19015, 10212, 36052, 6650, 7599, 24021, 10340, 45143, 27751, 39763, 8478, 8185, 3582, 48148, 30535, 48378, 6062, 41882, 13434, 32592, 11612, 47473, 38335, 26815, 40334, 27042, 40131, 9983, 44719, 5050, 7847, 48850, 32232, 628, 14534, 5803, 31880, 30052, 10020, 32401, 34121, 8813, 12659, 21387, 1980, 45666, 658, 33052, 28665, 12363, 13357, 20434, 42628, 12130, 23825, 25970, 1012, 9895, 32267, 29118, 44609, 46430, 3334, 7327, 13174, 29606, 11946, 12328, 16191, 18383, 11229, 46898, 18009, 24983, 34711, 10989, 46876, 6479, 21308, 2189, 48105, 3204, 2262, 44464, 26226, 23171, 10338, 34676, 32471, 37022, 15304, 9984, 47433, 7985, 17422, 31144, 39288, 12910, 3361, 27231, 44773, 10330, 27211, 14732, 44001, 18768, 42400, 39664, 33831, 12807, 39601, 2365, 13030, 30636, 37032, 28363, 46725, 3893, 32131, 17174, 16392, 24079, 35132, 1601, 1935, 3214, 16920, 15044, 30769, 48355, 36693, 20424, 32309, 223, 49339, 8072, 28675, 42105, 36279, 31029, 37102, 37456, 7550, 19974, 47401, 5371, 17762, 45190, 45081, 22350, 2209, 48096, 37068, 5249, 42563, 35570, 36314, 35121, 6242, 49992, 47981, 41613, 5089, 42226, 42804, 45509, 765, 39409, 48389, 8535, 48415, 45919, 21440, 17866, 39026, 19664, 33603, 27004, 40346, 15191, 24581, 608, 21777, 7462, 1234, 37182, 22189, 10334, 46116, 16634, 42465, 3466, 5828, 23952, 36574, 16048, 3443, 6954, 33514, 44443, 39213, 19017, 23738, 42435, 15831, 31991, 48458, 35744, 19273, 49130, 1811, 40448, 42796, 13419, 49511, 31726, 41975, 32967, 24818, 11689, 47599, 34781, 32341, 38185, 29748, 20205, 14153, 42399, 481, 24534, 18905, 30968, 30272, 22506, 45438, 45737, 40639, 18451, 3335, 27553, 30048, 41146, 18047, 45652, 17200, 1831, 15554, 33780, 2355, 417, 14413, 21288, 48318, 49941, 457, 36925, 5414, 42026, 46631, 3011, 16297, 21633, 42439, 42446, 12660, 48324, 10732, 46409, 25199, 45347, 27768, 8685, 17932, 33662, 21204, 17963, 42630, 17917, 44799, 18953, 32090, 32538, 7842, 2446, 12265, 6597, 42517, 46553, 2350, 37160, 10365, 48687, 19386, 29884, 35554, 27516, 1589, 18630, 42183, 30271, 44715, 42998, 9759, 6328, 2863, 29659, 34417, 23796, 37693, 40761, 47882, 32483, 30888, 43184, 40379, 1144, 9868, 24600, 29487, 28883, 19216, 39995, 34998, 44463, 1319, 47328, 11002, 12129, 36698, 4239, 38238, 11775, 1188, 44680, 27071, 24721, 11076, 26522, 30240, 22967, 25242, 33380, 3570, 40747, 49236, 7464, 49891, 10266, 41702, 20985, 36254, 21533, 28444, 1626, 1278, 29735, 30000, 24557, 32204, 40328, 47326, 21043, 21865, 48554, 42931, 36506, 48788, 5194, 39531, 19294, 40535, 23485, 40479, 20319, 23891, 26571, 29, 42309, 9751, 9697, 19858, 9853, 38536, 26507, 31286, 22112, 38187, 24700, 4348, 5470, 24642, 8971, 30595, 48476, 7647, 35281, 34948, 6090, 36289, 404, 23126, 24677, 36386, 30743, 26088, 25422, 22641, 35524, 39121, 10064, 4322, 49375, 5322, 13206, 2156, 1514, 7174, 1130, 10776, 49018, 44820, 37322, 39606, 9236, 27706, 9464, 15572, 43454, 28400, 44746, 41510, 22873, 39959, 17088, 23377, 33003, 9289, 49387, 5010, 40619, 21305, 46807, 49761, 220, 28887, 42952, 18358, 32885, 20383, 18302, 9058, 18935, 33325, 13382, 40343, 47339, 48217, 35934, 43777, 10729, 35798, 48492, 12029, 24212, 10855, 11583, 11643, 18803, 5362, 19639, 23847, 37035, 13334, 30415, 37039, 3277, 11263, 20606, 15620, 28456, 8858, 6132, 37772, 10955, 33922, 46086, 23386, 39819, 47456, 5115, 19812, 28636, 35608, 43944, 30093, 3344, 5037, 23999, 19728, 25270, 29666, 22040, 30635, 4967, 27940, 35263, 26842, 29724, 48100, 23194, 43479, 49340, 19573, 41266, 10353, 38948, 28231, 48859, 4387, 30597, 32022, 46750, 12777, 20532, 34547, 911, 13570, 36558, 24943, 47865, 8209, 13937, 39179, 24491, 24365, 45391, 2233, 46902, 21087, 8853, 49856, 35690, 45106, 20452, 6629, 14116, 2824, 16219, 34664, 14203, 29413, 6563, 44175, 20795, 24750, 43811, 8577, 39780, 28716, 30141, 33510, 39899, 47176, 12915, 34964, 23822, 38433, 38000, 29174, 34459, 2066, 42201, 6380, 24685, 12052, 38576, 22329, 20973, 199, 35147, 44770, 44624, 37646, 31369, 4249, 44946, 4721, 40733, 42272, 42179, 4778, 14689, 46548, 10130, 49799, 15240, 40589, 15473, 30652, 22084, 24793, 39886, 44294, 10031, 38010, 17763, 33058, 467, 34070, 25027, 43303, 9614, 35430, 49004, 48174, 36195, 36322, 2034, 25930, 15258, 45927, 12028, 47102, 36286, 25330, 39584, 28080, 23224, 26286, 19633, 12730, 27777, 47991, 22034, 33347, 7998, 41414, 11078, 18572, 43670, 8155, 10301, 46046, 40294, 39504, 18203, 13894, 34750, 46706, 12009, 4869, 41068, 9373, 16100, 48187, 26258, 23297, 47274, 47421, 13031, 36606, 4919, 24101, 41118, 15288, 35713, 10574, 6374, 38545, 16056, 1594, 11572, 4155, 41324, 5130, 1477, 15502, 17026, 15225, 13165, 17525, 37950, 43698, 49723, 45601, 23674, 1227, 6075, 2675, 8425, 33214, 11018, 17349, 20124, 3337, 36427, 25070, 8096, 15755, 28794, 46200, 40618, 48254, 12936, 18391, 41030, 32830, 32721, 41258, 2861, 35, 22146, 41900, 15509, 27901, 2287, 29480, 5331, 27749, 40649, 16553, 28428, 5481, 31521, 42649, 12754, 40818, 34938, 49735, 32631, 17247, 10197, 25016, 9525, 17792, 35283, 34083, 17203, 17983, 28113, 35529, 20256, 33160, 30158, 33654, 5327, 22410, 21092, 14520, 7015, 4571, 8524, 29338, 13660, 5154, 49423, 5441, 29505, 40876, 2718, 17156, 27059, 9312, 39379, 37881, 29803, 13084, 33438, 46324, 21488, 46113, 44653, 11633, 23462, 21594, 47581, 18211, 663, 9718, 12429, 39589, 38479, 5533, 29099, 17432, 12257, 21472, 4097, 341, 7727, 47431, 42376, 18737, 24589, 41792, 39392, 46692, 37233, 34460, 34190, 14594, 2490, 3042, 45348, 1243, 35700, 32484, 11963, 27533, 43427, 17383, 34454, 35079, 4046, 24676, 26342, 40621, 5604, 37664, 15863, 30521, 17456, 4163, 49555, 33943, 8655, 31635, 14698, 4726, 23732, 18680, 24256, 36886, 32247, 7770, 38368, 47324, 22370, 9069, 15839, 3689, 598, 41546, 33728, 3318, 21469, 33996, 16521, 23684, 1824, 46523, 46303, 43508, 10265, 40245, 31837, 24447, 32444, 41073, 4410, 15435, 49930, 2504, 8963, 7588, 42576, 10332, 14194, 34578, 4096, 20816, 10990, 9831, 45262, 5924, 12507, 3246, 16776, 13561, 25538, 10811, 47486, 20295, 39241, 9435, 42674, 20097, 49994, 33451, 1329, 6858, 17011, 28138, 32144, 1493, 47042, 35952, 25082, 27358, 38041, 26488, 27954, 39477, 29092, 11908, 5210, 41677, 12764, 7527, 12095, 44582, 48560, 14128, 38783, 19041, 24881, 2027, 35317, 26505, 34758, 18298, 49711, 19438, 49530, 7183, 22997, 11509, 24057, 3609, 38043, 8849, 16375, 28619, 33558, 38233, 1684, 19347, 43548, 33516, 43002, 45800, 11100, 48869, 38681, 18857, 25092, 16903, 27128, 48295, 41238, 4746, 29400, 453, 2773, 18231, 10667, 40873, 12960, 13055, 46678, 48852, 45556, 40420, 10987, 4925, 24887, 5428, 7592, 34018, 24367, 36201, 25942, 44749, 26723, 44599, 32874, 7002, 49869, 13490, 35858, 22418, 32149, 24387, 41167, 5883, 33530, 33416, 38580, 39760, 15097, 24488, 23035, 22164, 11431, 2014, 1340, 10911, 23924, 40197, 29854, 30383, 40193, 32016, 9934, 27415, 27703, 783, 26656, 14307, 37806, 49497, 7898, 10205, 10713, 30924, 48327, 27855, 16169, 40125, 5673, 13181, 32091, 7612, 20834, 20916, 36737, 11424, 17465, 6098, 3375, 48691, 40708, 40432, 33950, 4368, 46019, 27431, 8741, 20537, 37872, 14567, 41932, 49219, 36119, 32708, 24355, 27280, 25615, 13835, 20169, 25659, 13223, 18013, 19730, 36786, 46054, 4337, 43504, 14136, 7434, 32460, 1664, 974, 36981, 436, 49373, 39153, 11372, 18704, 19370, 43754, 16002, 25316, 15827, 47925, 5432, 2642, 47068, 49067, 10764, 115, 43875, 19282, 49628, 29225, 21064, 17196, 45123, 46554, 29917, 43829, 47525, 31339, 44968, 28866, 16939, 11879, 14778, 45297, 36231, 33128, 22713, 4787, 28223, 25462, 40504, 10355, 38091, 17884, 3665, 17107, 13016, 25477, 47402, 8268, 23566, 23776, 48514, 7660, 23899, 7509, 35701, 9230, 45716, 35750, 415, 17717, 39311, 23997, 1211, 40542, 49164, 8132, 2053, 8925, 20015, 30152, 25318, 23660, 47946, 35662, 405, 24291, 25220, 11671, 42597, 38387, 9096, 6711, 129, 18847, 40740, 8382, 44741, 27639, 8118, 7081, 21774, 23851, 44243, 25460, 20708, 14456, 25712, 39113, 17221, 40104, 25502, 39386, 9257, 13549, 11276, 40872, 7883, 1872, 41164, 26311, 24639, 284, 19878, 14509, 9296, 14069, 42372, 27832, 20287, 9121, 21360, 28921, 42456, 18831, 48013, 20328, 34280, 48363, 28140, 43219, 29888, 43947, 3136, 49359, 24753, 6112, 34040, 29295, 26592, 38518, 14023, 20568, 23938, 6702, 6609, 1381, 46881, 44806, 4338, 17328, 8147, 41588, 43731, 31586, 30321, 13324, 24814, 35873, 42869, 6399, 46945, 39286, 3092, 26312, 42618, 43945, 18854, 41352, 6518, 31863, 32775, 45936, 49371, 46137, 24644, 47805, 13483, 36858, 25792, 47585, 40485, 6054, 45088, 32790, 41818, 8638, 26300, 20891, 35327, 600, 752, 37944, 23021, 2949, 20045, 24163, 43564, 37883, 49245, 23024, 13850, 4601, 344, 33062, 40018, 38519, 26776, 27425, 4523, 23754, 46782, 28449, 49263, 36464, 25083, 39815, 13225, 41524, 17082, 43610, 31654, 48971, 4655, 41628, 4621, 24795, 37165, 33339, 43252, 5994, 9171, 37178, 17573, 22692, 10470, 23010, 16840, 43277, 31888, 7144, 32062, 2345, 2859, 28305, 10486, 22540, 21634, 12668, 42972, 29518, 35434, 20983, 48958, 42992, 47163, 33767, 4018, 32629, 47763, 10716, 48359, 23804, 30929, 5988, 42069, 1432, 3197, 38683, 36623, 4311, 12296, 3938, 2107, 1950, 4563, 902, 9920, 42984, 5743, 36337, 29468, 10812, 35658, 21863, 33076, 8759, 10526, 21310, 6743, 12818, 16965, 23106, 48347, 29732, 35553, 16552, 9123, 18591, 37690, 42241, 3607, 14712, 42754, 9384, 4271, 48094, 48280, 7914, 20758, 26722, 1187, 40612, 37905, 45904, 37324, 1481, 2169, 37931, 30101, 30, 32290, 21758, 26040, 27645, 3515, 44805, 11958, 16313, 42248, 25243, 9287, 31591, 29244, 26207, 14909, 19894, 37276, 1470, 2660, 16912, 18603, 46922, 45621, 32627, 21974, 21297, 20002, 43288, 37062, 276, 47375, 3180, 44430, 34032, 35551, 22680, 7991, 22777, 24511, 26376, 30116, 25843, 15153, 45004, 8297, 46740, 45156, 17253, 7979, 2578, 49641, 28068, 28272, 14124, 17353, 7263, 22799, 19232, 45089, 25762, 16238, 18624, 40806, 18424, 25624, 47771, 39793, 13716, 32990, 19286, 26644, 46701, 48978, 37240, 29293, 782, 42569, 38044, 14216, 6440, 45564, 4281, 28009, 26764, 29578, 1674, 34125, 40984, 22435, 17959, 376, 34828, 3852, 46439, 22609, 28311, 32109, 9499, 43542, 27026, 42722, 4080, 38639, 40830, 45304, 41800, 15030, 14877, 3066, 21647, 11031, 36106, 38222, 32378, 28270, 14488, 42559, 22190, 22684, 11304, 10548, 47227, 37177, 5494, 20086, 41277, 48546, 45166, 13480, 1593, 8410, 43292, 34831, 36634, 12234, 42852, 43442, 20398, 3585, 14867, 38053, 11732, 21539, 11514, 18315, 44037, 49525, 10787, 29980, 36007, 871, 6187, 29151, 4314, 21231, 37747, 8451, 26018, 19988, 39875, 32734, 2391, 5969, 9859, 30977, 15923, 6188, 3073, 10215, 2478, 12767, 9687, 5477, 31728, 5956, 564, 15309, 43967, 3696, 35373, 46949, 45364, 25352, 11237, 33414, 32194, 30827, 33336, 2010, 27460, 47906, 25023, 48729, 20267, 25605, 27426, 45546, 31658, 18713, 32669, 46802, 47711, 30233, 33162, 47676, 48587, 8207, 44176, 17166, 7396, 38052, 19127, 34646, 32398, 872, 7925, 42044, 32056, 32070, 4282, 29864, 47468, 23478, 4176, 32934, 1560, 39196, 43054, 48489, 37250, 40287, 33857, 44257, 28512, 17486, 34748, 5649, 8702, 44170, 17395, 12808, 3964, 16065, 42622, 4689, 19066, 713, 48291, 39431, 44925, 34855, 46344, 29940, 33117, 2330, 38321, 12991, 19859, 7965, 43996, 19644, 4854, 38083, 38670, 31284, 29364, 27000, 42587, 37532, 30667, 22724, 12131, 44017, 5266, 4577, 9140, 15548, 17352, 4353, 35973, 4861, 4559, 37439, 11618, 28912, 22773, 24395, 25862, 40442, 10690, 31961, 15886, 22628, 31855, 36482, 45035, 31678, 17862, 527, 41664, 6382, 47398, 14807, 5642, 1871, 10146, 39170, 39914, 24837, 23481, 38023, 13668, 29104, 11783, 44721, 16116, 39628, 31164, 19682, 49635, 2451, 36311, 8018, 35149, 40460, 36723, 40320, 47298, 35446, 8383, 10637, 47253, 24341, 16456, 17842, 47754, 44296, 17458, 10115, 93, 30428, 37945, 26846, 39521, 20980, 45827, 20265, 9449, 6190, 40802, 16892, 25144, 24802, 32173, 23797, 43076, 42759, 30959, 39006, 17438, 17488, 37330, 21393, 45559, 36404, 20686, 40746, 17976, 35788, 32873, 28627, 23155, 38711, 7347, 21522, 11014, 35209, 49868, 34234, 26177, 25816, 32522, 38675, 11919, 42784, 9413, 18299, 1540, 16235, 2707, 4240, 29783, 1701, 38342, 41300, 7528, 29257, 11734, 11280, 44932, 24859, 20454, 22939, 6512, 17355, 25532, 28742, 14341, 20355, 757, 16564, 8292, 26662, 41242, 43324, 46770, 22608, 10893, 5314, 41907, 13864, 15870, 20902, 12749, 40319, 33797, 9077, 30539, 29893, 23581, 22264, 10896, 2946, 48778, 48891, 49276, 989, 9619, 11979, 34168, 41234, 16529, 43301, 24020, 48209, 20723, 24258, 2420, 1607, 15137, 7530, 22604, 13507, 5516, 22123, 19928, 41848, 28487, 33127, 42929, 41038, 24567, 27862, 17965, 16579, 36491, 3024, 24695, 39574, 3815, 24349, 1205, 19493, 15959, 41274, 44568, 25995, 2145, 44299, 35286, 401, 11721, 43253, 31556, 3441, 10656, 27440, 16548, 38586, 47207, 13902, 19030, 28897, 27179, 40906, 20976, 12393, 39447, 30830, 8782, 37738, 17115, 49651, 48239, 41460, 42476, 4619, 31674, 20710, 35490, 2680, 38190, 3263, 27267, 22907, 3831, 16952, 21023, 28273, 40607, 44031, 843, 3891, 4592, 27047, 1454, 38921, 21012, 47317, 165, 2264, 38574, 10425, 11844, 29879, 30069, 48908, 7631, 40890, 42165, 29289, 4079, 866, 40143, 34235, 21945, 21531, 179, 36927, 43949, 36615, 27760, 1988, 44956, 7203, 36836, 16448, 35835, 30979, 7537, 13817, 39519, 2277, 6735, 43279, 21413, 28035, 33745, 32453, 9898, 37799, 24863, 19095, 15670, 31241, 20857, 1611, 39291, 8059, 30750, 3285, 36732, 39940, 29522, 45567, 24398, 27101, 28077, 19202, 25137, 45028, 40936, 35401, 47549, 13044, 33085, 31761, 36550, 29813, 41576, 41568, 20057, 46213, 44827, 32860, 25611, 12054, 26899, 47362, 37698, 21181, 41192, 1455, 14425, 30879, 38167, 5387, 23338, 18744, 9884, 12875, 5959, 6136, 20742, 20353, 7861, 48275, 42464, 45291, 13217, 36102, 19609, 36975, 42305, 16309, 12311, 16197, 25150, 28476, 39848, 29409, 41010, 26405, 24342, 21870, 24446, 13608, 36237, 25210, 2389, 28122, 31587, 8600, 37203, 6639, 13444, 10169, 39771, 2250, 46643, 36005, 47680, 16736, 14092, 33292, 21984, 39843, 19265, 43457, 8426, 47701, 30992, 29029, 37779, 21530, 8875, 37296, 49489, 25208, 4609, 33599, 44134, 32913, 44520, 48617, 27200, 1021, 23514, 20245, 39256, 45126, 30457, 25842, 13821, 31352, 3399, 5207, 44537, 23311, 39965, 11497, 32, 36485, 46358, 6161, 42833, 6899, 44117, 25993, 31311, 38047, 41519, 39437, 31619, 40363, 45470, 4560, 46717, 44754, 36648, 10458, 2180, 35705, 32262, 29485, 6196, 24121, 11972, 38596, 37727, 37007, 29711, 42697, 21813, 21653, 9439, 8571, 29007, 15308, 31329, 32624, 11686, 49795, 28041, 4443, 13509, 15984, 19773, 25625, 8884, 7740, 5084, 21540, 7145, 40279, 33808, 10652, 8374, 3954, 21112, 5337, 13152, 2339, 9508, 18413, 32502, 13924, 28938, 15809, 30661, 47310, 3131, 46003, 46332, 1781, 9392, 5515, 5759, 14764, 8667, 20056, 34791, 23151, 1006, 26712, 10755, 20907, 4040, 28248, 38610, 841, 8529, 18625, 35651, 18908, 2039, 35649, 27994, 43954, 35516, 14384, 29703, 44311, 49269, 8094, 17666, 34588, 44436, 36929, 45030, 43240, 36853, 29088, 19983, 9335, 12183, 40431, 22394, 40341, 3984, 29146, 32003, 9565, 16233, 23088, 3230, 28876, 43918, 13740, 28605, 36891, 16428, 4250, 34554, 37257, 42958, 12622, 8294, 11817, 44526, 45834, 27510, 35688, 40034, 40713, 20856, 17593, 7005, 24247, 42260, 30218, 8801, 12100, 26877, 39560, 5070, 47277, 41695, 14470, 35145, 41946, 42081, 18228, 16629, 24654, 33050, 28163, 1356, 12746, 22349, 43394, 5144, 27576, 5559, 15692, 46514, 26519, 7832, 28220, 43825, 16299, 44620, 10387, 45672, 23100, 10079, 17091, 25181, 31957, 31113, 8576, 17460, 12291, 24297, 42294, 45195, 42085, 38946, 30641, 28137, 21331, 25731, 20119, 14288, 14995, 27174, 49186, 19565, 4858, 18832, 23431, 4942, 8175, 25558, 38542, 714, 43098, 31749, 13374, 29494, 45014, 11692, 33866, 12964, 18048, 10446, 28763, 6353, 38452, 13156, 28441, 44841, 24873, 980, 28634, 22093, 21752, 30236, 16087, 42113, 29546, 11580, 32736, 41259, 41189, 26818, 24219, 12384, 27371, 10895, 20312, 47030, 45769, 26935, 35058, 26008, 5975, 40971, 36107, 26498, 28541, 10363, 35799, 31959, 46914, 13839, 8547, 10145, 34336, 27129, 2753, 33452, 12283, 49354, 31512, 1287, 16853, 1502, 1790, 34810, 22822, 35356, 23396, 25007, 45194, 39349, 9476, 44273, 12080, 25196, 12773, 19063, 7077, 9870, 2469, 13098, 37913, 13301, 42410, 40678, 15286, 42210, 17606, 16986, 5171, 37801, 15792, 1304, 43669, 31665, 30293, 46966, 30362, 15281, 49084, 396, 21455, 20796, 48128, 18160, 24986, 35567, 36388, 32564, 48122, 28910, 17580, 18902, 30208, 10964, 12389, 36907, 12828, 4648, 44777, 4459, 16937, 48655, 35666, 18438, 35454, 43195, 4775, 2153, 27262, 34911, 42437, 17662, 22763, 43206, 26937, 49748, 7173, 29149, 20777, 20311, 16765, 25600, 834, 26994, 743, 38841, 19760, 47772, 46406, 6736, 33307, 7887, 33505, 6988, 24678, 14409, 40453, 14101, 44598, 31776, 46519, 32311, 48173, 10495, 17647, 19457, 16258, 13099, 8191, 46206, 12102, 29133, 19522, 21218, 37596, 39638, 27814, 226, 25245, 49045, 15524, 12648, 34813, 8548, 38650, 12643, 28847, 34489, 25915, 33217, 4764, 7352, 15059, 40569, 12232, 21418, 4958, 19867, 24590, 24512, 20222, 42539, 16400, 27656, 16338, 12260, 7607, 19002, 13922, 5197, 21992, 48899, 27195, 14238, 7048, 26320, 36379, 978, 30676, 18696, 42899, 46796, 49886, 32099, 25306, 14518, 46238, 16256, 49587, 10420, 14074, 9595, 40152, 13144, 9327, 39818, 40633, 17752, 6544, 13505, 20835, 30582, 772, 47968, 24486, 30198, 24043, 32348, 40367, 45013, 47279, 11418, 10832, 22675, 19869, 24470, 40201, 2328, 29675, 17746, 33539, 29230, 879, 37354, 14668, 11179, 49122, 18097, 38223, 17924, 4565, 22292, 38484, 49989, 29809, 34571, 14061, 25206, 44220, 2204, 644, 46592, 43687, 46906, 49075, 49438, 35550, 30314, 44475, 45584, 8307, 3485, 45322, 13884, 38204, 28344, 26168, 3935, 13615, 44869, 45070, 28298, 33112, 26294, 28059, 24540, 21888, 3523, 18961, 33532, 47151, 11910, 15885, 41291, 13523, 37235, 22175, 47926, 12027, 48003, 20843, 18069, 17269, 1293, 28559, 22867, 12537, 41654, 19226, 46448, 42490, 47564, 33321, 40935, 31122, 27143, 40118, 28105, 33693, 761, 49919, 20858, 30238, 44524, 25105, 34263, 8696, 15363, 2958, 40987, 4591, 21293, 8227, 21808, 46871, 4492, 1571, 13940, 10090, 35366, 10271, 45434, 35530, 5805, 32235, 34484, 42119, 44824, 20753, 2306, 20911, 6765, 1570, 13768, 11850, 44835, 17732, 4528, 2800, 47519, 31724, 26729, 44541, 24263, 30783, 13040, 18639, 47987, 2628, 43232, 46078, 25488, 45332, 12849, 15740, 15162, 15114, 3444, 43859, 22479, 815, 18057, 43359, 38491, 16766, 17479, 45687, 28818, 1985, 42143, 45212, 3378, 23833, 25961, 10642, 11367, 43865, 49151, 20619, 36236, 25050, 32883, 43655, 31552, 835, 18683, 14007, 32402, 41706, 43267, 42978, 14966, 22379, 12047, 34845, 9247, 18698, 41964, 14512, 28335, 5663, 2584, 7707, 27238, 18890, 833, 3072, 32647, 28623, 18425, 48528, 4856, 20391, 24003, 35174, 15100, 9216, 10054, 19571, 2280, 48182, 7148, 32811, 15779, 21142, 20783, 4517, 28274, 7102, 39195, 12292, 26115, 8796, 6814, 19448, 42307, 12903, 23210, 13166, 21706, 35406, 20781, 24008, 49871, 31645, 22975, 16575, 29473, 48263, 17223, 4039, 46427, 14713, 40220, 11473, 45258, 2588, 6959, 9997, 23160, 2283, 9524, 40173, 10693, 9610, 27019, 41155, 35884, 17548, 39692, 9407, 31151, 15770, 49562, 29905, 5356, 24833, 41147, 29019, 39953, 45972, 14381, 23156, 47616, 3386, 26742, 33569, 25224, 7597, 32684, 12451, 43186, 22372, 43728, 16850, 22658, 49590, 17279, 46794, 9210, 19574, 2570, 31473, 6828, 39668, 11744, 22060, 23897, 4977, 22490, 38725, 25117, 576, 15506, 45677, 43145, 44954, 4945, 5897, 34426, 21624, 4327, 44757, 13311, 22553, 31522, 37494, 47639, 8350, 37027, 30088, 38816, 32258, 12169, 42007, 16252, 7375, 18654, 37533, 47706, 9774, 23032, 22396, 45488, 45599, 13667, 4661, 9561, 27132, 7735, 22358, 7821, 1240, 1095, 22269, 10614, 13877, 43668, 8628, 9754, 8856, 5939, 3257, 46463, 36618, 3990, 46507, 24680, 45316, 24975, 22041, 7841, 48706, 9894, 15710, 40615, 21848, 12766, 49894, 34327, 39353, 36058, 16755, 7371, 17860, 47566, 46219, 7622, 37652, 39338, 30407, 42221, 24157, 49616, 45483, 11464, 12949, 33252, 29699, 44889, 22070, 7683, 34162, 14040, 28526, 30747, 29829, 16958, 30050, 24828, 38642, 49875, 28045, 7350, 38682, 40880, 14367, 15883, 18078, 19783, 19484, 41760, 3620, 47190, 45201, 13647, 38078, 20510, 12049, 34080, 27625, 33643, 30182, 42124, 40024, 19575, 22983, 7430, 9042, 14379, 24484, 34453, 41859, 32226, 49239, 12350, 35335, 46786, 32011, 6709, 8419, 37630, 28840, 42652, 16613, 38183, 19164, 31126, 22227, 7977, 31786, 24607, 35004, 12470, 41061, 39974, 20475, 36611, 42916, 10188, 19862, 29188, 35371, 46259, 13129, 34862, 18316, 26241, 30545, 18594, 30923, 1153, 41748, 21141, 19301, 30006, 8001, 29777, 39405, 34138, 4769, 17312, 38929, 19581, 42606, 22089, 12741, 7529, 14795, 14417, 20897, 39792, 26950, 44483, 37428, 24161, 25909, 21384, 48962, 48898, 13544, 41602, 6703, 19619, 20168, 14878, 364, 21547, 21631, 23635, 49326, 20746, 34675, 20865, 40297, 10157, 44308, 41862, 30135, 20307, 35757, 3366, 29209, 33705, 11571, 28474, 32787, 15275, 3233, 38192, 42658, 25614, 27037, 5392, 45535, 36663, 25278, 6733, 44418, 11585, 49820, 40822, 6769, 36400, 25596, 18093, 19031, 19500, 17492, 39652, 49561, 15783, 28297, 26617, 2851, 28626, 25438, 44034, 36258, 1037, 21498, 34540, 37792, 304, 12755, 40145, 45487, 42150, 28276, 49913, 18471, 48539, 42402, 46859, 35979, 15389, 18123, 6375, 29744, 33540, 7706, 848, 28434, 3924, 49998, 16275, 33181, 27809, 37616, 15512, 2143, 43908, 13032, 16474, 34300, 34673, 49733, 21985, 7722, 28688, 32252, 11698, 461, 44966, 43020, 17255, 8124, 30344, 48972, 38892, 2883, 34723, 4050, 44488, 10377, 34194, 29966, 35440, 7503, 39118, 24725, 14967, 5568, 498, 49787, 19971, 41807, 22710, 45370, 27284, 34629, 38282, 5951, 44625, 38579, 37440, 47390, 24038, 19947, 29288, 21149, 43518, 7124, 12167, 1551, 45377, 20381, 2862, 29252, 23648, 32410, 27306, 12231, 9690, 49483, 24151, 36950, 30951, 6078, 22382, 14448, 1364, 49604, 44589, 30613, 3120, 31288, 47989, 25689, 3142, 30495, 12629, 4993, 10953, 18716, 30245, 45084, 6725, 12548, 9118, 49937, 27942, 14376, 44472, 34618, 11133, 37590, 32486, 17126, 7448, 20844, 27251, 37512, 22747, 7370, 37012, 27953, 28054, 22754, 17409, 16774, 48515, 13713, 10352, 2569, 5334, 33114, 32737, 29447, 41739, 18859, 21429, 30062, 40422, 38086, 275, 39805, 3452, 4557, 1251, 29716, 29710, 46135, 43847, 21238, 18456, 38744, 43398, 32418, 7255, 5261, 3231, 10049, 27509, 26290, 13296, 18206, 34962, 48740, 3078, 15061, 11707, 31195, 36736, 38804, 35587, 21270, 2887, 21720, 37145, 1090, 23529, 21947, 31208, 24561, 7572, 47670, 33399, 34927, 15273, 39964, 5282, 48224, 43085, 12676, 4099, 47836, 5157, 35805, 47535, 18879, 30810, 47686, 26293, 15496, 7324, 24428, 48322, 3059, 7357, 8432, 41869, 590, 19454, 7659, 30119, 160, 4909, 40838, 40013, 10627, 38464, 41322, 1421, 15988, 35933, 35945, 1707, 18551, 40972, 30553, 44529, 5422, 11470, 30165, 9411, 22516, 42292, 5747, 1731, 24462, 16848, 48021, 21230, 15601, 9781, 45485, 45715, 33392, 44549, 7177, 26362, 41006, 34349, 29791, 17017, 34066, 10479, 8625, 41794, 2731, 28622, 2149, 8855, 20195, 8300, 8181, 6969, 20438, 31720, 8476, 28957, 17694, 14067, 9854, 15801, 2775, 33859, 44217, 29299, 3827, 9054, 19678, 48312, 15702, 7238, 49376, 42663, 14129, 3911, 31268, 46268, 7176, 250, 18178, 21094, 7221, 49401, 41723, 15665, 21333, 4624, 10714, 39990, 47542, 34595, 36215, 31655, 6120, 14240, 17128, 32147, 22503, 6885, 18311, 29290, 2910, 3085, 13468, 45810, 3808, 14805, 41701, 42921, 12025, 42282, 43519, 21154, 11890, 3773, 22930, 8791, 39911, 29212, 1242, 42753, 47588, 28585, 23300, 26467, 44425, 47060, 2038, 5102, 22072, 38735, 20680, 16368, 17205, 49554, 22365, 37689, 17397, 4363, 7936, 16320, 29808, 2428, 16745, 29315, 34118, 41529, 4496, 31348, 28821, 28780, 9744, 29049, 9809, 24119, 48603, 28018, 37269, 2994, 4334, 7718, 43297, 24044, 33545, 13508, 6668, 42287, 8607, 23317, 39268, 30856, 26298, 32827, 2837, 24968, 25428, 19930, 16997, 31338, 27601, 12981, 32189, 49588, 7640, 18354, 47703, 22314, 32584, 20637, 48294, 41861, 32161, 28671, 16588, 49173, 37390, 8221, 21118, 30445, 40092, 33237, 35803, 44643, 26310, 21615, 21877, 21215, 47749, 17457, 12774, 31510, 47182, 34238, 2362, 34871, 10826, 41138, 42785, 47582, 20079, 42976, 1476, 21604, 22882, 40475, 47213, 33718, 31951, 32994, 35827, 43132, 13897, 3781, 29894, 31502, 21893, 45613, 9822, 23477, 34069, 5311, 13908, 41398, 506, 36591, 47113, 43555, 41888, 6656, 482, 49873, 16180, 12963, 30166, 16711, 32295, 37929, 20931, 42834, 22659, 38571, 34163, 25544, 21558, 13244, 21178, 13234, 17284, 19616, 31607, 3899, 47423, 47349, 20667, 33285, 34902, 18555, 49060, 8135, 19898, 21959, 14849, 25750, 27545, 11799, 9012, 27700, 35728, 32886, 23837, 31657, 49021, 2052, 36868, 23164, 37491, 8225, 29576, 28244, 48141, 14358, 8566, 6434, 44210, 5827, 524, 17475, 42709, 28081, 25389, 43061, 35966, 24602, 13952, 31297, 39218, 48358, 29143, 14035, 23923, 15669, 34596, 29876, 16992, 42735, 7774, 39828, 35691, 37259, 28882, 49469, 9080, 47033, 49085, 28858, 38719, 7214, 21199, 1565, 23407, 23601, 13899, 27989, 44309, 18885, 21056, 6751, 16471, 6318, 13122, 18246, 34700, 39234, 22108, 28598, 12210, 36844, 43356, 34906, 12732, 28958, 20725, 45011, 27745, 5287, 23806, 3907, 16063, 20368, 45642, 29121, 5137, 25799, 13997, 41248, 34519, 42276, 36848, 12164, 20937, 41133, 14978, 35939, 15381, 11427, 4500, 22419, 48681, 12494, 13823, 39484, 44269, 46173, 44965, 8244, 34598, 19539, 13118, 4206, 4013, 2445, 41114, 20486, 35207, 34530, 7827, 10325, 33611, 13277, 14336, 35339, 10133, 19699, 6068, 3064, 16673, 16810, 29555, 12538, 42121, 27769, 20557, 6955, 8197, 46858, 36194, 22952, 29986, 19313, 30014, 5769, 19793, 2101, 11619, 17309, 23142, 39622, 35878, 23598, 33059, 21795, 9535, 1604, 17031, 37847, 4917, 22829, 7428, 14549, 22788, 5816, 25827, 536, 15386, 9942, 24762, 22303, 12628, 6241, 24268, 9209, 36333, 22790, 49643, 36751, 31523, 11532, 29430, 44272, 40172, 45427, 39474, 44828, 2756, 9085, 41984, 33939, 16365, 8932, 32294, 16985, 4132, 48954, 47001, 39679, 41922, 11082, 49589, 39549, 8486, 6272, 36578, 22984, 23192, 26059, 34063, 27073, 22936, 26344, 26471, 43205, 45768, 36614, 10564, 23213, 41072, 26550, 38878, 27802, 46107, 37460, 1301, 38646, 35508, 13422, 20197, 25682, 42710, 49286, 5685, 38207, 27052, 33314, 6495, 31245, 45283, 44231, 43064, 9745, 25608, 48570, 30463, 32472, 7884, 15855, 33686, 22900, 30154, 30792, 27584, 17474, 48293, 45821, 27730, 37385, 40751, 35322, 23379, 140, 8920, 10969, 16682, 8809, 37382, 37320, 11482, 34832, 48656, 22043, 10747, 261, 44225, 1747, 7992, 23116, 19481, 3414, 9066, 18223, 23139, 23929, 2496, 947, 27792, 23423, 33941, 21422, 46730, 3922, 28280, 45406, 20840, 28089, 23959, 23248, 43891, 42669, 41336, 23969, 30716, 39996, 31831, 15423, 43789, 23982, 32652, 26637, 22833, 6915, 21675, 7862, 48564, 34420, 39735, 49849, 13999, 13558, 3025, 10790, 12071, 21938, 19144, 39825, 38231, 38950, 6678, 25363, 46547, 34358, 43969, 12388, 49847, 48584, 11955, 12620, 9048, 23768, 43583, 28292, 29023, 49345, 46634, 35357, 45548, 19764, 19450, 22499, 36039, 24338, 60, 7018, 9938, 47845, 26450, 49658, 26741, 39524, 20616, 26424, 35965, 41338, 17014, 33974, 5232, 18907, 42318, 5021, 40056, 7288, 24965, 46233, 37979, 1651, 40573, 3822, 45444, 6130, 24375, 14519, 47035, 14110, 19564, 42991, 44185, 40484, 8130, 32135, 49539, 9494, 20327, 31445, 28941, 29693, 30446, 49232, 11336, 10846, 44591, 39811, 47568, 40003, 41948, 43638, 24228, 20752, 1052, 3020, 48264, 40075, 20463, 48036, 20866, 3346, 7777, 13766, 37461, 11695, 1724, 24284, 28086, 15610, 35011, 32319, 9620, 13242, 30768, 29763, 47980, 18276, 43148, 43371, 36791, 25857, 37248, 3483, 33646, 2849, 466, 4423, 3992, 12295, 17471, 19185, 37588, 1413, 20674, 46060, 43605, 44109, 34065, 301, 325, 24580, 238, 12247, 31747, 35070, 29875, 2390, 1901, 39820, 49314, 17112, 31193, 22217, 17454, 17893, 29633, 42053, 44613, 27321, 20546, 37412, 9602, 31351, 23006, 9965, 45787, 39109, 10100, 37024, 27868, 14247, 45268, 15609, 41489, 41979, 14659, 3379, 14055, 44204, 1068, 29203, 39391, 46900, 42726, 3601, 2587, 29308, 6122, 25046, 11791, 45324, 6109, 42171, 20745, 11663, 39566, 41092, 43853, 20994, 35847, 9578, 49593, 48644, 41067, 41471, 7988, 41307, 41847, 27447, 45946, 31158, 22388, 40958, 40520, 38710, 6889, 16726, 13571, 17319, 4762, 28538, 1029, 7147, 18719, 20088, 24137, 41627, 47288, 36872, 17970, 17815, 15646, 9380, 39322, 13239, 2762, 23060, 28148, 28617, 25872, 34301, 24515, 45289, 16770, 28024, 43217, 38487, 35364, 25697, 42031, 26315, 42239, 15797, 46162, 5831, 21796, 35810, 23864, 34128, 17609, 23752, 8389, 21180, 33838, 12280, 21861, 27194, 40076, 19765, 893, 13697, 29325, 26304, 323, 1394, 176, 10963, 23711, 35086, 2615, 24385, 44448, 8371, 8119, 17244, 1448, 47136, 48496, 17755, 29639, 34364, 9806, 11822, 15749, 15528, 16006, 7312, 6737, 16276, 42761, 11857, 22906, 4299, 977, 11301, 41063, 31209, 30891, 44997, 37092, 43684, 38064, 40407, 23662, 5076, 16437, 19886, 44474, 8127, 19165, 8556, 29066, 10678, 35953, 255, 45466, 18583, 38842, 5195, 20107, 35068, 19054, 1820, 41586, 34376, 3555, 6550, 36085, 18007, 134, 26614, 11683, 40576, 49121, 44725, 39023, 29874, 49436, 2568, 39905, 15559, 9402, 13264, 46, 2227, 31110, 5112, 30696, 36838, 40386, 37849, 34720, 33658, 2825, 991, 36086, 20829, 33426, 36641, 11824, 42188, 24336, 21529, 48075, 45187, 41966, 45780, 16331, 16947, 38691, 20895, 39824, 44107, 39208, 1559, 24595, 22938, 5196, 25479, 45475, 28975, 49585, 40967, 19626, 42625, 14451, 11134, 47109, 32837, 28539, 21976, 34809, 8085, 17169, 9263, 13470, 20244, 6589, 20273, 4332, 41653, 14378, 47108, 41404, 42707, 26093, 29807, 6269, 8035, 39948, 10531, 34697, 4390, 26248, 43988, 35235, 45202, 17111, 48728, 8622, 46920, 12228, 41978, 18825, 14006, 31072, 38908, 31830, 47088, 28175, 16023, 41105, 9322, 21196, 17726, 28810, 37755, 39800, 49494, 45399, 37422, 28417, 32438, 8346, 2431, 49080, 43893, 39987, 46127, 43711, 43618, 24591, 27009, 49383, 8757, 18321, 37213, 23709, 47280, 12521, 34701, 19485, 31634, 20914, 16800, 12977, 11075, 49702, 20549, 35866, 9946, 7796, 1389, 29536, 22818, 45968, 18263, 12378, 9459, 37476, 11037, 5616, 46357, 24041, 41643, 17856, 45866, 46649, 840, 23714, 12523, 16490, 23504, 41690, 9998, 2844, 14501, 11574, 31890, 30458, 21538, 22697, 31107, 19598, 31925, 48269, 21685, 28326, 24240, 11767, 7349, 34909, 8690, 32603, 16012, 1694, 44235, 34246, 33751, 1574, 11645, 14461, 47040, 27970, 38911, 31407, 40595, 38577, 22451, 12927, 39141, 16036, 26532, 13852, 18776, 21003, 3735, 44, 29571, 28552, 17984, 2765, 37743, 26905, 4464, 4385, 38974, 21398, 29828, 49230, 29908, 28362, 41075, 28268, 19324, 16037, 27402, 14859, 10035, 18238, 35048, 699, 34145, 14546, 7495, 19865, 2094, 47365, 12170, 2037, 47824, 7579, 34637, 22745, 26288, 21407, 13002, 49225, 99, 10655, 41686, 7408, 16332, 48053, 23500, 18702, 13218, 20155, 45988, 31046, 12586, 48636, 3830, 46953, 20554, 2827, 38515, 49426, 43006, 13240, 3871, 12575, 3779, 12275, 45500, 11916, 25071, 432, 29311, 49234, 18754, 33615, 13563, 47495, 14598, 26026, 12306, 44004, 10630, 16211, 43646, 22998, 7721, 24923, 38919, 20951, 2545, 6871, 19594, 30945, 27260, 25619, 46396, 43480, 11966, 2456, 14890, 44359, 4949, 17843, 41209, 44679, 24224, 2802, 33598, 22437, 34778, 25165, 49993, 19363, 24018, 12299, 46908, 11831, 13323, 24807, 26601, 7723, 493, 15557, 6661, 39933, 26853, 7548, 43932, 17361, 40218, 20376, 47939, 6446, 14481, 16158, 20874, 18062, 29953, 29309, 44818, 46827, 29932, 11007, 97, 9988, 19667, 25974, 1103, 20988, 45580, 40283, 10314, 35990, 8339, 46376, 24110, 39097, 15950, 43600, 42912, 35012, 16385, 24544, 31322, 6908, 21369, 23332, 21871, 47540, 44367, 30738, 16989, 7378, 8559, 49594, 20764, 46866, 9658, 49392, 49221, 41356, 31539, 35948, 44282, 22859, 47226, 11543, 14311, 19526, 28352, 48840, 393, 12982, 8427, 34249, 27829, 1681, 7673, 42281, 9442, 14871, 15832, 21027, 49503, 12340, 9583, 24191, 5301, 35850, 13010, 936, 48375, 14716, 29792, 30471, 5627, 13845, 30516, 23107, 4458, 25582, 22163, 15662, 43786, 30489, 44051, 33241, 2186, 9576, 30949, 27330, 9534, 29044, 23425, 22001, 282, 15425, 34385, 47532, 7379, 23220, 12570, 2023, 22472, 31395, 1621, 27905, 10795, 4, 375, 21890, 24579, 4803, 12893, 37826, 14844, 21234, 5459, 13402, 42392, 22212, 11444, 47377, 18752, 34164, 28822, 11000, 5722, 41563, 19018, 15867, 4006, 49416, 26746, 7778, 23921, 21651, 49629, 4840, 11679, 10403, 49435, 5632, 15814, 2752, 33194, 13056, 37938, 17621, 16753, 44281, 19745, 5834, 35910, 46693, 33762, 37047, 46140, 27273, 36905, 40184, 4230, 15961, 34206, 39749, 49447, 7338, 32937, 36938, 15632, 8090, 6831, 45210, 33271, 6302, 49777, 3103, 28981, 23832, 30281, 11971, 34890, 30086, 15903, 48915, 46993, 47779, 23345, 28937, 2828, 12919, 23646, 28383, 11395, 15306, 11787, 119, 8944, 17718, 105, 40204, 12185, 14776, 21245, 34287, 47364, 30439, 36153, 22522, 34269, 34982, 28098, 2268, 44158, 16189, 45574, 26141, 10544, 39279, 49959, 49676, 19382, 18332, 16981, 13534, 41170, 36473, 40178, 46718, 32168, 4615, 40311, 49566, 22261, 9582, 32159, 1020, 1377, 28535, 2005, 18458, 21020, 44991, 36509, 16834, 14249, 25567, 24528, 24450, 41445, 47529, 30399, 28761, 28110, 7953, 22957, 4797, 26065, 29231, 12336, 24109, 4983, 10644, 5629, 41908, 17673, 37687, 96, 27130, 5257, 21850, 8189, 32083, 24665, 27650, 28008, 3661, 29120, 3183, 21829, 45704, 49932, 35355, 43214, 747, 21088, 18495, 16019, 20592, 29801, 4358, 39058, 45979, 1446, 31011, 41896, 8305, 8475, 64, 6411, 22054, 38756, 11954, 43178, 46679, 24217, 27024, 690, 227, 36935, 9007, 22316, 49283, 11750, 18333, 8107, 23058, 44097, 10022, 31147, 22762, 21080, 35605, 8058, 31152, 34830, 47453, 18181, 6820, 10535, 4444, 39039, 32121, 23015, 16723, 20336, 3743, 35021, 43050, 17384, 23812, 22298, 23260, 28245, 20595, 40149, 43861, 35753, 23195, 28790, 8232, 5885, 5971, 34821, 14498, 26404, 10491, 40258, 36879, 3415, 46147, 46928, 23489, 42673, 33624, 44557, 9138, 29283, 39250, 37618, 15711, 15742, 42637, 8973, 6489, 19079, 8977, 45565, 27442, 26158, 15295, 4866, 15051, 37401, 15905, 38266, 29967, 16325, 45246, 5125, 35037, 43818, 28640, 39892, 17106, 31253, 40537, 41254, 1605, 38260, 46194, 47704, 19533, 31783, 37179, 45077, 34690, 24539, 9993, 35576, 2422, 25926, 606, 28393, 31765, 17964, 2597, 46732, 14722, 1410, 25061, 8735, 20513, 26433, 30999, 30269, 25151, 9266, 26576, 11664, 21309, 2841, 37365, 568, 9400, 12814, 37455, 30209, 18926, 19935, 39132, 40423, 22421, 18247, 6244, 25020, 2656, 29589, 8794, 24480, 43290, 3836, 21933, 10992, 41289, 41463, 46956, 21014, 47955, 15934, 31985, 43608, 12127, 43984, 1946, 6464, 23463, 15486, 15738, 29901, 212, 4352, 14005, 11308, 20605, 15704, 36568, 42805, 1736, 49150, 15042, 20761, 7879, 24381, 46840, 43710, 25209, 578, 25314, 42065, 35051, 16594, 24999, 28210, 18810, 17219, 5052, 19668, 6922, 20214, 24294, 26074, 21971, 14964, 37989, 20304, 38514, 23685, 32492, 7442, 38818, 45157, 10819, 45736, 28192, 40410, 236, 8149, 24979, 29176, 26787, 28394, 19499, 8900, 24194, 34064, 22395, 11546, 35556, 13555, 40427, 49768, 19570, 112, 18518, 44992, 22884, 38795, 44575, 3678, 41617, 38271, 11109, 34258, 5635, 26509, 37303, 23703, 47606, 41378, 41087, 33985, 17586, 15518, 27512, 10568, 36991, 47237, 3659, 36046, 48465, 8995, 6701, 11403, 14300, 25323, 12335, 32941, 20970, 19341, 17861, 38211, 31101, 45228, 45040, 17781, 42130, 9267, 24417, 4696, 38037, 38562, 15756, 39352, 49505, 29394, 29552, 1548, 48610, 33230, 20649, 27405, 17995, 676, 28196, 20896, 16077, 47457, 8174, 27419, 36101, 39489, 2200, 10797, 42438, 43609, 4326, 11776, 6896, 48667, 28798, 41215, 19736, 49716, 37920, 13037, 34176, 37505, 49977, 13774, 41666, 35129, 5590, 23190, 10977, 11829, 31019, 38902, 5666, 41392, 48115, 19351, 39192, 11132, 46674, 8573, 22151, 10122, 49137, 5014, 42935, 23546, 4944, 31100, 561, 31274, 17701, 25377, 36593, 6534, 19550, 35668, 31945, 17331, 46658, 42228, 22552, 22817, 44674, 15151, 14302, 19292, 33118, 36067, 11708, 48631, 25048, 9088, 6851, 2286, 49491, 11896, 9365, 11223, 20750, 40250, 23127, 20811, 14048, 29346, 19490, 49163, 16882, 26521, 23895, 5917, 42413, 34108, 16082, 22090, 2394, 11646, 15574, 12865, 19939, 18671, 40505, 31599, 38822, 9539, 18134, 31323, 12551, 21448, 11640, 14740, 23439, 27794, 28001, 49933, 46588, 36331, 33724, 43317, 36343, 44423, 38643, 26470, 48820, 43416, 3840, 49663, 13973, 24206, 30244, 12929, 15891, 38262, 44412, 41736, 9317, 11920, 34202, 41502, 3387, 14209, 8201, 34347, 16555, 12303, 42913, 28963, 48595, 16128, 10153, 45859, 7875, 4101, 45899, 23280, 8449, 34052, 47290, 22306, 25852, 27084, 38463, 184, 21585, 28580, 42877, 40290, 42060, 46741, 23263, 25044, 20453, 41911, 29512, 25710, 36053, 6121, 11696, 29270, 6064, 36813, 15456, 42163, 35674, 28193, 36015, 13763, 10711, 34923, 38278, 31899, 28288, 37098, 44433, 10393, 48138, 39363, 23203, 4171, 13843, 23275, 32042, 15357, 1689, 37301, 262, 24767, 38872, 30840, 39674, 41032, 18303, 34493, 46304, 16172, 201, 10248, 42443, 28027, 5572, 24200, 34533, 28530, 10910, 42823, 45569, 35926, 42918, 7600, 36594, 19399, 15469, 15183, 21437, 40185, 3744, 12123, 18117, 35041, 32458, 7130, 5433, 6349, 21206, 26843, 44686, 36081, 30486, 26292, 24280, 30560, 5202, 10236, 48234, 38637, 25388, 34802, 41091, 2769, 48279, 34721, 13996, 28420, 5822, 37650, 32202, 14927, 1586, 36376, 36181, 2433, 37136, 7374, 14721, 10679, 5099, 37592, 7540, 8965, 24932, 33772, 47642, 22529, 40582, 41230, 43417, 23789, 45308, 28615, 12560, 45, 43972, 43015, 45425, 10571, 12516, 16679, 21283, 43207, 47208, 24068, 4265, 26230, 28038, 39490, 20313, 17461, 7342, 17772, 9113, 454, 32367, 35465, 599, 7913, 1145, 6453, 19546, 30049, 40394, 21152, 12917, 30039, 32087, 20074, 16777, 46177, 26350, 34616, 29545, 46520, 13327, 43636, 16563, 41296, 27642, 9849, 26740, 3886, 49652, 30530, 15014, 5243, 29277, 36537, 28896, 13742, 37666, 27465, 13366, 26526, 11558, 30902, 30912, 38549, 36455, 45455, 18345, 11130, 3934, 7475, 36672, 17294, 16953, 46731, 49486, 24255, 14201, 9127, 10249, 28532, 16089, 33640, 12158, 8480, 5, 42475, 43167, 942, 20351, 10771, 43935, 4172, 49613, 46051, 32665, 27319, 6371, 19446, 35840, 14351, 997, 23391, 43948, 32580, 39373, 31737, 33970, 16710, 14874, 30752, 8812, 23901, 30024, 45628, 7381, 14643, 46237, 18784, 13849, 4932, 6515, 30865, 38935, 36721, 27272, 24400, 43164, 28005, 26986, 49411, 25874, 45714, 7438, 24288, 20162, 22607, 33951, 16956, 5512, 40554, 2600, 22067, 7738, 15172, 48901, 17539, 18377, 4261, 354, 6608, 1380, 48818, 47863, 41026, 30814, 15394, 25300, 17734, 11242, 14593, 28861, 38448, 137, 30673, 35404, 33390, 7390, 19354, 38257, 35106, 12881, 4654, 17008, 8779, 7605, 33650, 16310, 16938, 21328, 44647, 28314, 8332, 17002, 31669, 15748, 15897, 40090, 19310, 46865, 20643, 30234, 11361, 42758, 29171, 27354, 37081, 44601, 44341, 48749, 25534, 8825, 5983, 4562, 46461, 13488, 27382, 27099, 27215, 43602, 34794, 19628, 48310, 24620, 3034, 28804, 45977, 7019, 39902, 6786, 26646, 16577, 30851, 1320, 32988, 6137, 19181, 22111, 30714, 22689, 45403, 40207, 18649, 42666, 42424, 27506, 7709, 37620, 47026, 19143, 26737, 35399, 24963, 15776, 593, 7198, 10107, 7649, 29226, 26331, 40808, 35783, 22063, 36595, 617, 44854, 38333, 10576, 40594, 15248, 44466, 14117, 13065, 29765, 12685, 16017, 37506, 39240, 6813, 49759, 16813, 5811, 44080, 43102, 4379, 37551, 28694, 33870, 21151, 3937, 12946, 22533, 16250, 29261, 6020, 39906, 26915, 8893, 75, 4607, 41579, 49022, 15535, 24146, 23313, 20440, 33126, 41637, 40758, 30009, 35081, 27773, 32771, 2259, 39654, 23357, 6798, 9478, 33754, 302, 34442, 35779, 44030, 26127, 7271, 10251, 14445, 39476, 28187, 43547, 43806, 1547, 4084, 46828, 40602, 35338, 6630, 9889, 26082, 11243, 10359, 37570, 8550, 47178, 11421, 10882, 486, 30047, 23052, 45602, 14851, 5567, 34278, 43413, 38157, 17135, 26878, 27538, 38174, 7401, 27636, 12264, 49381, 46279, 42879, 26652, 33847, 40509, 22154, 39040, 34153, 40759, 19405, 9509, 29963, 32806, 33164, 21104, 43280, 22899, 1305, 33327, 43804, 8729, 312, 45016, 41710, 5420, 41262, 41733, 24024, 36715, 13858, 41217, 40296, 17700, 11264, 44886, 40358, 38270, 14502, 41844, 6233, 10292, 4505, 35188, 46240, 32749, 6141, 32366, 45856, 5895, 14900, 37260, 21474, 5460, 34429, 44102, 427, 9189, 40138, 40953, 42927, 25459, 38327, 37418, 7284, 22474, 2029, 4585, 29264, 4636, 33845, 44571, 27318, 41368, 20497, 32847, 46904, 6191, 46889, 4578, 37309, 5552, 19890, 917, 10039, 21397, 6928, 24269, 31138, 16268, 28873, 41472, 19242, 48000, 28906, 15633, 26870, 10522, 47839, 25817, 13052, 36251, 14836, 20199, 48917, 10190, 6670, 13417, 41279, 1907, 18331, 32601, 28655, 40046, 31166, 19710, 35344, 1578, 206, 25718, 37239, 43976, 27582, 13158, 6285, 16929, 2184, 31711, 37480, 30120, 42352, 874, 48574, 25135, 30943, 13262, 16962, 12856, 22270, 19866, 6383, 32679, 49674, 14339, 19911, 43369, 15655, 5211, 4100, 29794, 30313, 5841, 20042, 46281, 22037, 5224, 29974, 9837, 33351, 2320, 49526, 43514, 14524, 29347, 33122, 38630, 15205, 49999, 42341, 31854, 45685, 10912, 10748, 33188, 49572, 36021, 18562, 28989, 23524, 31319, 37468, 42925, 23428, 11163, 45923, 8216, 34043, 33832, 19880, 40762, 21627, 330, 43447, 11515, 42531, 3512, 13317, 35453, 25331, 10112, 3404, 26789, 43251, 14676, 5236, 30104, 22586, 32983, 9017, 36334, 47162, 24466, 49040, 30534, 38799, 8938, 35914, 18994, 1799, 6226, 47761, 48612, 10453, 2582, 33207, 30646, 18526, 21416, 21280, 41837, 13944, 36774, 20494, 26295, 46610, 36941, 9549, 12412, 8869, 32623, 9932, 29330, 18035, 38152, 25463, 7915, 168, 6659, 15577, 2046, 44138, 25264, 14855, 38812, 22596, 39277, 35756, 22816, 31345, 37153, 24292, 48215, 40518, 1464, 49769, 20933, 9766, 37253, 40749, 34416, 42655, 28265, 33257, 44168, 7300, 17268, 47930, 26881, 47774, 23548, 33198, 37830, 28805, 4011, 47900, 41241, 28926, 46408, 8095, 23607, 136, 6231, 17722, 46748, 42347, 10276, 44266, 27488, 41768, 45003, 2185, 2771, 1064, 46330, 41257, 15558, 40655, 33897, 43641, 49509, 38838, 14662, 49066, 33561, 41663, 13526, 15261, 30418, 18415, 9717, 823, 61, 9232, 34993, 35076, 24527, 38330, 22013, 19769, 4021, 13332, 4360, 42448, 41017, 17274, 12064, 48799, 46207, 10110, 18932, 126, 44019, 29410, 2661, 34081, 26080, 41455, 13701, 17760, 25523, 37611, 26636, 9918, 48806, 36679, 9765, 9646, 11579, 38522, 6623, 38261, 10229, 38177, 17986, 24616, 13207, 28643, 4927, 33910, 23578, 3605, 33063, 38858, 42211, 13722, 3467, 16410, 19989, 49705, 49313, 2928, 38958, 26368, 30693, 16638, 45214, 44146, 49348, 2249, 30019, 49973, 33097, 6731, 17030, 36546, 16278, 14717, 31251, 35635, 6366, 24746, 34850, 16261, 18066, 20731, 4185, 33963, 1520, 14538, 45105, 34445, 22824, 37327, 29285, 16248, 28127, 44971, 962, 18388, 47618, 14068, 36208, 32959, 46328, 26180, 10362, 21661, 39275, 30650, 13108, 22982, 36128, 32488, 25975, 23198, 22500, 41015, 36359, 12038, 31363, 9056, 26077, 12719, 16286, 49362, 47256, 32720, 20774, 29959, 38590, 37916, 44415, 48709, 29806, 5810, 42684, 48030, 16598, 20114, 22545, 6356, 6559, 48113, 47266, 34400, 14912, 26375, 17901, 9668, 44395, 27716, 5438, 35105, 20047, 11631, 15315, 37844, 12923, 30183, 8848, 17366, 5683, 31694, 39737, 6683, 38028, 29999, 1541, 6031, 36542, 5344, 16223, 2795, 10370, 25280, 12841, 49487, 1170, 3727, 2289, 22564, 11702, 14455, 1973, 35694, 19125, 29761, 1599, 24520, 2727, 39402, 13784, 7587, 33440, 38084, 35861, 3273, 40000, 41742, 15868, 28848, 43453, 43372, 42498, 48995, 17136, 24566, 40472, 9863, 10569, 44671, 14904, 26456, 31969, 25100, 22943, 14096, 29911, 24425, 48746, 9043, 79, 18670, 47470, 47314, 16829, 44993, 27228, 33196, 37995, 15906, 36129, 21150, 39532, 17558, 31703, 40656, 5709, 9480, 8693, 13755, 44767, 17802, 12308, 29616, 10839, 4047, 31102, 23900, 547, 37264, 24463, 25162, 35264, 45317, 25063, 10000, 4625, 17553, 21423, 9372, 36040, 13994, 25881, 34548, 9857, 39204, 22145, 25621, 21073, 30312, 12669, 39499, 23508, 27192, 423, 13757, 42891, 12067, 40444, 42990, 36465, 39594, 14988, 45015, 37515, 15658, 34393, 30705, 4370, 18466, 21316, 24264, 630, 39887, 3368, 8534, 35294, 43122, 4056, 46895, 7868, 26051, 31705, 33829, 42014, 27845, 46365, 9319, 29645, 14135, 14094, 31002, 37586, 42594, 41667, 25757, 18164, 14655, 2589, 42602, 14266, 17749, 25822, 11187, 15593, 7888, 32106, 44335, 27470, 27328, 33977, 47034, 26263, 6499, 48893, 36863, 17362, 40480, 45109, 5979, 17382, 45744, 43966, 41474, 3037, 24670, 49016, 19220, 36020, 41024, 26213, 43571, 9603, 23159, 36009, 45967, 46293, 4196, 39925, 33550, 6369, 16761, 40126, 23905, 23241, 40087, 17561, 25956, 49224, 10155, 24457, 18819, 17043, 29625, 42774, 7555, 43190, 43574, 20189, 42185, 11587, 15160, 16695, 45272, 14085, 35168, 34325, 31623, 3205, 18790, 47335, 48250, 2870, 39675, 24064, 38806, 37990, 4719, 28667, 17249, 30680, 2983, 7948, 1532, 9580, 5825, 49781, 47281, 16249, 14672, 15828, 20317, 33081, 37374, 48348, 18026, 44053, 46933, 30005, 43959, 30157, 35460, 1372, 21285, 27046, 36349, 6704, 33881, 24399, 48354, 26999, 39809, 23775, 35887, 32299, 22006, 48800, 27393, 11017, 21750, 28377, 30974, 34836, 1918, 2163, 123, 37713, 18753, 33170, 7136, 4755, 37424, 45335, 13424, 37373, 6558, 24334, 43766, 22831, 11380, 12044, 35075, 3586, 28890, 36355, 36112, 31803, 38605, 22988, 47958, 31501, 9033, 20125, 31813, 4034, 24069, 47074, 18101, 29988, 5415, 47903, 3402, 14496, 33134, 22486, 15910, 30453, 12471, 35405, 21836, 30021, 24007, 13179, 36778, 21247, 30040, 23442, 12602, 5166, 18075, 21668, 45639, 33836, 29135, 3484, 39128, 33792, 33047, 29541, 16123, 673, 20551, 45838, 5123, 19845, 36377, 21018, 33587, 1440, 18573, 34062, 39412, 21663, 12362, 40706, 3325, 46983, 8770, 27863, 14768, 47631, 18241, 43263, 40487, 8713, 10438, 1929, 25830, 20724, 27333, 35967, 19551, 30096, 32047, 24379, 47411, 46832, 25276, 1670, 25166, 3321, 21513, 42542, 14819, 13727, 15717, 35226, 14720, 36626, 24927, 32711, 8411, 33442, 21090, 1932, 21039, 30834, 19914, 18948, 46766, 43216, 34495, 22114, 7658, 48831, 30466, 49432, 19224, 48093, 18086, 559, 1458, 9903, 40832, 35764, 16462, 33291, 12455, 48323, 15700, 11420, 19504, 8362, 36570, 3796, 33616, 23642, 18837, 48870, 29269, 28403, 44328, 39436, 2833, 40428, 14829, 9272, 31229, 40163, 36481, 30102, 25268, 30214, 24978, 6177, 20864, 14421, 196, 30229, 33023, 11731, 9556, 44660, 42696, 15189, 11340, 1219, 15639, 23670, 35901, 11825, 15896, 34663, 33445, 46082, 19868, 47309, 49736, 16743, 47248, 46261, 48101, 6801, 40398, 31171, 39861, 29728, 34262, 26792, 13232, 8264, 11354, 20538, 45748, 33379, 28686, 10027, 19789, 25939, 48482, 8081, 13639, 28628, 14646, 8616, 36494, 47152, 20712, 6583, 33032, 44207, 31041, 12043, 32693, 11606, 28970, 26541, 19158, 48392, 8172, 18612, 20102, 34340, 35645, 41933, 18027, 44608, 9712, 34827, 48549, 30003, 4138, 16441, 14270, 24195, 27517, 2816, 34729, 17745, 14860, 25646, 36449, 48089, 27816, 13114, 29517, 49256, 41604, 30391, 45852, 778, 11221, 27823, 40841, 39836, 2291, 4209, 40545, 2927, 30241, 31492, 19223, 37941, 5926, 26398, 17117, 1566, 20880, 13643, 45006, 9790, 44739, 11003, 26234, 44216, 37878, 42427, 28708, 37185, 7714, 22248, 31289, 34928, 47948, 20426, 30612, 16747, 16041, 11106, 42536, 32956, 5717, 29906, 25984, 35493, 39991, 39237, 40566, 40342, 20308, 6542, 20457, 32045, 9440, 42588, 32816, 48493, 12724, 19070, 49991, 7664, 8010, 6884, 6448, 35792, 9404, 18995, 16446, 17761, 39492, 35387, 48082, 3675, 23716, 17403, 1065, 20793, 19231, 31294, 2393, 40911, 15926, 45277, 402, 24904, 4168, 21725, 22960, 11171, 37129, 11943, 38996, 26223, 43118, 19296, 11766, 46527, 14769, 6638, 41346, 7844, 7797, 23347, 5535, 35785, 11538, 18717, 13286, 24569, 7116, 5686, 11745, 2491, 36785, 9101, 26762, 16034, 22864, 25455, 24617, 9940, 13819, 18964, 17487, 28734, 36426, 17808, 43331, 37855, 6634, 33890, 21623, 43523, 47957, 48012, 35860, 10057, 35597, 44879, 26266, 31621, 4220, 26570, 36622, 7525, 21630, 17304, 24403, 24771, 23293, 35958, 45244, 9172, 18296, 12046, 38705, 34449, 14840, 19392, 43041, 13879, 40527, 37435, 25449, 271, 9354, 30451, 38722, 6946, 10474, 24857, 20959, 14154, 16439, 45660, 7026, 36367, 41071, 42094, 15121, 28948, 34363, 3791, 44491, 48745, 19328, 3629, 15176, 14013, 11137, 30584, 24002, 19576, 19137, 12711, 39060, 17308, 25341, 463, 15088, 4186, 37277, 39983, 1443, 49730, 1438, 38731, 16279, 37766, 46879, 46284, 38556, 19039, 42746, 14299, 10660, 8843, 30067, 2090, 26730, 43116, 46202, 43541, 45893, 9900, 46877, 35849, 3517, 31272, 34102, 48547, 16028, 47675, 8016, 12137, 43319, 6772, 18146, 13, 38102, 16111, 12506, 43970, 8218, 49274, 40583, 9455, 17559, 15430, 2546, 13487, 19615, 44670, 40488, 25901, 31308, 36094, 41295, 21365, 15837, 15929, 17826, 3299, 14602, 44535, 24576, 5150, 36213, 1530, 20112, 4677, 31821, 44159, 9917, 5618, 9290, 41775, 14252, 45424, 35451, 47674, 23038, 2535, 11811, 45969, 11813, 11650, 3769, 10725, 39248, 18733, 5333, 23537, 26855, 16472, 45803, 7783, 2080, 5639, 13524, 20272, 31478, 34218, 3663, 14770, 23102, 40828, 43286, 13437, 24911, 36832, 45411, 14473, 42489, 34200, 889, 41007, 45681, 8112, 4679, 17769, 20283, 27001, 37305, 6445, 36268, 29707, 1430, 44327, 3235, 7146, 33632, 33474, 24926, 46874, 22432, 21897, 26321, 47594, 11816, 20695, 39382, 46931, 36726, 39951, 23597, 27253, 39082, 14459, 29156, 10628, 19672, 36340, 38407, 7644, 36502, 45703, 13195, 25415, 44140, 44867, 36524, 42329, 34553, 21981, 47710, 11511, 14688, 42988, 42271, 25145, 8543, 36516, 44208, 45837, 10204, 34457, 35311, 21590, 42821, 47846, 10433, 34414, 7542, 16875, 27560, 44302, 47273, 30478, 3583, 9558, 43822, 23416, 47123, 2626, 28327, 14423, 30746, 32544, 24756, 6857, 27186, 4549, 218, 10866, 1606, 31007, 17379, 37934, 43665, 33457, 21208, 31469, 15852, 5847, 31884, 15751, 28593, 35673, 13559, 45005, 34996, 14192, 44344, 13075, 30480, 47010, 32908, 23911, 38546, 46870, 46798, 34254, 1527, 4493, 36025, 34653, 33270, 779, 28594, 40305, 7661, 46819, 46501, 11629, 5660, 6362, 21491, 17657, 12860, 43589, 40900, 10440, 39540, 47450, 5862, 20005, 15398, 49693, 4880, 4703, 4008, 30531, 29351, 32972, 35833, 11087, 45529, 49357, 15584, 42217, 40975, 45489, 9093, 14843, 17844, 12423, 13989, 26274, 32067, 34203, 27599, 48628, 10436, 21900, 20009, 25528, 19163, 38129, 46702, 43961, 24772, 6227, 41790, 11030, 13640, 29005, 46214, 46016, 42412, 44048, 34735, 8237, 27676, 21973, 17273, 16102, 39686, 27865, 18457, 24865, 24429, 3669, 37645, 24980, 2033, 22510, 10940, 35723, 27738, 23742, 42200, 17779, 48388, 40049, 30849, 37015, 2772, 6628, 15560, 10360, 41194, 4113, 3901, 9589, 45926, 23188, 35834, 8157, 16662, 4482, 20490, 20216, 31704, 38311, 6315, 10417, 21102, 47904, 6799, 1753, 37243, 2484, 34166, 32353, 36011, 6236, 7807, 19258, 44644, 47956, 14814, 13340, 42564, 12462, 24710, 27580, 23692, 44038, 3645, 1283, 38058, 25200, 11335, 24272, 13130, 30740, 6461, 12924, 43179, 27325, 42483, 44512, 16616, 44121, 40189, 38558, 43080, 4237, 34266, 38883, 34433, 46607, 28662, 42180, 19700, 12519, 1727, 787, 27549, 41208, 15696, 15649, 33644, 32166, 37315, 34608, 48885, 48692, 8736, 796, 38655, 13637, 35337, 32181, 15765, 29907, 30688, 49049, 27795, 44090, 46475, 7929, 26961, 18275, 26279, 27800, 5132, 2387, 25030, 36616, 43361, 6469, 19157, 10885, 5384, 28095, 41104, 37578, 2966, 2378, 21746, 20673, 44195, 49449, 49328, 31377, 19944, 1768, 35216, 533, 14012, 35347, 4853, 44539, 17267, 21504, 17741, 8438, 35420, 5527, 12200, 2702, 49870, 34597, 15262, 27072, 8077, 19695, 38219, 8862, 11873, 15565, 7635, 10391, 12212, 2093, 32387, 42600, 27480, 510, 34885, 39520, 29162, 36193, 33462, 45074, 171, 22446, 37298, 37361, 12892, 16312, 3662, 46967, 7009, 2641, 24467, 27578, 15940, 30237, 108, 11252, 31074, 15890, 26442, 15981, 32289, 47727, 28517, 14294, 16530, 3068, 7850, 19815, 17954, 3423, 13831, 11891, 25354, 45980, 5096, 19343, 5901, 44688, 29181, 21189, 9659, 20019, 24136, 24739, 12504, 19056, 44253, 49724, 29870, 41481, 45218, 49877, 23062, 37121, 35681, 46522, 30505, 11789, 6317, 37280, 35065, 19001, 6648, 9227, 31874, 44008, 47910, 2550, 30258, 31419, 49817, 7074, 36162, 42568, 10767, 5871, 3520, 27308, 21163, 9520, 3506, 38676, 15477, 3455, 34960, 27704, 47850, 13814, 35157, 9989, 31401, 23123, 29682, 33901, 44627, 15568, 8121, 3692, 42706, 6414, 20850, 30665, 47492, 5758, 8192, 38741, 41214, 1497, 15820, 19734, 9016, 8043, 24201, 1705, 26990, 47224, 12421, 120, 41970, 9523, 34187, 20700, 4633, 42227, 13812, 40115, 14930, 32687, 6843, 41321, 31496, 29581, 16783, 3331, 34307, 30731, 14156, 25593, 18901, 34463, 47316, 14785, 21363, 17651, 26768, 47587, 37255, 11915, 21205, 44113, 33135, 6359, 29814, 3245, 11202, 9386, 33030, 8166, 40623, 1189, 21332, 41325, 37232, 7465, 34600, 36657, 23632, 38905, 7662, 37247, 28802, 43177, 44783, 1641, 23588, 31058, 43019, 22373, 14308, 36450, 7336, 10263, 3708, 31997, 14317, 27309, 14364, 46405, 15139, 689, 8740, 26034, 31691, 26572, 15638, 42267, 34124, 18460, 5226, 15326, 3760, 23530, 25695, 42765, 22287, 12156, 27743, 18503, 20183, 12173, 36825, 4455, 46642, 17194, 21392, 20547, 25989, 25929, 19236, 26833, 7008, 34769, 41890, 3428, 40736, 5575, 39051, 31454, 37811, 33776, 25591, 41, 20580, 33564, 23064, 10428, 31020, 12250, 28862, 9559, 3339, 35947, 41459, 17339, 41125, 13985, 48833, 32763, 38030, 90, 42615, 17850, 25998, 775, 42269, 24313, 25833, 38766, 21034, 15813, 7166, 46183, 13059, 33395, 41211, 26396, 31550, 4372, 8340, 46957, 12721, 47200, 7184, 34614, 40282, 2678, 14899, 29532, 14353, 33263, 25217, 32467, 18678, 42098, 33846, 25734, 13163, 6265, 9678, 32807, 8865, 44510, 43421, 36170, 2948, 28557, 1444, 37278, 25326, 30836, 13415, 48894, 11921, 24210, 3259, 26803, 40134, 13557, 28158, 22639, 18088, 37647, 24074, 3511, 31531, 18225, 9038, 16691, 27557, 36994, 48417, 4431, 33323, 45041, 21487, 46560, 35126, 45940, 26299, 24835, 6477, 15369, 26551, 22535, 33412, 25484, 25172, 21486, 14120, 24199, 48064, 12501, 29948, 21168, 35350, 48092, 41454, 34466, 25478, 27737, 30475, 3845, 9991, 11710, 46541, 22728, 25861, 44467, 23719, 11326, 41865, 31026, 28397, 31823, 45805, 43127, 38704, 49721, 48779, 17373, 10406, 33293, 26891, 30631, 8304, 26058, 29180, 26577, 44186, 36307, 29612, 38389, 6917, 2354, 38560, 47122, 43059, 41891, 9552, 31572, 1787, 3963, 24134, 31420, 42480, 19435, 39390, 39308, 12940, 46530, 42947, 8634, 40032, 15654, 40924, 49987, 17347, 23095, 22012, 42861, 12107, 986, 33361, 33084, 20845, 42043, 15146, 42995, 47508, 11241, 31005, 21167, 34651, 933, 35477, 15182, 29706, 27684, 5406, 21819, 46254, 37943, 3181, 17057, 5410, 18322, 24734, 41084, 48589, 1359, 27326, 827, 33377, 6502, 13542, 35940, 7340, 49248, 24805, 33183, 46114, 9526, 12790, 3848, 8377, 4608, 26271, 33449, 10860, 22931, 47730, 32059, 30402, 49536, 26873, 22397, 7038, 46451, 37821, 16786, 42328, 40256, 27984, 32308, 37663, 6427, 26695, 13585, 26758, 5773, 25115, 21145, 42894, 27895, 37594, 43745, 38216, 23069, 14063, 18564, 49710, 43162, 9763, 3440, 16290, 16571, 13794, 1852, 3309, 31741, 7905, 17949, 1285, 30045, 14588, 21490, 25263, 7897, 12710, 35870, 30325, 26148, 14463, 48498, 16415, 27878, 49914, 22897, 14062, 40994, 26807, 46373, 13177, 33708, 14640, 885, 15731, 40388, 31495, 30858, 5444, 30940, 12398, 16099, 5370, 40209, 20545, 33490, 10742, 31035, 1184, 25038, 13770, 49888, 15068, 46106, 29920, 27546, 32274, 45223, 49331, 34580, 40714, 18269, 36072, 18198, 37613, 31770, 17883, 2704, 14583, 25467, 44842, 48906, 42147, 39550, 8789, 7766, 12819, 22603, 21906, 20029, 2507, 2193, 46724, 16732, 21446, 17980, 48344, 40965, 28788, 34959, 29126, 18, 48499, 11923, 19267, 648, 30874, 4211, 40020, 42523, 22987, 25282, 16053, 41764, 36539, 20572, 14175, 43476, 1777, 34115, 16221, 34930, 16349, 47826, 24, 5540, 41333, 9047, 9446, 30878, 11362, 49784, 15788, 24461, 29845, 21824, 11882, 9660, 31237, 13564, 810, 34219, 5386, 28227, 41721, 28281, 41884, 14206, 48427, 47695, 25564, 48095, 30437, 6028, 45021, 29548, 29058, 1883, 43154, 8347, 17217, 42942, 9588, 4647, 7165, 44765, 31743, 39514, 48545, 19888, 36092, 30690, 13621, 34408, 28291, 2567, 9215, 17064, 47808, 26175, 36727, 15034, 21654, 29611, 25049, 48290, 1756, 39312, 22843, 28568, 21399, 24993, 26414, 7151, 35959, 35140, 31223, 19440, 9114, 41198, 35148, 3626, 12166, 29989, 1492, 31040, 23705, 25928, 1478, 38664, 16581, 48287, 16207, 36885, 37333, 7739, 40849, 9403, 23283, 47803, 12191, 43099, 19057, 38399, 1620, 34630, 2408, 2343, 16742, 33175, 4598, 1838, 9553, 12473, 26630, 3869, 34866, 40112, 25911, 43287, 9240, 46235, 48002, 33730, 48733, 24962, 18588, 48531, 33602, 2938, 47698, 13397, 16593, 14619, 49457, 26386, 23559, 21040, 15376, 7466, 46771, 7037, 35874, 13036, 19899, 3569, 33396, 9734, 2098, 30251, 37684, 12346, 20266, 49549, 6614, 13418, 28564, 5638, 38638, 27368, 28545, 5656, 46562, 10093, 29374, 24115, 39096, 39222, 46509, 39110, 5417, 6230, 7098, 20130, 36756, 9503, 6209, 37840, 36759, 957, 46115, 45692, 31333, 975, 2121, 11089, 18419, 28893, 7135, 47668, 16314, 27705, 18674, 45606, 9639, 10409, 28225, 47718, 17138, 25587, 6921, 37164, 5537, 8726, 22594, 7258, 18162, 27592, 15230, 5550, 42045, 27750, 12472, 36410, 38182, 44482, 1354, 3446, 22729, 45494, 25095, 10280, 6996, 32030, 16402, 25192, 49290, 7853, 2476, 8871, 30145, 49099, 18204, 31850, 3372, 37848, 9733, 33121, 19217, 31374, 13677, 8182, 25089, 2217, 16303, 18464, 28164, 38830, 9203, 24919, 16080, 2846, 2868, 48259, 5609, 42020, 26181, 29637, 4930, 21426, 4242, 7858, 36468, 47800, 30654, 8037, 49020, 27477, 30694, 42120, 34071, 6323, 1107, 48922, 33054, 24170, 47172, 36447, 14620, 649, 28933, 4070, 737, 32049, 15995, 35853, 44995, 34669, 30893, 47816, 11843, 13447, 8776, 12574, 43507, 15212, 25398, 36316, 25022, 27163, 35362, 32526, 3982, 20323, 36137, 17832, 10457, 12584, 16165, 9597, 6026, 46005, 47142, 45200, 26425, 43545, 41401, 41018, 46291, 14304, 9168, 9475, 27191, 31054, 29942, 27076, 7745, 47872, 40133, 44905, 49342, 37816, 12720, 41995, 28108, 13970, 40225, 35708, 41556, 25496, 11099, 49700, 9498, 7047, 48384, 48988, 802, 19110, 24322, 33233, 7279, 34178, 36169, 38352, 40236, 7477, 32457, 19998, 42155, 38592, 41312, 27201, 4398, 15214, 3117, 28161, 15200, 43192, 29902, 8333, 26795, 47199, 10567, 11012, 32071, 40727, 37127, 39309, 39508, 39728, 35267, 2349, 21987, 44218, 31773, 45414, 9002, 12748, 40908, 22313, 20656, 49471, 19428, 6816, 17114, 27121, 31614, 11342, 4085, 34981, 42832, 22107, 20651, 6856, 31532, 27729, 48300, 27169, 14435, 39687, 42158, 9952, 18138, 16807, 32809, 32916, 6146, 44070, 13759, 39515, 48102, 8967, 45822, 5299, 15869, 49755, 47397, 8395, 38080, 11973, 47195, 37403, 19714, 24218, 18248, 15380, 37856, 24033, 40720, 32328, 4971, 41423, 40176, 17419, 14360, 19204, 11415, 37352, 38007, 42661, 26960, 28994, 33277, 46810, 29198, 26282, 32101, 23288, 11961, 25175, 37268, 43570, 37409, 9437, 31546, 1576, 45042, 49560, 42090, 15310, 1258, 12693, 34639, 11991, 38623, 43672, 23147, 42172, 46784, 28689, 7616, 49683, 33677, 20065, 12623, 44658, 33849, 37208, 8219, 26663, 3693, 43680, 2540, 17669, 22515, 30726, 23128, 31759, 21860, 31173, 6738, 33513, 45847, 48288, 14314, 22307, 17481, 34566, 49275, 44203, 2791, 1067, 20556, 9579, 16050, 19287, 28333, 33481, 28618, 16694, 12675, 17380, 42601, 47481, 22903, 35638, 2878, 23677, 3226, 790, 27696, 18880, 22845, 1792, 31428, 44542, 2936, 36130, 21433, 20570, 19655, 32470, 3417, 47360, 28645, 24633, 38801, 1110, 46683, 39426, 8682, 20403, 22228, 8518, 45550, 46813, 20996, 4154, 23222, 27149, 46299, 28641, 5584, 646, 37111, 29503, 36402, 36639, 16319, 32409, 35655, 14918, 15277, 20660, 31231, 25743, 49153, 29570, 55, 17786, 38594, 35653, 47371, 14500, 35882, 45229, 45710, 5647, 9484, 43607, 17582, 25884, 47432, 13556, 17900, 25543, 18952, 22672, 38170, 48015, 48594, 13671, 558, 21210, 39610, 13477, 37026, 35069, 45849, 28031, 19558, 29303, 11198, 42472, 14088, 36185, 39847, 10608, 42132, 38456, 30969, 49268, 29853, 26096, 34513, 17712, 25302, 19091, 25274, 29048, 2860, 34086, 34497, 22322, 47533, 15404, 39935, 35482, 29897, 6484, 40687, 31809, 37754, 1500, 28452, 4830, 522, 20286, 46686, 42532, 12589, 37581, 42107, 1163, 1995, 25847, 63, 804, 22587, 14842, 44652, 6023, 6018, 42302, 36293, 44181, 38622, 11123, 38287, 5294, 1752, 32332, 7363, 25379, 14793, 45460, 35255, 7952, 20818, 38096, 31999, 54, 45131, 32943, 2869, 34789, 335, 12338, 47252, 7878, 28551, 28872, 43314, 8528, 10756, 39001, 18757, 2538, 12752, 20073, 4418, 30572, 46759, 14478, 16498, 30377, 41551, 11015, 22035, 36186, 25367, 28664, 16318, 6547, 8610, 13936, 39671, 42815, 18477, 4014, 2907, 34488, 41512, 8092, 43465, 7713, 15464, 5506, 26995, 15563, 11270, 44075, 23158, 8341, 47452, 20737, 22211, 45303, 46410, 10935, 10217, 23209, 16712, 5554, 14739, 7589, 25296, 25602, 6757, 13250, 29033, 18727, 22733, 2514, 28238, 1745, 24366, 33899, 43795, 26760, 4811, 26169, 194, 12992, 33503, 6296, 34196, 13341, 36184, 44392, 33822, 23237, 29812, 34873, 49725, 37212, 25887, 31467, 28224, 46887, 27373, 6, 27498, 35319, 1475, 37895, 9299, 25183, 39478, 36070, 22691, 20284, 2114, 10591, 18040, 30111, 10802, 15356, 25831, 7840, 1990, 38813, 8957, 14399, 8844, 5281, 48504, 27484, 46795, 25982, 45404, 15468, 34529, 19330, 10898, 17757, 34698, 1122, 41236, 12287, 27482, 3889, 45855, 49969, 35823, 30894, 19207, 48025, 38459, 3074, 19743, 10616, 7741, 45328, 22495, 27877, 2062, 9150, 14834, 27966, 17262, 43365, 49527, 43715, 11471, 47171, 34611, 2610, 44161, 11992, 3961, 23650, 47719, 46389, 25801, 15297, 18364, 37511, 21115, 18163, 6488, 4356, 24533, 23070, 12742, 5111, 49159, 21650, 6097, 12188, 990, 7217, 33103, 43930, 26765, 27430, 25626, 26629, 29943, 9716, 30070, 1295, 30887, 8536, 23656, 16690, 15589, 16232, 37972, 42717, 10959, 9629, 4228, 13891, 4378, 38509, 45654, 27091, 48365, 16660, 29354, 49329, 22841, 46584, 24373, 13275, 26734, 9011, 32330, 42639, 21942, 26128, 38001, 35800, 864, 42062, 6069, 20051, 48370, 39881, 47936, 28426, 36845, 46909, 41599, 6956, 19218, 9986, 3253, 28878, 4038, 963, 37076, 26155, 38291, 33286, 2971, 37397, 21348, 27948, 33575, 28827, 36398, 39389, 5296, 27097, 14180, 40865, 12465, 4656, 40966, 25671, 26001, 6626, 33205, 9137, 38060, 3297, 1798, 21224, 40148, 42, 21139, 44584, 39928, 16919, 42743, 45238, 15705, 5343, 36598, 6334, 16057, 30470, 21550, 19130, 6392, 33834, 35243, 27973, 14569, 9992, 31418, 11478, 15443, 4931, 2467, 34624, 33493, 7216, 32127, 37368, 39976, 22877, 3856, 8275, 49104, 23552, 34508, 14835, 19536, 20560, 5571, 34053, 21591, 41362, 48702, 40212, 6970, 41939, 15303, 13273, 22215, 540, 38072, 421, 17407, 26651, 12021, 20805, 18372, 43826, 44256, 9424, 30246, 1077, 26696, 808, 42889, 16406, 27492, 13698, 1921, 7380, 23289, 32513, 8169, 5248, 38502, 20533, 34907, 2742, 12317, 24736, 43134, 29297, 48314, 5340, 22726, 32036, 21500, 32482, 5131, 28935, 48366, 1788, 29995, 11193, 23453, 32981, 9803, 742, 11382, 9255, 8477, 9151, 30596, 33403, 19425, 48712, 32951, 39535, 12958, 30232, 1971, 10240, 32321, 19806, 44622, 10833, 47009, 42986, 24747, 281, 18360, 28518, 20957, 26956, 22780, 33448, 7596, 4376, 48251, 2543, 11220, 17512, 49802, 30493, 11934, 22755, 18746, 28026, 30669, 27356, 3185, 21805, 14172, 44948, 1050, 36581, 48501, 2377, 7330, 35569, 37198, 20589, 31979, 48608, 43987, 7480, 23346, 45203, 43450, 45119, 43469, 40704, 13659, 30751, 36920, 9249, 9420, 5574, 42848, 13408, 19473, 8322, 39683, 40327, 33021, 48090, 13655, 44910, 36245, 25495, 31411, 48553, 9162, 34398, 21765, 11348, 36423, 16306, 4426, 6341, 4616, 46972, 30315, 46800, 41562, 26593, 11959, 27185, 5967, 10842, 41157, 1981, 48242, 35936, 46630, 45588, 38032, 11156, 29531, 16609, 7410, 44831, 26588, 26400, 24699, 39339, 19637, 34305, 18720, 8767, 36305, 31802, 7303, 35575, 39655, 29678, 48244, 32996, 5724, 11455, 36681, 19241, 36849, 13856, 3338, 19737, 44736, 37626, 46665, 47282, 4819, 29594, 31493, 27980, 121, 40371, 19611, 38989, 42428, 7974, 303, 4012, 40372, 45990, 13777, 28410, 14915, 17086, 11467, 34293, 30139, 35837, 27542, 9001, 2759, 19950, 21031, 26215, 40960, 4604, 1844, 17767, 31318, 38981, 42928, 17522, 4116, 22508, 4806, 1180, 29243, 46179, 11313, 48391, 37503, 22667, 35537, 23138, 41407, 6606, 16790, 40221, 32792, 37686, 924, 21223, 7089, 24780, 30767, 41422, 17690, 1146, 3281, 44427, 1936, 4090, 30988, 13047, 19052, 14595, 16819, 36408, 3395, 4521, 30542, 22310, 28927, 21859, 5817, 48014, 30818, 26605, 11115, 13033, 20645, 11779, 2007, 41273, 1024, 13478, 32437, 32570, 27103, 1676, 42091, 19874, 14812, 31926, 44523, 42468, 48321, 27521, 32361, 33282, 19579, 18375, 29885, 48703, 24684, 13290, 33649, 17070, 37337, 5913, 29636, 29415, 39661, 1818, 13433, 37446, 44334, 45334, 2138, 41577, 27049, 15695, 41947, 40786, 27131, 25440, 2317, 27764, 18747, 4453, 30352, 28348, 24719, 29076, 21452, 13438, 5240, 32151, 23636, 38488, 2247, 27399, 23388, 34747, 38563, 10469, 44861, 24465, 20077, 9368, 5012, 41299, 32706, 12536, 32678, 15585, 17851, 45998, 44544, 19969, 19985, 45360, 28867, 2436, 19270, 46467, 11630, 14472, 31269, 18788, 31307, 49678, 2133, 2004, 38434, 15173, 2812, 24500, 39747, 3291, 1830, 43503, 474, 41767, 16202, 35955, 1291, 38750, 22732, 10378, 48694, 13648, 15975, 49069, 41856, 1677, 39062, 15091, 48282, 5892, 1415, 20838, 3673, 46564, 28521, 6106, 41231, 25312, 47304, 36658, 46457, 14887, 10018, 28705, 12448, 21162, 10582, 8780, 39324, 30007, 32587, 7962, 49573, 15109, 9313, 45761, 1800, 40348, 21476, 21099, 800, 3476, 15134, 4895, 47750, 34088, 2533, 14756, 25161, 24254, 40217, 35146, 19295, 2789, 47601, 15972, 34377, 35596, 5290, 2957, 41385, 16215, 36300, 26390, 28057, 40213, 27264, 11050, 30663, 21284, 45437, 11486, 39185, 560, 43738, 10671, 9217, 20908, 36699, 49008, 26019, 15118, 46575, 33580, 13485, 2902, 48194, 7452, 48989, 31230, 2988, 2619, 33771, 23315, 33310, 48522, 49881, 17127, 18855, 15982, 411, 11666, 28043, 383, 14559, 21778, 31684, 45533, 2202, 37343, 25101, 1867, 1793, 7178, 16176, 11349, 1267, 2224, 2557, 30025, 8280, 30672, 3164, 34609, 39632, 25381, 6126, 9518, 8234, 15907, 20842, 20779, 34130, 45359, 36382, 33854, 27197, 28849, 40244, 28944, 46633, 9896, 35503, 5127, 45738, 26757, 37353, 2854, 11936, 7397, 13362, 44774, 9144, 29345, 16671, 4583, 33107, 35862, 5707, 31375, 30511, 20621, 32858, 14114, 28124, 22032, 5933, 8065, 8366, 36385, 1850, 26500, 44174, 7211, 48973, 26568, 33508, 15285, 40961, 24432, 24789, 21925, 20468, 20226, 13314, 9341, 18287, 28114, 45875, 7586, 16678, 3558, 8100, 11452, 12267, 35096, 11456, 10612, 17859, 14715, 34079, 39008, 3161, 19373, 17693, 47853, 7275, 33911, 29363, 41458, 18210, 47449, 13752, 40995, 40860, 35957, 45662, 25512, 13226, 28479, 13486, 18191, 37545, 1040, 23944, 18586, 3274, 3196, 47498, 17955, 6685, 22104, 16683, 35063, 19364, 11295, 37615, 25064, 22014, 4841, 38055, 31130, 11528, 7761, 6593, 4122, 2346, 26648, 24496, 5087, 40011, 35787, 12109, 14280, 8173, 24016, 34654, 38049, 36330, 27239, 34181, 29470, 14371, 33680, 3454, 39960, 18496, 37008, 30286, 15754, 38054, 30333, 22618, 10289, 16804, 17682, 45864, 48270, 9757, 24773, 46943, 31707, 19280, 36138, 4511, 42230, 13853, 26176, 21076, 21135, 36154, 10933, 7522, 10944, 18285, 6836, 23003, 502, 10588, 22708, 12070, 12667, 22874, 39753, 49093, 48783, 17188, 48530, 283, 44776, 4023, 39998, 11705, 37838, 8032, 31293, 36125, 4748, 22074, 45647, 35363, 30632, 35306, 32991, 16757, 21849, 4525, 4198, 22570, 21262, 13901, 11168, 45341, 4091, 9330, 28646, 26305, 24798, 45428, 21656, 43484, 17571, 18652, 1288, 15576, 8706, 34499, 24636, 23930, 6388, 4518, 8459, 19044, 36651, 35031, 45060, 31475, 832, 28307, 16266, 6901, 41834, 6805, 2693, 28176, 4183, 34023, 6210, 14839, 18529, 3436, 44909, 39019, 37947, 45050, 3012, 19359, 29079, 37932, 26219, 31280, 14601, 44279, 39834, 39466, 28856, 10089, 32310, 26864, 21922, 2126, 37485, 30405, 26426, 6774, 25041, 12678, 31045, 4257, 32456, 26527, 32278, 12533, 25295, 4976, 36441, 43173, 44305, 30513, 14903, 16644, 12697, 34149, 12074, 539, 31438, 49397, 26982, 40787, 7633, 19108, 8195, 49458, 22539, 15673, 24535, 1207, 2230, 34503, 9194, 30224, 29715, 25018, 16352, 44837, 17415, 45785, 14926, 4017, 43692, 39857, 9053, 44938, 9067, 15289, 19963, 9921, 24409, 20558, 38365, 28343, 48074, 16030, 16622, 36921, 28116, 23264, 22168, 5990, 7521, 19729, 30317, 27081, 4425, 18242, 14229, 12323, 45213, 14404, 14296, 4351, 36339, 5165, 43873, 40187, 35734, 25859, 6691, 9798, 42112, 32604, 22122, 42181, 33929, 28680, 3349, 25400, 22281, 27314, 3608, 15094, 15789, 12180, 5634, 45451, 33851, 5309, 36344, 830, 29229, 13675, 17325, 16274, 12361, 13448, 41860, 45120, 24223, 12376, 4491, 15847, 23843, 2737, 11197, 15529, 42144, 42993, 32723, 44230, 37742, 21532, 5219, 25536, 12380, 34734, 19453, 41716, 30787, 20754, 37321, 49995, 10700, 12651, 910, 6744, 41143, 47368, 44277, 12703, 4367, 544, 17320, 46125, 36095, 24706, 47133, 43747, 2595, 42193, 20149, 43527, 22734, 17702, 41972, 49756, 11545, 20285, 32480, 26119, 28611, 3814, 12638, 4375, 15054, 17817, 16045, 47260, 39952, 23343, 4771, 9979, 33987, 8321, 29709, 18376, 33204, 4700, 42197, 30524, 5252, 4526, 46826, 8055, 849, 25203, 46661, 46014, 47940, 43106, 43261, 28422, 43244, 11256, 43781, 14146, 2091, 43990, 16372, 26204, 3416, 35740, 15125, 10926, 37820, 8144, 7068, 16693, 23452, 22974, 2760, 45532, 43823, 43702, 49558, 2177, 37797, 11518, 17302, 14017, 33090, 38016, 41894, 20990, 22561, 40333, 32419, 13321, 33621, 3944, 31169, 23340, 21637, 25530, 36152, 41681, 26187, 25650, 6305, 15944, 27555, 14174, 35880, 41308, 35841, 33276, 19932, 42687, 17892, 20138, 33544, 36197, 23519, 8669, 3535, 37143, 42430, 14426, 19915, 19964, 29730, 42856, 7308, 701, 38531, 10991, 22045, 32420, 39055, 24902, 3254, 24166, 8750, 24030, 33793, 36635, 29300, 11286, 48414, 22275, 38038, 6228, 8324, 18328, 17972, 34268, 29087, 25426, 907, 38746, 20038, 14761, 29483, 18485, 43082, 11684, 22869, 39178, 29658, 13820, 42450, 538, 15598, 43569, 2682, 44193, 21526, 29379, 29925, 6520, 13898, 1003, 37549, 15124, 31090, 22602, 45522, 39901, 14157, 37745, 35111, 22953, 38520, 46589, 18646, 1693, 38150, 29448, 8676, 49972, 32697, 28748, 3462, 26523, 34896, 16906, 35765, 24061, 19205, 16895, 34620, 31394, 46491, 30254, 22676, 35172, 14327, 48073, 8585, 11194, 24019, 17207, 49617, 37572, 2764, 39233, 12582, 13492, 144, 14021, 19981, 19384, 40917, 46326, 29650, 3786, 22702, 19337, 21403, 3118, 14697, 48146, 9089, 17122, 19213, 43856, 1008, 4306, 48, 30371, 19686, 29511, 38535, 23950, 38765, 18149, 7056, 11746, 44288, 20703, 32291, 4588, 47392, 23493, 18872, 33303, 12549, 23395, 38573, 17344, 47632, 35161, 33984, 44238, 26957, 23653, 10624, 43312, 29150, 23586, 31882, 7576, 25628, 11443, 31687, 48404, 34925, 41223, 6621, 5762, 46563, 48518, 43904, 29681, 12141, 44351, 10505, 9876, 48137, 26976, 4293, 33137, 33234, 38439, 33519, 3639, 19225, 31941, 41591, 38186, 36883, 13243, 288, 25427, 36469, 12058, 21841, 6976, 44595, 18886, 10160, 15913, 39854, 3474, 10901, 44918, 40625, 32829, 29595, 40463, 41470, 1501, 138, 26242, 47500, 16416, 36682, 46681, 8530, 48232, 33699, 9199, 37283, 10180, 28770, 1533, 25665, 31677, 20055, 40701, 43572, 24643, 21321, 39242, 39786, 9827, 48472, 32730, 48651, 19376, 21885, 41080, 19901, 12161, 7942, 47742, 35857, 41174, 13506, 4730, 37925, 19916, 20061, 16974, 12140, 26641, 5746, 48835, 8025, 19298, 33051, 10683, 34256, 2744, 17739, 10750, 35721, 34413, 30795, 32406, 1523, 3390, 49538, 11175, 42803, 37464, 36496, 29249, 35711, 4732, 46242, 36116, 27685, 25912, 24742, 37969, 2041, 40177, 35686, 49800, 44495, 13228, 4189, 37952, 40791, 23217, 24165, 39765, 40534, 27746, 35320, 14195, 22280, 44480, 41255, 30403, 12990, 6408, 9519, 48790, 300, 40281, 15144, 12060, 34685, 45713, 31343, 46000, 10241, 36141, 15522, 41342, 22770, 19977, 12387, 42648, 49666, 32377, 24555, 3480, 39273, 32153, 2470, 31361, 21886, 5118, 19918, 3193, 26536, 8800, 32013, 20526, 18489, 5715, 41999, 22279, 39145, 4777, 26773, 12877, 45953, 12399, 25034, 15922, 15314, 709, 4727, 27721, 12782, 36585, 39882, 12978, 6963, 37502, 40385, 46837, 17085, 8485, 24413, 9297, 20859, 27476, 39821, 30023, 48117, 5151, 6616, 32639, 17695, 44340, 22170, 28301, 48764, 483, 1009, 16327, 14228, 10498, 18053, 33042, 7653, 24610, 14675, 30110, 19463, 21711, 32499, 17504, 41661, 6081, 4776, 3610, 35259, 41644, 45951, 13761, 19811, 17016, 23414, 13300, 47294, 35771, 11288, 45558, 32899, 48951, 35360, 47593, 36173, 9348, 18184, 35616, 22297, 40968, 358, 39931, 27884, 36583, 9350, 13035, 29779, 47180, 34373, 23558, 37828, 46728, 34974, 13567, 17834, 20579, 20563, 5727, 9175, 14199, 22835, 1328, 12616, 30980, 39794, 13318, 21057, 36436, 10968, 44885, 25149, 16980, 13435, 41199, 7882, 44177, 35107, 15697, 31275, 34050, 43057, 29673, 47, 28112, 24885, 33811, 7106, 31191, 16326, 49068, 48735, 28497, 20212, 10807, 17092, 7298, 41488, 2537, 15977, 35348, 40452, 21442, 23496, 36492, 2205, 41405, 30765, 7194, 1789, 11548, 47127, 49686, 38745, 6133, 14946, 37137, 9408, 45193, 18661, 44766, 45023, 5824, 38063, 42694, 33218, 35230, 17981, 7449, 3488, 4620, 45252, 10512, 25921, 9333, 13278, 4471, 26449, 40515, 22250, 41542, 40231, 44758, 48169, 48676, 5889, 30454, 45367, 9740, 39729, 33932, 40661, 6802, 21587, 49956, 28814, 38971, 35718, 38022, 13934, 1542, 43135, 22459, 30287, 44005, 7877, 2719, 37488, 48873, 32028, 15621, 36710, 10398, 11641, 21063, 36700, 14439, 11884, 30396, 21577, 33518, 8440, 15888, 35309, 26287, 13042, 29501, 32057, 10083, 41925, 9954, 8819, 25516, 46481, 33531, 30108, 35448, 13837, 10651, 30239, 6412, 28173, 46733, 17206, 21131, 46216, 19439, 36006, 49450, 32705, 22511, 49106, 8881, 8627, 38244, 829, 17887, 5026, 33152, 44730, 9802, 6327, 39368, 38476, 29424, 29912, 22331, 46907, 29042, 11500, 16093, 4902, 41498, 36752, 27597, 21240, 17421, 26110, 2867, 23041, 1614, 43631, 33741, 44648, 20671, 23788, 20696, 47565, 38861, 33498, 11885, 1812, 2136, 35643, 49858, 10594, 19153, 13955, 46118, 16288, 6549, 35310, 2315, 23918, 49156, 29742, 10152, 7951, 18239, 41014, 12656, 41619, 17818, 17134, 41469, 3771, 26750, 5992, 2875, 39693, 13465, 6927, 39646, 24623, 11035, 32642, 28458, 44574, 2237, 8888, 5603, 2698, 29433, 18987, 31285, 40392, 38329, 2826, 11454, 40009, 11815, 8418, 1129, 22376, 24392, 5531, 33083, 45521, 46516, 18234, 11730, 12871, 31177, 38046, 2993, 41411, 31897, 18650, 2708, 28673, 43422, 16867, 13848, 42345, 4342, 40918, 41802, 30365, 32375, 8186, 36835, 31057, 48205, 7552, 6041, 18863, 36242, 5712, 7890, 46053, 48772, 49786, 31161, 45012, 11025, 9421, 11205, 603, 23027, 23963, 33443, 1969, 23083, 24434, 13393, 3772, 17828, 18487, 21909, 42541, 47737, 31825, 49306, 12237, 28237, 3875, 3758, 18531, 43043, 40732, 20892, 17664, 6596, 31016, 14578, 22562, 34914, 27772, 31414, 11183, 37005, 34822, 2376, 33717, 8011, 2947, 18769, 37904, 7049, 34886, 24262, 702, 1076, 36244, 315, 8067, 19249, 42882, 17543, 4465, 39506, 22008, 28121, 34771, 14942, 30704, 44409, 34835, 32451, 41747, 29848, 42744, 5797, 20203, 28964, 32555, 20531, 7313, 24597, 22620, 36890, 31868, 43440, 16573, 39897, 30817, 32963, 20401, 27906, 21969, 13502, 34000, 15854, 16284, 7671, 37133, 13552, 47681, 3679, 39235, 41998, 34465, 8370, 46141, 49233, 26711, 48976, 10784, 40792, 36951, 49896, 38442, 35759, 38209, 26613, 18393, 19782, 1834, 15154, 6910, 2141, 25642, 29643, 14330, 11628, 47322, 44234, 33049, 42708, 9846, 23695, 4847, 32043, 6855, 41578, 47804, 47327, 18286, 46374, 46825, 38984, 32358, 16808, 15937, 38557, 26559, 3043, 1769, 26453, 24757, 29861, 19140, 18497, 38951, 30574, 14047, 44153, 30606, 38679, 19837, 42141, 39614, 35581, 42604, 9111, 9304, 25802, 23202, 23526, 38360, 16308, 12450, 12546, 36633, 5896, 48798, 7487, 1510, 22768, 20337, 43233, 35323, 35919, 32075, 20371, 258, 26485, 27069, 8246, 27108, 39689, 43730, 27275, 36054, 21783, 4288, 47830, 3287, 36269, 40095, 37304, 36264, 10427, 49726, 30339, 39496, 7539, 32142, 11476, 35583, 30838, 32264, 10070, 37554, 39325, 13085, 37209, 44926, 40304, 49083, 17340, 8330, 12943, 22489, 32917, 25490, 22593, 49775, 2699, 2326, 2452, 44399, 40086, 15279, 42131, 80, 26327, 14155, 28312, 46399, 37173, 21326, 25633, 25664, 39526, 47823, 48849, 49298, 13931, 38825, 3615, 46349, 11492, 15957, 11359, 38040, 43565, 21655, 16405, 29866, 29028, 3365, 20920, 4630, 42445, 17920, 12118, 27826, 14161, 1554, 42153, 3461, 9783, 10011, 40888, 41384, 4950, 43052, 43382, 3190, 806, 49089, 35293, 35368, 47490, 35223, 19291, 44677, 18446, 4139, 8151, 43123, 36970, 2527, 46013, 2414, 38879, 34997, 15974, 20121, 42192, 12973, 49032, 8251, 4149, 20569, 13601, 24148, 37204, 29887, 48609, 33801, 15453, 229, 18410, 3888, 13750, 23063, 4954, 27559, 22861, 25688, 43551, 21913, 32371, 35271, 44976, 17024, 30862, 1772, 27735, 39972, 14558, 9479, 10452, 42558, 39651, 39865, 27786, 20505, 26029, 8029, 44232, 17058, 12391, 32250, 32686, 25504, 34517, 35205, 23256, 36762, 20144, 34243, 20184, 26154, 49742, 9973, 16157, 22577, 11458, 33511, 47705, 3385, 38066, 1449, 27544, 38097, 494, 17321, 19388, 10383, 8013, 22832, 7132, 29001, 3801, 36440, 7412, 47901, 20630, 28058, 3646, 9976, 5065, 42373, 9051, 49319, 10753, 4657, 4760, 28953, 23948, 20208, 2809, 2092, 25738, 37773, 21990, 18329, 24443, 10705, 6304, 49197, 39862, 45158, 35923, 5192, 14089, 28725, 1127, 2223, 33280, 38472, 22512, 13202, 35525, 1164, 9609, 45711, 46085, 42997, 16243, 35481, 12965, 29960, 7469, 16714, 5601, 31415, 45282, 48306, 36761, 8336, 15266, 16805, 41421, 2530, 46923, 11333, 8863, 6981, 34933, 29839, 8385, 44562, 342, 13700, 44707, 25062, 1100, 34579, 10558, 22484, 38626, 15470, 857, 30634, 13653, 12050, 35976, 10825, 1496, 6714, 45514, 49273, 39552, 46337, 22793, 33525, 14543, 48162, 21351, 12215, 22294, 38894, 46402, 15471, 45857, 5277, 3016, 23122, 24174, 14574, 36900, 9398, 24022, 48132, 17104, 43105, 33879, 46799, 20529, 24991, 30806, 36474, 33955, 38931, 24775, 13541, 11409, 21625, 7318, 9182, 41412, 22453, 8434, 15383, 29074, 776, 26642, 43243, 41013, 5945, 19566, 21835, 25138, 38829, 3870, 6324, 41853, 23995, 49762, 48410, 44481, 9343, 8210, 5097, 17698, 23884, 49691, 34317, 9982, 26044, 39211, 9145, 44191, 48377, 37697, 46529, 47848, 37513, 40922, 41951, 2447, 1546, 43576, 13446, 21274, 46838, 24667, 11477, 19871, 38006, 18187, 6669, 5053, 45631, 23986, 32524, 18998, 4672, 21299, 26849, 2627, 16635, 38880, 3486, 31022, 23885, 28824, 13914, 6492, 47462, 39166, 24906, 33007, 48952, 41945, 14962, 48585, 7355, 17018, 9489, 4294, 13928, 39272, 25933, 28423, 9357, 38897, 19544, 42056, 22560, 3457, 5445, 49240, 46515, 24801, 26564, 11929, 15305, 44704, 10044, 19449, 33100, 22565, 45275, 23348, 3863, 18222, 15856, 13918, 46862, 7839, 30964, 42351, 41597, 2565, 18887, 39482, 48834, 1895, 6169, 41158, 4350, 14993, 43402, 25649, 6619, 10506, 35272, 43776, 37187, 40668, 43430, 12815, 42455, 44980, 7946, 36240, 16418, 44576, 32113, 39778, 7128, 28811, 48814, 39158, 45192, 28457, 15778, 12241, 49900, 45933, 29569, 26462, 46712, 22413, 48390, 1316, 12837, 21277, 26372, 23992, 7906, 1916, 37644, 45038, 23189, 3084, 45778, 30459, 17863, 5479, 42970, 1461, 4151, 46880, 10005, 32813, 42501, 22245, 16705, 2781, 12821, 21739, 18366, 11970, 2324, 27064, 27361, 22919, 6198, 25492, 33238, 42365, 34116, 39773, 895, 26965, 38292, 32702, 1737, 10611, 19922, 17864, 11188, 41364, 12475, 25214, 48657, 27586, 23536, 16366, 39300, 35935, 12872, 11040, 23594, 9892, 24317, 48719, 26906, 21015, 19255, 14454, 31194, 48592, 969, 4772, 49839, 49157, 6309, 35875, 6961, 31146, 31344, 48909, 46742, 37668, 33133, 14419, 9166, 26609, 28698, 11103, 37966, 22278, 14494, 15996, 20624, 40558, 14344, 49299, 18324, 17184, 1030, 11938, 29012, 47998, 23094, 11534, 7551, 15397, 1700, 32230, 40216, 19381, 3650, 42086, 21524, 37584, 14340, 26106, 20929, 25256, 37300, 31254, 6674, 15127, 42783, 18474, 23942, 2412, 26472, 27115, 47196, 25986, 43845, 5017, 47819, 46424, 11028, 24177, 16787, 14230, 47683, 1553, 28523, 4835, 1856, 9914, 40643, 36554, 788, 7346, 13725, 25235, 47547, 28942, 4072, 28609, 47892, 36366, 38200, 11337, 25997, 34853, 8380, 21103, 46882, 39410, 27156, 32826, 11320, 9591, 36707, 39885, 40399, 14651, 2042, 37770, 38891, 14018, 41866, 17540, 21462, 35899, 4628, 21400, 13957, 3087, 13630, 8183, 35669, 46561, 1685, 42920, 42773, 49792, 44355, 45151, 8592, 7171, 7478, 36946, 44456, 36917, 28835, 34099, 4098, 5046, 21510, 869, 17441, 16495, 17067, 39175, 48426, 24124, 12647, 13254, 44663, 29010, 33318, 49079, 38012, 32843, 11724, 45700, 31626, 21017, 28162, 48346, 43018, 38992, 33978, 48028, 27963, 47475, 39543, 34172, 17672, 6767, 15953, 26907, 37429, 22748, 1160, 18520, 2307, 46411, 4934, 11293, 142, 48931, 31337, 26535, 40400, 48088, 12377, 23974, 40788, 35449, 46265, 20507, 39366, 46503, 5586, 46555, 28050, 32046, 11760, 25309, 18833, 26043, 14575, 2359, 44621, 26116, 29324, 27714, 47553, 42084, 43799, 11379, 37523, 16209, 25627, 41330, 15228, 21851, 6742, 10770, 8054, 29084, 18570, 40369, 42545, 8408, 44383, 18838, 801, 49015, 28214, 31542, 42650, 29337, 32685, 34011, 21315, 34496, 26087, 26928, 445, 49466, 1864, 19113, 39428, 21952, 43762, 33964, 446, 14924, 29322, 13302, 36624, 24402, 36145, 43722, 41601, 39665, 33033, 33387, 34682, 6782, 10843, 2162, 24081, 31078, 23382, 28587, 45380, 16661, 3551, 48907, 43742, 41831, 34934, 29502, 44585, 2738, 42411, 5218, 16851, 32139, 22456, 691, 47478, 43812, 17835, 24189, 7665, 23541, 31934, 40446, 35478, 20571, 49386, 43953, 6690, 12289, 15412, 26123, 11864, 31923, 41027, 10430, 12155, 22826, 47702, 2048, 45433, 11366, 13678, 30986, 31499, 1573, 46037, 28891, 9670, 5507, 22273, 1321, 21948, 9020, 24490, 1703, 30896, 35313, 32846, 6167, 19827, 22110, 12366, 26357, 42336, 37120, 17391, 15467, 35437, 9405, 25639, 7498, 21552, 7804, 42479, 7584, 44039, 22425, 30784, 34714, 28717, 28657, 3552, 16335, 8041, 15714, 22929, 20877, 26688, 28597, 6491, 20601, 47722, 20174, 2057, 46627, 42012, 8262, 5423, 5664, 1966, 31094, 41944, 24005, 46121, 1208, 11639, 41738, 14171, 41066, 18949, 26036, 1603, 42845, 12780, 38319, 38304, 19920, 18240, 43500, 47494, 43726, 24154, 17451, 14386, 16130, 3057, 27331, 30668, 31380, 15836, 6385, 8760, 41536, 37675, 40973, 42195, 26132, 3703, 27165, 7533, 19647, 32541, 40847, 17036, 16987, 25019, 49609, 24106, 7749, 28477, 32172, 45947, 3591, 22505, 28078, 13533, 35307, 1104, 34461, 27796, 14232, 27628, 37548, 36222, 12612, 26283, 40263, 14554, 16452, 19183, 49825, 17410, 49009, 25185, 49448, 44856, 583, 31603, 35016, 25684, 11727, 21727, 5062, 19497, 29187, 37765, 2944, 12016, 5541, 27222, 31103, 41334, 39500, 48928, 42492, 34984, 13204, 46596, 9429, 34768, 10101, 5520, 21527, 48638, 24071, 12386, 4481, 40370, 43040, 1499, 42481, 13330, 47217, 40764, 30886, 17655, 18259, 27904, 7814, 7615, 14122, 41134, 31141, 49500, 48561, 15246, 34987, 31712, 7063, 37964, 33874, 47666, 8918, 35889, 4827, 34742, 6351, 32682, 16864, 10981, 8286, 28529, 38126, 11540, 41428, 30213, 48999, 19221, 29201, 10492, 11894, 42252, 36351, 31978, 37163, 17897, 40365, 8101, 38048, 19780, 42752, 101, 27641, 19514, 33642, 25103, 16360, 45236, 40335, 4117, 19799, 38377, 29950, 2739, 18499, 33043, 41569, 36036, 30573, 3575, 18896, 25882, 26336, 5678, 46002, 6319, 36051, 37662, 11653, 9283, 23253, 25254, 3568, 41117, 21402, 26525, 42633, 28157, 26862, 25683, 39980, 7153, 32423, 12904, 845, 8420, 24192, 45362, 8599, 47942, 30995, 44913, 9311, 6306, 46500, 49117, 31402, 33980, 7075, 16583, 44950, 45931, 11389, 44408, 45075, 20034, 29460, 7789, 36812, 48402, 15224, 12174, 7234, 8381, 19375, 45415, 33159, 12639, 43701, 3524, 9647, 24276, 21501, 20638, 46962, 48331, 7593, 4439, 23218, 39321, 10293, 47812, 48144, 20007, 37967, 49444, 44636, 35994, 9163, 42074, 25541, 25221, 6135, 39604, 6590, 22660, 43707, 17195, 40326, 13443, 10254, 8224, 42827, 24305, 7123, 41815, 23807, 25825, 48248, 25055, 6994, 19913, 27118, 32881, 30318, 45382, 27876, 48946, 11271, 25006, 31913, 27938, 36781, 44631, 40511, 22467, 12552, 12105, 46459, 35071, 39575, 16619, 40863, 37399, 39071, 2181, 24565, 48170, 49054, 28864, 25996, 39850, 12342, 49632, 27418, 17821, 47603, 35245, 18889, 49807, 7924, 20431, 36548, 1965, 11655, 20425, 25705, 42865, 21536, 17661, 47138, 16740, 46659, 40690, 19872, 16363, 46605, 44800, 34225, 23266, 32607, 27297, 6482, 12449, 15876, 39751, 19649, 33375, 44192, 45850, 865, 44263, 34439, 23306, 46841, 47394, 21, 6905, 15341, 39644, 36664, 37215, 20465, 7931, 38100, 47902, 45757, 13830, 14485, 32006, 39822, 14527, 2903, 7500, 31383, 6635, 31974, 44124, 24100, 10244, 36140, 19881, 32304, 11105, 14297, 13971, 5592, 29011, 32054, 29313, 12304, 10193, 28513, 19787, 31460, 39024, 47306, 29780, 8520, 27433, 35442, 47963, 26064, 9970, 19387, 45646, 43456, 12953, 8356, 17650, 28983, 39073, 4836, 45351, 49222, 25772, 30653, 46347, 8193, 30753, 43850, 21116, 1070, 26859, 27831, 23372, 8656, 3125, 19126, 46812, 40155, 8606, 6945, 37175, 32725, 1124, 4346, 29015, 40165, 10931, 22481, 28773, 47132, 20496, 27605, 717, 12428, 12111, 45667, 10441, 45454, 40160, 2559, 37804, 40670, 45502, 43318, 41713, 48601, 1528, 7426, 43971, 9393, 30219, 29654, 38317, 22548, 41545, 48880, 24803, 7230, 25008, 2404, 49366, 22460, 26556, 20963, 20534, 32986, 49574, 12039, 15129, 40066, 35375, 8030, 21468, 2197, 11736, 8822, 41845, 30754, 29662, 36161, 36000, 23261, 44530, 36567, 1658, 23145, 40129, 41734, 46157, 16646, 20080, 10788, 4737, 6208, 14368, 27658, 49227, 26716, 31178, 19902, 29200, 8028, 15941, 23913, 24112, 48846, 5106, 40506, 35154, 42551, 3956, 36728, 5915, 7138, 31204, 27556, 20261, 48243, 25077, 28020, 41527, 20413, 29488, 42321, 11324, 30960, 23498, 34486, 17658, 42474, 47146, 25943, 48494, 9332, 159, 17768, 17836, 47788, 14685, 46443, 38215, 6868, 19352, 7307, 34197, 11714, 48768, 809, 48131, 43411, 13826, 25277, 38887, 20961, 33635, 11680, 37510, 10752, 35960, 1534, 36503, 8122, 21193, 3997, 32517, 9842, 5147, 7680, 33952, 40914, 39640, 49979, 37105, 24551, 38449, 41715, 24518, 17096, 33833, 32085, 9720, 23048, 36211, 29082, 7492, 7121, 24922, 21567, 37110, 33828, 41673, 10929, 48183, 33917, 17578, 27759, 25950, 14568, 17529, 2982, 22517, 7997, 29567, 32557, 17803, 31740, 27263, 22905, 35463, 24598, 3289, 14032, 9006, 3927, 13593, 11764, 27096, 30347, 1286, 34159, 15145, 7681, 16401, 46958, 17841, 21207, 16322, 27485, 6462, 1556, 27077, 42670, 16946, 9760, 32416, 5321, 47970, 15122, 7107, 23239, 38999, 23168, 37912, 45901, 47075, 10439, 21882, 10883, 846, 11976, 5856, 31437, 37236, 287, 2154, 22171, 14091, 3194, 41182, 35102, 2348, 8158, 9334, 43606, 22542, 22161, 6186, 43733, 3100, 17322, 33427, 1845, 17641, 7460, 19727, 4542, 5823, 34185, 41493, 43313, 29810, 49178, 48186, 45752, 43349, 36969, 34204, 8285, 20447, 30432, 30452, 23114, 48157, 42548, 1252, 18862, 6404, 6883, 41892, 43784, 17567, 26558, 805, 14315, 47918, 39634, 46110, 36599, 43752, 45057, 7999, 18865, 10918, 46155, 6490, 25073, 17062, 36870, 1785, 29865, 42657, 26261, 13297, 34061, 4146, 15251, 46425, 19245, 37812, 37906, 42853, 23417, 25667, 35427, 10857, 35629, 37546, 33463, 1202, 37669, 20281, 44865, 23112, 47210, 15226, 41144, 39924, 19847, 22794, 47526, 4329, 36930, 48118, 12500, 10618, 41372, 638, 15858, 38649, 34155, 2782, 31400, 45152, 9944, 31940, 13793, 14422, 21549, 11498, 49463, 37640, 7224, 31013, 3134, 49170, 334, 1128, 32825, 9908, 44103, 21898, 6732, 16013, 10993, 14125, 30933, 47586, 6585, 30683, 16345, 43533, 41871, 19422, 38521, 15108, 36159, 7220, 31632, 18442, 11079, 15595, 38429, 11617, 38147, 31731, 42508, 1057, 49944, 22125, 6574, 38994, 18787, 33131, 26183, 3429, 37445, 12216, 23378, 39420, 19795, 28253, 14491, 4166, 384, 31199, 24301, 32325, 32312, 23859, 27246, 9024, 27920, 26557, 14706, 48040, 36643, 15614, 5744, 45217, 31907, 14225, 29004, 24606, 20329, 21606, 40314, 3818, 46682, 25958, 14108, 4745, 10809, 3340, 20091, 33267, 13259, 48039, 20820, 35697, 37176, 22244, 45026, 45948, 44152, 29213, 16449, 42496, 20151, 1351, 7493, 23295, 6602, 19327, 37657, 39461, 31698, 22695, 33353, 13907, 10320, 30461, 12528, 11291, 48134, 2312, 13686, 2930, 39910, 9574, 40249, 39384, 11449, 46801, 41992, 27013, 5741, 2353, 22891, 30270, 35557, 33721, 16791, 36216, 48761, 25471, 33779, 37924, 11447, 30479, 40869, 29464, 48019, 36448, 17243, 20691, 25219, 4349, 27742, 14269, 34606, 49544, 34889, 35555, 20632, 11067, 17904, 31676, 48007, 4179, 24751, 12370, 23365, 5006, 48830, 13530, 4475, 20849, 40954, 30113, 2665, 1555, 12598, 32134, 4405, 29561, 38432, 22223, 28563, 15872, 29768, 36, 922, 46437, 42408, 15247, 34397, 34999, 32936, 9600, 30015, 25520, 35398, 24073, 40756, 22028, 5800, 32844, 38364, 4437, 16780, 28984, 29273, 23475, 46886, 1271, 32938, 15335, 37408, 21962, 47467, 32160, 24961, 27967, 3472, 20339, 6930, 43633, 12147, 9345, 32596, 15640, 43034, 19080, 28034, 41725, 33168, 9100, 18638, 19895, 41658, 49958, 43237, 34184, 47840, 23735, 24903, 19839, 19589, 21749, 26626, 4268, 25545, 6108, 46056, 10468, 24193, 25359, 5942, 35128, 40877, 25246, 28574, 7567, 36772, 15829, 12882, 27020, 21517, 17785, 37161, 30708, 26770, 48957, 27114, 16438, 9968, 28135, 16656, 44318, 25257, 4984, 38684, 46604, 21640, 25527, 42028, 7651, 26202, 43464, 3728, 1358, 5838, 19025, 2198, 45854, 48376, 42949, 20163, 11419, 6557, 27475, 5183, 11211, 18452, 1109, 16522, 37415, 14289, 19246, 18679, 47717, 22664, 6618, 26005, 23401, 6902, 18109, 34407, 17337, 44323, 6511, 45389, 9305, 27766, 17455, 9794, 35083, 20524, 35026, 33560, 8876, 41353, 20784, 48524, 32261, 33653, 207, 15555, 11969, 20577, 46432, 4428, 47439, 3328, 43126, 6787, 45456, 29705, 24384, 32297, 49384, 39609, 15080, 40127, 13091, 24522, 8761, 14779, 38764, 12776, 46094, 14817, 6607, 12786, 46653, 44859, 41213, 20215, 12971, 39151, 24330, 6684, 46688, 39135, 19465, 24099, 36647, 19875, 740, 995, 34170, 3756, 47502, 35913, 367, 12211, 34452, 45670, 4994, 36676, 45908, 49790, 47008, 36738, 3813, 25686, 35292, 27250, 18348, 47838, 38193, 31081, 20448, 850, 12517, 44957, 4558, 6284, 48062, 25184, 6185, 28067, 9, 8714, 30013, 40097, 7200, 35998, 31754, 38706, 46423, 28472, 49618, 10653, 23068, 3052, 48993, 28731, 29215, 5473, 12870, 40611, 331, 4310, 41323, 46466, 47866, 19717, 23430, 25765, 36476, 27432, 40726, 7812, 24896, 4266, 12956, 45508, 23322, 12642, 22209, 16827, 36320, 37410, 46757, 49424, 42737, 19412, 46433, 30737, 7122, 45634, 20917, 44093, 11858, 28592, 18408, 15284, 14702, 16411, 5129, 15799, 23465, 45082, 49819, 45632, 6812, 13688, 14030, 46919, 14968, 43204, 35428, 3248, 32914, 20704, 14751, 32504, 5980, 26022, 34703, 40737, 49223, 2082, 7367, 31346, 4472, 14709, 4243, 34851, 9394, 16983, 5478, 47554, 24562, 30880, 38087, 35359, 10948, 31404, 5354, 7205, 32939, 19414, 15361, 33814, 23590, 17912, 31134, 41389, 47098, 18283, 10527, 5545, 32143, 16680, 25384, 48912, 6199, 12595, 29165, 32923, 36800, 15175, 5966, 11902, 45467, 15493, 43827, 11568, 43843, 30338, 2785, 27209, 20326, 31567, 8943, 34623, 35298, 46205, 5086, 730, 2279, 36948, 23622, 12969, 36230, 8808, 20289, 22568, 3201, 21769, 35832, 49408, 19088, 10125, 44893, 3109, 33358, 29109, 3550, 24634, 31908, 18462, 18089, 4007, 1059, 37311, 46939, 6402, 5733, 15010, 25570, 38400, 44173, 6872, 941, 15739, 1002, 16932, 24560, 6493, 33972, 476, 13471, 45066, 44819, 16273, 10501, 13253, 2083, 19808, 35032, 6162, 20639, 10949, 203, 1938, 10066, 42176, 992, 33169, 18186, 11836, 34055, 44144, 28996, 38903, 23443, 34689, 19578, 4720, 30687, 21373, 34978, 20111, 27203, 36066, 14986, 41229, 34649, 24135, 45319, 9624, 15345, 44252, 47049, 16364, 45783, 7932, 47933, 25218, 6458, 35124, 370, 3188, 42757, 22368, 4020, 18147, 23326, 39289, 16746, 20139, 8781, 24869, 25547, 39777, 29021, 8000, 38699, 31527, 10999, 39140, 10310, 20330, 2132, 39919, 13953, 45590, 43573, 28149, 17565, 38275, 1426, 10960, 792, 37973, 48452, 28819, 31366, 33944, 1196, 18647, 14014, 10137, 20648, 6430, 2931, 30060, 44898, 42037, 48540, 14187, 46308, 37475, 27734, 35215, 28330, 20204, 9912, 31242, 32098, 20583, 13581, 15819, 1345, 18006, 9152, 20378, 26544, 4829, 10488, 15210, 21147, 14580, 15448, 36043, 36852, 47250, 33210, 4010, 25934, 27761, 48762, 2386, 36822, 39013, 5610, 44745, 9173, 27993, 5918, 29177, 13602, 26, 6637, 3565, 39789, 45117, 30192, 41478, 1055, 33262, 25307, 22253, 8133, 45471, 33329, 6649, 40007, 43385, 27270, 11743, 44313, 17505, 7802, 21991, 35772, 25885, 27090, 42370, 37500, 11434, 36609, 41012, 20152, 30058, 6556, 2165, 18755, 12096, 35246, 38229, 30611, 46371, 1041, 2270, 29923, 25535, 1655, 42417, 27525, 25324, 20685, 4128, 28608, 18858, 3110, 5914, 34756, 38761, 33600, 3792, 12853, 18969, 2164, 42766, 6229, 41306, 10135, 19061, 16164, 16526, 43336, 48409, 26302, 1405, 15388, 2137, 26399, 44029, 15156, 44657, 24031, 44673, 10565, 39554, 44973, 6263, 18798, 44507, 13053, 42646, 42585, 36422, 18373, 174, 37631, 2254, 4855, 13518, 26160, 9338, 29263, 49492, 7474, 3105, 20721, 31649, 7667, 44635, 14936, 33709, 9183, 4908, 3763, 18371, 19455, 47219, 12045, 20017, 8467, 34501, 44390, 4435, 25443, 49599, 36157, 33345, 3302, 22406, 18412, 22135, 6837, 14920, 8302, 40353, 27698, 32527, 15083, 26554, 15202, 19117, 36527, 26260, 19781, 3218, 21459, 17098, 1846, 31886, 395, 49081, 41394, 18362, 46354, 47897, 3654, 9073, 39101, 12988, 43472, 2130, 31295, 24779, 2432, 44139, 4530, 20210, 13590, 49190, 955, 2770, 47410, 40950, 43690, 36431, 2025, 8598, 45128, 39375, 15682, 5859, 16907, 28373, 28631, 28331, 2518, 3571, 20131, 22855, 28712, 31065, 49983, 36725, 24460, 43254, 40378, 33101, 7253, 42187, 5008, 3762, 41021, 41521, 16604, 44120, 44987, 18389, 39021, 37297, 13396, 41694, 3000, 19738, 41937, 15217, 42134, 39341, 10414, 9752, 28787, 44802, 22231, 3172, 22507, 45402, 48233, 12758, 34801, 43438, 7501, 29498, 46590, 20397, 32732, 4963, 2425, 38702, 597, 47100, 21703, 15421, 29583, 31936, 15877, 33041, 4674, 13061, 40404, 9298, 42682, 14623, 41159, 31910, 5876, 24733, 15300, 27317, 27652, 47067, 49970, 26689, 29982, 11531, 33346, 20196, 30774, 43257, 7125, 40532, 4197, 24842, 19864, 30809, 38673, 2443, 14373, 43065, 16904, 31179, 8635, 10942, 5023, 45789, 41917, 40634, 29936, 19060, 23270, 25028, 40712, 11055, 43836, 23483, 28669, 26813, 41369, 20234, 34498, 10731, 26726, 27441, 13235, 4087, 26189, 45928, 9995, 7987, 34661, 19617, 29684, 25378, 16538, 3447, 48722, 7432, 39979, 42129, 44376, 18486, 22049, 10255, 29523, 33092, 48808, 17053, 16871, 21574, 20301, 28209, 10341, 6151, 2766, 47973, 49741, 26407, 15411, 31150, 13001, 41589, 46215, 33582, 22011, 46231, 7566, 24871, 16928, 23761, 24047, 39194, 23461, 2986, 150, 27233, 46226, 19752, 43981, 10454, 3514, 22523, 39950, 24092, 14237, 26883, 35009, 34379, 9008, 43704, 37180, 31535, 16817, 39100, 38982, 20965, 32320, 42930, 2648, 48262, 46229, 10192, 36961, 21826, 16427, 23314, 47313, 17497, 48443, 8629, 16731, 34330, 38, 40826, 23824, 36212, 36226, 31975, 49692, 19750, 10557, 19929, 11386, 34590, 15234, 4422, 5400, 12750, 16154, 9107, 25561, 4799, 32672, 6790, 20033, 49443, 22105, 20932, 27304, 17446, 47234, 39681, 30476, 15818, 39659, 21864, 43841, 7765, 17930, 24065, 19276, 42914, 8739, 23690, 43497, 23228, 14239, 49602, 9930, 21744, 25074, 33691, 25745, 9897, 13313, 10189, 33940, 37998, 22913, 28361, 5319, 26904, 2375, 31861, 36926, 44354, 32794, 12316, 8786, 21122, 46023, 33098, 45897, 46817, 39187, 13612, 41137, 24364, 35770, 43767, 1963, 3242, 10595, 45053, 34354, 39374, 18356, 18942, 23977, 46417, 24208, 13862, 11578, 39150, 32404, 3843, 21256, 16536, 46805, 785, 32145, 9710, 48052, 16547, 49142, 30115, 2562, 22007, 44142, 35937, 4174, 22850, 44110, 34581, 1539, 26161, 36124, 13661, 22916, 35769, 32695, 16627, 13595, 29855, 49773, 15444, 18684, 45479, 32583, 18233, 18469, 44429, 33177, 6466, 33371, 24958, 30983, 36087, 13560, 38383, 17430, 19496, 39129, 43978, 18180, 39438, 24749, 34014, 19447, 40651, 46697, 43832, 28356, 35790, 7532, 32443, 38338, 10518, 1892, 21652, 14031, 45816, 1839, 46081, 26097, 27620, 39423, 10017, 47330, 10619, 15169, 16837, 1257, 23553, 6207, 46493, 44868, 11199, 12454, 41782, 3320, 377, 5407, 22030, 35204, 25211, 43922, 10182, 36489, 24618, 9034, 8161, 9841, 12952, 35704, 43462, 17440, 9228, 8288, 4915, 6936, 30779, 14536, 32052, 43968, 23715, 28083, 3546, 34545, 22922, 517, 1841, 36979, 25215, 38504, 34361, 18673, 10209, 27136, 17074, 32509, 37156, 7771, 30170, 38445, 41053, 1710, 25726, 16796, 18662, 49922, 20522, 4414, 32808, 29793, 39355, 17214, 37769, 4402, 5209, 24571, 14234, 12255, 27413, 37095, 34492, 7228, 48629, 21022, 29247, 10177, 20410, 11387, 15265, 18814, 27351, 25253, 45641, 14107, 37417, 9830, 38945, 12601, 24705, 27212, 36605, 42880, 13857, 33409, 2668, 8422, 16339, 1723, 37271, 33393, 13941, 4392, 14938, 26111, 44628, 49668, 23250, 27012, 34741, 5221, 19771, 17631, 5389, 44808, 30288, 7235, 45732, 44127, 31503, 5430, 46571, 28488, 11234, 22662, 949, 15826, 23376, 12332, 46745, 21250, 13089, 1823, 23278, 23380, 30022, 20346, 8722, 26624, 314, 7161, 1074, 38444, 3371, 12225, 3617, 37263, 22364, 14264, 4388, 48045, 16231, 24077, 2521, 18506, 42258, 32108, 33484, 40577, 8162, 8864, 35141, 43013, 46976, 39399, 41446, 12886, 15641, 29139, 38246, 44897, 6030, 49600, 6729, 40384, 35144, 11763, 18651, 684, 49975, 9120, 27254, 15138, 34297, 29997, 8880, 5539, 14590, 36828, 37863, 42825, 13082, 26323, 37370, 10722, 11011, 18993, 45542, 91, 12673, 47062, 20345, 40603, 16421, 41351, 20968, 24669, 49146, 9904, 18771, 42654, 9291, 25194, 38127, 13167, 28738, 6045, 25315, 37135, 22865, 5072, 25716, 7869, 18584, 15016, 25179, 19631, 878, 14253, 20714, 4921, 74, 5007, 45625, 47541, 38552, 10870, 24817, 9485, 45395, 1962, 36709, 36543, 26009, 59, 22851, 33810, 8153, 26797, 25273, 45250, 10814, 32400, 15392, 3081, 13221, 40232, 36414, 12440, 37910, 9927, 27152, 31560, 11668, 6394, 6584, 36219, 21672, 35296, 16190, 30204, 169, 4531, 48368, 5128, 17978, 34047, 12618, 27585, 49582, 28091, 1958, 42806, 21287, 7603, 15372, 32219, 10508, 19433, 21347, 19726, 15706, 37453, 15642, 27619, 18127, 41461, 33546, 44943, 9792, 9667, 11257, 45175, 44543, 20631, 30756, 5553, 5963, 46196, 23862, 550, 2383, 5455, 47982, 21921, 6724, 23935, 21731, 35040, 13811, 30866, 34901, 21697, 43877, 8978, 40078, 25640, 861, 6089, 20032, 49619, 28437, 32980, 4302, 20067, 7086, 45921, 30789, 34658, 20058, 21551, 43487, 49325, 47654, 22143, 10329, 5725, 19068, 4089, 46496, 8259, 34710, 37809, 31797, 40433, 38648, 19830, 38956, 49940, 33789, 10967, 40457, 16754, 49563, 29478, 34360, 5848, 4308, 29038, 31463, 19344, 47292, 17926, 141, 17814, 44419, 13584, 49835, 4336, 48285, 22979, 14730, 44944, 34479, 31544, 16295, 2892, 11632, 20143, 11294, 14972, 19093, 11344, 41914, 15278, 43737, 41910, 36425, 27210, 23120, 12013, 32649, 6014, 26690, 44322, 45439, 11809, 37756, 28308, 46729, 5110, 1025, 8680, 13019, 6753, 35101, 35092, 37167, 14118, 7389, 41511, 39616, 42382, 8947, 28075, 38149, 20367, 22868, 15417, 13205, 17144, 25983, 29701, 37421, 6847, 49430, 33337, 8711, 49499, 34029, 39641, 14941, 15753, 17879, 42590, 36604, 19075, 26210, 34510, 36685, 25676, 41872, 35836, 6071, 23702, 24949, 43262, 30424, 34806, 1803, 41285, 43598, 42738, 33355, 3785, 10143, 8179, 20520, 36714, 18111, 9737, 34146, 48058, 38171, 38609, 3910, 46062, 43955, 20271, 45137, 2505, 8962, 36113, 6980, 13986, 11512, 46204, 6332, 17124, 11353, 40891, 42011, 28419, 31406, 31449, 39533, 20117, 34980, 48536, 20194, 15882, 32389, 38614, 40907, 30059, 22463, 21053, 41705, 15603, 32128, 30490, 9909, 21239, 48200, 25058, 44550, 4912, 41594, 6555, 11998, 32350, 18335, 28792, 47413, 13013, 14313, 41102, 41269, 35472, 45310, 43428, 41514, 20760, 17300, 46160, 30848, 28772, 29449, 9005, 25380, 13925, 22634, 34160, 49280, 1363, 35163, 38485, 21724, 16341, 1150, 30361, 9856, 43562, 17251, 18954, 5492, 43017, 13329, 40584, 37057, 34042, 25773, 25812, 39599, 15321, 16228, 13463, 27021, 22377, 49336, 45216, 17051, 7837, 27779, 14526, 39294, 25953, 39898, 36980, 36601, 49822, 37939, 49832, 11480, 3351, 33275, 774, 39165, 31788, 10587, 34647, 29255, 2865, 17047, 44267, 11052, 27662, 29467, 17660, 40362, 11544, 2594, 33925, 37109, 5799, 25663, 42999, 1487, 8986, 39761, 629, 10322, 9248, 23018, 48326, 37217, 9656, 41154, 19312, 1897, 8349, 13062, 43744, 15523, 10186, 1098, 1427, 12076, 19613, 37733, 41540, 42223, 46950, 1281, 1511, 26964, 47044, 39903, 41952, 44381, 5080, 47950, 24868, 21085, 7909, 17381, 13371, 27298, 26939, 14820, 11236, 5113, 4515, 33976, 36779, 17939, 253, 39, 36809, 3026, 15298, 17557, 46468, 47801, 47204, 13813, 32774, 36511, 17, 7835, 13991, 32998, 15954, 3807, 26126, 25971, 27235, 3787, 3864, 30975, 33915, 31844, 41271, 4449, 23389, 11758, 27138, 4177, 48315, 34490, 7893, 24337, 33422, 9926, 3594, 27274, 21415, 7872, 10463, 20528, 42071, 39313, 15053, 47518, 33612, 33031, 17003, 23980, 49713, 14647, 41918, 24726, 333, 6079, 5475, 37562, 12329, 39171, 2581, 9300, 39941, 25769, 7517, 6507, 36077, 35500, 41497, 8846, 41116, 28155, 16586, 9865, 11370, 2168, 21368, 10321, 47851, 5242, 30159, 8139, 22809, 14735, 44047, 23700, 639, 20625, 43735, 26436, 34005, 46182, 8503, 43283, 43328, 6200, 34244, 37080, 43800, 10021, 12145, 38093, 39608, 15741, 34967, 9943, 6595, 4073, 10304, 36973, 6256, 7485, 22071, 19229, 7689, 20390, 5450, 28242, 9293, 26721, 7719, 33894, 27683, 48063, 5425, 11556, 11026, 15311, 39921, 36743, 17155, 11805, 43072, 46286, 37162, 34294, 31479, 22923, 14794, 48867, 7309, 27208, 32222, 36477, 20269, 32155, 31602, 29260, 33903, 24611, 4887, 46977, 30571, 39871, 44233, 38068, 15659, 46136, 30868, 38781, 28704, 39989, 28556, 39074, 6758, 15844, 19518, 26408, 17572, 6070, 8507, 40624, 19187, 39852, 31912, 29484, 28131, 16869, 26707, 3177, 32293, 47997, 21818, 16119, 30386, 22216, 22411, 12425, 18188, 2606, 13328, 5598, 28028, 8164, 10048, 17831, 49840, 18619, 31900, 8916, 30097, 49131, 48005, 32392, 12278, 32614, 21055, 38942, 44768, 26539, 39398, 37414, 26675, 241, 22239, 4083, 16502, 26573, 8088, 26224, 19049, 16296, 35549, 26253, 38976, 17614, 3178, 42647, 33428, 197, 43110, 18449, 49646, 49770, 13913, 28029, 11564, 47131, 34536, 35024, 49701, 37357, 21578, 78, 20488, 23197, 48686, 20344, 2011, 49982, 35931, 46262, 4876, 41016, 25713, 22700, 13824, 6540, 43626, 41486, 11855, 8645, 35715, 33607, 48507, 29834, 12113, 2501, 46568, 32449, 19427, 13458, 38634, 37785, 38095, 44953, 14148, 43490, 40985, 10745, 28055, 26974, 12798, 7180, 7928, 13733, 37425, 13170, 6658, 8105, 1121, 28839, 17414, 23922, 26244, 9632, 45209, 27880, 22778, 20770, 6348, 24696, 14674, 251, 48614, 3003, 2174, 6330, 29397, 39130, 40054, 266, 26876, 37091, 12558, 29520, 36518, 32520, 43751, 37983, 35794, 7467, 7213, 39163, 8266, 21420, 36745, 9817, 47736, 30624, 6849, 18169, 40073, 29442, 1608, 1879, 20882, 15834, 46855, 24348, 15057, 9128, 479, 48742, 30947, 45191, 4569, 22994, 35804, 37861, 11120, 22193, 4669, 29979, 28316, 21728, 48097, 29395, 43352, 23409, 38085, 39152, 7004, 13247, 27702, 11231, 44020, 998, 10749, 24017, 9222, 1961, 21827, 33236, 23688, 8056, 44513, 6496, 25424, 11364, 22933, 32405, 4796, 16950, 3220, 22251, 11047, 41108, 11339, 46325, 10634, 38620, 45249, 20868, 36074, 46657, 41826, 26665, 7519, 26934, 43630, 23033, 46198, 35541, 46815, 9052, 5190, 31148, 24666, 3376, 18072, 48506, 46594, 3286, 24538, 18148, 8974, 6405, 33, 34345, 5578, 40996, 28991, 25687, 43493, 31633, 8649, 23763, 9700, 16432, 9164, 35130, 29050, 42189, 42801, 4110, 28109, 47523, 17041, 21914, 40058, 36588, 24847, 45568, 21686, 46295, 4581, 39868, 11868, 48572, 37982, 41168, 46352, 37223, 1735, 38647, 30772, 2876, 45379, 8386, 9040, 21070, 27753, 4361, 49918, 38652, 7753, 17545, 35459, 17478, 49481, 14703, 2127, 9612, 40226, 45091, 41349, 43720, 44276, 11874, 9570, 36027, 17496, 4124, 6060, 41057, 40307, 12032, 6061, 19853, 17369, 33916, 45896, 24704, 30541, 17365, 11192, 34437, 34952, 23136, 32215, 39287, 43773, 29607, 48543, 2723, 12190, 3391, 24652, 29439, 21712, 16722, 41020, 31198, 12811, 30122, 9185, 9399, 19005, 10534, 21687, 42198, 4025, 17164, 49140, 37753, 22842, 30266, 37776, 7427, 10746, 34281, 23996, 26900, 11596, 16271, 5260, 42206, 33526, 44455, 24358, 29685, 7439, 19673, 4221, 36795, 32021, 7065, 1815, 9129, 33008, 26482, 10462, 42522, 36990, 47684, 23065, 9613, 20255, 49934, 10869, 25706, 33880, 22555, 46109, 1778, 8738, 3475, 40839, 37817, 31440, 9371, 17385, 37700, 19607, 5870, 42233, 11357, 42837, 6783, 42787, 35595, 22761, 42122, 39108, 685, 22866, 24036, 5705, 21366, 22226, 37965, 47284, 25923, 23286, 47915, 29423, 25673, 12042, 47643, 35754, 20335, 23589, 27467, 19820, 35007, 10937, 24335, 1888, 17137, 8255, 37194, 11307, 42354, 22420, 44896, 21174, 29692, 18867, 1696, 1048, 36275, 41035, 20593, 16703, 47741, 7142, 8104, 45691, 9564, 16759, 26912, 23857, 45914, 44084, 19099, 25259, 35229, 24727, 36026, 9060, 45754, 35532, 34334, 49044, 22025, 40587, 21873, 35287, 16628, 31606, 33914, 30332, 26575, 43295, 45909, 27540, 18970, 14800, 33876, 4102, 33601, 21736, 25081, 13094, 8908, 25947, 46989, 33841, 6913, 8988, 5493, 38390, 11623, 46542, 13873, 25281, 22611, 49368, 22914, 45552, 27644, 20049, 6180, 13186, 43926, 28388, 24524, 24900, 44752, 1615, 1813, 5038, 2705, 6485, 47139, 26929, 2363, 29525, 22230, 11074, 22438, 22018, 42849, 17823, 42342, 30841, 17483, 15683, 47517, 27946, 36182, 930, 14235, 41737, 18011, 40665, 38092, 45323, 46255, 23231, 32525, 40591, 2515, 36326, 39451, 31431, 40981, 20325, 48143, 13005, 35432, 40510, 20870, 48807, 47738, 4173, 41178, 22202, 44450, 41878, 39705, 29613, 30499, 1870, 26892, 33947, 12896, 5285, 11125, 9000, 1623, 26602, 42285, 6432, 16263, 18523, 37123, 17686, 44465, 35457, 15152, 1968, 29353, 43170, 49954, 16463, 14104, 21252, 30917, 20409, 34060, 48008, 33408, 764, 572, 25690, 8784, 36764, 20136, 20412, 49575, 34819, 20120, 13803, 33666, 4756, 37923, 10059, 15307, 45144, 20274, 47232, 6339, 19711, 15737, 42729, 16220, 8487, 42716, 27631, 36793, 10865, 18918, 26584, 30326, 1904, 45712, 8447, 45239, 36437, 24067, 11116, 43627, 16222, 30719, 2069, 2580, 24241, 10134, 38242, 18434, 47534, 25232, 4384, 14726, 6720, 42967, 33215, 28002, 5187, 15339, 14244, 22343, 46663, 1826, 20871, 6785, 18384, 6770, 27897, 43923, 21041, 25672, 21194, 40550, 35563, 17299, 10728, 38418, 6243, 28797, 9750, 44473, 21307, 26706, 3688, 39752, 28200, 27531, 40553, 32119, 21389, 29161, 18734, 45512, 34182, 25231, 14789, 5815, 14388, 33749, 2710, 46528, 10262, 13385, 47147, 27206, 12132, 38708, 41659, 21629, 14879, 29098, 22133, 6591, 15112, 8046, 3538, 46011, 35474, 25941, 4400, 8732, 15018, 44563, 1457, 19532, 44790, 34350, 43033, 37345, 8279, 17801, 18304, 42419, 38712, 27489, 43147, 27062, 2225, 25113, 22673, 16244, 25781, 30156, 39177, 16961, 26717, 6983, 9550, 22173, 19952, 35304, 30911, 49138, 8834, 22203, 42319, 22949, 36032, 3176, 22144, 21405, 3872, 20306, 40769, 46021, 13987, 30474, 22284, 16772, 49586, 40116, 19704, 44040, 38386, 46276, 18403, 8915, 37004, 14747, 30341, 1022, 23309, 6056, 41056, 32789, 6168, 7676, 39573, 37602, 844, 41216, 2123, 26631, 5042, 47622, 9544, 24108, 12006, 49154, 36428, 45333, 30020, 11878, 27302, 27647, 1712, 34227, 34298, 9713, 44641, 1385, 9061, 1158, 23076, 17725, 34556, 3533, 42695, 3393, 16636, 46814, 47300, 32799, 42795, 32179, 32120, 36740, 49824, 2911, 38794, 32024, 42375, 45598, 27659, 40108, 41107, 34895, 26830, 30225, 3556, 2976, 17193, 11757, 35868, 32722, 33369, 36096, 48433, 15744, 41665, 39036, 49685, 38103, 26329, 4219, 29629, 35429, 9724, 28013, 4103, 30358, 30037, 1284, 31167, 48780, 31060, 158, 21946, 30884, 43391, 12522, 23823, 31476, 38077, 21171, 41286, 29528, 27014, 12282, 39576, 12591, 18034, 12160, 1863, 31393, 10593, 4395, 48338, 12921, 48876, 17608, 29947, 47374, 46644, 33863, 38526, 13453, 45139, 47573, 33796, 10296, 31505, 36317, 11506, 19568, 31733, 42863, 15963, 44389, 20906, 49504, 38455, 6943, 27394, 17576, 22461, 8987, 45938, 3383, 8049, 7362, 28489, 14316, 40862, 41305, 19903, 40803, 33334, 17552, 40071, 49608, 32494, 41825, 25347, 12611, 8271, 21176, 22369, 32446, 40240, 38730, 30153, 20321, 34575, 23525, 2792, 17674, 19462, 8456, 14787, 29466, 34343, 11279, 9592, 7811, 3001, 3397, 15703, 39293, 27199, 18197, 12217, 18398, 1348, 33499, 28349, 22536, 17671, 16669, 37386, 19797, 41388, 38578, 10264, 31349, 12968, 12154, 36982, 17083, 21191, 41766, 44517, 17800, 11550, 34038, 44863, 24171, 35777, 37903, 41249, 8504, 5345, 32285, 28219, 16615, 41688, 25620, 3418, 25024, 45076, 1925, 18834, 22765, 43928, 37577, 46776, 43957, 15482, 27105, 47311, 28485, 18891, 43927, 35023, 45894, 47867, 4413, 26979, 18196, 42629, 13469, 16948, 3690, 47716, 39067, 14810, 41595, 38967, 47441, 10970, 47891, 12408, 45132, 16485, 45133, 30725, 7623, 32229, 12862, 19848, 30950, 36142, 7957, 27852, 19261, 6780, 28260, 9680, 8488, 13959, 10950, 45196, 180, 9389, 6027, 28614, 17585, 37389, 24405, 32650, 11769, 28165, 47312, 42040, 6289, 34692, 296, 41934, 39676, 18115, 23511, 19142, 12134, 2442, 5067, 24810, 16605, 9141, 28146, 29635, 28676, 2282, 43517, 20, 14255, 27391, 45935, 24221, 24866, 16200, 4104, 951, 7365, 25879, 8581, 20987, 3296, 15538, 39785, 13215, 28823, 17147, 9937, 22124, 2695, 18841, 40840, 46153, 8490, 17045, 2105, 11209, 35566, 27614, 13715, 25481, 43529, 6924, 1784, 15730, 34267, 7910, 18032, 33574, 25992, 26946, 9780, 32100, 10592, 30561, 43502, 46650, 8981, 946, 36294, 40375, 30306, 2832, 7459, 41819, 38972, 35573, 28755, 44761, 9074, 42138, 12812, 41003, 23989, 37585, 6654, 43410, 15238, 24035, 8582, 19032, 6532, 18977, 33515, 12406, 19360, 1169, 23638, 5440, 49895, 434, 1256, 6049, 10654, 2122, 16905, 12136, 12805, 14082, 43172, 24829, 9234, 33099, 29041, 4381, 712, 20659, 19285, 25834, 3077, 1630, 13652, 1595, 15399, 15377, 3408, 40301, 40441, 6110, 18627, 38269, 9259, 6612, 2734, 15582, 49690, 27723, 32095, 30559, 19569, 42315, 13927, 2830, 32186, 31271, 23022, 21303, 23329, 3300, 44587, 20553, 30077, 10979, 45616, 48588, 15095, 42022, 16155, 976, 1007, 38805, 14134, 381, 24123, 3, 6879, 8777, 41031, 18633, 30734, 49243, 17323, 40739, 34477, 27282, 14888, 23816, 42750, 12665, 18264, 33002, 46753, 7880, 36383, 31163, 12444, 15143, 13708, 34316, 30547, 24306, 16241, 44703, 15734, 23869, 20276, 4175, 12179, 33480, 38134, 18592, 14251, 23790, 32169, 46460, 28074, 12026, 35156, 17613, 19689, 21838, 13636, 28711, 5514, 36466, 32890, 10136, 36168, 34570, 20060, 14956, 26555, 20564, 41608, 26142, 11994, 41953, 521, 18056, 36372, 29125, 10615, 30206, 8701, 24804, 15790, 18161, 18136, 34464, 27258, 1575, 22519, 1297, 31683, 13513, 20450, 2300, 15674, 4129, 34760, 35175, 43524, 28795, 35839, 49355, 15526, 36566, 19494, 44558, 435, 5179, 43718, 42675, 46618, 21912, 39182, 9638, 7822, 19990, 1387, 38376, 2385, 31932, 22798, 47630, 5633, 41451, 23420, 32069, 9771, 19512, 24884, 18829, 34680, 7634, 38296, 4614, 27466, 27342, 38685, 47975, 19033, 27990, 14905, 33725, 14147, 25806, 26118, 44572, 43460, 15668, 12301, 39003, 48521, 37987, 14474, 13726, 10247, 48605, 27898, 28904, 37018, 9568, 14935, 41191, 10694, 29152, 40188, 41958, 24318, 38923, 13498, 49114, 42070, 7154, 36662, 28613, 33180, 43793, 45913, 939, 28084, 2943, 39561, 27285, 22749, 20823, 17570, 677, 16433, 10300, 2576, 12603, 6410, 9202, 32519, 31709, 32005, 44656, 10210, 42982, 29202, 34328, 33273, 27366, 4359, 42830, 35791, 2691, 31514, 27579, 17211, 47257, 21929, 20108, 22743, 43516, 5264, 22698, 40309, 7585, 26114, 38720, 4943, 41623, 38101, 31953, 20575, 20798, 21899, 17150, 13972, 25860, 20828, 9546, 1851, 16936, 32315, 1941, 14576, 20142, 10222, 3999, 13815, 4640, 24265, 632, 7301, 26854, 8899, 10062, 26145, 24454, 5141, 16924, 45124, 46251, 14635, 13933, 12505, 34936, 5754, 13536, 48563, 8375, 17681, 10392, 3046, 21649, 22246, 39302, 33037, 48533, 29738, 44516, 12580, 2904, 17513, 33068, 13760, 42313, 272, 38640, 14852, 42656, 18130, 28789, 4781, 19852, 23468, 33597, 27167, 42401, 47442, 29377, 39209, 20956, 35180, 45965, 563, 14618, 30307, 32026, 3723, 1312, 17077, 10051, 14429, 14418, 30875, 22544, 15777, 45812, 34638, 29329, 35611, 21603, 9776, 38941, 429, 35431, 18476, 5570, 29922, 34167, 43364, 19043, 10023, 30822, 7043, 40593, 23223, 4286, 15170, 10561, 2178, 37901, 45022, 31464, 23994, 4158, 19650, 15684, 3757, 34671, 15267, 7394, 41302, 9873, 9102, 414, 39217, 37696, 28881, 29657, 27205, 17634, 1704, 31627, 46891, 42702, 25703, 30655, 9260, 42142, 6311, 45811, 1203, 34410, 30869, 26645, 4503, 48538, 40085, 20282, 18065, 46591, 31849, 26812, 17878, 7163, 22969, 46531, 1451, 16151, 945, 1311, 2116, 16525, 13871, 43743, 12539, 35413, 1269, 23191, 42487, 7218, 33357, 36896, 336, 30507, 43682, 27334, 13196, 5894, 22606, 30832, 26710, 7956, 44316, 22468, 39740, 38776, 175, 6270, 5289, 44857, 27875, 22619, 31993, 7536, 47399, 46077, 7382, 48955, 8913, 26924, 22902, 22740, 26819, 15441, 31750, 4280, 47664, 28752, 12663, 33383, 23755, 28414, 5486, 24942, 14937, 44705, 22720, 40067, 47796, 12737, 33719, 36302, 46566, 45683, 30616, 45694, 39127, 25435, 33312, 42036, 23985, 31281, 48038, 32253, 4710, 37342, 38762, 17507, 36083, 42418, 10166, 31092, 14869, 13395, 21341, 16889, 24230, 29419, 32553, 25949, 18536, 46746, 44283, 8631, 5495, 22480, 21853, 14041, 34562, 40496, 16858, 35484, 43351, 12106, 38213, 11021, 32608, 34087, 46049, 8997, 6249, 22213, 7436, 3519, 34737, 48334, 15254, 28100, 10525, 28785, 7100, 10966, 29939, 9885, 31160, 27144, 42403, 2856, 28971, 22360, 18836, 477, 31446, 14664, 39541, 86, 20573, 37649, 45668, 2235, 32303, 45786, 8378, 48016, 46076, 14893, 41005, 19510, 24290, 31306, 46526, 44446, 22946, 28290, 5178, 37553, 22153, 2779, 45189, 43294, 14258, 29086, 28766, 41101, 30414, 27461, 38979, 3784, 38906, 24653, 45311, 32029, 5653, 41823, 35942, 39488, 10706, 4199, 14997, 39173, 5581, 44834, 33015, 21161, 9083, 36989, 38259, 22990, 14412, 28576, 16857, 3314, 15036, 5829, 17953, 1654, 37875, 25289, 11020, 37691, 27409, 32300, 21896, 44071, 14607, 310, 14923, 16445, 27044, 37569, 5619, 19194, 10519, 21794, 42769, 12343, 25301, 3560, 4744, 22243, 40210, 13832, 5624, 19045, 48360, 6524, 31227, 23455, 44368, 32961, 16893, 17437, 13391, 21708, 14914, 12489, 23604, 12898, 27100, 8630, 38511, 45782, 40562, 22717, 30585, 39146, 16179, 21702, 49951, 40530, 35538, 33302, 1264, 32518, 4738, 43055, 37192, 6080, 6562, 8379, 35151, 18876, 15917, 49719, 41136, 25494, 16024, 5742, 49990, 31804, 11499, 8473, 35443, 6652, 15663, 20085, 45255, 18272, 22886, 41554, 39829, 41268, 26301, 48950, 44729, 31003, 14798, 45665, 27276, 16926, 47922, 6475, 25675, 9363, 34585, 26378, 3868, 14656, 14704, 36276, 30243, 30962, 43746, 966, 8765, 20772, 660, 45410, 48046, 29240, 41530, 3732, 34574, 7078, 16112, 35186, 35185, 24778, 24883, 33027, 22964, 856, 26047, 3862, 1855, 3044, 15415, 21354, 44360, 29605, 22582, 2465, 37340, 20654, 4224, 16492, 3970, 31866, 49030, 18550, 11945, 41927, 13164, 41691, 46824, 7283, 37093, 30790, 33342, 43860, 33187, 3776, 43640, 1667, 33673, 36156, 5790, 47917, 10973, 616, 40848, 49488, 13978, 21254, 22148, 43885, 9342, 24080, 48985, 45274, 37599, 36177, 13023, 49097, 20948, 47072, 29237, 32960, 18289, 15532, 9661, 37839, 41820, 25286, 17197, 15587, 27624, 6844, 41788, 3797, 33507, 4998, 17727, 25955, 25753, 26497, 17556, 32643, 24830, 2913, 19790, 48018, 19180, 43835, 4305, 10076, 46968, 10451, 390, 24920, 16959, 45046, 34727, 33222, 20046, 38161, 18014, 1889, 42915, 38930, 44370, 43870, 37805, 24421, 10419, 7787, 27446, 27629, 41523, 23078, 12797, 7269, 2703, 29128, 5726, 6128, 27787, 45136, 40522, 31153, 6535, 43448, 6344, 31860, 40854, 1388, 22183, 45624, 49984, 23611, 346, 36855, 32929, 38953, 24823, 9359, 45002, 29404, 29138, 10500, 10641, 25216, 38496, 36225, 36517, 19340, 15203, 23474, 12204, 48211, 25429, 45400, 24548, 28903, 46321, 27939, 47482, 49950, 20698, 21951, 9155, 38909, 46490, 34784, 28739, 12846, 10224, 2450, 19170, 14415, 48825, 21845, 19262, 16749, 47415, 22491, 18699, 17584, 47530, 18602, 5143, 24846, 43241, 1984, 18450, 20154, 36361, 16328, 26459, 44162, 36090, 6586, 17146, 38755, 3217, 22985, 40286, 17161, 16897, 7386, 35714, 8652, 3957, 13855, 11521, 48997, 17288, 13863, 30551, 9782, 13102, 10415, 41337, 1254, 5676, 16181, 8257, 39344, 41301, 40268, 43473, 14243, 2673, 17550, 5442, 26129, 39413, 49055, 4137, 49805, 10736, 925, 27453, 23367, 10335, 12022, 43202, 42603, 34670, 8415, 10834, 43808, 41077, 4962, 39701, 378, 45688, 14310, 38454, 38810, 32822, 30228, 42219, 37954, 40933, 6894, 13945, 48484, 20515, 17044, 23071, 19307, 15196, 34352, 38497, 10, 38465, 33373, 12075, 3089, 29069, 14111, 35072, 18042, 27455, 27028, 33140, 14000, 6472, 5173, 28464, 25846, 40285, 16073, 28375, 12313, 21346, 33959, 5625, 29496, 32214, 1509, 24674, 4924, 45586, 46994, 11957, 22386, 11785, 14410, 5364, 28803, 29111, 5347, 25099, 20826, 46164, 10350, 35395, 26417, 43732, 14882, 10174, 6437, 21002, 34365, 5434, 2629, 37124, 17594, 5844, 398, 363, 16908, 28583, 10877, 30131, 5490, 39388, 28751, 3952, 47857, 33688, 20785, 30173, 44840, 33038, 3219, 43327, 7602, 27891, 46253, 6281, 13681, 23574, 12691, 12826, 49237, 10925, 23920, 16033, 21582, 43420, 29737, 22683, 19516, 33703, 15515, 17420, 4296, 48091, 37827, 12103, 15199, 21694, 37281, 15342, 19548, 43897, 33020, 42096, 12858, 2905, 2444, 29102, 43180, 24737, 40299, 36916, 21666, 9775, 41518, 19943, 9153, 36488, 16806, 4741, 38940, 26068, 22783, 42160, 41657, 11586, 44553, 34255, 27754, 7670, 28338, 38076, 30857, 26844, 19643, 32391, 24250, 15596, 40798, 23161, 47053, 13021, 17967, 26936, 45873, 46648, 2304, 42030, 40171, 18207, 21781, 48862, 5946, 30109, 29254, 42431, 4263, 17450, 36084, 28246, 27935, 9516, 48513, 10154, 45571, 1396, 41162, 23362, 9840, 27214, 12143, 21597, 38668, 35907, 2528, 10426, 11526, 33657, 13787, 16068, 32680, 1814, 48637, 29008, 46331, 25437, 34247, 40745, 44894, 37639, 2210, 19441, 41822, 16085, 26326, 44747, 868, 6877, 23637, 37442, 44172, 3717, 34617, 29366, 45293, 46061, 22005, 28769, 16967, 25674, 34793, 11401, 6007, 4839, 40473, 44844, 3377, 20470, 13905, 13134, 33872, 26130, 33610, 38395, 9507, 10699, 34808, 35743, 14516, 45764, 27558, 14284, 35760, 39009, 1639, 28317, 12084, 20280, 39061, 1881, 14152, 34, 19654, 24584, 6863, 21188, 3985, 32302, 2811, 48796, 31588, 7024, 10167, 11872, 48235, 26346, 9618, 38283, 46241, 10707, 25299, 8551, 44760, 5677, 18984, 8403, 42544, 24769, 44291, 42512, 37707, 48824, 18008, 39849, 12416, 2106, 32450, 44336, 299, 26894, 10838, 23943, 33465, 6527, 38802, 45515, 23133, 47813, 44565, 40027, 38910, 44697, 693, 42938, 31767, 9615, 15760, 33669, 9907, 33378, 40424, 98, 2415, 12224, 39430, 47591, 1695, 22971, 18028, 47239, 10629, 19134, 26772, 47295, 45721, 32415, 37775, 42314, 42904, 8939, 9848, 41649, 11249, 32818, 2672, 15715, 29396, 39416, 26307, 45279, 20966, 42974, 20133, 23421, 7207, 38146, 40842, 45363, 6103, 22513, 10489, 8639, 23445, 19742, 13310, 33743, 37028, 27417, 48892, 40167, 10605, 40629, 32225, 44851, 45221, 14090, 30677, 23134, 12307, 46339, 47855, 17078, 8654, 15243, 31840, 31143, 5501, 11235, 1666, 20585, 1974, 6009, 21607, 2990, 31609, 19458, 39348, 13664, 42700, 35054, 3507, 3539, 30345, 48216, 3897, 35467, 1624, 13764, 41582, 9441, 22098, 2238, 8080, 41148, 11510, 4053, 27428, 33674, 4193, 45397, 27388, 15918, 14644, 23826, 5074, 21304, 41699, 33115, 528, 26860, 31053, 44397, 46119, 3879, 15660, 3445, 15434, 21757, 29770, 36199, 25003, 28372, 27050, 28, 2899, 37591, 47735, 3236, 38660, 4527, 1557, 36442, 44978, 18114, 4987, 7054, 14737, 25779, 32571, 29052, 12636, 21081, 39618, 21078, 4725, 48945, 27234, 22996, 44891, 36204, 12478, 7322, 38123, 25114, 1692, 29445, 34215, 2175, 49204, 29852, 36777, 18738, 30300, 35809, 2485, 48488, 21052, 29862, 31033, 3252, 32088, 6498, 21187, 12059, 15773, 8554, 32585, 31799, 26062, 3460, 39169, 32260, 3260, 18559, 16007, 9749, 6875, 8417, 24396, 2257, 34082, 48191, 40469, 44061, 18437, 13279, 46415, 9963, 31612, 28875, 45122, 5488, 45987, 5957, 11033, 49013, 35397, 48884, 23737, 43575, 23476, 31998, 41987, 41043, 47344, 458, 25017, 41675, 21753, 38603, 23817, 16515, 9019, 38247, 22053, 9352, 26649, 1657, 49564, 28729, 9204, 32645, 15643, 32989, 20374, 48875, 13210, 14521, 13896, 32288, 41824, 22050, 17307, 32542, 43139, 35806, 24889, 15454, 17839, 4438, 18690, 30125, 7058, 37665, 49718, 43146, 33979, 26460, 44171, 18052, 31796, 2088, 17260, 45820, 34751, 36945, 11892, 49414, 33296, 11914, 32373, 48068, 31642, 14974, 3145, 15802, 11402, 43044, 8131, 23512, 46245, 1069, 7851, 20096, 40846, 831, 10105, 22642, 27303, 15409, 42146, 21950, 14933, 7855, 2293, 33479, 32368, 27180, 43586, 26809, 20832, 22750, 66, 26423, 489, 21425, 34589, 33807, 49740, 15656, 46047, 17777, 30794, 28478, 19256, 25715, 15348, 162, 12590, 47611, 28696, 21382, 18155, 24861, 39942, 36019, 26911, 22318, 10303, 20411, 23211, 1663, 45071, 41618, 41982, 6415, 27812, 21772, 45049, 36992, 33523, 28076, 45962, 30915, 48159, 42303, 32007, 6560, 47188, 23279, 9695, 6911, 14484, 28313, 24464, 12975, 46145, 16434, 23532, 45340, 5950, 19917, 19833, 31751, 15168, 14667, 25767, 38090, 17039, 4973, 4429, 26380, 13427, 12510, 16294, 23334, 2835, 10900, 20629, 43810, 40146, 40937, 30226, 27518, 10299, 46416, 30449, 10485, 36631, 38584, 45701, 35135, 49199, 21566, 22837, 26351, 4660, 5788, 36731, 32523, 45729, 49751, 29471, 42664, 34144, 17623, 36160, 48902, 35318, 15723, 14911, 13212, 21473, 31507, 6809, 48228, 13691, 7933, 490, 18766, 9250, 3981, 28170, 24529, 33458, 5631, 28097, 21980, 31668, 4231, 35212, 32491, 23545, 12803, 32930, 15938, 20435, 42631, 33290, 4750, 39977, 2253, 46616, 43224, 30674, 15578, 41263, 2951, 3750, 36406, 622, 22838, 6950, 6611, 13038, 1569, 2842, 47928, 21222, 39491, 16640, 26360, 3816, 11384, 26212, 40077, 9285, 44689, 20303, 5813, 35050, 7743, 18739, 35970, 31030, 47798, 43386, 47305, 23255, 15155, 247, 45441, 40610, 35634, 27914, 37677, 35228, 23460, 1339, 6569, 1315, 22580, 44044, 49475, 20446, 16058, 43567, 24525, 11045, 33359, 37528, 543, 18279, 7595, 43620, 21955, 21619, 8688, 10196, 661, 37656, 49318, 15105, 43470, 7559, 10404, 3540, 28620, 16514, 20521, 47907, 12253, 33920, 39459, 16518, 41770, 38375, 43983, 23655, 45603, 5193, 32947, 29065, 45957, 45644, 37507, 24034, 31893, 42164, 27220, 27494, 16465, 43694, 27031, 3759, 23252, 38173, 8905, 19912, 48781, 39656, 16020, 40186, 29172, 20610, 32928, 13646, 23634, 11997, 3283, 22621, 30282, 7775, 14019, 43582, 1268, 22820, 2921, 11064, 20192, 9691, 10015, 2131, 2591, 38876, 41202, 20608, 42310, 32909, 33066, 14036, 1659, 10765, 18363, 18290, 30593, 43681, 46790, 39958, 32050, 21949, 41955, 29983, 35143, 39932, 3908, 48305, 22646, 47228, 7557, 48613, 29024, 22288, 16216, 32270, 35622, 40560, 12285, 25014, 24377, 18507, 41919, 46218, 26886, 40277, 14699, 43228, 35027, 30289, 25798, 39698, 40793, 49946, 47868, 6175, 26754, 21570, 33004, 9506, 28744, 18374, 41441, 19385, 18502, 42653, 38070, 45100, 39377, 44503, 11845, 17338, 16842, 30384, 31666, 46333, 28555, 9962, 26540, 49806, 24572, 13412, 10367, 43834, 23029, 30826, 30079, 31769, 20123, 11871, 16486, 3189, 43276, 14858, 6280, 41097, 10849, 11807, 19112, 34950, 28232, 29539, 28600, 43231, 9500, 39772, 16802, 10640, 22385, 27023, 40289, 19098, 22711, 25579, 4195, 39866, 16878, 25335, 33070, 23954, 31310, 45205, 5607, 20778, 47909, 37719, 28191, 15201, 45299, 26890, 13183, 19627, 19885, 9888, 37854, 43203, 18512, 41810, 13303, 6084, 26653, 13984, 48878, 24997, 21251, 420, 1923, 40135, 44780, 6505, 19161, 43974, 13309, 44850, 20343, 45114, 26099, 23072, 13307, 7295, 24659, 5237, 43778, 47064, 28346, 25576, 1143, 13663, 19528, 19047, 37960, 1324, 1934, 11859, 11092, 15925, 17498, 30627, 39833, 621, 13772, 20890, 20340, 22149, 20511, 6144, 36420, 28226, 35854, 20769, 7119, 4753, 27923, 37193, 2297, 30268, 41453, 34561, 23814, 49292, 36167, 959, 19475, 26715, 30044, 48738, 26100, 18658, 49669, 19521, 2329, 14181, 37073, 29610, 36480, 18099, 12723, 18490, 17199, 37075, 37688, 7531, 34229, 4715, 5212, 28830, 41590, 8705, 887, 40523, 43097, 7383, 4328, 46573, 25768, 7368, 32893, 37234, 43304, 32244, 3166, 31579, 39126, 1762, 39878, 25931, 7274, 5548, 43857, 38019, 35925, 7395, 9816, 38824, 21364, 2821, 27390, 38869, 20243, 27412, 27247, 44007, 5704, 4707, 22247, 33827, 28647, 8396, 46506, 9562, 46570, 17179, 20782, 42526, 37465, 33129, 42665, 26838, 3664, 17667, 27468, 30061, 12727, 5756, 43049, 7642, 36600, 39501, 42811, 11036, 10207, 33057, 9370, 18553, 14815, 14075, 40949, 22727, 1992, 28186, 36630, 26273, 25371, 33753, 21323, 45111, 40006, 37290, 35250, 3133, 7404, 25785, 4497, 31365, 20157, 22259, 31124, 9643, 22431, 6274, 32284, 23350, 24485, 37777, 20833, 41726, 47205, 19014, 10472, 32882, 27017, 4182, 6990, 27166, 27513, 15131, 25292, 49402, 15718, 14557, 46778, 30353, 18705, 37757, 11161, 12213, 49352, 29869, 3030, 33288, 13466, 31585, 10447, 26975, 44900, 9845, 37891, 16968, 28174, 48413, 30151, 49098, 11226, 33803, 7984, 31290, 25635, 22185, 48163, 17870, 14886, 12672, 25434, 40835, 22057, 36272, 9452, 49515, 15627, 43090, 36755, 27313, 26850, 34217, 40098, 24504, 3599, 28289, 34770, 13746, 36884, 45618, 24806, 38598, 12997, 20373, 16461, 2056, 31939, 31211, 15426, 5229, 4561, 25977, 48889, 42087, 21868, 1004, 7059, 9273, 8236, 19208, 31277, 42636, 15537, 47908, 4681, 21495, 23671, 44994, 43374, 34119, 11869, 19378, 30970, 27372, 49645, 18110, 22139, 34969, 29184, 46150, 25355, 22241, 8930, 38964, 38821, 28319, 39615, 16888, 43975, 23187, 1526, 581, 4301, 42718, 23394, 28250, 3322, 30230, 19178, 1746, 44942, 33094, 16689, 16135, 18060, 28522, 27063, 29218, 31536, 3360, 41058, 48879, 20407, 38135, 40065, 2144, 1739, 34103, 49687, 23748, 33013, 4227, 20967, 19006, 3695, 12717, 47538, 6421, 40658, 48447, 1491, 14600, 21419, 16126, 16038, 48961, 42643, 16384, 2327, 36292, 14816, 24236, 27029, 47869, 22546, 28913, 36817, 42535, 19168, 13464, 48591, 29163, 7359, 15259, 27848, 9105, 13025, 32384, 27173, 19936, 7636, 30468, 36655, 23792, 38351, 44963, 47149, 4057, 13875, 4232, 24624, 16139, 23932, 14447, 10913, 46446, 29756, 37168, 43550, 46511, 49027, 11839, 26638, 36915, 11983, 15666, 46398, 43239, 4985, 24084, 42979, 25153, 1640, 17033, 33685, 7625, 39690, 8361, 39439, 18404, 10875, 15126, 9731, 41237, 48731, 47120, 526, 11860, 45263, 18912, 8491, 27003, 48860, 5342, 34425, 31689, 25414, 14256, 40580, 11542, 36572, 10046, 21966, 43196, 41547, 17707, 41127, 37928, 21788, 28255, 9149, 4063, 36976, 21229, 30528, 4032, 25351, 19426, 39481, 9013, 7828, 30242, 14957, 44586, 34699, 21281, 5227, 26882, 36105, 25962, 17937, 12795, 6211, 21327, 39105, 39607, 47244, 505, 6314, 14670, 25585, 3027, 16702, 13282, 3798, 32280, 10539, 43506, 17877, 3761, 29670, 27106, 48634, 37313, 35954, 35308, 43758, 45723, 44941, 153, 27964, 37172, 46779, 2654, 32066, 14382, 32539, 42383, 43741, 43714, 3522, 14305, 27500, 49207, 82, 32854, 13909, 18418, 42575, 5225, 49077, 23937, 8860, 10766, 31256, 19784, 1001, 45121, 20253, 2216, 27860, 38404, 20294, 33740, 18320, 49023, 46940, 10661, 44962, 36178, 44939, 46521, 30008, 7110, 45749, 8523, 49605, 22210, 32969, 9010, 29046, 37576, 47488, 45623, 18142, 19407, 9049, 20044, 25803, 33016, 49251, 27535, 10282, 22137, 3308, 49898, 47004, 8829, 7356, 33197, 15178, 31902, 29100, 7656, 32201, 47510, 34956, 17049, 5594, 4317, 21385, 41186, 45756, 40383, 33816, 20406, 35641, 33993, 23654, 36652, 28407, 49812, 28470, 49902, 20439, 27663, 30413, 41377, 46132, 19584, 37154, 18473, 20342, 24430, 1299, 1221, 41086, 35601, 16503, 21779, 13946, 39470, 26353, 33529, 19813, 30801, 45611, 26823, 13778, 15947, 18493, 15645, 19758, 34776, 674, 40099, 13012, 7035, 29743, 34882, 29265, 20341, 31898, 43632, 12959, 15503, 14492, 40280, 7062, 25529, 32784, 20054, 33221, 3587, 21642, 6234, 3566, 40631, 37089, 34337, 1535, 14105, 23603, 1795, 42225, 28590, 37721, 9497, 2486, 17791, 45199, 7954, 16481, 34450, 4382, 39005, 27572, 36867, 1005, 49598, 19882, 145, 29841, 33245, 34306, 29723, 11952, 35515, 8823, 3527, 48616, 41777, 33735, 42910, 40650, 18875, 22391, 31702, 18293, 28387, 42903, 11573, 14781, 47605, 6021, 43563, 14645, 36711, 10067, 44717, 10633, 42277, 39284, 34642, 19284, 43299, 1425, 36690, 3736, 13416, 13828, 47045, 46998, 24967, 33482, 22371, 11759, 33664, 23200, 35415, 3635, 14324, 15487, 26902, 13834, 22498, 28315, 16994, 1350, 27847, 15958, 42640, 665, 32615, 48787, 37614, 6251, 28040, 8263, 8137, 10851, 14087, 1880, 24933, 20964, 39143, 43549, 33971, 31088, 30799, 28962, 45491, 43584, 27493, 18606, 12453, 38124, 28603, 37431, 8254, 2418, 47626, 27213, 7188, 8970, 39946, 48309, 979, 33473, 25423, 13510, 41500, 24393, 33253, 21453, 4801, 43234, 47951, 24205, 12577, 2419, 42871, 2858, 16194, 43934, 3839, 48351, 45170, 26475, 11967, 9887, 3913, 7818, 47487, 449, 39945, 38119, 19543, 268, 8143, 642, 48502, 12110, 29632, 19585, 3687, 39249, 36345, 40718, 1225, 11927, 12859, 25458, 1313, 6852, 26434, 31239, 36934, 20011, 44202, 19452, 38033, 45408, 816, 48760, 16587, 49506, 32593, 25332, 44519, 18824, 30501, 19520, 33697, 21768, 669, 27718, 29771, 29582, 18669, 23743, 4212, 33512, 1866, 28809, 32731, 4058, 30870, 41246, 18931, 16951, 3577, 24790, 33614, 48969, 9528, 30522, 16922, 13943, 2712, 11299, 41265, 14359, 36937, 40674, 35514, 11956, 28577, 46470, 36665, 15428, 37450, 21978, 17632, 1212, 22352, 8260, 28666, 18465, 43925, 24827, 15525, 19197, 19774, 24836, 12261, 1310, 45496, 18054, 14560, 16648, 32094, 3936, 6613, 33266, 11565, 27181, 31755, 40588, 27469, 1407, 42434, 25403, 36047, 29679, 49743, 45286, 37778, 20543, 12484, 28837, 37053, 46722, 4695, 16674, 30450, 41522, 35997, 13903, 19857, 1882, 47348, 18135, 30707, 22981, 35242, 21492, 5880, 1903, 47385, 30600, 19215, 27649, 7733, 3718, 32590, 48801, 25313, 34331, 38015, 22744, 28892, 14303, 17266, 13993, 9364, 16173, 8331, 41417, 44816, 45591, 31061, 33171, 1450, 13887, 9041, 32018, 19059, 28649, 4290, 36319, 32842, 4969, 25863, 42229, 41482, 32867, 15406, 35946, 5944, 49213, 5908, 33581, 29267, 14744, 40111, 11398, 20137, 32224, 22417, 8233, 14022, 6303, 26023, 9824, 32017, 44750, 10861, 23853, 24630, 6891, 32535, 10131, 4447, 39125, 42985, 26713, 1471, 42486, 29278, 10536, 9931, 14612, 24848, 45867, 38228, 26943, 35198, 24040, 25480, 39853, 25147, 37963, 5462, 16356, 5180, 25636, 48394, 47644, 1910, 42662, 21684, 42035, 12368, 32634, 29835, 26897, 5358, 4846, 33352, 18185, 31775, 982, 43499, 36996, 12117, 42983, 35968, 23337, 24046, 28885, 47015, 48425, 42442, 10478, 43765, 15446, 14777, 31848, 46660, 44804, 35624, 32496, 20815, 39509, 8117, 44125, 10697, 41750, 10385, 28213, 37466, 12334, 49749, 42553, 31006, 7206, 33590, 29420, 32459, 41961, 15990, 31084, 27725, 47384, 40705, 26367, 41839, 9949, 37214, 37025, 32276, 46695, 21117, 13269, 15781, 17402, 37871, 49981, 11081, 40162, 36694, 40156, 16383, 39891, 36843, 31470, 33826, 34824, 5405, 43031, 6206, 14566, 30256, 46285, 3036, 34852, 28799, 2725, 43621, 28939, 11282, 8208, 45645, 46372, 38787, 32620, 48179, 35648, 19136, 18664, 19315, 4864, 18544, 2520, 8177, 21417, 18340, 35811, 12989, 28793, 10570, 12331, 21460, 47859, 42080, 19957, 32268, 28509, 3973, 30436, 28796, 37288, 29376, 30630, 11435, 44846, 8184, 16426, 42516, 36701, 35494, 7619, 1644, 39356, 25692, 32657, 8004, 20116, 41283, 37069, 24776, 38353, 9502, 1182, 6039, 36008, 27613, 30614, 5491, 7407, 25556, 13882, 23424, 25776, 49480, 39162, 44200, 30921, 23247, 4666, 30132, 47570, 6681, 20730, 6985, 41171, 31484, 39265, 6465, 38543, 29489, 32892, 14113, 21066, 14573, 33434, 42725, 33239, 14051, 30885, 14773, 5721, 22677, 48896, 41669, 24996, 29250, 41033, 44977, 17131, 15508, 48505, 33692, 17770, 6292, 6509, 35564, 14263, 40660, 10604, 11250, 46769, 19721, 15530, 1018, 3668, 16890, 29183, 6173, 48529, 33095, 8772, 39588, 44400, 35675, 1373, 1832, 29698, 19358, 23879, 1804, 41193, 36552, 29368, 6993, 20103, 40682, 45902, 9529, 29361, 16659, 34384, 31699, 43509, 17713, 12810, 31547, 549, 32754, 41573, 41852, 6897, 42907, 1937, 7690, 17819, 21693, 18314, 6389, 18622, 8066, 28072, 17728, 1728, 25444, 18637, 37388, 6710, 16845, 33365, 27074, 5259, 17510, 17852, 15009, 8911, 1303, 20206, 48621, 8247, 11820, 34947, 40259, 24797, 30638, 12645, 33675, 34881, 47166, 39467, 37853, 12094, 49252, 24785, 8804, 14283, 3630, 2999, 36965, 26612, 14164, 38281, 44095, 10239, 37438, 27322, 31075, 25250, 5075, 14440, 30942, 4905, 4989, 17500, 17145, 40028, 42072, 42350, 35526, 7903, 48023, 6298, 45911, 21197, 7317, 7097, 28561, 2647, 40531, 9761, 5256, 37463, 19657, 40088, 33370, 8677, 30435, 46476, 46703, 14535, 18821, 25666, 46382, 36071, 30291, 35450, 44916, 44147, 6940, 1238, 1435, 29821, 705, 36667, 9791, 48881, 33080, 45702, 46133, 37627, 47126, 45595, 23327, 34114, 45396, 45092, 21033, 27789, 30802, 38983, 18811, 40642, 13231, 26512, 47613, 43683, 32757, 23591, 48812, 23393, 27221, 48172, 29192, 45605, 47287, 48689, 40757, 35324, 372, 45609, 38877, 30815, 31615, 10372, 46093, 25142, 31515, 7963, 11862, 5298, 15021, 37942, 16865, 3559, 447, 33167, 36523, 47345, 2995, 33232, 46845, 8910, 40974, 14649, 3945, 45773, 23057, 44525, 19906, 3354, 26953, 41219, 10947, 19980, 5451, 32997, 43032, 28039, 12511, 3464, 47293, 45869, 15012, 15919, 1366, 40036, 14377, 43024, 49187, 35915, 35187, 18813, 43306, 24513, 28658, 48367, 10982, 28596, 9254, 20485, 35517, 21021, 40033, 29597, 40023, 47861, 18043, 27547, 14396, 33223, 17845, 17546, 7424, 14142, 36914, 5706, 48429, 26745, 5902, 44215, 43188, 17787, 3141, 12124, 14996, 36533, 38995, 40397, 41711, 42104, 3855, 21391, 38354, 1406, 42977, 14362, 40827, 44003, 39296, 47144, 23017, 49622, 1953, 24686, 36457, 29405, 2190, 14151, 19345, 36003, 15395, 9276, 10808, 14555, 36536, 30958, 46851, 4910, 46452, 35956, 40486, 5768, 34261, 9147, 34406, 20147, 41648, 35066, 15024, 9777, 17123, 10237, 28167, 41103, 17350, 7574, 28049, 10719, 38701, 30715, 2900, 780, 46384, 3433, 27384, 39290, 45689, 15004, 41382, 25959, 27604, 36646, 11315, 44324, 3182, 47231, 48716, 11888, 29799, 18818, 9655, 15158, 30185, 11590, 34193, 19684, 33279, 27429, 24799, 3288, 47623, 1347, 21626, 8289, 18300, 8462, 41483, 33272, 42809, 21173, 18341, 36336, 9349, 36923, 22195, 21659, 2155, 32654, 35843, 29291, 41294, 13472, 27882, 21048, 47972, 45541, 32413, 20904, 37731, 49699, 3116, 9176, 34752, 18251, 48399, 32130, 44079, 39221, 2461, 27193, 37996, 34816, 47318, 30442, 4307, 10890, 18566, 20655, 10179, 49947, 37237, 45226, 39186, 38263, 42312, 8068, 14060, 27519, 5350, 27259, 46823, 32901, 17635, 23354, 33667, 22509, 44032, 6115, 46220, 24419, 10904, 27757, 22361, 26297, 13363, 25402, 39244, 14469, 3225, 10888, 30518, 24658, 12530, 47425, 35113, 9915, 6266, 4297, 10032, 19746, 32388, 44254, 30094, 16709, 22617, 49002, 39734, 34127, 49595, 40529, 47837, 43337, 24239, 47216, 44002, 29131, 25474, 6452, 2085, 10086, 20978, 26978, 31433, 7563, 17914, 13785, 47571, 27135, 29083, 14226, 23276, 9950, 10720, 11810, 7052, 41635, 48699, 1349, 43874, 38895, 3326, 4184, 343, 42398, 13451, 19702, 19846, 17038, 38661, 25898, 34668, 32655, 29034, 15625, 47141, 27817, 6605, 16527, 48937, 5063, 6181, 876, 30464, 32478, 3802, 41023, 4857, 30900, 34604, 37274, 19614, 11481, 26997, 43222, 27227, 26926, 2488, 37850, 41642, 5919, 34213, 16136, 39626, 40794, 12309, 6361, 48223, 19331, 46234, 17992, 49024, 13319, 31954, 16880, 6214, 45566, 21454, 33073, 11649, 20173, 42109, 34431, 3821, 5909, 2922, 14073, 10055, 46803, 13145, 41270, 13568, 17412, 30907, 23739, 34418, 49518, 30354, 904, 8352, 16101, 23882, 29101, 43151, 21068, 6636, 14827, 30589, 48478, 15140, 14943, 21016, 21480, 22378, 11930, 41100, 33998, 1516, 16240, 22963, 35978, 33906, 36327, 7767, 9852, 15519, 30681, 20363, 149, 39703, 36467, 34777, 34051, 32117, 14786, 28228, 4573, 11626, 29921, 26587, 27359, 47218, 36362, 13990, 1525, 41875, 16835, 16949, 18237, 31221, 24663, 17102, 35055, 33989, 26024, 43809, 46546, 14691, 26325, 15449, 3163, 10201, 40957, 28612, 9772, 37589, 26388, 23849, 46071, 30618, 31028, 25735, 21130, 42533, 49316, 20483, 1015, 31977, 30742, 15849, 16934, 27922, 20084, 45450, 40331, 31901, 13257, 4961, 38004, 48474, 3459, 33354, 42242, 5547, 19861, 3167, 13461, 4838, 39228, 3471, 7032, 43088, 18569, 15575, 4610, 8894, 14965, 33965, 34732, 46820, 19892, 34057, 29398, 22493, 43307, 23150, 35735, 45134, 28350, 7017, 16361, 13551, 22853, 18845, 41997, 18852, 12005, 49267, 22434, 15320, 44603, 26173, 32516, 13057, 47183, 5681, 27776, 46927, 28342, 44306, 11980, 45731, 49493, 28460, 41081, 13532, 36851, 33891, 33494, 38944, 40944, 24711, 32821, 44407, 23810, 37527, 27691, 30129, 29393, 43693, 1726, 45032, 47029, 15242, 46890, 35394, 24344, 6058, 8243, 38305, 24196, 17773, 13676, 5626, 46667, 47357, 44089, 28736, 3221, 47905, 8239, 12937, 36962, 37108, 4850, 25394, 28484, 15006, 21502, 41566, 29575, 23249, 14987, 18541, 24442, 25702, 33138, 44403, 44196, 30372, 30506, 18521, 38245, 15987, 16459, 3158, 15229, 5961, 39414, 19908, 31218, 26700, 9470, 29969, 11624, 29256, 48701, 24832, 29996, 32906, 41406, 20361, 1976, 47524, 40572, 27, 19524, 34531, 4355, 24953, 26473, 36030, 23316, 56, 20982, 33737, 45245, 41587, 8601, 28321, 8675, 33555, 16444, 29955, 30711, 1875, 38160, 37914, 12630, 30689, 2984, 15213, 38403, 20562, 13842, 44551, 18687, 35821, 43399, 49709, 24130, 38343, 47111, 36378, 8276, 16899, 49185, 27456, 686, 47977, 29842, 11712, 4641, 4456, 42033, 34302, 10014, 29757, 13548, 38790, 49715, 9284, 46930, 5431, 42100, 24274, 13283, 35424, 27125, 12371, 7846, 32824, 30387, 30196, 18971, 36035, 26237, 5751, 6866, 14103, 22430, 35501, 11740, 13773, 18714, 28442, 23046, 36227, 3752, 39730, 18280, 18731, 18096, 9770, 25333, 1779, 21494, 10033, 41697, 46676, 47781, 47778, 15475, 24822, 10072, 15685, 37419, 21810, 47261, 28144, 26871, 19506, 27092, 3451, 15103, 48775, 4662, 16321, 45545, 21279, 25981, 28341, 47024, 49707, 5399, 34059, 46471, 5606, 26808, 21449, 3229, 38629, 28062, 45519, 49422, 41708, 2621, 12144, 48843, 23273, 37471, 22436, 30500, 17756, 18074, 11735, 36002, 46084, 9605, 12890, 35469, 5593, 10862, 11536, 3453, 10657, 31145, 43103, 48828, 23544, 33246, 22412, 31302, 16859, 37676, 32118, 4529, 12135, 7620, 31031, 28336, 3495, 21258, 33634, 11071, 25065, 26581, 30310, 12716, 26735, 32093, 44538, 28283, 6476, 40151, 20938, 36127, 20809, 34728, 33552, 6443, 16560, 14929, 26589, 37834, 13352, 27348, 44555, 12571, 8265, 10669, 49980, 12098, 22613, 23641, 36132, 23437, 28430, 6982, 7978, 45870, 374, 10060, 24340, 49644, 23623, 16134, 8511, 6794, 37364, 4487, 36617, 43455, 41141, 11463, 11854, 46360, 43651, 17518, 10737, 31561, 37169, 20715, 875, 37360, 19972, 6575, 22131, 49665, 17293, 22632, 27679, 19274, 36120, 11112, 26874, 45481, 2440, 22912, 27016, 42174, 24363, 20672, 26501, 5270, 15713, 9174, 38253, 28845, 5646, 4259, 23207, 20001, 1157, 16210, 5100, 44632, 23663, 8902, 46608, 45678, 48110, 22407, 2292, 17708, 48711, 24015, 38503, 32511, 42432, 2685, 17811, 23093, 40443, 30290, 43801, 2657, 25180, 43259, 47289, 3002, 35452, 34252, 10670, 29450, 49288, 25658, 28877, 15089, 30931, 3055, 25272, 16199, 47725, 42838, 45260, 19487, 22681, 49988, 32667, 20315, 43075, 2059, 47929, 27892, 20940, 25707, 38840, 8326, 34299, 13316, 18281, 39694, 19459, 17780, 29276, 11142, 14700, 40419, 31892, 4740, 40717, 24506, 40992, 38784, 26185, 26755, 31793, 45884, 19222, 17315, 39446, 23801, 39225, 19754, 48383, 34122, 27664, 43495, 47757, 38172, 15019, 36224, 41752, 18773, 28409, 21709, 49845, 35902, 33429, 6698, 22483, 7000, 26221, 25353, 38059, 33166, 9622, 27771, 39602, 9688, 33455, 8993, 45991, 39695, 36171, 1156, 40154, 27977, 26958, 31474, 46628, 32199, 31949, 37706, 23981, 15861, 21677, 31038, 25141, 2555, 46836, 32863, 30124, 20279, 8674, 28652, 3653, 3132, 33579, 21669, 9391, 32386, 7140, 30554, 32336, 35273, 37086, 2722, 14391, 17916, 23694, 17612, 515, 30042, 35061, 34534, 35905, 34451, 11375, 26443, 30757, 2748, 38696, 17493, 6694, 30622, 43397, 14320, 27053, 1661, 39869, 14184, 17931, 41499, 40114, 26313, 30342, 16247, 9167, 10194, 45531, 37366, 13499, 7510, 29242, 33269, 6155, 34008, 11852, 25583, 21595, 41583, 12581, 31485, 34105, 45742, 40616, 11600, 2945, 25127, 40951, 19933, 23067, 7189, 27377, 28221, 23668, 8795, 33294, 26889, 19476, 44119, 49859, 44914, 23039, 4960, 6340, 7773, 48444, 47333, 38021, 47496, 37768, 6259, 7429, 35265, 15485, 3572, 24899, 12884, 38417, 46069, 5201, 4494, 44087, 25452, 25465, 37610, 10175, 19021, 43654, 4600, 49714, 6091, 15815, 43063, 25015, 37375, 18317, 49675, 42987, 42194, 31021, 4817, 2231, 43273, 24952, 38636, 27835, 10759, 36944, 31551, 45499, 19012, 45083, 39712, 45960, 26143, 4692, 25265, 40887, 40662, 27520, 3456, 48632, 8412, 49883, 28754, 5962, 38392, 22021, 10318, 12791, 324, 41115, 29127, 18568, 41692, 13097, 40721, 2194, 27677, 25432, 12357, 46006, 9205, 5205, 6105, 2788, 36952, 46428, 13911, 3492, 28976, 42902, 5830, 43208, 919, 44740, 18574, 40002, 22722, 35053, 26171, 47351, 34389, 6689, 11083, 14121, 42645, 12082, 46083, 18721, 3576, 4534, 26504, 81, 25610, 3270, 22158, 148, 6424, 5421, 5645, 46022, 35802, 12682, 44792, 32012, 7697, 16150, 17278, 39131, 44561, 48724, 26949, 40620, 39973, 41099, 36259, 17190, 38819, 5544, 16494, 14932, 32976, 40272, 32912, 39733, 4814, 15980, 42286, 7103, 11790, 14792, 3017, 35390, 47620, 26330, 37795, 34444, 35152, 30133, 12468, 43009, 45482, 3604, 12274, 49920, 36660, 2877, 47158, 27397, 8731, 4849, 25774, 37462, 2148, 34323, 26987, 33476, 23238, 27819, 33629, 8334, 35190, 3107, 42866, 3431, 31347, 31185, 30188, 45222, 4788, 13758, 39817, 37915, 1754, 14140, 40140, 41094, 49523, 16823, 15301, 40561, 30989, 36416, 40053, 38447, 20126, 10800, 33606, 2916, 30519, 47018, 2509, 4882, 19683, 25722, 35166, 28282, 734, 46638, 3195, 12051, 29006, 21767, 49301, 13345, 29382, 44838, 40, 39497, 43115, 3632, 7677, 45511, 894, 22937, 11121, 48010, 29425, 22387, 18985, 450, 11519, 2334, 39539, 38627, 38672, 7446, 42409, 37101, 31044, 5780, 27257, 22232, 38144, 39160, 30137, 48535, 39929, 8964, 42520, 29818, 26281, 21726, 24687, 31225, 5700, 48890, 28519, 4699, 37708, 40771, 14465, 46074, 27289, 19042, 15403, 11259, 27279, 18277, 2371, 34186, 21179, 26676, 43087, 25287, 26125, 12839, 28294, 24339, 28070, 13872, 11899, 41098, 21320, 39558, 17721, 23510, 8496, 47268, 16969, 3995, 43120, 12728, 27349, 12559, 27355, 45963, 23349, 48730, 11826, 28427, 33578, 17006, 25390, 30456, 35762, 14850, 20794, 42537, 11328, 34687, 33006, 28411, 4716, 11575, 40904, 2182, 28967, 33765, 18167, 46209, 46811, 28718, 23906, 12655, 1274, 9929, 24702, 25075, 8590, 30766, 24503, 21379, 15257, 5135, 18267, 33304, 48193, 16098, 45207, 7590, 10324, 45312, 30723, 28632, 22819, 29804, 40813, 18176, 2794, 11317, 36139, 38657, 21548, 3005, 35580, 14405, 3896, 11097, 31017, 24128, 38888, 36673, 49729, 49826, 24585, 9178, 44496, 27701, 3496, 37338, 18150, 7195, 49884, 29454, 24190, 9811, 1152, 15340, 43868, 28740, 27797, 47714, 27844, 31309, 25193, 45448, 13150, 36769, 24914, 17778, 3082, 31650, 32835, 9563, 40765, 23459, 32877, 18928, 45554, 5729, 28550, 49428, 38775, 26179, 19958, 10542, 21370, 28516, 35842, 48645, 12352, 15989, 31973, 16812, 34374, 26520, 1618, 24314, 13598, 20416, 40934, 20207, 25552, 31667, 32889, 44211, 39475, 44160, 3040, 14453, 49890, 1983, 45887, 21569, 23385, 26738, 14001, 37736, 24037, 24056, 9491, 14759, 20747, 22342, 48477, 10726, 25517, 33757, 31120, 14681, 13048, 45278, 24243, 29946, 44788, 2604, 17141, 21190, 26503, 33720, 26785, 37056, 18128, 23448, 43433, 32751, 43225, 5057, 18981, 17528, 27140, 18986, 23285, 22416, 42813, 18399, 11016, 14522, 37196, 48302, 36057, 37874, 6140, 5837, 32919, 26167, 4275, 17332, 39742, 11153, 21920, 43999, 46690, 18913, 25698, 38359, 40776, 36912, 4153, 29411, 5555, 44903, 40310, 42494, 23121, 177, 35775, 32015, 32758, 7158, 9316, 44150, 29402, 20292, 14273, 13392, 40051, 16110, 35606, 37880, 46436, 19362, 6338, 34888, 48980, 42016, 35684, 8691, 30095, 36587, 35918, 1280, 3641, 24495, 30763, 21356, 12068, 51, 43071, 19096, 44955, 29758, 38074, 17305, 34221, 27859, 40490, 7241, 26682, 19350, 852, 22224, 6202, 17425, 35660, 16374, 4260, 5039, 5899, 20422, 18762, 28439, 6082, 45290, 10521, 5981, 4632, 47815, 18799, 43025, 37559, 14223, 45007, 42363, 3069, 31574, 29785, 18004, 31240, 15774, 22086, 27869, 44345, 10119, 1580, 22487, 28995, 28902, 3767, 12769, 534, 16358, 48832, 14650, 44349, 3280, 817, 21961, 30698, 34839, 47988, 13356, 49242, 49431, 13045, 20053, 44667, 40481, 35892, 35334, 4000, 13624, 25662, 29110, 23556, 14160, 34837, 751, 26095, 10696, 17375, 2017, 24981, 44118, 33394, 31883, 15602, 18576, 15724, 11603, 33424, 14961, 35155, 39660, 45345, 20421, 46606, 44421, 15736, 13456, 30718, 30579, 46565, 34516, 1199, 42293, 24637, 46489, 30279, 32747, 21233, 17645, 44388, 2416, 1417, 7685, 28069, 26251, 17591, 15527, 6048, 33161, 3746, 25870, 9871, 27804, 38874, 15393, 2398, 44033, 3965, 32566, 14355, 41812, 2089, 34887, 37470, 26072, 13251, 4626, 46393, 47489, 47507, 11493, 20020, 32122, 35234, 28505, 49334, 21198, 3748, 17368, 29302, 11269, 35189, 39445, 17711, 16933, 7021, 27141, 48083, 43613, 14992, 24120, 25740, 18064, 19240, 49522, 41828, 22650, 46925, 726, 36233, 5156, 3015, 42578, 41130, 27806, 4203, 15549, 22978, 36653, 29521, 12593, 34941, 30248, 48715, 16698, 36871, 41728, 16453, 47544, 3148, 44700, 4312, 23741, 38114, 1928, 48048, 6033, 18883, 1860, 2167, 3198, 42828, 31631, 16496, 45421, 21879, 26827, 28595, 40799, 15775, 22779, 13151, 48683, 12621, 22630, 10709, 33631, 47732, 47203, 2242, 4874, 26954, 22047, 2864, 13792, 1224, 8671, 42961, 1810, 11441, 38758, 19800, 26079, 43340, 47672, 36796, 7113, 31716, 44437, 15952, 17399, 17825, 1653, 11285, 45503, 2373, 13528, 29132, 44284, 32770, 34095, 36840, 4920, 28720, 25894, 24433, 4127, 31109, 38975, 30308, 32780, 48240, 38210, 7864, 11922, 12578, 45179, 12726, 38295, 9286, 46239, 8457, 32342, 48135, 14669, 38424, 19663, 39403, 34112, 44899, 46980, 7266, 21077, 46809, 38564, 48418, 33477, 13159, 34133, 26071, 19896, 18634, 12322, 26194, 48495, 49294, 7729, 21534, 21734, 10603, 107, 9703, 11530, 39147, 31222, 16643, 33878, 44734, 6730, 3031, 39347, 19319, 22870, 33875, 21009, 33702, 48050, 27159, 6001, 24459, 43093, 47899, 5367, 42728, 38851, 34132, 23162, 36954, 8929, 46246, 15708, 16270, 18919, 10724, 20692, 6642, 5886, 21915, 37341, 34403, 10715, 17794, 42111, 5043, 27770, 44106, 6455, 9383, 43140, 43994, 14185, 40857, 2260, 37282, 41318, 20037, 681, 30567, 9634, 11072, 17445, 18459, 1133, 7724, 46929, 18174, 14076, 38717, 24440, 24937, 11365, 48992, 46847, 38695, 37498, 9815, 25418, 48328, 22830, 20322, 1411, 15786, 1719, 49682, 33997, 12053, 49113, 22357, 49482, 5760, 11636, 35712, 42212, 48411, 3916, 29144, 13050, 20733, 48935, 49964, 14763, 8584, 16534, 14677, 14015, 49259, 40528, 46903, 16781, 26909, 37632, 29474, 45473, 44459, 23523, 12488, 7117, 2726, 20776, 42256, 47223, 33199, 535, 39851, 27671, 22336, 7785, 29713, 4733, 305, 38258, 25903, 6675, 13680, 46112, 19397, 29508, 5504, 36453, 12184, 39124, 34180, 10432, 24238, 10897, 11189, 44214, 6815, 31055, 10319, 19999, 22390, 15293, 43153, 43840, 41034, 48685, 38373, 3498, 4451, 45942, 20484, 9280, 42178, 27893, 40477, 7398, 40538, 35819, 12518, 12390, 29683, 37868, 26277, 6978, 4922, 38272, 15968, 38860, 7305, 8205, 2686, 9264, 42919, 45698, 34988, 5905, 5670, 3667, 4044, 15908, 38788, 40014, 35254, 5832, 41915, 31129, 48155, 3853, 22119, 46973, 29432, 13236, 24380, 15378, 14298, 21910, 47054, 23392, 27956, 35328, 33136, 30356, 11847, 11933, 12947, 2026, 19024, 12687, 41037, 44361, 23614, 7157, 39722, 49661, 31442, 26486, 48274, 19624, 8464, 42405, 19177, 13245, 37958, 4990, 32785, 17346, 6577, 46130, 48319, 16469, 3794, 36757, 17358, 46924, 30819, 23619, 11662, 46762, 27305, 2410, 23404, 35680, 10768, 35409, 18758, 44687, 30590, 49484, 19612, 24877, 25311, 14004, 43920, 3557, 40366, 12223, 38306, 18830, 47739, 23916, 32677, 20477, 1066, 8928, 45321, 26791, 35232, 10382, 23661, 4572, 37059, 49005, 10907, 24754, 380, 13361, 37720, 37746, 46165, 17376, 47949, 10082, 16204, 19201, 45633, 7181, 33319, 40417, 3282, 15798, 35471, 33707, 17710, 19819, 4135, 18873, 24006, 43798, 35410, 47463, 4548, 4956, 35112, 1848, 44506, 40763, 45627, 10863, 35000, 1272, 44330, 5208, 11201, 18061, 45579, 36354, 10104, 29566, 157, 46275, 15312, 25677, 29883, 8684, 5872, 28777, 14748, 32556, 12829, 28425, 29554, 29769, 5411, 24378, 11795, 33017, 10230, 12246, 30046, 12734, 19338, 10780, 11953, 918, 26560, 22338, 1072, 42691, 38361, 39346, 47388, 47911, 8156, 6253, 8847, 20171, 10880, 13246, 39603, 39394, 15347, 30063, 5233, 39066, 29760, 25597, 28756, 48208, 40405, 20201, 18151, 156, 11560, 17501, 28730, 40224, 37006, 25670, 45674, 42538, 49380, 47688, 25854, 21678, 3171, 18156, 48991, 2384, 43526, 26545, 31116, 35898, 16556, 46867, 9804, 19271, 49927, 19863, 14908, 42528, 25634, 39923, 29342, 26920, 47480, 20185, 18626, 6358, 12833, 17152, 48674, 7164, 36308, 38471, 31330, 8167, 33193, 26073, 35497, 9879, 16431, 21616, 24744, 24287, 46984, 10844, 34803, 42772, 3491, 767, 42582, 1805, 7425, 30275, 33853, 34931, 44665, 42337, 47221, 38140, 43330, 22731, 8917, 19293, 19483, 17882, 46267, 19209, 38108, 41113, 49866, 33800, 33567, 24867, 31817, 1801, 43653, 42054, 3966, 34634, 49472, 2361, 6873, 39456, 40871, 15450, 260, 31696, 13948, 25249, 25720, 10294, 19690, 2081, 40247, 20807, 44445, 7578, 20905, 31708, 47235, 14246, 17306, 47505, 25805, 500, 25157, 29390, 3917, 33628, 38302, 49720, 4808, 49014, 23233, 3499, 47057, 42323, 1922, 34303, 12696, 29032, 23227, 3008, 29890, 34790, 39642, 19835, 3356, 4009, 32833, 38896, 43796, 46361, 7319, 34312, 23803, 31180, 30112, 5379, 32924, 28843, 988, 34739, 45237, 3894, 23665, 19316, 31132, 35906, 20899, 41119, 13960, 2183, 24098, 48341, 19176, 10206, 8768, 32576, 24890, 16185, 32255, 31248, 1588, 39880, 22911, 18278, 43543, 28217, 13865, 16047, 17855, 21148, 7192, 9460, 27941, 43133, 3370, 43466, 44929, 47729, 32957, 36857, 2634, 17343, 28633, 43590, 22392, 28691, 9104, 4635, 19368, 32195, 42005, 12290, 49452, 39070, 32238, 47012, 5849, 48114, 7139, 27300, 15074, 24575, 8373, 20732, 1517, 6042, 23976, 23234, 26728, 2236, 31555, 25821, 2717, 47065, 9444, 47080, 20083, 31355, 29615, 35602, 4042, 18212, 22473, 277, 28946, 29624, 16623, 42862, 3174, 15233, 17388, 46274, 6444, 23146, 45219, 19401, 1636, 17079, 31273, 19023, 44237, 13651, 5736, 5439, 1656, 25777, 30231, 35247, 34472, 27918, 40543, 10599, 30713, 38303, 21804, 21809, 36964, 19515, 13610, 42393, 47621, 9999, 32795, 48566, 19003, 24323, 12567, 46030, 18856, 27890, 36093, 38570, 28508, 30054, 27401, 20043, 17027, 42397, 6377, 3060, 30337, 24326, 16269, 25252, 9030, 13689, 38346, 12556, 9288, 38313, 40205, 45814, 19596, 38013, 26052, 4319, 18440, 23092, 9388, 49647, 24813, 49547, 21561, 41442, 44179, 8948, 21928, 14663, 28999, 9450, 46217, 37501, 33289, 22083, 5458, 2064, 8755, 4802, 1519, 33435, 47173, 30349, 27463, 16081, 20414, 5303, 10758, 41531, 35590, 23488, 5970, 1873, 20768, 3828, 697, 32845, 24553, 29268, 16931, 28851, 43879, 43338, 46169, 5840, 13405, 34188, 18552, 37749, 27225, 36350, 32530, 27950, 21977, 24651, 44154, 24831, 28741, 45215, 31877, 48883, 34945, 15845, 46708, 31922, 20644, 31264, 9355, 28251, 27945, 5651, 2108, 4547, 27443, 25730, 15672, 30370, 23967, 36810, 23777, 32764, 20320, 359, 18729, 2940, 35941, 42946, 10423, 8188, 47720, 44325, 11185, 26236, 27999, 37099, 36392, 5068, 37815, 46063, 29896, 5509, 33154, 30017, 8586, 47647, 34841, 25864, 32216, 33259, 16291, 22657, 11819, 20164, 16797, 7454, 16578, 11164, 48624, 12205, 11024, 16979, 6333, 5413, 28660, 30523, 42038, 30473, 31557, 31856, 40754, 22424, 38498, 37151, 7364, 21797, 44847, 7208, 26680, 27387, 25555, 16510, 13980, 18262, 24105, 3187, 29603, 28340, 22666, 7908, 25012, 26845, 46065, 42041, 14724, 34635, 35200, 20836, 27495, 17797, 37852, 21780, 34541, 26640, 31646, 3394, 28263, 49680, 1521, 21740, 46767, 7870, 44748, 2755, 34512, 27689, 18598, 28909, 14408, 36123, 38199, 26354, 13579, 37750, 35786, 28247, 19334, 13121, 11341, 44738, 19925, 18772, 4884, 23949, 28079, 4535, 35695, 8252, 10586, 35543, 22427, 2763, 40989, 47769, 31781, 42274, 26529, 16741, 8662, 25087, 32656, 2120, 33682, 45553, 4419, 45368, 12480, 34391, 10242, 49548, 13285, 17934, 44593, 8282, 3619, 38966, 20922, 5503, 25171, 40697, 34838, 21858, 15354, 3152, 31543, 25699, 5393, 7755, 46621, 14033, 21220, 10270, 25925, 33706, 44358, 29509, 10484, 31043, 34833, 22908, 42580, 1503, 23774, 34207, 27347, 31836, 48356, 39677, 1204, 15362, 37537, 6092, 30140, 17833, 28757, 20669, 21839, 6088, 49638, 12177, 46510, 32431, 46017, 16626, 21705, 424, 40772, 3616, 22289, 491, 42731, 7476, 12652, 22737, 49541, 46318, 32864, 3047, 38489, 8223, 18294, 49810, 2516, 9235, 4968, 35627, 9707, 23482, 45331, 3124, 41425, 26731, 12349, 2843, 35513, 24796, 21124, 28471, 7229, 17619, 4627, 24532, 32719, 9899, 33622, 32055, 12326, 27530, 49612, 16436, 1355, 15985, 337, 32999, 1096, 23184, 47230, 35652, 7435, 8500, 23503, 47386, 42451, 42950, 8742, 43467, 37531, 49882, 17148, 31782, 38106, 28661, 39479, 20861, 44046, 45992, 33163, 28602, 39587, 41367, 22590, 15370, 40905, 12701, 39718, 47167, 45544, 49531, 8747, 40489, 27223, 11725, 29358, 29463, 37369, 10509, 30629, 25607, 15973, 12686, 21556, 19423, 624, 25204, 27107, 45728, 14026, 29832, 49172, 38529, 15408, 17670, 13111, 5561, 22321, 44756, 43819, 12851, 24352, 3660, 853, 31255, 41720, 2532, 21318, 7873, 1111, 42698, 9594, 9832, 39092, 48403, 6697, 31376, 36202, 45903, 2711, 18613, 18347, 46010, 29271, 48786, 6781, 10820, 44813, 27462, 44229, 26836, 17733, 2457, 24656, 31137, 16799, 13073, 17898, 44435, 25589, 20348, 14159, 42940, 3580, 762, 35237, 21062, 20952, 2730, 30107, 18629, 1713, 3960, 22235, 5305, 31243, 37860, 40421, 49577, 34954, 13592, 21554, 42344, 27472, 36073, 47768, 21128, 8923, 22305, 3790, 33873, 11267, 27066, 47509, 15761, 27633, 12931, 40632, 29817, 39663, 20495, 30889, 37096, 6853, 33067, 13173, 48900, 24959, 49327, 17665, 45184, 26382, 44781, 20939, 8621, 26030, 20415, 43011, 49118, 1986, 4330, 49938, 46264, 21707, 13673, 31994, 34763, 49271, 3271, 49105, 19182, 41221, 36435, 45705, 46378, 8793, 27828, 33172, 46096, 42943, 24947, 19434, 22814, 23587, 49111, 217, 2884, 46734, 34565, 30381, 37218, 34220, 28339, 17259, 33430, 18894, 6184, 37291, 34003, 3595, 37541, 5448, 19007, 32124, 26896, 7562, 5136, 10835, 24160, 13411, 5049, 36454, 1244, 675, 27598, 40044, 6807, 32798, 5152, 24838, 32926, 21235, 8198, 25170, 26884, 37790, 6065, 6102, 22423, 33333, 26591, 1600, 20075, 32481, 25372, 14632, 46146, 39845, 31111, 39669, 25849, 7726, 34383, 47493, 29061, 1634, 27528, 239, 35445, 19698, 43005, 34027, 19825, 41360, 39591, 20066, 22079, 33306, 1093, 45581, 25053, 34891, 13829, 18199, 24969, 5755, 11174, 44904, 12281, 34755, 44990, 14437, 15862, 23557, 45440, 30155, 7246, 24028, 42064, 27265, 15808, 32427, 23206, 17830, 24303, 48571, 32393, 18958, 22848, 2736, 13983, 41832, 43878, 2579, 43956, 10181, 36540, 8407, 21465, 37046, 41062, 19320, 7354, 20493, 30260, 36104, 47773, 2963, 26548, 46899, 3562, 37316, 25919, 11737, 20365, 25661, 13359, 11610, 43189, 28389, 23360, 48189, 18001, 29630, 15029, 7815, 43347, 11861, 23898, 32935, 39157, 3206, 40868, 48437, 37359, 45178, 45153, 23494, 12202, 36235, 22771, 43248, 10914, 17297, 11462, 7162, 4448, 49848, 2294, 9531, 31875, 42222, 9948, 41680, 47043, 35547, 23874, 37612, 22547, 20542, 37946, 27316, 653, 285, 37521, 40214, 7679, 30126, 47786, 11905, 48303, 18575, 7779, 19335, 28616, 24353, 42966, 45915, 12256, 1091, 25260, 38988, 37252, 2054, 11330, 47225, 26705, 47884, 21543, 182, 8269, 18472, 16935, 21834, 8683, 28094, 8050, 43321, 12089, 18600, 20277, 22558, 9729, 10556, 23724, 42001, 32788, 48139, 38680, 3162, 17175, 12661, 44434, 49254, 46669, 29816, 27690, 37312, 11043, 13658, 46494, 14331, 15709, 17189, 38882, 31200, 9547, 4512, 25603, 15606, 36532, 14791, 3173, 22188, 39176, 38839, 12012, 11988, 17527, 21436, 16658, 15133, 29251, 11723, 9458, 30732, 8954, 14259, 4532, 38632, 48161, 32895, 18470, 34880, 39004, 28961, 23831, 43418, 44094, 9649, 15130, 10740, 46487, 38739, 35227, 45504, 2522, 32625, 15186, 36487, 35044, 25056, 42524, 25057, 44441, 36692, 28090, 6957, 49753, 44485, 17868, 14322, 25886, 43753, 7115, 27838, 18230, 37224, 26370, 23971, 34702, 23176, 2188, 8824, 35944, 47485, 18921, 5690, 40932, 19856, 24023, 4479, 34551, 48625, 10566, 12974, 2246, 5004, 10410, 39975, 49514, 47447, 42115, 16873, 11262, 15686, 33609, 17971, 35748, 48220, 7776, 10703, 46715, 839, 30028, 40800, 1545, 34626, 30098, 10503, 33723, 41789, 42503, 16580, 37813, 3959, 44164, 19757, 32044, 46381, 46916, 28973, 39569, 34757, 30099, 38099, 21689, 1344, 20059, 31559, 27109, 7094, 40555, 21035, 18685, 10710, 30016, 44112, 35034, 42798, 45436, 28286, 45271, 12768, 11347, 750, 9677, 46310, 34812, 9196, 26914, 28870, 21186, 14802, 15432, 48660, 10424, 40503, 41022, 17065, 29755, 17795, 7472, 23947, 33142, 17508, 22757, 44848, 23782, 8040, 43056, 19169, 29961, 14570, 34935, 47258, 32352, 30477, 6958, 23335, 28172, 14657, 19191, 16188, 42348, 44104, 19160, 35932, 18770, 24516, 22766, 26278, 31592, 22225, 42505, 37900, 41371, 34659, 23518, 19635, 45941, 36103, 999, 44223, 27269, 49155, 18016, 44021, 34382, 29712, 44791, 7236, 6222, 31059, 26280, 12235, 33768, 33645, 38924, 37784, 22715, 12496, 41175, 36782, 22174, 3778, 19889, 21278, 41190, 41793, 11186, 34738, 44821, 39788, 13104, 13252, 33957, 1942, 29304, 14682, 48421, 45583, 49579, 33837, 25425, 22742, 21670, 21792, 12987, 37434, 21261, 20688, 8261, 908, 46793, 22073, 23515, 46087, 26255, 1401, 46716, 33125, 14931, 40434, 18915, 14760, 40269, 18934, 11314, 6104, 8799, 35487, 6419, 49519, 31641, 27219, 25655, 41687, 41718, 28536, 17354, 41210, 19105, 14227, 34476, 37391, 13805, 18708, 17186, 47783, 20382, 28900, 1423, 4316, 14504, 6530, 38240, 49070, 44396, 39285, 26679, 31516, 7601, 6561, 36669, 18516, 6707, 13360, 47952, 44439, 25918, 30235, 10668, 31064, 44189, 1081, 32636, 4160, 17642, 43213, 33467, 28147, 32031, 45326, 47820, 32804, 36439, 48754, 29452, 15894, 36166, 40180, 12239, 31995, 37125, 45257, 26969, 22301, 38385, 46350, 18463, 39714, 36150, 30207, 7921, 17656, 43209, 42377, 46785, 9274, 5749, 32137, 37899, 8502, 24826, 45125, 16610, 9433, 42170, 5265, 48398, 9698, 29491, 128, 35964, 4486, 32769, 17265, 10739, 22840, 21776, 25356, 10471, 40430, 13249, 45492, 17431, 34884, 29031, 14707, 2549, 36246, 4822, 13679, 19561, 35989, 47229, 4467, 44581, 22355, 28947, 48785, 49399, 43852, 30847, 2261, 7082, 46057, 16280, 39645, 18427, 26363, 31611, 4698, 24126, 19623, 36988, 11155, 30482, 32272, 18478, 34074, 38997, 1330, 24302, 16886, 2850, 35029, 32782, 9793, 11298, 32950, 2125, 42530, 18346, 36082, 31673, 6778, 18945, 47103, 23173, 44337, 31494, 7057, 15476, 34216, 21271, 19708, 3249, 30662, 48362, 21075, 37441, 49120, 34192, 31226, 49052, 6047, 7545, 35049, 12569, 48704, 38854, 32658, 3799, 46534, 48555, 18003, 24875, 33820, 31833, 37622, 39116, 9835, 33795, 49467, 2374, 36471, 173, 24309, 8325, 5108, 8494, 11924, 31647, 27711, 33912, 25751, 16377, 33931, 8274, 29858, 17871, 27912, 31582, 34797, 14762, 17921, 48934, 27968, 16282, 33747, 29945, 1886, 5734, 38202, 44293, 32944, 9586, 7345, 42635, 48736, 44623, 34411, 18764, 28575, 42642, 35604, 41232, 37680, 43816, 32801, 9537, 32452, 41817, 11274, 28440, 28693, 5960, 35386, 36411, 43323, 3156, 39525, 44934, 11551, 31710, 13288, 16470, 38709, 4004, 215, 48454, 11437, 3293, 16976, 5467, 25656, 36041, 20092, 29558, 33534, 8140, 34054, 32048, 932, 15319, 8878, 49215, 37936, 45636, 21046, 38582, 40380, 13685, 31801, 46440, 3837, 47954, 21586, 18939, 16955, 39783, 10945, 28099, 43107, 37317, 30502, 33889, 42846, 26804, 928, 32805, 13375, 17392, 20101, 45762, 8730, 26867, 31292, 47011, 26377, 16311, 45891, 993, 45882, 43366, 19491, 19786, 34972, 25284, 18587, 38411, 4255, 10803, 11351, 26971, 12515, 30134, 18083, 12649, 7072, 29608, 2335, 8851, 27925, 15544, 23174, 48395, 17094, 15365, 1949, 47424, 20801, 5335, 24244, 21352, 41886, 5372, 8935, 19537, 28889, 13187, 22890, 18137, 3421, 8134, 15764, 25248, 16236, 42924, 3278, 34846, 44933, 13781, 46483, 15336, 25522, 8328, 26857, 46536, 5369, 20991, 12300, 31190, 28854, 11160, 43979, 37272, 4125, 729, 2271, 47095, 19809, 32364, 44497, 28510, 3153, 41743, 44268, 48077, 37210, 25840, 40997, 29796, 33313, 19029, 26410, 28629, 45746, 37436, 28659, 6232, 24415, 5505, 7150, 29775, 34854, 23769, 18441, 25775, 18059, 34877, 20603, 49017, 18245, 44377, 43686, 26102, 33297, 18966, 36301, 37740, 11465, 24226, 43962, 47334, 33423, 8579, 2906, 9987, 43387, 4362, 44290, 34736, 4878, 49188, 30867, 35609, 45181, 22478, 47920, 48207, 40456, 20460, 8591, 12913, 42820, 22061, 27666, 48708, 13930, 43770, 13765, 28825, 569, 48181, 11094, 17880, 30871, 31091, 28475, 42511, 8051, 8154, 45273, 670, 16524, 36958, 21682, 1979, 8204, 7280, 42782, 41420, 37003, 45819, 1482, 39167, 8400, 1419, 2028, 45828, 47070, 18202, 24283, 30072, 9134, 35052, 7750, 37623, 12908, 28857, 47810, 28677, 16168, 37229, 27408, 32862, 42152, 49867, 34436, 8287, 16896, 2500, 23007, 26543, 33295, 49508, 19652, 37568, 8497, 3028, 29077, 37114, 15591, 3426, 46780, 22059, 44979, 36207, 40657, 11062, 25205, 41339, 2688, 41475, 11494, 4074, 27885, 35640, 15032, 43599, 47440, 40783, 27093, 12912, 1206, 18748, 6352, 18563, 33039, 27974, 21889, 27383, 41176, 47659, 41358, 48537, 3388, 21421, 5965, 9665, 9035, 22229, 1993, 10482, 6037, 48510, 29386, 36997, 49324, 14975, 42513, 12532, 5565, 23119, 13926, 14627, 19083, 48673, 1088, 40069, 33064, 6024, 11947, 1847, 29022, 20076, 35801, 46187, 45831, 47211, 11143, 23055, 8985, 11525, 20087, 14533, 28831, 27094, 42461, 47192, 40471, 42620, 2240, 36126, 48817, 11995, 33116, 10397, 46961, 49437, 19993, 26933, 15939, 47416, 6723, 35534, 24819, 70, 37310, 21325, 22961, 21127, 1172, 426, 47964, 39662, 36830, 31548, 24295, 46247, 29857, 46997, 40004, 10366, 34117, 35510, 18983, 462, 49495, 16408, 14432, 1061, 23941, 44998, 41559, 2314, 19595, 3448, 34660, 2745, 8960, 29392, 15943, 3420, 42721, 37894, 6533, 15431, 27943, 27713, 37174, 1943, 8320, 18082, 22184, 1991, 20512, 48693, 15915, 83, 35867, 44706, 39846, 8836, 48056, 20478, 26753, 6615, 21944, 813, 996, 18608, 10315, 15499, 28723, 39458, 39029, 43156, 39538, 30090, 16043, 30965, 32548, 9607, 37921, 6131, 21266, 1136, 6215, 8452, 3021, 47160, 19965, 17121, 31568, 33918, 21916, 37486, 48011, 573, 17400, 41139, 17599, 33454, 41340, 48910, 25026, 19723, 19735, 43842, 12341, 20031, 11495, 2266, 47037, 23902, 14673, 32891, 26138, 41082, 40239, 6345, 39647, 11722, 43000, 19154, 44300, 5993, 2147, 297, 27188, 4862, 22103, 47358, 23090, 21061, 49565, 1567, 30793, 22999, 40600, 4019, 12242, 9295, 32196, 3803, 42937, 22932, 46095, 11442, 45629, 29040, 17809, 27991, 18318, 39487, 16079, 167, 29459, 38507, 6154, 3367, 32227, 10632, 31729, 5698, 31303, 38624, 38600, 24473, 7518, 12545, 2367, 9748, 23042, 33710, 49455, 20122, 15166, 44343, 13203, 13885, 5510, 42745, 20140, 17595, 11376, 6017, 30657, 27653, 14963, 14093, 47528, 41025, 27392, 6483, 16701, 42686, 41365, 20178, 42317, 7769, 18087, 18946, 36421, 17740, 9212, 7515, 1513, 25858, 14530, 12564, 7981, 7351, 13103, 17165, 16767, 21737, 3410, 1691, 3993, 984, 49033, 48245, 5267, 35507, 43881, 36022, 19156, 21598, 11622, 26365, 14495, 8039, 46035, 18243, 24662, 20837, 46422, 3022, 25845, 23044, 26686, 18643, 35015, 34111, 46720, 10429, 22003, 45108, 25515, 3747, 11396, 42491, 48381, 44853, 29549, 31688, 27590, 16351, 2013, 34048, 23800, 14221, 14750, 35993, 4639, 11880, 32559, 38241, 44931, 48006, 1865, 15510, 36387, 16748, 11637, 4002, 45664, 27032, 39018, 43615, 10091, 49304, 24452, 23432, 8240, 44832, 47602, 1911, 28746, 29660, 431, 5808, 7901, 9301, 36048, 46201, 15556, 38513, 29037, 33464, 49649, 32001, 10555, 25824, 1198, 26739, 23185, 39090, 4495, 39463, 27879, 6622, 7417, 17009, 45374, 8291, 10921, 16771, 34704, 24628, 6094, 14881, 21214, 18319, 30085, 14841, 45206, 11818, 43315, 38165, 47059, 1460, 35165, 27947, 32946, 12962, 23721, 32641, 47038, 25230, 41646, 11077, 2733, 5175, 3751, 46853, 49797, 43221, 26747, 31620, 17547, 10995, 28404, 38792, 20394, 2316, 40969, 45986, 45469, 39893, 29774, 16957, 44432, 15488, 45142, 25727, 43038, 26349, 29422, 6029, 47555, 37395, 23457, 48330, 20200, 18121, 6965, 37381, 48666, 41096, 36869, 18732, 39779, 31960, 27805, 16419, 27283, 19252, 198, 40831, 42518, 34879, 16798, 24840, 16403, 42396, 40382, 17611, 36217, 43425, 39682, 34458, 18511, 27833, 41565, 7031, 6878, 19022, 21059, 25693, 37621, 34818, 41564, 14477, 18416, 39920, 44823, 45653, 19583, 19610, 38427, 34924, 31234, 46684, 37085, 33001, 39706, 30189, 46289, 39624, 45501, 14119, 29145, 41206, 45269, 11247, 42273, 49333, 25240, 37911, 7742, 12088, 11694, 2104, 7227, 36899, 15747, 7293, 10597, 5613, 16540, 48397, 43053, 37331, 12832, 47753, 30393, 34424, 33283, 43412, 5036, 24951, 32324, 32942, 41069, 26962, 30978, 41798, 19540, 27720, 2482, 30283, 17638, 8020, 22470, 32773, 24714, 6771, 4161, 22876, 16653, 37885, 32468, 22879, 13190, 14346, 33962, 22941, 33818, 40681, 4347, 13618, 5090, 20615, 27290, 6053, 29321, 42088, 30701, 7105, 11165, 28531, 12198, 23318, 42089, 40889, 23639, 38437, 24558, 12119, 34524, 39214, 41046, 7160, 24489, 41501, 9746, 30395, 1591, 18581, 35552, 27732, 6220, 48967, 1998, 45051, 37396, 39551, 31409, 44532, 37732, 46911, 35438, 48412, 22834, 6248, 15701, 25732, 32900, 42356, 45989, 35389, 48199, 30543, 46597, 1486, 25445, 25202, 35751, 21911, 13721, 16852, 44227, 21011, 30301, 981, 39002, 43345, 48004, 36335, 12431, 42092, 47913, 2901, 46842, 47625, 29204, 36629, 31525, 7938, 19606, 11145, 28679, 28852, 26010, 38369, 9867, 195, 43404, 46222, 25980, 43446, 25588, 11405, 4694, 40105, 47893, 42989, 7406, 25408, 1717, 12514, 45477, 37986, 13161, 28093, 44265, 11701, 183, 42218, 35949, 3902, 31155, 42817, 4120, 37152, 21126, 19437, 46288, 36347, 30927, 32849, 14875, 49803, 26153, 1647, 44452, 19756, 39332, 1474, 19602, 9099, 4067, 3396, 43058, 45973, 14034, 20627, 31867, 38859, 21450, 45129, 1780, 35639, 4424, 47209, 32598, 40091, 46635, 10541, 49722, 46143, 27459, 29970, 9641, 33311, 36332, 46525, 19211, 944, 23689, 36196, 11245, 22775, 41938, 33331, 15728, 40373, 42776, 6279, 2095, 2009, 2073, 24357, 35752, 6580, 36121, 26134, 34183, 22671, 36556, 32079, 40467, 21610, 27177, 37638, 37593, 48710, 16668, 19495, 46340, 17940, 26335, 5353, 30922, 40677, 8393, 13484, 43389, 13077, 42169, 26885, 42565, 6537, 34986, 5689, 12632, 6545, 8069, 30193, 35090, 3470, 37603, 30982, 2978, 24973, 24204, 200, 19767, 37219, 43415, 36816, 45720, 14604, 31601, 1027, 23549, 5879, 2909, 13754, 29136, 10922, 3095, 20482, 9022, 32565, 49289, 44675, 42527, 33256, 47479, 2690, 14212, 22654, 24783, 6003, 21572, 36984, 48956, 24808, 5526, 36704, 4389, 9084, 18380, 18924, 23101, 14833, 16333, 44650, 49966, 22721, 29436, 25681, 40302, 26103, 47756, 42742, 35412, 15840, 15833, 5419, 17238, 19665, 46418, 9709, 32637, 11904, 45169, 8633, 27329, 34976, 47760, 32648, 47222, 36922, 29736, 34415, 36998, 2653, 10273, 45524, 43869, 24854, 2697, 23686, 3323, 37287, 43284, 48913, 24187, 45543, 1161, 27464, 26395, 49088, 12561, 36696, 41140, 23051, 4766, 33604, 39512, 14163, 720, 39087, 43958, 36943, 31792, 1989, 46469, 7950, 3683, 9125, 11303, 49621, 326, 19970, 16478, 30813, 35435, 34242, 5900, 16970, 33785, 40313, 19763, 18172, 48753, 17523, 46320, 35921, 22039, 14098, 5723, 2411, 42679, 11110, 46042, 30588, 41303, 21717, 26309, 10704, 4605, 36241, 27992, 44862, 15489, 36285, 45225, 10025, 21097, 36880, 5182, 12031, 1259, 13018, 24156, 46052, 39823, 1485, 25641, 8949, 20098, 4217, 22353, 13554, 23780, 27008, 6118, 20268, 11756, 18129, 31564, 31558, 20258, 8983, 7092, 20561, 10909, 2871, 35370, 46191, 47434, 34920, 37818, 7732, 49834, 47499, 16424, 5878, 11438, 34324, 39483, 44872, 41983, 22328, 4644, 23193, 23025, 32010, 9021, 6938, 24479, 43298, 24956, 45971, 45039, 10774, 30644, 29790, 1678, 27667, 8171, 4911, 667, 33468, 4813, 34304, 32345, 24671, 19489, 32338, 18816, 16863, 10001, 7715, 11584, 38450, 13432, 3588, 6093, 48665, 43597, 13965, 46404, 14544, 29935, 22670, 40514, 9736, 45823, 7975, 30390, 1722, 34091, 49261, 2571, 25442, 31315, 38318, 10109, 22354, 20324, 5223, 39464, 44069, 40094, 18655, 1176, 20927, 14411, 6095, 15442, 34992, 588, 46952, 6473, 36257, 42436, 46273, 33400, 38088, 38148, 31197, 14873, 42459, 34686, 38391, 11191, 4062, 27610, 26595, 23244, 47115, 19586, 1837, 47671, 25990, 45474, 28504, 41203, 11911, 49305, 10596, 17491, 24312, 38310, 15962, 24912, 28816, 7315, 14629, 18871, 45280, 30877, 24424, 26771, 40468, 25680, 49512, 8253, 28462, 38050, 9625, 14131, 9758, 23144, 21958, 10939, 21004, 36188, 14352, 23251, 27933, 23387, 42297, 39052, 11182, 26339, 38588, 24423, 8002, 14188, 38297, 38769, 25416, 23896, 923, 9923, 2134, 47833, 40273, 5041, 12447, 7341, 41969, 10063, 32975, 10053, 41709, 23596, 30367, 4123, 18509, 20487, 5429, 32628, 15338, 16008, 16621, 30512, 11711, 11445, 35396, 20278, 44959, 11358, 7267, 9969, 44393, 39020, 19685, 17035, 245, 28749, 2786, 7242, 23628, 13479, 43258, 8958, 20934, 31651, 32970, 15823, 31398, 29233, 37717, 48079, 38736, 48897, 49962, 18618, 16844, 29573, 854, 27834, 5308, 47071, 36290, 23324, 40882, 38757, 24882, 18656, 47474, 44428, 36947, 21228, 16760, 9381, 17448, 44329, 10036, 45741, 33924, 2040, 11204, 32240, 33044, 24921, 39913, 39963, 33759, 39226, 26502, 37789, 19823, 24701, 38641, 29296, 18974, 35930, 13455, 46951, 11038, 15484, 11833, 24989, 5745, 19511, 34965, 25134, 23582, 42616, 48593, 2694, 27134, 17691, 46602, 36522, 27474, 3976, 24673, 24646, 8293, 31413, 38993, 15023, 1360, 6463, 22709, 16390, 30576, 10631, 37564, 29798, 4026, 31257, 16887, 6046, 26566, 5964, 31889, 25935, 4130, 37918, 41534, 6486, 26537, 48802, 2203, 32739, 24649, 40322, 13066, 20333, 41290, 7591, 49041, 29106, 22889, 49095, 12495, 46257, 36176, 2124, 43166, 33405, 42093, 35103, 21828, 44478, 34142, 42167, 23605, 42013, 32856, 45361, 22066, 38141, 27183, 37705, 46317, 26333, 45663, 20878, 2713, 9098, 7823, 29731, 45944, 45806, 49119, 46144, 32918, 3873, 10550, 24397, 5095, 19926, 20514, 15805, 20501, 41796, 11439, 44566, 11287, 38227, 30149, 32390, 44194, 23747, 26379, 32362, 5291, 8583, 33791, 42509, 3563, 5424, 45958, 46312, 45080, 15041, 12796, 26245, 9170, 8538, 5085, 42980, 48103, 45019, 34662, 23269, 22502, 1222, 2400, 18407, 9103, 1403, 9198, 24184, 6932, 5206, 12057, 12666, 45247, 9850, 351, 25819, 9653, 41561, 2674, 29677, 46495, 10113, 16283, 15762, 27022, 44346, 12679, 143, 5497, 37907, 2276, 45366, 24497, 34644, 12765, 41801, 18543, 682, 21037, 19430, 4201, 45900, 20297, 37284, 18224, 24431, 22085, 37654, 3262, 3926, 22787, 47595, 28395, 47545, 23745, 23143, 37835, 10938, 2479, 3707, 45253, 8820, 48582, 13029, 35118, 20755, 11823, 23082, 29103, 35585, 48765, 21800, 31301, 10019, 8060, 4590, 30610, 27087, 36712, 26366, 18826, 2972, 31356, 11135, 20036, 770, 34058, 5508, 42756, 14027, 14257, 41379, 16003, 26829, 30089, 31408, 13168, 10920, 48607, 18309, 18936, 29259, 15902, 46622, 32198, 25657, 19109, 20628, 31342, 23915, 5682, 26157, 22860, 1933, 10946, 15479, 20177, 46156, 40264, 22356, 32344, 7133, 43912, 12396, 16386, 19949, 17602, 48361, 39542, 4877, 9414, 1959, 23516, 22872, 47650, 11432, 36396, 28990, 13736, 2494, 28421, 18794, 48325, 33091, 9180, 46306, 34632, 8679, 10517, 34912, 30146, 42257, 24897, 961, 21580, 25032, 7638, 25999, 20193, 34786, 29696, 1131, 15592, 7675, 45676, 13261, 8950, 33247, 43645, 48167, 37106, 48532, 28565, 26240, 2937, 28663, 25121, 39617, 31140, 1552, 10460, 29294, 43388, 5318, 9814, 9356, 24321, 21917, 7549, 31396, 15657, 48267, 32768, 39401, 37457, 46307, 46105, 40797, 44602, 9416, 29095, 9928, 7754, 35977, 46533, 27688, 9977, 5582, 38189, 49804, 36749, 13692, 9855, 3532, 13306, 8552, 17684, 17597, 16778, 28760, 7524, 24728, 43488, 5679, 47937, 14719, 24635, 45135, 15474, 34092, 3730, 7860, 48771, 16574, 25645, 38583, 33466, 10052, 32759, 5081, 17554, 28322, 21032, 35099, 4064, 32314, 2684, 16562, 42186, 40164, 23458, 47546, 19645, 33192, 39842, 34754, 16059, 32859, 45836, 34422, 42610, 23521, 28678, 37714, 40952, 1550, 2517, 17075, 11875, 43210, 24186, 42340, 44251, 4907, 10554, 1585, 10783, 12550, 25067, 32500, 45739, 15078, 2941, 34823, 34550, 37992, 17988, 36620, 46971, 755, 45770, 24213, 32191, 26192, 22836, 23955, 11459, 7316, 31752, 21908, 49361, 18370, 39258, 38864, 34857, 17952, 920, 40396, 42049, 22191, 20106, 49404, 5374, 37256, 9764, 4409, 3223, 47953, 48974, 12214, 48658, 42968, 47361, 31270, 49829, 11468, 45730, 26205, 10718, 49754, 15084, 32781, 26232, 20135, 27154, 41275, 40767, 40041, 37625, 4678, 34362, 41491, 26469, 10364, 31025, 26919, 23706, 4267, 46429, 47047, 15612, 11101, 16389, 22029, 14444, 20535, 11369, 36576, 22686, 13143, 44518, 2566, 2888, 29372, 40096, 11233, 863, 16367, 21038, 3207, 49418, 5109, 48925, 45925, 23470, 46311, 35131, 8084, 9482, 44128, 4881, 26190, 22968, 46791, 9237, 25850, 36689, 13847, 19927, 9864, 32581, 40455, 23630, 2099, 6336, 32904, 13120, 10026, 9161, 18334, 33704, 33488, 30100, 30594, 14231, 43414, 24781, 29080, 19, 35332, 27082, 17389, 8704, 21704, 15812, 35240, 32074, 1809, 40725, 6750, 42552, 30526, 22428, 47407, 35845, 2150, 28860, 34684, 15402, 11539, 25904, 4082, 36625, 16960, 18597, 18682, 32126, 32248, 29357, 34322, 15960, 9543, 807, 14200, 47811, 44696, 13796, 10665, 46263, 23956, 6941, 13076, 15800, 11754, 38122, 39133, 13844, 22351, 29767, 12525, 47276, 24870, 33536, 13452, 2998, 2295, 6406, 6127, 44012, 44579, 6893, 15218, 28482, 9727, 48789, 40991, 20800, 34849, 34951, 31570, 46073, 49747, 36263, 3805, 33848, 19707, 43373, 46066, 45597, 29846, 9406, 25622, 6246, 37479, 7265, 2241, 11318, 22282, 47792, 46009, 33366, 1246, 44522, 34706, 4118, 14514, 4870, 46974, 41749, 30350, 9521, 45719, 43111, 27353, 45592, 13607, 17484, 1531, 12939, 46342, 8647, 25979, 23499, 21807, 17793, 13511, 48188, 18532, 12850, 41936, 3804, 15232, 16913, 23479, 36716, 34621, 29194, 6277, 1955, 43764, 2510, 26272, 28060, 22339, 14133, 34861, 31622, 30583, 1047, 10400, 10009, 21072, 35577, 11044, 17151, 29282, 31895, 31906, 41327, 20093, 18261, 6824, 31487, 33278, 38397, 25293, 36642, 8492, 49537, 49110, 13916, 29107, 35872, 8170, 40565, 36062, 39555, 10837, 34157, 12596, 48400, 4946, 41260, 37822, 3010, 30603, 23087, 31852, 34725, 18596, 6592, 11726, 1402, 1596, 32174, 18988, 27843, 48723, 48932, 15179, 29550, 9820, 35838, 25448, 36688, 35703, 44131, 37701, 12203, 24992, 30143, 36296, 46334, 19275, 20022, 28011, 42525, 6526, 3098, 47976, 22767, 43308, 45140, 23987, 42956, 17191, 34875, 36645, 47653, 38309, 46772, 21636, 47552, 2681, 13753, 7073, 38298, 44250, 17936, 13866, 30334, 33364, 17372, 6300, 44259, 18540, 18542, 1802, 45582, 49200, 22092, 28370, 4948, 17857, 32537, 28501, 49584, 20160, 15211, 6554, 35119, 27240, 29572, 14631, 44708, 34542, 41160, 11371, 1023, 34045, 45267, 9797, 19038, 11699, 4792, 35170, 5833, 23527, 39469, 35439, 38677, 8344, 27332, 27117, 27602, 7070, 47352, 41916, 35848, 6367, 3986, 27403, 45300, 49094, 1237, 48866, 34674, 40666, 23539, 31334, 49062, 42529, 49892, 45298, 8071, 39867, 38751, 19322, 24743, 24717, 31598, 28806, 49771, 44018, 7036, 5435, 42923, 30563, 42460, 3783, 39010, 31842, 452, 17476, 44825, 23, 45889, 20113, 34143, 32572, 32802, 22746, 27414, 41188, 46050, 34602, 49320, 20377, 25139, 16862, 42046, 33517, 33212, 13176, 31279, 15294, 19588, 48298, 11098, 18904, 38936, 48027, 23912, 4751, 7252, 9994, 529, 40884, 18208, 38156, 15458, 6523, 27881, 9208, 7993, 14274, 9828, 26413, 18585, 49853, 17574, 33701, 42444, 7843, 40438, 45072, 34652, 10097, 20881, 23370, 32060, 47627, 16782, 26542, 8545, 17562, 25851, 44077, 33731, 32397, 37796, 21747, 25828, 44492, 26782, 35900, 14622, 4450, 40879, 28820, 21989, 43201, 36881, 12906, 13921, 40927, 16916, 5124, 43028, 24382, 15534, 30284, 16756, 48406, 7278, 9321, 47354, 25234, 32237, 40047, 24394, 9367, 18866, 18909, 587, 12019, 10563, 5599, 49929, 6768, 12374, 24232, 48047, 20332, 9200, 17235, 40673, 30938, 42291, 31706, 24176, 11246, 34820, 5474, 17025, 12193, 14984, 13365, 48203, 8009, 12831, 37270, 34612, 18851, 39523, 46921, 23606, 39922, 30621, 18353, 30041, 10227, 49776, 26042, 15983, 29383, 43027, 18126, 21475, 42447, 35732, 40038, 26698, 34764, 18217, 43986, 14236, 692, 15387, 32880, 9112, 38866, 22567, 26516, 39034, 17603, 30828, 38409, 13046, 9847, 41671, 18351, 22101, 27088, 29253, 1420, 935, 16841, 40760, 29216, 23323, 19420, 18433, 46677, 19556, 48904, 3192, 7272, 21612, 46991, 14694, 36313, 17738, 3411, 13440, 9246, 24928, 45518, 43734, 17132, 3947, 8206, 29691, 286, 45794, 15569, 19303, 41448, 10757, 3504, 10311, 33566, 18325, 22260, 17000, 27120, 39997, 20771, 27218, 20706, 49285, 20263, 47634, 20802, 12222, 28021, 31984, 2439, 37825, 35221, 10357, 7705, 47396, 34926, 13354, 35060, 26966, 7916, 6000, 1013, 15272, 14608, 25358, 20240, 43905, 41652, 42896, 49623, 46170, 30249, 40557, 5302, 9706, 23708, 5489, 7927, 12379, 31685, 44239, 41399, 4596, 1132, 18895, 29965, 28413, 1584, 16584, 22113, 34447, 46846, 8873, 25025, 20975, 355, 4235, 72, 40298, 39091, 38169, 37542, 4234, 28061, 32689, 818, 48067, 40142, 49135, 45009, 3525, 17680, 23208, 29838, 16784, 31373, 20372, 39643, 25595, 30833, 2831, 27346, 13804, 9468, 37378, 48659, 11144, 4980, 32105, 38428, 33381, 1761, 13213, 15945, 29214, 9808, 243, 47497, 32866, 43973, 29680, 35559, 36460, 40498, 14024, 4440, 43026, 46905, 29217, 42374, 26139, 38865, 6620, 26199, 19451, 8617, 43461, 20950, 36913, 12779, 20887, 28869, 33436, 17231, 31891, 27389, 39858, 48497, 24888, 45452, 14621, 42960, 37970, 13589, 27127, 22764, 47858, 11647, 45141, 46124, 17172, 3716, 42015, 15492, 42415, 21155, 34368, 21941, 13049, 38747, 46600, 48770, 34056, 4181, 41106, 40748, 44342, 31727, 24401, 21698, 3567, 39568, 18256, 22263, 20663, 42209, 14628, 4999, 36430, 41622, 14162, 31963, 7257, 12367, 12014, 26247, 32454, 25967, 34775, 8828, 13216, 6755, 32868, 25291, 22559, 10213, 40200, 11319, 10195, 19508, 38537, 12017, 17208, 4324, 18024, 34265, 36903, 48565, 10238, 22027, 37013, 43624, 12930, 3403, 35620, 45369, 20527, 23084, 47302, 27450, 25704, 6754, 24354, 8703, 37609, 29687, 27295, 13495, 34563, 23373, 23257, 49854, 31455, 14678, 41921, 25475, 4693, 48895, 14940, 12739, 31382, 9275, 19545, 9303, 10792, 12459, 12221, 35716, 31734, 18046, 44735, 35208, 27010, 3435, 15513, 7958, 13291, 43424, 33492, 19732, 47369, 3698, 4951, 2112, 40811, 40425, 7388, 45607, 21438, 11851, 17577, 26492, 3341, 2836, 6107, 43546, 31384, 12458, 20310, 132, 117, 43477, 8509, 23888, 6350, 4279, 41387, 31859, 48065, 35098, 14505, 20437, 3631, 44209, 15060, 43482, 46915, 27229, 29360, 33973, 27367, 31238, 30685, 32125, 31099, 15726, 6777, 23881, 1228, 39205, 14293, 15631, 28194, 40074, 10218, 3742, 48446, 48154, 9924, 2519, 24809, 34076, 23216, 45392, 45453, 18254, 12302, 13496, 2356, 22347, 36788, 25085, 25795, 34388, 19189, 39120, 33178, 3412, 16687, 29063, 45835, 8194, 5167, 6745, 13806, 9481, 30706, 12434, 12736, 41553, 6101, 12445, 9477, 31942, 23390, 5522, 17326, 27767, 48977, 42850, 16611, 21970, 1035, 20609, 6960, 20767, 33738, 31128, 24475, 19366, 48804, 41487, 11638, 17925, 9256, 23520, 48512, 23878, 43862, 24724, 39068, 23618, 3593, 28258, 27526, 32027, 3048, 11381, 12788, 10345, 19135, 32907, 28303, 35904, 10600, 6645, 40031, 8612, 5059, 22266, 1194, 49171, 29627, 34539, 43666, 47451, 32385, 710, 22058, 29538, 21956, 42780, 48049, 30496, 31447, 437, 46970, 46979, 21091, 23130, 25406, 17938, 38572, 27577, 21872, 24955, 30625, 39808, 22530, 38568, 34679, 30485, 23821, 4105, 37372, 20623, 46336, 13209, 45970, 35928, 34467, 6810, 15192, 30976, 47965, 10327, 862, 23451, 21481, 25747, 49607, 39889, 28188, 14824, 16507, 43157, 4309, 23542, 41870, 7710, 31806, 30176, 34288, 45295, 39370, 33018, 49145, 40364, 43268, 31753, 7848, 28722, 25152, 49343, 16685, 42906, 17370, 35225, 15440, 19984, 6572, 46948, 28607, 6548, 11090, 44639, 33551, 2407, 13776, 45248, 8108, 22004, 49039, 1192, 11687, 42562, 38698, 23592, 14845, 29516, 26419, 16429, 1628, 38845, 24852, 17087, 3241, 17480, 10253, 23036, 49533, 10984, 16124, 42975, 28859, 46550, 21791, 40206, 32871, 781, 41516, 47734, 36486, 6500, 44379, 5230, 36768, 18736, 4904, 14894, 11394, 21730, 17960, 224, 47145, 35614, 47191, 18103, 42567, 571, 12689, 836, 26268, 43603, 21979, 17072, 33787, 7232, 27508, 40329, 23678, 40261, 35780, 7264, 42079, 29568, 4148, 13683, 21509, 18338, 38659, 32772, 46587, 11675, 38856, 15071, 14959, 5596, 9788, 20981, 13932, 40640, 1155, 43697, 11827, 24231, 3200, 4126, 13797, 13127, 2299, 5022, 26513, 232, 7820, 15390, 19138, 29898, 40823, 33411, 48229, 33086, 20814, 11800, 39417, 2556, 41466, 31656, 2310, 30608, 26611, 15351, 4546, 5728, 10510, 23418, 28139, 22785, 4417, 25298, 21079, 9681, 19040, 10985, 19559, 20919, 5381, 25035, 25059, 41326, 7001, 35261, 37851, 7806, 23040, 8803, 8937, 39054, 39057, 44405, 38606, 22528, 29434, 10013, 37725, 35017, 18910, 32197, 36661, 40836, 44073, 18420, 47096, 31826, 40436, 20008, 26719, 35340, 48396, 17118, 11751, 44733, 24946, 1436, 49813, 12641, 44590, 36702, 10165, 14457, 18342, 12524, 15343, 21620, 45155, 6417, 9050, 34696, 45918, 37221, 20071, 26122, 31682, 7994, 49129, 3530, 17751, 47962, 33332, 11588, 1874, 3686, 28630, 25155, 22002, 40824, 28668, 40513, 1367, 33213, 48981, 34922, 20021, 47600, 47165, 14342, 48190, 1248, 20146, 25469, 13500, 13153, 17723, 26409, 5169, 39939, 28275, 12433, 14999, 5338, 33595, 41887, 31465, 34953, 16451, 43236, 11537, 23876, 16455, 30074, 43074, 2796, 20384, 34505, 24660, 8603, 4167, 33367, 32212, 42724, 37227, 45826, 37077, 1529, 11651, 11363, 4147, 43302, 21831, 27478, 32922, 40856, 10786, 14838, 27376, 24418, 39134, 38251, 2638, 29465, 13335, 21621, 38612, 40549, 11821, 3033, 38230, 28542, 12874, 32752, 32812, 40521, 17715, 34039, 23760, 30138, 2968, 47283, 33990, 29009, 43661, 48795, 12199, 42391, 43174, 7137, 4452, 8816, 39637, 9784, 46043, 32853, 15846, 35480, 8335, 33967, 21435, 38475, 17742, 46252, 34678, 15830, 2650, 18005, 22081, 42577, 10936, 16945, 48369, 18621, 25940, 5292, 28692, 41603, 7982, 40202, 40715, 35851, 34932, 32894, 27928, 27437, 31312, 15650, 22631, 25709, 48022, 33557, 22337, 2992, 655, 7669, 8033, 33402, 2111, 31972, 32334, 26478, 25526, 26089, 23469, 39323, 22863, 27095, 39697, 48043, 16387, 35745, 4284, 17996, 27708, 11903, 899, 36304, 48575, 39190, 3203, 24872, 38020, 45862, 1154, 33769, 9245, 32606, 18722, 18944, 47878, 36790, 46609, 49412, 5443, 32534, 49076, 29751, 29797, 18173, 20945, 30128, 40337, 1371, 22801, 45098, 32396, 27996, 8737, 6252, 32170, 8527, 32080, 24886, 38844, 7650, 28503, 15040, 44187, 10444, 19107, 44078, 837, 16546, 473, 15608, 6582, 48519, 38396, 2970, 38490, 15050, 40466, 4015, 29284, 42077, 27927, 10738, 41297, 48473, 23704, 4899, 15107, 44387, 25835, 43538, 23180, 42762, 20775, 19477, 13949, 26211, 44533, 7491, 25, 15552, 33663, 8466, 19646, 8514, 35951, 7937, 26091, 5000, 2583, 20935, 35506, 48070, 3892, 18265, 7899, 14476, 36563, 36564, 25430, 44573, 42748, 47873, 13687, 5380, 33420, 16067, 49581, 42836, 39197, 26151, 18724, 38461, 38337, 25511, 35950, 17847, 2777, 14267, 29847, 7403, 19421, 44055, 1175, 30798, 12657, 26685, 32953, 29426, 40501, 10029, 10176, 30741, 41650, 10676, 16696, 18868, 49655, 11609, 42819, 21644, 42660, 7064, 2989, 44402, 11273, 29749, 29093, 29339, 45753, 6193, 49704, 40278, 45266, 35351, 34148, 32497, 20930, 6416, 23105, 31451, 8008, 36462, 16393, 45165, 27632, 17417, 3682, 20586, 29141, 36368, 11964, 12441, 16639, 738, 22439, 45637, 49636, 11406, 8589, 4377, 47874, 23698, 18604, 20734, 8215, 47161, 6454, 7335, 14178, 11508, 14864, 34272, 46885, 16129, 10635, 15163, 27872, 16201, 48854, 12692, 33630, 42099, 42009, 4767, 35535, 49808, 35672, 40039, 41287, 22878, 10111, 3603, 15719, 12624, 11602, 31858, 47331, 25972, 46612, 27486, 7959, 27739, 45964, 40035, 41641, 31794, 29375, 4568, 6442, 30323, 37426, 47240, 34211, 38843, 1393, 3111, 24552, 1053, 38922, 13890, 26634, 45149, 17796, 37748, 619, 28925, 28980, 20254, 3712, 44096, 2596, 21183, 1453, 26798, 12928, 39814, 18090, 31430, 2336, 19653, 7034, 30944, 16822, 5268, 26206, 49667, 15536, 38026, 16940, 6395, 28382, 49351, 45638, 7866, 620, 18676, 29958, 7239, 8513, 32435, 4637, 2409, 39511, 41528, 35831, 204, 12887, 22082, 41799, 13137, 1807, 34643, 2915, 31421, 44989, 27687, 12491, 6517, 35659, 9087, 30292, 26084, 37715, 37206, 10828, 35920, 37344, 28776, 27102, 1318, 20687, 25321, 14009, 47934, 7159, 104, 43871, 18965, 11397, 10173, 48483, 33497, 5513, 38268, 45878, 5636, 46545, 27765, 47649, 39873, 7825, 7762, 33541, 2222, 45526, 33065, 4143, 17173, 23787, 35001, 5359, 42690, 234, 37188, 36687, 20503, 44028, 4404, 23945, 3458, 15816, 37134, 17317, 30910, 21463, 25382, 11219, 14084, 20821, 42484, 30491, 5921, 37887, 13600, 42888, 18085, 24672, 34286, 49928, 32599, 12254, 34716, 24389, 1342, 5134, 1210, 18050, 45180, 18158, 5122, 37579, 49302, 32359, 30427, 1956, 46092, 28106, 31427, 36164, 47809, 49862, 6664, 23762, 34028, 17536, 17676, 5019, 30920, 25294, 34195, 21264, 26235, 5588, 40627, 46180, 18990, 39968, 31118, 17285, 43888, 7795, 43182, 12411, 23412, 34311, 16177, 36419, 34543, 7247, 38137, 32193, 11147, 15478, 12781, 15064, 5025, 41064, 15804, 1948, 4682, 45383, 15093, 680, 3290, 10379, 36493, 13123, 17245, 20641, 3266, 19762, 37617, 31964, 2751, 36380, 43588, 14981, 3912, 3754, 347, 10821, 29971, 17283, 14701, 35342, 27504, 12359, 21514, 8063, 14828, 32966, 27651, 7481, 34035, 42790, 10889, 47472, 1690, 3307, 32412, 37890, 17999, 30724, 24275, 48072, 28416, 20432, 30012, 14916, 36602, 34075, 47513, 49296, 25964, 960, 8867, 30212, 40982, 12609, 11987, 13140, 32521, 4659, 40170, 32063, 16874, 3943, 6747, 21806, 361, 6179, 14679, 8827, 37261, 11290, 39357, 2226, 37926, 30800, 23691, 42948, 42308, 32434, 29279, 30918, 46122, 33274, 43021, 34013, 14428, 10256, 7020, 23375, 350, 11212, 38763, 45430, 3590, 45534, 49059, 2822, 33824, 30130, 26428, 15185, 7541, 23339, 12597, 17776, 31405, 13802, 1101, 24950, 46407, 35817, 29994, 47347, 7824, 39046, 42778, 15035, 35087, 11644, 33948, 21846, 6510, 1842, 15531, 19139, 20003, 41593, 43887, 43736, 6686, 17604, 16064, 8709, 29833, 14755, 24225, 5398, 10647, 44489, 49639, 12218, 18021, 6035, 44099, 43392, 28277, 3041, 23406, 34432, 22488, 48929, 28506, 25841, 39337, 19482, 36861, 19268, 41830, 11124, 9974, 6968, 45693, 8763, 21216, 40782, 30626, 41311, 19128, 26063, 6025, 2997, 29164, 3168, 3070, 368, 14625, 14553, 7867, 4415, 43769, 11657, 33690, 31228, 43379, 21362, 44015, 3589, 4668, 44023, 3004, 25866, 34921, 10356, 16440, 13956, 32690, 36310, 36561, 38151, 46388, 36110, 25829, 39527, 15497, 21084, 3775, 18653, 28181, 15457, 9233, 44255, 44712, 38438, 33726, 2364, 3243, 8891, 48855, 27793, 15039, 12526, 6096, 29815, 8872, 625, 13838, 48401, 40437, 24180, 43561, 30953, 41722, 9530, 46577, 48841, 5177, 8877, 38166, 37682, 35455, 235, 16545, 39326, 15445, 44417, 819, 15517, 7968, 42067, 23771, 49394, 12151, 18665, 12000, 6918, 41656, 31353, 41045, 41293, 20506, 36821, 21349, 43114, 39007, 33216, 20148, 49516, 16585, 30481, 28494, 44917, 3369, 32985, 4144, 1917, 1635, 12354, 23939, 19272, 29108, 1327, 9238, 6581, 20830, 25396, 24879, 30908, 10349, 5176, 8053, 31299, 17272, 40153, 17873, 30222, 37231, 3809, 23795, 12066, 5263, 42592, 13403, 15991, 39189, 23917, 17688, 30336, 31784, 12003, 1016, 16998, 32707, 19013, 14772, 49056, 28466, 44224, 39188, 21019, 16062, 7277, 16539, 25345, 20012, 19731, 11654, 37759, 44654, 21719, 37275, 22065, 19077, 24289, 9278, 33260, 48463, 41873, 22362, 42334, 36360, 41350, 35891, 6804, 36348, 22926, 41177, 22256, 48600, 35565, 36582, 21192, 33543, 19456, 49312, 21560, 9839, 19230, 11066, 13617, 11748, 18257, 45863, 34942, 23411, 2475, 22389, 39982, 13611, 23734, 154, 10012, 33608, 4194, 22910, 17342, 15787, 43022, 19419, 15110, 15165, 2152, 2274, 937, 43117, 36478, 22735, 4606, 25005, 17957, 17282, 23030, 8991, 39224, 17287, 49624, 38197, 5740, 3636, 48460, 3729, 2872, 22332, 36666, 4959, 36908, 42250, 28254, 16499, 12263, 42327, 13441, 22044, 29223, 27385, 48352, 20977, 2159, 4094, 37974, 11690, 27626, 31500, 7044, 26085, 46193, 17204, 43577, 38721, 39227, 43676, 24279, 22940, 44814, 49212, 33491, 4810, 36243, 31416, 49496, 43155, 24000, 37140, 23328, 49192, 17583, 48819, 6935, 12619, 29292, 41940, 38773, 41965, 2729, 48940, 46256, 21581, 11968, 5718, 8956, 5032, 12034, 19701, 21311, 27503, 20972, 14660, 3554, 11331, 15349, 25168, 46379, 11729, 7084, 12407, 14830, 27606, 47640, 26324, 39206, 11408, 20788, 39969, 21030, 43452, 15038, 7321, 33251, 31142, 39161, 15664, 13117, 25000, 14994, 38853, 5882, 25793, 20541, 41672, 27678, 11634, 7025, 645, 48184, 6854, 327, 6647, 17697, 34603, 14480, 42540, 37238, 25877, 36373, 29327, 34898, 22242, 25076, 22909, 292, 23154, 4086, 37574, 17143, 37846, 25340, 30727, 39874, 26940, 43501, 43439, 29381, 4022, 6741, 46913, 6722, 2146, 6005, 49034, 22986, 25456, 49923, 31466, 47150, 28325, 20885, 28745, 43264, 37097, 3521, 41341, 1733, 10579, 46804, 2893, 14906, 35349, 25723, 15410, 24478, 19834, 9045, 43611, 838, 43426, 1191, 36232, 29097, 38674, 14345, 13188, 11150, 33565, 15076, 33548, 44772, 2369, 9756, 23413, 46403, 38707, 18978, 21424, 27648, 6749, 35222, 34552, 19281, 151, 8363, 23363, 7648, 47961, 13390, 28998, 23579, 29391, 20141, 22610, 9323, 48983, 49698, 2602, 29332, 13619, 37735, 11009, 26618, 28588, 46868, 31948, 48886, 3439, 31108, 35664, 896, 16663, 16353, 2607, 28993, 31629, 36069, 22277, 4095, 47464, 31232, 13550, 556, 40544, 37933, 21357, 23054, 34033, 8832, 4488, 4663, 17019, 9219, 9785, 39203, 9241, 25878, 35091, 20225, 10211, 41552, 43937, 27611, 32993, 17427, 32855, 20717, 187, 34394, 31112, 29720, 18025, 16106, 16475, 47764, 1159, 20853, 28492, 49952, 47984, 38250, 34805, 4570, 40128, 35615, 31235, 7091, 38527, 47536, 48942, 45793, 21934, 1447, 40874, 46126, 46558, 9320, 28490, 26524, 12138, 21588, 48947, 7393, 721, 31943, 16794, 25678, 4789, 36284, 31672, 23502, 31457, 2874, 24117, 7143, 17248, 2542, 49949, 25500, 43070, 23563, 22752, 13367, 42873, 242, 43837, 43933, 16762, 12554, 45774, 39759, 38181, 23680, 19955, 12735, 32746, 7003, 298, 12885, 18250, 43820, 10183, 7392, 38355, 29976, 41444, 20316, 19092, 12238, 10636, 15424, 15634, 2115, 14443, 33060, 25146, 38959, 37694, 19675, 20926, 19967, 47979, 39562, 47870, 15116, 25473, 37940, 29931, 14392, 38061, 17424, 25039, 20115, 24307, 19501, 16409, 32381, 34156, 17234, 6213, 41785, 4208, 2866, 7918, 25344, 11404, 26387, 6447, 36656, 14139, 8231, 39305, 30666, 12587, 17759, 49214, 4831, 12168, 37543, 9762, 25900, 22068, 32569, 34874, 6254, 17301, 4430, 46492, 1536, 28169, 41374, 48542, 38470, 18002, 42416, 31580, 47006, 728, 30739, 36720, 17766, 8460, 25761, 3528, 6273, 3500, 4786, 40920, 43143, 9953, 31508, 20597, 23517, 45759, 40993, 45429, 19877, 39994, 22804, 38723, 24800, 27856, 22384, 10203, 12293, 15971, 34740, 38508, 3122, 31835, 42859, 24155, 5796, 37119, 20025, 40921, 48241, 47752, 1642, 31159, 31780, 9515, 35123, 38690, 43864, 11728, 17566, 6672, 4843, 37351, 13573, 41443, 39544, 36995, 21200, 4278, 37487, 4947, 8034, 8021, 5055, 18870, 15879, 11070, 30302, 33715, 31812, 38336, 17966, 5409, 49798, 31808, 22534, 25223, 48511, 41537, 38662, 10908, 20548, 19692, 31071, 31820, 11733, 39639, 39756, 34020, 33799, 3227, 28943, 18330, 3401, 42712, 28651, 1126, 9742, 14395, 47454, 640, 36274, 49603, 532, 33988, 30759, 22157, 28732, 12337, 3710, 1944, 1579, 40946, 45976, 12635, 13723, 46850, 41331, 16242, 11719, 22283, 19798, 25913, 27971, 21811, 25229, 31834, 39343, 6832, 36365, 12356, 29457, 34564, 7976, 39148, 12122, 22100, 36044, 44695, 47135, 10108, 10200, 37518, 3621, 12934, 8697, 8128, 26841, 23593, 43663, 23050, 12101, 49818, 5711, 21177, 22828, 16789, 35747, 48176, 25638, 13080, 16500, 42641, 49433, 41431, 33141, 27567, 8015, 16097, 41981, 14042, 44274, 26431, 40462, 4752, 44600, 24282, 14241, 10374, 47821, 18070, 43390, 46075, 29310, 24143, 2924, 35903, 8474, 10007, 10117, 41632, 24103, 37764, 39680, 44985, 9158, 18494, 19641, 24049, 41549, 39986, 1563, 36808, 22885, 27803, 931, 42614, 33528, 3942, 30469, 38534, 38738, 44915, 46765, 39938, 30569, 5857, 49459, 45585, 41558, 49464, 42584, 19676, 36842, 36596, 38917, 42671, 22345, 40696, 49708, 44626, 29831, 36318, 42872, 39710, 9029, 13101, 33244, 11239, 5456, 41049, 1627, 36089, 43069, 34430, 12055, 12146, 24510, 17060, 33012, 10199, 21937, 15227, 36525, 34443, 34795, 42858, 43434, 19924, 16287, 3018, 17310, 28606, 44612, 26748, 19941, 5694, 7632, 2100, 6925, 23230, 25255, 49210, 37380, 18454, 45750, 32949, 41684, 41668, 7575, 32616, 9554, 10532, 12081, 29640, 32536, 22572, 35600, 37045, 35571, 42791, 36986, 11672, 4035, 22947, 30536, 4966, 20689, 14973, 9753, 2605, 41464, 10649, 19308, 11346, 2939, 3841, 13635, 11784, 31639, 14547, 14639, 20027, 903, 18801, 21047, 35219, 4391, 32082, 45686, 32958, 28367, 44062, 44163, 44684, 26075, 49550, 7250, 49996, 14508, 41090, 13389, 28533, 23683, 3826, 38968, 16442, 18809, 22295, 25373, 15651, 17663, 44486, 16927, 19705, 16337, 32340, 43601, 26834, 13939, 12804, 39295, 3865, 22550, 6391, 11792, 12897, 40568, 6506, 10128, 33201, 43269, 31181, 45164, 12305, 17908, 20504, 10551, 25482, 31575, 49948, 36638, 26793, 464, 33883, 26066, 30001, 914, 24843, 26800, 24972, 28203, 49440, 18742, 13783, 26476, 9980, 3861, 7701, 27937, 45385, 7911, 45895, 37021, 19233, 5680, 19715, 32422, 13938, 33885, 44244, 13414, 45227, 22476, 36147, 43594, 27926, 34817, 33069, 2179, 25551, 16670, 231, 36060, 37774, 15675, 15385, 41074, 8212, 5375, 14414, 20847, 591, 36111, 17555, 32675, 37084, 23135, 40653, 37033, 33953, 6294, 15360, 8815, 2810, 15231, 21763, 36023, 1051, 37922, 2925, 12339, 48057, 18029, 35591, 22795, 228, 18098, 19019, 14513, 47484, 39954, 49874, 42145, 13719, 48627, 20993, 29913, 9431, 1613, 19552, 45078, 35114, 33298, 1537, 46322, 2288, 15048, 25357, 929, 43688, 42156, 11999, 40894, 46377, 39031, 38973, 8734, 28222, 6926, 19907, 5355, 18284, 20986, 21673, 15052, 16069, 49028, 7720, 37734, 17788, 37113, 4731, 38834, 1836, 17790, 25914, 6566, 651, 20766, 24577, 20408, 6551, 39415, 26231, 42723, 1876, 13220, 5845, 552, 28056, 16883, 35094, 21146, 49406, 47580, 24249, 48277, 9551, 21125, 12684, 20582, 5148, 12369, 38671, 1637, 12852, 32793, 49462, 47707, 43481, 43691, 13825, 41923, 1362, 41004, 49279, 46535, 13184, 36841, 6949, 11392, 11917, 2267, 25844, 49364, 4276, 12604, 44883, 488, 16603, 39122, 26429, 35458, 38771, 30394, 29752, 2424, 38665, 27362, 15075, 12512, 2019, 43521, 26403, 32339, 31681, 26415, 27473, 16982, 20666, 6829, 35492, 7538, 4190, 48650, 30812, 17105, 46473, 47624, 6262, 16915, 39452, 8446, 36463, 28481, 42358, 35117, 22525, 45443, 33425, 9142, 17029, 1646, 32035, 12171, 49265, 14039, 16218, 24556, 42136, 41645, 16285, 40675, 5583, 12240, 5763, 4824, 28374, 15193, 17810, 21722, 31139, 41515, 16489, 46835, 249, 20803, 28378, 9679, 27595, 32709, 39315, 39086, 23366, 27379, 37831, 1017, 24966, 41320, 27357, 28088, 5912, 5789, 45575, 26517, 8611, 38548, 27830, 17596, 1317, 38069, 35312, 15026, 12824, 28252, 36823, 18615, 34245, 40274, 22839, 24531, 43977, 11215, 27126, 48230, 31660, 21756, 15291, 9360, 25892, 41142, 35444, 20104, 23086, 4770, 44041, 13920, 48373, 8431, 6172, 10794, 18976, 7339, 7348, 29388, 26872, 33470, 2252, 16153, 8651, 6599, 16398, 2625, 1085, 30494, 30202, 17351, 46760, 9877, 36192, 36613, 26197, 40710, 1220, 5159, 34694, 32694, 24242, 40664, 6721, 8597, 31857, 14638, 37956, 38290, 6536, 42027, 13383, 41909, 10961, 26243, 30842, 4077, 31448, 9428, 23570, 5020, 41621, 30031, 42510, 24145, 28355, 46995, 48201, 15771, 15316, 29119, 2239, 409, 1760, 9901, 1374, 3780, 33123, 24215, 25815, 12933, 20921, 26228, 8256, 5066, 22237, 47465, 2623, 35561, 3849, 13410, 34338, 4937, 33173, 41088, 3656, 23616, 46721, 26025, 3106, 2774, 21790, 19562, 36724, 6125, 2050, 29241, 24895, 13603, 22176, 34209, 18554, 7041, 6290, 29089, 15986, 26355, 26448, 34798, 25169, 15001, 29123, 44422, 28672, 22404, 42901, 41707, 11041, 1766, 24198, 210, 5142, 39978, 12077, 45208, 8942, 28610, 19000, 9636, 18039, 6145, 18571, 46912, 18282, 46188, 29427, 1031, 45254, 34264, 6451, 4685, 26340, 40016, 31928, 28454, 40628, 30033, 3724, 43995, 9126, 9862, 31135, 37107, 41309, 4875, 40929, 44184, 24626, 15498, 7175, 43004, 34230, 35637, 20362, 49382, 35830, 4403, 37481, 38401, 12321, 32762, 7226, 525, 38462, 34139, 28737, 5661, 4421, 33627, 44068, 24722, 39909, 5785, 37048, 13734, 3139, 6712, 36877, 17153, 6859, 11048, 13162, 1978, 3091, 16768, 9662, 44258, 18533, 25569, 1038, 5361, 11113, 13331, 29456, 28690, 15600, 33309, 42619, 41184, 47914, 13537, 48941, 23927, 38893, 38125, 43023, 46539, 19959, 985, 30057, 23764, 31931, 9339, 17724, 10431, 25565, 39200, 48337, 21965, 18336, 7473, 9941, 31798, 49909, 17748, 39081, 23773, 22312, 15413, 39136, 28721, 5779, 24346, 41754, 22179, 9473, 4499, 46896, 6792, 29892, 21821, 4556, 33605, 22554, 24472, 21409, 45029, 25365, 35376, 2563, 48055, 49610, 45530, 39767, 1549, 30184, 41624, 26046, 42118, 16854, 42959, 35724, 26779, 35462, 17398, 49961, 12744, 34990, 25895, 36433, 43964, 31736, 32668, 26732, 5863, 15998, 25554, 46691, 11502, 9374, 37118, 27327, 8596, 24954, 24621, 27038, 6449, 16666, 3768, 17436, 37651, 17378, 1582, 3958, 17242, 22169, 43491, 20476, 2493, 15514, 4886, 37186, 8724, 5608, 15878, 29206, 16706, 14400, 31779, 32815, 1764, 2669, 42390, 1543, 4264, 12464, 22272, 43941, 6363, 26401, 20230, 48823, 13353, 6992, 7598, 7845, 12365, 2075, 25836, 24596, 8859, 46154, 23753, 41347, 1997, 34275, 6865, 34273, 46583, 6979, 7101, 34025, 36037, 28366, 42184, 7817, 34782, 19159, 39595, 16719, 18139, 10214, 46557, 27756, 47558, 4114, 46391, 1469, 24235, 46368, 32995, 23265, 7331, 39030, 38749, 9504, 12985, 49978, 11136, 33203, 7582, 1894, 35407, 68, 11410, 7088, 17537, 39231, 38713, 15997, 10047, 47092, 9453, 12995, 47263, 41506, 32696, 11228, 12466, 21601, 29859, 21918, 39408, 32414, 18051, 11483, 40010, 9560, 28719, 10156, 27242, 36248, 41239, 39172, 1833, 40300, 48576, 24568, 19058, 15859, 13703, 27335, 1927, 28735, 25948, 17182, 37695, 40182, 42955, 5782, 45883, 27098, 41197, 48581, 21833, 17411, 3358, 21324, 48180, 26389, 39835, 29727, 14431, 15222, 11059, 15543, 14976, 8115, 40103, 8814, 589, 19259, 46783, 46027, 24913, 23811, 36815, 31304, 48438, 17081, 6699, 28293, 28150, 28801, 4706, 20218, 33936, 25304, 6552, 6641, 43036, 10823, 14430, 8818, 5958, 24088, 14095, 18590, 47246, 12397, 41693, 43768, 47285, 42612, 10778, 44424, 20078, 16914, 27039, 3151, 4554, 13718, 13950, 13645, 21025, 1776, 11411, 45281, 10886, 11146, 10957, 28101, 30382, 36784, 21001, 13638, 44958, 47323, 7604, 23402, 2000, 4506, 32875, 8718, 10269, 36677, 27363, 32660, 5200, 43305, 531, 19383, 5120, 44858, 19986, 38780, 23167, 22359, 42596, 39354, 40892, 36538, 16557, 3953, 45576, 49183, 25464, 8745, 22198, 39796, 20175, 10158, 49485, 13014, 18292, 43748, 28453, 45087, 9207, 40120, 6032, 19155, 13378, 6763, 31049, 15391, 39503, 45824, 26752, 6734, 87, 23178, 2554, 28520, 29619, 18219, 31513, 8885, 4510, 34357, 1581, 11608, 37449, 36407, 22031, 10727, 1352, 27054, 28030, 10871, 22615, 19905, 6522, 28044, 37893, 39181, 18601, 47039, 24901, 34329, 41426, 2243, 37800, 34165, 20846, 24439, 7830, 13516, 34707, 48464, 39111, 5034, 14537, 27929, 2852, 13799, 13295, 17618, 13974, 30431, 16811, 27396, 33524, 44610, 23699, 10580, 49051, 46364, 15969, 41803, 7725, 37430, 27748, 47607, 3989, 24004, 28296, 2405, 15047, 18165, 26422, 36963, 33995, 36281, 45224, 46117, 42680, 771, 41575, 22958, 40416, 30422, 33450, 12994, 27969, 18405, 8311, 28894, 38094, 12899, 43723, 30993, 3284, 5254, 23435, 19206, 49019, 42466, 17230, 21691, 44123, 20544, 5279, 6839, 3651, 21353, 13540, 18641, 33825, 30417, 19179, 20010, 49903, 2960, 4582, 31082, 17564, 33324, 36369, 48811, 37760, 45416, 30030, 14370, 7641, 18411, 43060, 37601, 42078, 34929, 43844, 4686, 35056, 45432, 37292, 34260, 39107, 17462, 3996, 47748, 16149, 3261, 16877, 38109, 6827, 20960, 12565, 32152, 21051, 32317, 48826, 2449, 12220, 294, 3450, 25226, 2897, 20309, 29195, 31321, 32053, 41381, 14757, 31491, 47110, 29614, 25952, 22052, 18448, 739, 44796, 973, 44762, 5976, 19791, 7544, 18972, 15772, 24898, 25497, 43544, 5276, 31958, 6680, 256, 12271, 34559, 36409, 39529, 33299, 19372, 19816, 15055, 41332, 37230, 36412, 42051, 45861, 45596, 18911, 43083, 16870, 13482, 10371, 43940, 35217, 39314, 2912, 45285, 43629, 3481, 28905, 24427, 45337, 5058, 16192, 15822, 36260, 21891, 15296, 5771, 14863, 4325, 9225, 22792, 32269, 4714, 37930, 14733, 31320, 38440, 13280, 36580, 18524, 5652, 15002, 14130, 16145, 178, 29998, 29018, 45758, 39219, 7564, 27987, 23829, 20884, 49650, 21715, 49116, 22526, 20819, 12714, 23626, 48688, 23909, 38875, 25369, 39465, 18695, 49939, 24729, 26104, 3374, 5116, 35483, 24368, 3988, 24517, 33343, 26490, 9851, 36775, 23576, 4433, 28589, 21113, 12474, 27123, 7609, 22601, 37980, 7606, 2103, 10459, 44249, 17951, 3050, 5943, 44718, 19802, 12157, 41052, 7945, 22812, 25451, 29211, 12244, 27936, 25788, 22130, 41317, 5001, 22319, 41838, 43579, 23710, 15853, 35214, 18938, 47346, 36328, 36278, 42322, 41881, 12439, 16600, 43128, 5930, 38121, 13299, 16565, 46282, 30163, 30121, 26661, 13775, 48732, 31504, 44374, 9456, 17463, 32185, 40318, 42996, 5188, 9957, 21535, 42268, 23547, 45955, 33755, 15806, 47233, 38965, 8646, 37660, 42964, 39180, 21995, 10583, 14403, 37908, 32750, 8927, 28262, 44169, 24768, 1495, 43270, 42555, 49456, 22704, 11278, 35067, 32490, 33698, 16941, 21317, 28715, 11935, 46184, 37254, 27697, 5538, 34107, 10598, 43229, 22896, 41076, 41626, 3835, 19235, 595, 17640, 45065, 47460, 34876, 17549, 25343, 30498, 21396, 33102, 5160, 40230, 14692, 38510, 16032, 32382, 8409, 32177, 28695, 30348, 30897, 18579, 18468, 44348, 39720, 16005, 172, 14947, 8315, 25553, 20992, 48020, 28184, 14980, 42366, 14333, 36338, 10873, 4900, 49451, 32733, 7568, 8277, 20879, 9964, 39812, 41344, 45932, 42719, 32561, 3975, 49763, 37489, 35818, 42771, 43568, 31432, 38194, 5927, 36608, 32343, 11581, 45127, 22592, 35869, 47657, 47559, 1896, 1125, 470, 26464, 45069, 41000, 23577, 8469, 25741, 34332, 12625, 35290, 38688, 40853, 47835, 41973, 45833, 27726, 48857, 38042, 11391, 39799, 29626, 47356, 49047, 17929, 36680, 32546, 84, 15511, 15796, 36776, 36172, 4399, 43158, 44923, 13631, 46018, 2472, 28446, 4258, 8887, 29840, 12227, 17636, 17943, 14191, 33981, 31073, 575, 14218, 7027, 35005, 30032, 39708, 9071, 7011, 34239, 27172, 8187, 29745, 18828, 37837, 19247, 22097, 28197, 30150, 4793, 24613, 1441, 33082, 47082, 4247, 48035, 19691, 24599, 2139, 26615, 5995, 49648, 1083, 9981, 31093, 45643, 13267, 7955, 6481, 17503, 5241, 17627, 31719, 19346, 35696, 22429, 13224, 28369, 19263, 36957, 45549, 25572, 23290, 5044, 48759, 12476, 35698, 2278, 5403, 1046, 8390, 48066, 18500, 8176, 18195, 847, 12243, 28211, 636, 14449, 47828, 42814, 23053, 3146, 40061, 23331, 26017, 47898, 33949, 48837, 49620, 22739, 9571, 15732, 35815, 47046, 8904, 5117, 45995, 25266, 2074, 15970, 22741, 29441, 23612, 29719, 5982, 29916, 34277, 22180, 24090, 28398, 10779, 15579, 16839, 24862, 27511, 48149, 19600, 73, 24915, 30419, 2750, 17001, 27774, 29326, 6261, 4285, 2969, 17985, 45506, 25033, 27043, 11561, 33968, 32211, 29667, 30401, 25241, 19519, 39798, 152, 46875, 2397, 22854, 23609, 45858, 26820, 42514, 47924, 17542, 39088, 44604, 8946, 36499, 14214, 28048, 6633, 1395, 35383, 25485, 33397, 43227, 440, 33689, 27406, 4341, 38553, 37474, 22980, 25454, 2321, 25876, 33522, 36773, 6601, 46098, 44076, 41717, 29664, 1488, 20392, 42812, 3611, 26831, 41679, 19956, 37636, 28201, 12961, 39077, 38938, 34446, 968, 11996, 7420, 6568, 14150, 40829, 24052, 28920, 13126, 39782, 26086, 11260, 1891, 46942, 45939, 21441, 4729, 38826, 24908, 27930, 24612, 3191, 29236, 42747, 43724, 13732, 40440, 7372, 16031, 972, 48256, 43647, 20179, 44115, 11300, 27600, 16826, 27827, 1583, 33139, 17159, 26037, 34709, 413, 46671, 37919, 20489, 37892, 33583, 40930, 21613, 32282, 3035, 28573, 24159, 12690, 29800, 49264, 6299, 47286, 13113, 47003, 45409, 3543, 492, 30187, 46982, 23727, 7756, 35709, 1019, 47604, 27294, 26032, 44261, 4251, 40107, 40694, 27985, 19321, 28853, 38611, 48382, 22653, 29904, 13789, 45563, 16184, 10225, 42426, 7717, 20989, 2481, 38163, 45722, 41437, 4747, 551, 38128, 34506, 23828, 6398, 24197, 13423, 40834, 48848, 23585, 1218, 38325, 11778, 45449, 9279, 48714, 30253, 13430, 32485, 25568, 26056, 23456, 15132, 1650, 46572, 10994, 1858, 35093, 22901, 16025, 32241, 19304, 43360, 28463, 37205, 41877, 14066, 47189, 19599, 1577, 20883, 6588, 25342, 4024, 11621, 40817, 31914, 18793, 9361, 37150, 42470, 913, 38073, 24499, 48596, 45505, 10496, 15271, 19250, 26606, 46834, 19779, 22121, 46348, 6864, 38203, 26861, 32531, 20581, 24559, 469, 26406, 37671, 31212, 4442, 38539, 1302, 27635, 38180, 34440, 7800, 4712, 19478, 13709, 48490, 25890, 43130, 2701, 21343, 11848, 24824, 25132, 46747, 40730, 38703, 47572, 48466, 22325, 2541, 329, 49229, 16633, 35122, 9165, 13947, 18688, 38236, 33844, 14741, 30581, 36897, 48642, 8555, 6235, 23966, 48423, 33046, 25637, 28764, 22723, 31569, 12364, 23842, 27230, 48741, 23381, 28480, 34688, 20347, 45747, 8465, 25131, 4790, 48927, 27320, 42052, 33496, 32347, 1808, 25755, 8360, 8619, 31789, 2973, 19417, 48579, 16187, 20757, 30651, 40731, 48386, 30928, 14808, 8052, 46064, 12838, 33176, 46601, 21340, 49630, 48938, 49063, 33652, 13146, 17837, 11570, 33850, 9829, 19940, 30434, 8036, 7079, 19832, 1094, 22669, 8372, 39307, 31921, 44105, 43051, 37802, 16355, 32610, 6460, 47590, 14582, 29535, 31653, 20364, 662, 18144, 44922, 32148, 49309, 10422, 29957, 12677, 43150, 45846, 22678, 7618, 27657, 44338, 25594, 22730, 18975, 14725, 43193, 9590, 19951, 16026, 28168, 16921, 26358, 3427, 13445, 29872, 49038, 18519, 8391, 19651, 37122, 23204, 17648, 8694, 29899, 14242, 133, 12529, 34631, 37810, 37862, 46167, 30805, 43587, 15626, 8817, 382, 25109, 523, 30340, 7333, 17944, 24708, 28916, 3487, 8752, 13977, 1308, 10560, 36136, 26203, 12502, 25102, 3946, 40330, 39078, 24025, 13124, 40025, 27411, 37985, 29686, 5737, 10621, 36805, 10602, 37202, 16516, 34915, 26411, 10077, 7637, 926, 22894, 4676, 46641, 40533, 43512, 8498, 22128, 10891, 10754, 38220, 12763, 8681, 14788, 4037, 47406, 12446, 12023, 46806, 23486, 29656, 22501, 45817, 26314, 6051, 3806, 26193, 43876, 27182, 21820, 14561, 27565, 2263, 33151, 10540, 31156, 10034, 43436, 33150, 3877, 35584, 32298, 37286, 22457, 37948, 18751, 797, 18431, 9294, 19973, 20063, 13935, 2889, 15364, 23571, 49037, 31360, 29592, 14109, 35392, 10328, 38243, 2244, 35046, 32004, 22887, 47137, 39758, 29370, 44911, 44493, 19883, 29064, 29036, 31472, 47125, 28015, 3364, 10528, 47058, 42886, 23599, 10546, 29669, 45276, 46581, 1445, 2746, 19962, 38837, 2620, 17314, 38062, 4112, 31624, 22222, 47099, 22444, 25873, 43079, 5846, 14556, 20699, 3817, 34528, 19821, 36829, 35153, 49772, 7152, 2022, 13818, 36270, 33684, 37787, 18504, 36174, 40672, 39297, 42082, 32399, 49774, 19278, 25045, 8481, 41129, 14977, 8931, 6147, 32992, 2256, 6257, 20681, 47556, 19535, 36959, 4613, 15194, 24026, 42457, 6301, 16175, 41449, 17467, 26397, 14356, 40859, 32779, 6892, 6287, 10278, 41850, 25791, 27006, 3711, 38920, 48436, 11611, 19348, 5295, 29017, 30797, 35400, 29461, 422, 8712, 33036, 37724, 5778, 6986, 42868, 5766, 24944, 24181, 5396, 9805, 48060, 47996, 40203, 14818, 13706, 2045, 35776, 45657, 31482, 30203, 4119, 19361, 49281, 22520, 6497, 1931, 14126, 12381, 16052, 8109, 8076, 18323, 39700, 5436, 12794, 32239, 40866, 7482, 15691, 20744, 31990, 22454, 22136, 17473, 28832, 17464, 28468, 25068, 40360, 45292, 27913, 37100, 17668, 38814, 15208, 24974, 22955, 21692, 36977, 16645, 31123, 9637, 39985, 1898, 28486, 43185, 26709, 7285, 39144, 4133, 17714, 40646, 16300, 44326, 9628, 31336, 20072, 20748, 40626, 49695, 26814, 44286, 36078, 4485, 19777, 43892, 32948, 18823, 49524, 13493, 16477, 16824, 18802, 33884, 43246, 26983, 13900, 46954, 12713, 24820, 21751, 47055, 46517, 7450, 46040, 6748, 47522, 33904, 11741, 23675, 43936, 10695, 6194, 19844, 12683, 36932, 27400, 8980, 39443, 30409, 11909, 47696, 6953, 43830, 18775, 17805, 28496, 2474, 5620, 15881, 34864, 47665, 38667, 391, 21388, 17298, 26669, 3623, 33660, 3581, 41758, 30956, 6239, 42353, 478, 37525, 36205, 16652, 4938, 13022, 12909, 41205, 23993, 34904, 23037, 40478, 24982, 10712, 44982, 37889, 49935, 20443, 47794, 23170, 2370, 9086, 37573, 4981, 27248, 14822, 17374, 40585, 1945, 40308, 27255, 17069, 40999, 15325, 38252, 45031, 39085, 27539, 12888, 11704, 40461, 26910, 46301, 49231, 2790, 21255, 31520, 49738, 44262, 21735, 1592, 49071, 7666, 43168, 10547, 41390, 4901, 39304, 15327, 5842, 16000, 4078, 38284, 19037, 22687, 36691, 22647, 5563, 2502, 14086, 23298, 28759, 22323, 49578, 31215, 22046, 17469, 5767, 13193, 43706, 33678, 38693, 3553, 19394, 8593, 41843, 18723, 5368, 4445, 12272, 43896, 7672, 41418, 46988, 44447, 28243, 9517, 3573, 12778, 16665, 33026, 30264, 33191, 25575, 35336, 37244, 6119, 26515, 36256, 35008, 13136, 34356, 32032, 14614, 42668, 35511, 10435, 34848, 41397, 29741, 21508, 22574, 1698, 37896, 22344, 4933, 39351, 29305, 22527, 17489, 9621, 20249, 16350, 46672, 759, 36399, 19744, 38653, 17499, 28145, 47319, 3534, 1905, 3914, 8643, 46465, 48258, 41700, 29481, 1459, 47249, 2776, 40390, 27840, 22821, 14219, 13171, 43894, 27015, 11, 49272, 23892, 13569, 44826, 3213, 338, 48551, 28945, 34380, 43510, 34592, 15481, 19466, 39155, 21096, 4688, 49627, 29789, 16399, 42114, 1197, 17605, 32154, 28473, 36417, 29900, 20436, 41805, 10529, 46266, 21660, 34719, 11039, 1562, 30484, 16144, 948, 11446, 28118, 25322, 20738, 16324, 611, 2677, 15850, 15644, 45610, 31671, 44567, 49277, 37882, 36811, 23778, 15889, 14596, 11284, 3824, 37082, 49407, 3348, 7819, 9956, 28082, 15013, 28429, 14531, 7546, 7197, 44049, 3135, 41968, 30216, 43931, 46556, 3434, 32920, 24917, 41001, 9823, 2201, 25079, 23543, 31529, 21301, 19636, 32208, 11321, 44295, 27824, 17023, 17575, 14446, 30065, 6793, 20028, 47153, 9640, 33553, 45523, 46946, 28638, 21244, 2715, 30167, 24940, 49592, 27529, 4671, 24091, 39432, 20971, 6321, 11377, 14671, 10185, 45112, 8845, 41517, 39017, 35631, 39255, 44064, 6564, 17563, 43833, 12845, 28911, 27481, 44297, 47731, 22852, 10789, 27217, 7033, 15942, 8306, 25413, 11527, 38962, 29962, 5139, 22309, 582, 17643, 20614, 5366, 12844, 41898, 31034, 16750, 48420, 38131, 43124, 21107, 36831, 32597, 37897, 43343, 25370, 35485, 21822, 26699, 6677, 43094, 17616, 28815, 15099, 19396, 45745, 16021, 20186, 23844, 5934, 36730, 46034, 15824, 47455, 21695, 34010, 8744, 43919, 4460, 10140, 22942, 34672, 39949, 48357, 8924, 28182, 1518, 19542, 23132, 38104, 5735, 9451, 18124, 30890, 45230, 40579, 8907, 34899, 5498, 36364, 19408, 46456, 40743, 42909, 45027, 10816, 12980, 49760, 45476, 17942, 2119, 33348, 33804, 14589, 19759, 27822, 43671, 24794, 37319, 48578, 25197, 10277, 13525, 29618, 17997, 85, 41123, 38884, 12633, 48486, 14416, 2140, 19010, 2601, 4236, 9315, 191, 26562, 12432, 30803, 6278, 31944, 29208, 5774, 42546, 34226, 48153, 29534, 21814, 35275, 26451, 5925, 26006, 27086, 49363, 14633, 794, 43272, 11781, 47682, 18352, 25411, 2823, 652, 33382, 49139, 23186, 45493, 21857, 48697, 16334, 25701, 11203, 754, 31980, 30852, 17472, 15332, 7204, 41791, 21378, 8901, 21816, 11393, 42788, 48237, 46454, 47466, 31839, 44406, 13942, 6653, 28117, 5239, 28977, 28965, 27060, 39164, 20433, 17254, 45699, 15120, 16138, 13058, 7558, 34438, 48661, 11414, 26285, 13737, 47387, 44559, 17581, 24122, 13790, 37744, 21335, 8142, 2458, 10308, 45708, 41780, 45682, 37556, 15324, 40901, 14630, 21589, 35277, 24237, 39064, 1742, 22566, 31528, 19326, 31967, 43848, 29718, 40541, 25811, 22625, 22126, 7291, 2311, 23794, 31738, 41304, 31822, 49323, 26984, 2319, 8897, 3622, 25080, 6573, 5168, 30548, 7986, 9719, 12579, 10666, 32116, 14611, 42485, 13749, 46211, 13372, 34044, 39168, 47880, 17040, 7577, 20062, 31265, 39944, 32673, 29331, 20369, 43091, 12998, 26811, 44151, 34253, 2891, 19212, 32633, 39306, 22612, 8369, 49846, 29453, 43530, 7798, 17202, 42550, 37302, 24858, 5158, 14742, 10879, 10232, 28936, 49912, 23852, 40497, 26991, 2539, 42003, 44664, 12437, 22883, 30199, 43215, 21430, 19085, 5518, 31595, 18589, 11057, 7141, 12327, 26133, 17812, 20251, 3473, 7849, 18881, 2275, 38550, 49673, 29185, 10073, 19162, 7816, 24573, 29499, 2360, 34544, 41883, 29166, 10114, 44642, 28240, 49907, 17160, 11595, 35220, 12036, 24853, 34599, 38232, 37010, 38201, 38178, 39888, 5710, 45490, 19074, 46161, 11289, 36017, 20567, 35908, 24845, 46397, 42284, 30082, 25466, 34240, 23330, 9672, 42117, 39270, 49391, 6998, 42386, 34257, 24293, 19192, 4522, 22380, 7736, 35238, 13147, 12163, 15282, 44607, 15045, 29648, 4996, 46158, 29937, 24786, 1490, 2724, 19026, 17110, 35426, 31659, 14686, 11761, 13450, 43625, 11323, 36429, 4393, 22403, 10998, 13304, 36133, 30255, 10466, 10562, 36562, 27189, 31764, 34518, 21622, 4016, 44784, 36987, 24259, 33189, 30845, 34046, 19555, 16995, 14489, 26826, 34015, 6528, 4065, 47864, 7201, 7186, 26196, 49925, 28771, 41227, 35975, 42360, 27849, 30274, 22782, 18041, 31359, 34392, 8106, 18916, 11796, 1679, 10106, 40064, 1173, 19772, 41735, 8626, 5854, 7686, 25108, 24948, 28524, 30761, 8299, 3147, 42421, 30447, 48527, 5804, 20202, 10121, 38737, 8640, 33155, 40570, 22115, 28104, 3544, 41816, 7385, 39303, 23682, 42598, 746, 12617, 48166, 26697, 36592, 22806, 4795, 4315, 17886, 14272, 47270, 5447, 30066, 32428, 12842, 49350, 44769, 37, 49811, 6072, 40374, 44617, 18079, 23867, 48099, 21493, 16504, 40986, 6329, 25310, 7323, 10927, 44356, 14955, 3933, 30552, 32640, 8430, 44986, 28234, 8572, 5812, 11417, 47923, 36346, 36265, 671, 38212, 25778, 45843, 3279, 12869, 11951, 47417, 19436, 21367, 4178, 40238, 32503, 26901, 25927, 41496, 41956, 36729, 16996, 7028, 31192, 26107, 47383, 1165, 31818, 12410, 19739, 44655, 14799, 23259, 47041, 21876, 7831, 39378, 13271, 5027, 38057, 6876, 18255, 21268, 34788, 11426, 641, 17439, 14517, 898, 4157, 13200, 44166, 18023, 39750, 31800, 28670, 30197, 11877, 49454, 43774, 28868, 41795, 211, 29158, 647, 24012, 12, 10041, 44006, 623, 14372, 8580, 26733, 39395, 11154, 1089, 28987, 35924, 44471, 48960, 8921, 9548, 7193, 41846, 22846, 36565, 1042, 40709, 43320, 26866, 7682, 32568, 5597, 13442, 47777, 44935, 10730, 20678, 15359, 36619, 7833, 4076, 30298, 28895, 48865, 10305, 10573, 10687, 19997, 49203, 386, 37529, 26444, 16298, 10339, 48853, 25539, 25804, 21136, 9243, 5126, 17993, 11162, 41959, 21754, 14897, 39257, 49141, 4054, 13347, 16109, 38308, 48620, 26947, 37661, 10552, 30876, 21381, 38025, 858, 46524, 19747, 37306, 1902, 12142, 33921, 29644, 29702, 45352, 44413, 8984, 16654, 36971, 8664, 31276, 2651, 31468, 9082, 49728, 39582, 26835, 32296, 8461, 29081, 33220, 8687, 23484, 37293, 13597, 35284, 23860, 14738, 43230, 29272, 21875, 21109, 27381, 12482, 38356, 33556, 31436, 5543, 39629, 40916, 37679, 26217, 6372, 5114, 46869, 30556, 7030, 26851, 33475, 6164, 32898, 44081, 18401, 789, 17989, 47184, 23834, 22703, 47551, 43163, 15290, 47673, 27915, 44874, 39247, 5628, 7400, 24782, 18686, 30670, 43463, 47747, 18058, 19553, 24850, 44839, 42137, 33902, 46228, 9726, 41854, 825, 47844, 49965, 10235, 40306, 36637, 36394, 37655, 15647, 5325, 31723, 6752, 7076, 394, 41974, 29047, 7613, 49109, 3413, 30278, 14222, 25601, 9587, 31573, 15521, 3186, 12787, 37467, 19306, 13696, 29914, 10735, 4441, 15932, 48029, 4238, 49942, 47366, 39246, 44063, 45888, 10384, 45365, 31477, 14680, 4241, 15604, 20016, 16088, 6291, 7922, 6157, 22595, 22414, 9472, 46103, 31746, 4820, 26916, 45851, 45630, 38538, 433, 2207, 46270, 43952, 9223, 22204, 3606, 43656, 29733, 39762, 44353, 7989, 40266, 22398, 33763, 9768, 722, 47516, 114, 3782, 10905, 15073, 46694, 47129, 37000, 7185, 19978, 13026, 20423, 40055, 44578, 47272, 6776, 37266, 33821, 23910, 45150, 22772, 45172, 18549, 32150, 34113, 1828, 6850, 24207, 10216, 4401, 163, 10734, 21902, 11840, 30996, 22324, 37019, 43902, 21083, 47056, 12925, 30092, 36352, 49413, 20590, 22138, 39547, 6059, 40253, 41473, 28392, 1273, 12658, 7895, 20780, 47170, 48767, 41492, 47308, 26692, 35632, 29369, 5989, 48548, 20550, 33074, 4809, 44278, 35729, 13566, 2008, 39513, 15933, 33349, 10259, 7, 29671, 40464, 40893, 18528, 38142, 42338, 16537, 16815, 41783, 35158, 10295, 17477, 17737, 37898, 35512, 6600, 17946, 37037, 24536, 33591, 43223, 42951, 23889, 26345, 43255, 48041, 4134, 9310, 3272, 19879, 320, 20166, 760, 24970, 43643, 6808, 10481, 13632, 18781, 14944, 23621, 16348, 21269, 41370, 9072, 31217, 31154, 16091, 44292, 7969, 29124, 5401, 35982, 38225, 17059, 29621, 49796, 9110, 22892, 42355, 46129, 24988, 1857, 23903, 18922, 8203, 10449, 18534, 10874, 35239, 30925, 43, 30617, 45256, 15072, 10502, 27187, 8508, 45294, 3343, 17524, 39472, 35682, 5385, 24812, 32236, 28257, 10538, 38528, 8516, 24508, 24892, 36654, 27113, 16881, 11926, 26318, 8620, 25562, 21086, 43537, 36597, 40723, 46300, 3733, 26796, 10772, 41985, 4478, 15712, 31718, 12722, 48918, 17198, 14202, 31873, 289, 1544, 994, 49640, 20979, 11742, 15979, 38265, 4333, 17256, 37859, 30824, 39345, 19119, 30984, 26067, 22626, 4833, 46353, 8533, 38195, 30036, 15547, 38732, 28923, 35689, 37497, 4871, 34847, 42463, 9958, 24267, 5809, 38249, 8914, 388, 14374, 18022, 22078, 12463, 15235, 24227, 16122, 37190, 45147, 30991, 13628, 11355, 29016, 35341, 29416, 4357, 42381, 29406, 40439, 20299, 33659, 41438, 43322, 38918, 30330, 36824, 39261, 45394, 40630, 40689, 44505, 28579, 23649, 21410, 34509, 25917, 29886, 3890, 18843, 6409, 2358, 2480, 15117, 14452, 17521, 16843, 31992, 13182, 4705, 2030, 22069, 29365, 6676, 27583, 9581, 10932, 24449, 15366, 8698, 13198, 26788, 21120, 47941, 36203, 5328, 40426, 38110, 43536, 29557, 15216, 10040, 5761, 10988, 2301, 25107, 16114, 48813, 31389, 3939, 37055, 21557, 12733, 34428, 3699, 5579, 32395, 21843, 21329, 10226, 1758, 15433, 35812, 40942, 7809, 36612, 17532, 28195, 32911, 21100, 49103, 32073, 48349, 4075, 29350, 46620, 29740, 6726, 5121, 45527, 25537, 25154, 29312, 48104, 24141, 46370, 22405, 44457, 8615, 35385, 33585, 6695, 39259, 2430, 37624, 48773, 26749, 17913, 24054, 14290, 24505, 15292, 32973, 40251, 15427, 29355, 15355, 31263, 18636, 25865, 10170, 39251, 1167, 8608, 24469, 11108, 27078, 29533, 44111, 5536, 13333, 38833, 11338, 35987, 19591, 9486, 26165, 26270, 14081, 1806, 3150, 23561, 38678, 23415, 28087, 38798, 49606, 8064, 45945, 22934, 8499, 19288, 35062, 48236, 14939, 49241, 15791, 46412, 727, 11605, 46045, 41319, 11846, 36144, 12738, 44101, 516, 13961, 44091, 40262, 20707, 44398, 2063, 48695, 33096, 15956, 41039, 28198, 18537, 30410, 954, 33265, 9891, 1118, 7874, 31350, 24547, 12983, 12547, 15344, 4386, 35650, 26553, 24675, 19909, 40837, 5890, 33681, 24856, 40454, 18326, 22585, 35793, 46025, 24370, 6076, 7416, 40005, 4187, 28951, 34367, 18556, 15769, 42659, 13394, 6386, 20399, 31331, 9741, 28073, 11053, 6842, 38176, 20247, 19849, 33860, 48219, 18268, 41729, 21344, 10684, 1854, 47459, 6696, 27672, 30265, 32594, 8966, 23124, 47890, 14641, 44694, 40199, 32487, 1442, 20223, 35784, 12269, 40955, 7314, 43717, 3578, 29688, 28969, 28639, 8129, 45336, 49048, 15472, 23785, 35647, 38505, 6513, 14375, 34511, 47638, 2151, 30981, 34937, 15070, 36034, 18491, 5935, 16104, 34955, 21657, 14144, 29443, 16198, 10084, 37228, 1909, 4589, 35710, 8624, 31554, 45808, 19391, 34308, 20417, 34067, 10368, 22541, 10281, 9834, 5220, 38113, 44845, 17956, 30939, 35589, 22706, 34372, 6216, 25334, 42290, 8653, 25164, 14989, 24930, 23140, 37423, 31236, 23262, 30075, 33945, 12572, 6117, 15098, 44135, 30935, 19560, 18443, 27883, 4369, 16096, 35816, 37842, 43256, 37458, 14057, 43247, 46816, 42259, 8038, 13888, 9075, 3054, 17364, 39429, 42125, 49809, 16506, 15167, 39406, 2195, 36098, 48453, 44000, 35176, 34282, 27763, 17872, 11881, 3029, 20314, 16582, 25271, 21576, 18227, 35502, 7684, 17050, 46283, 15564, 48720, 32383, 31117, 44016, 7758, 32545, 49132, 46818, 28132, 32335, 23718, 8316, 7781, 19431, 17804, 17569, 23000, 12018, 39276, 11656, 43293, 6713, 12770, 18956, 21211, 44514, 38422, 17129, 45034, 32586, 39215, 29778, 5753, 10127, 13284, 5035, 9906, 1113, 14254, 39726, 44453, 15067, 31368, 31982, 20791, 38155, 40912, 22485, 27374, 42299, 8343, 35888, 32417, 9079, 26673, 10348, 9939, 16224, 37637, 49893, 40089, 19089, 18835, 15539, 34613, 16260, 32579, 20170, 1341, 42608, 18017, 34191, 4480, 14503, 31357, 21371, 37807, 29646, 15317, 4318, 21276, 3592, 9689, 44098, 40208, 31589, 37767, 49765, 45204, 35623, 44130, 32638, 2392, 48304, 49133, 41841, 8895, 10274, 29359, 14261, 8605, 11046, 36820, 17876, 9836, 11648, 4736, 18031, 1149, 25453, 38474, 26767, 34826, 20646, 43915, 48948, 42895, 39485, 22725, 28528, 46484, 46711, 44378, 41655, 16876, 25584, 8595, 46032, 34900, 41584, 28498, 20291, 13219, 29387, 40119, 42368, 33722, 31828, 19582, 1840, 37405, 19794, 28152, 22871, 3083, 27573, 23344, 23034, 48198, 11350, 46097, 18701, 8367, 237, 23620, 30430, 13268, 8604, 19300, 2977, 29155, 30592, 21904, 39807, 1915, 21927, 21967, 19467, 17775, 16589, 49801, 13272, 28385, 2611, 27836, 38947, 38890, 44347, 48283, 22569, 38615, 31924, 4873, 42651, 30987, 18152, 14837, 28812, 34717, 42751, 10386, 23940, 2499, 842, 21101, 22327, 10081, 49841, 9773, 48923, 9795, 47724, 21302, 34583, 3955, 2113, 25228, 28637, 27634, 49058, 11068, 7191, 32286, 15079, 37670, 35865, 31316, 17754, 42936, 24371, 13119, 46518, 2015, 40243, 45000, 25679, 23880, 46640, 39727, 12848, 6966, 24050, 22965, 7273, 1489, 47197, 16376, 18869, 21599, 40692, 24545, 18428, 29824, 744, 37472, 40659, 40539, 38575, 27782, 22624, 2290, 16468, 27296, 26810, 25598, 26420, 27712, 49198, 33071, 30781, 499, 13514, 36452, 45669, 34648, 37346, 34335, 11950, 44702, 3209, 47051, 24390, 35253, 38256, 11520, 18339, 1369, 4253, 26816, 19062, 22928, 20499, 16171, 49341, 47422, 49814, 35241, 10094, 5060, 26628, 37459, 32632, 40563, 33636, 10685, 9725, 46383, 32498, 29245, 42061, 48684, 33341, 29026, 23627, 32688, 44661, 42018, 28727, 19418, 39717, 24129, 35962, 22201, 49476, 34708, 27232, 14002, 9369, 21394, 38760, 42251, 4331, 43445, 11448, 8078, 23988, 49943, 18258, 38286, 30659, 43260, 14983, 21787, 20158, 16183, 5802, 1386, 14775, 40604, 5326, 4544, 9492, 4898, 17157, 28710, 13376, 2614, 9347, 6320, 52, 8238, 46549, 38767, 25269, 21482, 43435, 12705, 9331, 23296, 19200, 230, 31518, 43393, 38595, 31341, 1071, 20618, 8909, 3157, 48255, 35890, 29035, 28156, 49396, 33618, 34605, 41755, 1738, 43309, 30421, 13009, 46726, 46719, 4254, 32514, 18711, 35133, 8345, 11484, 37971, 36999, 3389, 8976, 30720, 7182, 39425, 14862, 10584, 28569, 10358, 20701, 10858, 25724, 42887, 36904, 22291, 42034, 19850, 9821, 44133, 26392, 37791, 22341, 10037, 46941, 6624, 18010, 38616, 15358, 3138, 13975, 7219, 32507, 17408, 16879, 40744, 4059, 46455, 27055, 2783, 47027, 2135, 25617, 14603, 35120, 30397, 37496, 12099, 14636, 34487, 34868, 15020, 39536, 38486, 26208, 44531, 45130, 11390, 14745, 1135, 26494, 32700, 46860, 15599, 30599, 37595, 20903, 35969, 15245, 38394, 36895, 43355, 47817, 35108, 6401, 44892, 30385, 35025, 46400, 39421, 4555, 8764, 26903, 4872, 33877, 14233, 47598, 39266, 14196, 26895, 49226, 5674, 19755, 36839, 25916, 42095, 6999, 1412, 18791, 27145, 2700, 10884, 39797, 18997, 25968, 30919, 23643, 16162, 20690, 9329, 48111, 44815, 20030, 45725, 9778, 49689, 42097, 12229, 14540, 7085, 12942, 4883, 25592, 16040, 24916, 33908, 1908, 6538, 41526, 23364, 40106, 5258, 41050, 5363, 38512, 12984, 27079, 12320, 26533, 49470, 31206, 20018, 17005, 17589, 40447, 11974, 27568, 30671, 27916, 23226, 23212, 10507, 24784, 7402, 38435, 41180, 33389, 32068, 18091, 43449, 3208, 30679, 31024, 27574, 49529, 39810, 33374, 17910, 23873, 26276, 23304, 33045, 17494, 28364, 49010, 7813, 19121, 31262, 35972, 49162, 22267, 3598, 13237, 43792, 15283, 44228, 48204, 24645, 32374, 32157, 12900, 41704, 16788, 24172, 17848, 23501, 131, 23750, 43358, 10818, 29323, 39518, 19960, 18620, 19931, 20565, 49310, 26887, 2399, 3398, 45480, 25957, 10490, 46172, 35814, 14363, 49262, 41620, 4396, 10162, 25711, 28884, 4248, 14215, 6307, 44363, 25764, 7405, 7488, 13192, 41949, 2813, 34733, 47185, 27952, 10672, 6939, 4939, 49377, 6335, 47856, 38067, 14577, 42626, 6271, 42063, 17822, 6189, 22116, 9409, 23925, 41781, 31444, 47275, 10028, 12097, 23308, 11460, 5887, 45589, 11167, 36833, 28023, 11867, 28256, 20389, 14780, 18435, 6655, 40141, 26031, 29178, 25613, 13178, 9133, 3104, 2980, 46797, 11102, 42453, 6759, 31452, 824, 37262, 45561, 33340, 2807, 33439, 20607, 44025, 16828, 49731, 41111, 33330, 48272, 5313, 34339, 9239, 32307, 49885, 15567, 20094, 33559, 13276, 362, 35333, 16229, 44440, 7611, 13339, 11788, 29588, 15081, 2616, 12941, 3854, 28566, 47321, 20191, 654, 1729, 21185, 1900, 32329, 3726, 18313, 35252, 43782, 46067, 5307, 20741, 2396, 4107, 47983, 23131, 7506, 11697, 20429, 8521, 24815, 32433, 27035, 38934, 32646, 29910, 37763, 15037, 33019, 25043, 9224, 26931, 7923, 10045, 13494, 30562, 956, 20109, 11214, 7353, 11051, 21852, 35329, 5821, 5024, 43316, 27778, 43242, 18874, 13521, 7120, 6283, 37379, 10813, 1561, 10887, 47575, 17622, 44789, 5357, 16484, 33106, 3071, 35082, 42255, 46792, 22106, 545, 42685, 15136, 11749, 25227, 47087, 41185, 32704, 25329, 38145, 13083, 17037, 4894, 19507, 14771, 1054, 42304, 22381, 36342, 7624, 22120, 48586, 45036, 19443, 29586, 514, 46996, 4513, 48649, 25410, 43498, 25156, 25328, 3844, 46709, 23505, 2981, 29526, 27775, 44878, 18517, 49335, 49843, 2834, 12479, 952, 688, 30568, 43370, 44366, 28465, 26687, 23676, 25742, 46754, 34126, 15157, 17678, 5525, 21773, 25122, 46168, 37520, 21994, 41724, 8537, 11837, 30972, 21963, 318, 17649, 9044, 27637, 5996, 43617, 12901, 27423, 37200, 9505, 29622, 45929, 6487, 17377, 31739, 33009, 45353, 25896, 33040, 6326, 2612, 37957, 2553, 37273, 1275, 42500, 38803, 7836, 40517, 27036, 48567, 45171, 33843, 33775, 13135, 24682, 17807, 21641, 23246, 20808, 41065, 37935, 39667, 45061, 33727, 21784, 48815, 11329, 37608, 40684, 21617, 48903, 3013, 12415, 14044, 7055, 9422, 16972, 42075, 12751, 27116, 34412, 47372, 16251, 5577, 40026, 32888, 40998, 28553, 36189, 1899, 5748, 16464, 8996, 25937, 34520, 45376, 14493, 19064, 10916, 30004, 45874, 25349, 45103, 17782, 49175, 35986, 18923, 19968, 30455, 19389, 30195, 7894, 44560, 15613, 18941, 24406, 27157, 18417, 41479, 7940, 27244, 22655, 21553, 12394, 33174, 48727, 34291, 1483, 49737, 17113, 8202, 36190, 49202, 43677, 11669, 39494, 44086, 27894, 18804, 35110, 5101, 2814, 1783, 26317, 37222, 48523, 30368, 31364, 18667, 4216, 20886, 45058, 8751, 35003, 13605, 13351, 39328, 21225, 38604, 32162, 44386, 37448, 27161, 28578, 27451, 43556, 20099, 1276, 31381, 37482, 2560, 32287, 23600, 33485, 16550, 43515, 40567, 11870, 27998, 13539, 38500, 13373, 28111, 7463, 48265, 38143, 36065, 7939, 21314, 32440, 21007, 537, 19712, 9186, 366, 23196, 16265, 43791, 37131, 35988, 38597, 46857, 36495, 37158, 39711, 15842, 23506, 49794, 6715, 45468, 41430, 12759, 28102, 40325, 45540, 38915, 41660, 4650, 10852, 25090, 33935, 25116, 16467, 49246, 43580, 31965, 41393, 22015, 11088, 16868, 26343, 15459, 41596, 26166, 14758, 44753, 16764, 37016, 28249, 38279, 26858, 25283, 10892, 1226, 11334, 8708, 916, 2716, 5047, 6077, 23784, 28455, 570, 33254, 16667, 37884, 2331, 33120, 34569, 45950, 33527, 35137, 48829, 3432, 32354, 37836, 15551, 6010, 3627, 39988, 48803, 13892, 15550, 821, 1930, 17911, 31224, 31847, 49659, 6423, 13336, 8659, 25182, 2732, 29287, 12762, 41042, 9708, 8531, 38413, 21241, 45726, 13266, 31814, 2534, 40983, 24841, 10279, 33322, 38221, 5875, 27536, 13553, 18959, 40778, 442, 1794, 36267, 30633, 18726, 32138, 22504, 20161, 14176, 33014, 24315, 17423, 8802, 33626, 22736, 26694, 25794, 46260, 38645, 24085, 37144, 36722, 26109, 30607, 10233, 501, 23177, 28507, 23669, 38862, 26643, 49968, 37348, 10923, 1300, 23870, 42135, 3745, 46462, 43623, 25754, 40913, 25938, 30770, 2934, 38832, 36804, 39367, 48836, 8952, 21812, 36579, 5274, 9972, 5377, 21545, 17130, 38797, 33119, 8471, 3493, 2381, 32506, 48372, 24451, 19123, 11627, 12866, 8665, 7617, 41240, 11200, 47609, 20909, 38332, 29455, 10638, 19175, 48380, 13883, 43149, 41078, 41122, 44199, 7695, 25508, 49571, 44724, 8922, 11005, 16988, 19836, 34893, 43805, 47814, 21319, 45386, 8775, 24876, 31697, 21339, 5365, 36949, 35425, 35388, 12610, 42677, 34315, 4828, 19097, 6470, 43334, 29934, 8022, 9674, 34310, 35578, 38105, 12813, 9960, 6848, 38733, 22455, 21253, 44043, 12201, 5273, 741, 28829, 36744, 16147, 7693, 37437, 15928, 7431, 30320, 32852, 3038, 36187, 13574, 25118, 37953, 20598, 47822, 16861, 35274, 2797, 18546, 37416, 25783, 27490, 2735, 39981, 34522, 25744, 17327, 29399, 30941, 40435, 39243, 22589, 30577, 25728, 32360, 27281, 18728, 3353, 46926, 39383, 8241, 32205, 27449, 43540, 38441, 39069, 5078, 2298, 11706, 47119, 18140, 14581, 34677, 36013, 10337, 38002, 47780, 23625, 4283, 23319, 47708, 33969, 37659, 32023, 25557, 21342, 21431, 44054, 12353, 15688, 4815, 27841, 9427, 2438, 10810, 20300, 15716, 46892, 42676, 39334, 26334, 17418, 26951, 36708, 22635, 22600, 27886, 15418, 29598, 28450, 10822, 34825, 34897, 34319, 987, 36942, 47694, 23219, 9818, 10313, 32322, 41429, 46102, 14642, 41413, 45651, 28499, 9346, 12249, 45478, 33760, 18295, 32896, 23472, 39207, 25721, 41251, 2590, 42884, 1452, 10245, 16125, 24765, 42607, 13854, 33104, 21484, 15630, 45138, 7716, 1314, 6977, 26352, 32714, 37318, 31424, 25176, 31553, 13633, 3170, 24761, 47077, 30872, 12951, 27171, 36966, 566, 35778, 23740, 19656, 42611, 17637, 38214, 18853, 22827, 15429, 6740, 24139, 11352, 23153, 11159, 45760, 26583, 12938, 26055, 14306, 30221, 11505, 26784, 27252, 26967, 2368, 1797, 45974, 9387, 21546, 5304, 12065, 33418, 47236, 48558, 34140, 10645, 5373, 48432, 41779, 6044, 48247, 49532, 38899, 48271, 22682, 34814, 11616, 34869, 46395, 31182, 5752, 3978, 10639, 2815, 11793, 1230, 6651, 4320, 14766, 9663, 221, 35302, 36553, 3065, 18827, 28537, 49011, 20467, 34546, 8401, 9796, 26112, 10395, 13020, 47063, 42502, 15407, 15927, 44271, 4225, 14866, 21741, 35266, 7447, 16520, 11158, 49567, 43699, 10344, 25660, 8668, 47993, 30252, 19706, 13546, 6576, 4365, 34292, 27061, 31425, 10103, 2031, 10088, 30691, 41572, 36146, 21972, 8787, 39598, 40925, 2987, 3753, 28269, 6478, 12731, 28310, 6830, 10402, 2689, 20652, 25327, 20958, 38065, 7222, 10625, 15803, 23215, 32259, 2952, 5427, 45985, 18645, 580, 12487, 15671, 46551, 6138, 28979, 34514, 42957, 29722, 29661, 10016, 20662, 29056, 4646, 16132, 5360, 36505, 10817, 1671, 37307, 45446, 22649, 48342, 33756, 14045, 45659, 37524, 49127, 28332, 10543, 18395, 48597, 33145, 23907, 42583, 36484, 13614, 18797, 17824, 6407, 8700, 2593, 48127, 6762, 28928, 24150, 41957, 12172, 44180, 45879, 43895, 15161, 33143, 38315, 8636, 29773, 32727, 19987, 31367, 18382, 5251, 31097, 30529, 29316, 37299, 37516, 17066, 25450, 36405, 9076, 46309, 46101, 46488, 46888, 5482, 2640, 11906, 42763, 7508, 21111, 19357, 25855, 40990, 39022, 3240, 36209, 5835, 44649, 7440, 41366, 25944, 28396, 49838, 42004, 49778, 11244, 22524, 6898, 8489, 48911, 34274, 795, 45890, 24629, 6238, 36760, 13015, 31617, 37555, 42488, 38978, 39263, 4093, 31565, 11674, 34979, 11013, 20237, 36911, 14286, 33954, 42683, 24216, 39571, 15223, 26487, 5764, 15914, 23258, 8168, 2603, 562, 12725, 25104, 30406, 15607, 43846, 3359, 33078, 27056, 40919, 1429, 43047, 47992, 30544, 44375, 25054, 3121, 9555, 5048, 41485, 34681, 7294, 11907, 44888, 48125, 25888, 32691, 41598, 49007, 49916, 252, 3160, 13054, 8614, 29055, 17034, 47791, 27352, 21456, 20026, 47776, 35885, 6379, 36200, 48164, 39563, 41761, 47669, 35139, 16072, 35917, 38817, 47395, 23513, 36974, 21451, 32728, 29414, 9136, 33651, 2552, 18806, 39454, 16246, 49393, 10980, 45635, 16159, 888, 12599, 9192, 42161, 22976, 26678, 13641, 23799, 48752, 33570, 41674, 42202, 40881, 1370, 43119, 14037, 10537, 35365, 46477, 25399, 32213, 37771, 8588, 43136, 31981, 4092, 19733, 40344, 48647, 6880, 290, 26927, 1770, 16716, 7497, 40391, 12868, 31340, 38239, 24045, 34712, 44759, 29479, 32760, 14693, 30329, 29601, 41048, 44569, 15759, 11866, 656, 34683, 27870, 28841, 29766, 35210, 21862, 2272, 47179, 27747, 6862, 49388, 22714, 16140, 39627, 49654, 41247, 5777, 5644, 32974, 38914, 32800, 6964, 37643, 33398, 30273, 14565, 30926, 567, 585, 32265, 38045, 30261, 7484, 37051, 1141, 47378, 18421, 46761, 49752, 16167, 30990, 2003, 4205, 10361, 20702, 4936, 45907, 3980, 11652, 8723, 33184, 18558, 2666, 25123, 37323, 11261, 29600, 30294, 42794, 12422, 27655, 48534, 32927, 48481, 8689, 4807, 4794, 1468, 12880, 46737, 22784, 18076, 43001, 18672, 10664, 12585, 19020, 15935, 25078, 2441, 21202, 17022, 19036, 17335, 9258, 10120, 31590, 8007, 43408, 23294, 17519, 39956, 24053, 37362, 49216, 19214, 38870, 20999, 22616, 25096, 11978, 44685, 16512, 37832, 25694, 519, 42388, 6468, 10302, 29781, 14207, 12747, 8707, 35192, 34743, 49936, 14141, 8031, 6529, 32748, 49697, 7947, 35938, 17167, 48990, 27621, 46068, 38949, 31443, 19587, 39704, 3056, 16697, 18036, 9730, 42032, 2743, 39253, 42864, 14710, 33111, 31196, 46292, 31052, 10139, 13702, 46758, 23538, 46543, 21169, 14854, 25521, 28284, 6817, 37803, 2176, 39715, 8544, 26538, 26306, 8005, 12372, 24564, 20726, 24860, 17696, 38412, 786, 7384, 7646, 31919, 4245, 25163, 11842, 49861, 24062, 37411, 8512, 11248, 23953, 456, 33227, 12128, 38184, 20502, 45771, 3067, 41315, 3829, 32814, 36024, 25796, 47414, 27615, 36893, 18171, 31810, 16435, 23085, 19502, 10416, 35909, 4916, 170, 11117, 24481, 5480, 30018, 41689, 28940, 9913, 6756, 1375, 10408, 41950, 21844, 353, 14287, 20594, 47762, 41980, 28599, 40276, 27068, 11149, 3832, 39971, 42692, 6788, 7129, 11965, 43029, 6050, 16724, 6134, 24976, 39578, 41954, 42933, 44137, 48668, 35142, 33410, 13695, 39393, 21755, 19937, 36324, 45697, 47744, 7966, 47608, 34021, 38715, 42770, 39970, 19309, 21160, 31018, 4611, 3384, 34619, 5487, 18168, 22774, 42333, 8267, 10974, 20290, 18933, 20461, 46120, 33190, 21295, 36571, 32987, 2323, 21611, 8892, 7112, 28324, 43444, 18125, 40242, 19605, 14497, 27854, 31327, 36443, 40575, 27515, 41744, 24202, 7507, 18159, 29175, 4834, 2221, 1404, 826, 28929, 39278, 19051, 49184, 13674, 10511, 48158, 23205, 10042, 48462, 35224, 2914, 9866, 29689, 1032, 11063, 49415, 31032, 19413, 18709, 39424, 32915, 4670, 29170, 20259, 25042, 5675, 25524, 9206, 48959, 16558, 3093, 13131, 2487, 26238, 4891, 23890, 4804, 32767, 28125, 9324, 5283, 14318, 44833, 14277, 45807, 24455, 32611, 6995, 24811, 46249, 39089, 32014, 36874, 25902, 44156, 23480, 8495, 42068, 36644, 43675, 4408, 44414, 22147, 35013, 45695, 12277, 31853, 38625, 15022, 1399, 30460, 9474, 11593, 23965, 19567, 15405, 41288, 2426, 37583, 49134, 4837, 43713, 28955, 31244, 12233, 4539, 38525, 21434, 29863, 40147, 41962, 35361, 34657, 29344, 30640, 8666, 46151, 35301, 1649, 10284, 27310, 29695, 31332, 32132, 22094, 11488, 22023, 31392, 48393, 8006, 24435, 26510, 18397, 34001, 25336, 44205, 36341, 1673, 20479, 3468, 32977, 21565, 13350, 16342, 30745, 48757, 12196, 40019, 24376, 40667, 19147, 44373, 37420, 2166, 36451, 27976, 24821, 4897, 9469, 30035, 7376, 12206, 46197, 31692, 46582, 43383, 32671, 19530, 36902, 32933, 34471, 47960, 39032, 19171, 10613, 32532, 280, 23045, 18045, 45025, 31051, 34030, 29674, 37104, 28683, 25133, 9540, 21296, 40183, 23384, 20052, 12907, 24127, 29051, 23567, 32019, 21267, 4051, 10606, 33861, 13293, 14281, 46015, 48690, 34870, 46736, 16483, 35825, 15329, 49025, 38835, 17923, 15843, 29708, 38686, 16108, 29067, 21842, 13728, 26147, 7834, 16086, 33124, 26528, 47597, 43096, 30168, 21013, 25225, 627, 32512, 40669, 26579, 40805, 47291, 43855, 11613, 7387, 16727, 18700, 19775, 48213, 31456, 36739, 29333, 27982, 14551, 11306, 2110, 17210, 21042, 7934, 43278, 13886, 22255, 16414, 32200, 13620, 41902, 1036, 26402, 3165, 35586, 45853, 485, 1325, 38371, 36097, 860, 16479, 379, 33802, 26131, 31968, 13562, 37406, 24825, 43113, 34276, 40784, 4226, 766, 28239, 12544, 47770, 37060, 29537, 27699, 46012, 42499, 39035, 3541, 22644, 38754, 30515, 34135, 36783, 36798, 38631, 5820, 39317, 32861, 34527, 29747, 42266, 17028, 26172, 20705, 44092, 13591, 17290, 2255, 24471, 12024, 31644, 5280, 44528, 10286, 22492, 38443, 610, 1439, 47380, 39098, 27507, 21443, 14529, 23149, 15964, 46091, 37858, 47531, 13404, 49166, 32501, 29559, 14123, 13139, 25580, 4832, 19402, 31661, 27846, 33716, 15241, 11598, 38111, 21667, 21716, 14728, 40110, 29949, 1479, 47986, 41732, 40780, 28384, 46668, 28066, 14718, 46449, 40695, 9630, 24167, 24578, 19854, 33055, 31267, 32279, 36799, 6055, 19149, 49253, 13836, 5463, 43161, 46048, 26198, 6825, 48107, 14483, 7995, 36424, 47807, 40493, 10876, 32243, 10098, 9268, 7366, 40702, 21856, 24444, 14049, 27839, 48755, 47871, 35911, 44364, 11265, 36297, 49857, 19713, 1397, 14665, 29930, 3642, 31576, 8769, 22945, 32038, 35687, 1617, 7007, 47245, 23839, 14883, 9693, 30686, 13425, 47999, 36221, 17012, 8594, 15164, 21294, 35828, 12093, 16572, 34089, 41187, 28707, 17813, 7306, 44691, 31608, 704, 35211, 32271, 1862, 9068, 33109, 41829, 43817, 7514, 24748, 13672, 22583, 3681, 34342, 15025, 6143, 38034, 216, 24501, 35169, 38815, 3258, 15605, 29726, 37393, 2489, 34785, 3874, 25124, 39358, 24142, 18312, 14183, 37329, 33946, 47751, 6717, 29991, 26547, 20459, 22177, 40415, 34521, 9490, 44059, 17683, 43858, 45045, 31596, 5732, 12041, 21943, 8429, 13694, 5807, 49625, 22401, 27902, 25364, 18266, 49182, 29786, 35088, 12926, 6806, 24131, 44382, 41375, 592, 25823, 1699, 4975, 17820, 26381, 43939, 21036, 460, 13241, 48491, 41163, 18892, 9055, 16700, 47393, 33240, 44727, 16630, 2778, 21432, 12600, 47091, 12400, 40609, 42236, 8785, 34615, 5250, 10346, 39915, 3561, 30448, 41941, 48744, 8250, 38608, 12498, 42781, 47350, 9572, 28842, 7668, 13481, 40886, 36403, 38421, 5092, 31219, 5483, 10456, 13587, 32051, 29027, 34977, 48044, 40571, 24059, 47506, 41629, 23440, 41727, 4742, 31537, 9686, 45104, 44357, 14872, 36299, 48500, 8399, 46413, 38867, 43175, 35199, 8270, 41615, 3319, 22862, 35160, 40598, 4313, 20668, 25573, 7126, 46768, 32356, 16738, 45095, 24281, 13874, 4412, 21608, 39579, 30034, 17625, 16257, 38901, 10530, 3294, 16930, 5701, 25088, 42220, 17116, 7039, 13666, 46176, 12650, 46863, 28768, 5794, 36547, 18112, 20350, 2954, 15780, 49568, 1924, 18274, 7443, 8721, 38689, 45062, 41676, 21764, 26369, 17854, 47562, 41112, 28874, 42254, 4304, 26718, 11569, 21802, 38264, 5866, 21635, 14464, 47746, 12481, 33072, 34576, 42207, 16178, 47793, 21414, 36498, 43350, 48670, 28800, 42270, 22300, 3425, 39342, 45047, 28807, 25072, 3969, 46387, 26156, 31903, 33537, 15128, 46001, 18718, 30483, 24934, 18607, 4575, 7013, 29811, 1775, 5339, 31930, 13095, 42810, 24164, 31929, 6153, 8278, 48871, 8150, 29428, 48805, 18777, 17442, 16856, 42963, 92, 7678, 34792, 27436, 17225, 49501, 41070, 48756, 30762, 4502, 31917, 25111, 2464, 9483, 3670, 42247, 17281, 39502, 2857, 13227, 2592, 46199, 48457, 8048, 32475, 6337, 9669, 39590, 29734, 18623, 39072, 27670, 36444, 18514, 47341, 35489, 9882, 20288, 35018, 27958, 31362, 32865, 10087, 14606, 10445, 46675, 18693, 15374, 21671, 35617, 29014, 27561, 24178, 27919, 11010, 38850, 3419, 40947, 31372, 36214, 32464, 23707, 27067, 22518, 546, 26170, 14539, 32832, 43429, 23617, 41083, 9623, 47476, 45578, 37029, 47854, 9467, 9488, 46029, 21503, 25756, 32823, 6397, 27337, 46142, 7237, 36940, 10773, 49429, 25239, 45372, 37384, 35249, 40347, 38158, 29676, 27988, 25472, 31104, 25618, 24509, 24608, 24095, 7639, 10475, 48700, 10906, 17390, 37492, 47713, 10677, 49180, 38666, 8879, 38218, 11490, 32165, 18492, 32560, 3155, 48737, 30380, 20677, 5573, 38809, 12626, 20756, 36670, 38081, 14260, 20664, 19314, 13175, 40062, 8861, 25501, 34171, 49160, 15835, 11027, 13079, 28435, 222, 30217, 20221, 17120, 30509, 31778, 26254, 26582, 24878, 46020, 44384, 45115, 9366, 3244, 43471, 44501, 8926, 3931, 47978, 41808, 18660, 39154, 22132, 28562, 37023, 48905, 46210, 25869, 40592, 27727, 17405, 25691, 21175, 23820, 30660, 17348, 25653, 1236, 5054, 155, 35496, 24894, 18081, 37994, 14736, 1643, 10065, 7534, 41207, 49764, 35826, 40785, 23454, 45648, 16084, 23148, 958, 48725, 1782, 32086, 42926, 465, 33335, 20749, 49677, 20375, 1183, 2434, 28287, 31220, 12834, 30169, 23946, 39621, 40191, 42477, 31489, 15573, 5986, 21579, 3482, 38107, 39840, 25518, 20942, 45917, 7610, 4461, 43048, 49865, 22758, 26639, 1721, 22537, 9743, 17881, 20863, 15198, 20455, 46552, 13729, 5795, 27261, 4758, 20612, 14870, 40926, 24386, 897, 2172, 40645, 43035, 31745, 44317, 6667, 24093, 16532, 29782, 25029, 10102, 10680, 15676, 19817, 29647, 30322, 41218, 40614, 9536, 4617, 2382, 47376, 10369, 31846, 6632, 4595, 11948, 33695, 23534, 31426, 13582, 30438, 31462, 4469, 26806, 23109, 44416, 47782, 37653, 26437, 10620, 16651, 31563, 16395, 27692, 32872, 42768, 41678, 1964, 9415, 40136, 20227, 46626, 18774, 21058, 35321, 27378, 2679, 34212, 41773, 19238, 18593, 8042, 45309, 21901, 48124, 34096, 32783, 2265, 27858, 46031, 45784, 40524, 30508, 45839, 22751, 14442, 16473, 12395, 24632, 40483, 5556, 26038, 5217, 3904, 38726, 10585, 3614, 8014, 42469, 31996, 16730, 48678, 43344, 9617, 9826, 33446, 26703, 20352, 32203, 31730, 25908, 37703, 36742, 49043, 39139, 44438, 32738, 15892, 32562, 22581, 9648, 48273, 16217, 32551, 2586, 35671, 1151, 8906, 14934, 32676, 25320, 39577, 19132, 18232, 6823, 14684, 38362, 1245, 14211, 1255, 10721, 328, 15618, 17246, 44527, 38567, 21246, 47990, 2803, 23073, 23321, 9282, 14971, 9015, 41913, 7790, 31763, 19297, 7702, 40601, 1665, 4879, 4383, 17758, 2462, 37642, 44100, 20617, 17345, 3800, 20081, 28436, 15629, 25013, 2285, 42571, 5643, 6403, 7131, 28985, 11272, 192, 29915, 42557, 32651, 32351, 11058, 15250, 309, 11667, 47391, 19464, 43362, 24277, 15951, 1920, 7334, 3738, 8854, 4852, 13504, 15268, 31259, 25093, 25128, 12771, 23855, 11993, 30373, 37147, 37477, 38607, 16597, 8519, 6846, 6728, 24083, 31480, 22000, 12452, 42917, 21919, 35416, 28085, 40700, 11207, 4210, 9159, 8852, 30854, 37002, 24362, 19921, 2229, 13501, 13004, 19016, 36391, 10099, 20786, 32448, 12426, 26603, 38927, 13731, 49712, 47894, 32663, 15455, 26440, 20128, 19725, 17271, 24740, 26590, 35078, 32876, 14149, 13565, 13992, 10610, 1323, 3405, 26993, 46499, 44490, 25040, 40255, 11277, 20889, 23681, 36985, 6474, 47628, 1680, 1416, 41988, 31066, 13109, 39605, 29933, 27550, 19658, 8940, 39419, 49445, 39191, 25566, 19621, 12351, 6882, 9599, 49358, 23573, 29984, 4851, 8968, 36735, 35539, 38382, 18193, 27674, 23818, 31795, 40864, 26563, 34473, 24787, 1337, 36747, 365, 33713, 6346, 25386, 32424, 20100, 39385, 23374, 15367, 23672, 32463, 21444, 2333, 38237, 5953, 49115, 8222, 49321, 1480, 28782, 19219, 20118, 5245, 29227, 39442, 32447, 44787, 13929, 49852, 6086, 17736, 18145, 8414, 17890, 3039, 15757, 7857, 27896, 34093, 27241, 23405, 3634, 19131, 5222, 4277, 601, 8329, 14969, 33195, 42799, 46008, 21762, 19720, 21134, 39738, 48249, 12197, 35736, 15743, 40376, 27293, 459, 23560, 23693, 47373, 1597, 49250, 31841, 33022, 38162, 46764, 12120, 27861, 4501, 31680, 1853, 16027, 22954, 21823, 7045, 8, 17007, 2161, 4711, 41835, 10646, 25780, 3518, 31966, 30504, 37711, 49258, 28682, 16127, 23568, 42807, 6316, 16121, 9039, 37550, 40336, 8358, 37567, 18783, 40578, 39198, 36091, 15346, 44927, 22374, 3268, 1996, 36534, 42449, 11413, 1292, 41264, 33761, 34094, 35115, 20719, 43916, 1383, 31168, 28950, 1080, 4001, 45937, 35408, 21337, 20358, 4955, 38554, 38381, 21998, 19186, 23765, 47430, 31202, 26191, 39896, 17874, 20064, 42371, 6909, 36892, 31266, 20359, 16340, 2670, 37959, 17729, 34718, 24286, 6004, 42006, 19141, 6989, 19910, 15911, 100, 31762, 24945, 3529, 32547, 2018, 9426, 2687, 39239, 32234, 35572, 44570, 47615, 39336, 20405, 37798, 41570, 1558, 15438, 43409, 4292, 40137, 45868, 48794, 30846, 31714, 14011, 39094, 31541, 21140, 33441, 25540, 29882, 36001, 48253, 2454, 48864, 4974, 12792, 38374, 36262, 48872, 38274, 7949, 31530, 16457, 11863, 34560, 30164, 47886, 35177, 15422, 36931, 35468, 5658, 6718, 29262, 18132, 10805, 32429, 24251, 32331, 45462, 41509, 43807, 20540, 18996, 36780, 47827, 17630, 24328, 32897, 29500, 19991, 8045, 23583, 10171, 42203, 7066, 12251, 11808, 40899, 25395, 23793, 4303, 39916, 36131, 20491, 34462, 35014, 18917, 49542, 6881, 23125, 45788, 28775, 4713, 48156, 16156, 15323, 26438, 38339, 26671, 23858, 34210, 23535, 39142, 19379, 39684, 40691, 21157, 13606, 23640, 42002, 42050, 7287, 42521, 7248, 26188, 11049, 32306, 44420, 5246, 30123, 49434, 11095, 27618, 18522, 14790, 23565, 5454, 14328, 25126, 32461, 46363, 18327, 971, 34284, 28205, 6791, 21953, 29556, 32574, 20936, 29868, 47843, 34441, 5073, 34198, 17617, 35268, 35727, 46313, 30398, 1261, 4652, 43086, 39015, 45185, 22056, 24905, 28128, 38206, 13810, 35693, 5546, 13576, 36856, 21226, 34295, 9844, 39702, 45161, 48374, 35345, 16846, 8542, 15553, 37064, 43505, 3469, 23893, 38133, 11069, 29340, 14166, 6159, 5949, 29877, 11900, 25392, 12318, 12830, 44331, 4207, 40402, 40139, 1177, 17962, 24102, 30277, 16304, 47409, 40408, 25002, 39114, 18201, 23282, 5910, 26149, 49696, 22096, 36766, 23117, 47181, 4066, 15007, 37845, 25790, 518, 39653, 41132, 16141, 45830, 37888, 46821, 40192, 13738, 49570, 26316, 30443, 11345, 9037, 3972, 39612, 7523, 29694, 15491, 22597, 27887, 29530, 31188, 30788, 30148, 19829, 42965, 39075, 15920, 6160, 18725, 27612, 49827, 35447, 3765, 45650, 49553, 31950, 30639, 25487, 2077, 14348, 31314, 10986, 2577, 38925, 7535, 32819, 26105, 35150, 26108, 18980, 35074, 11977, 5869, 7455, 28412, 38164, 37042, 3680, 5977, 46442, 4724, 38700, 14767, 19622, 10437, 1970, 10272, 47825, 25669, 3144, 33533, 35536, 45024, 30142, 40122, 5929, 20209, 7329, 26035, 3770, 20812, 33500, 32578, 10411, 47945, 4995, 45892, 32357, 38120, 47832, 41450, 4380, 34691, 48611, 26923, 1702, 10003, 1174, 49955, 27932, 4343, 27339, 7361, 14624, 17601, 19416, 8348, 35621, 44880, 49851, 26672, 41465, 16042, 20949, 17482, 106, 44701, 2918, 36939, 3898, 584, 48320, 17922, 41555, 27386, 4233, 48042, 23081, 2070, 39350, 39864, 15111, 21164, 34695, 30106, 30948, 29317, 38587, 18535, 32349, 17610, 7468, 487, 46751, 3350, 41314, 1058, 4180, 28180, 35036, 31946, 42693, 35436, 13322, 17318, 7096, 47610, 29407, 10702, 35896, 6948, 43662, 45718, 35707, 27541, 27866, 8026, 19547, 3305, 19152, 27532, 10069, 21884, 23351, 20466, 45375, 397, 26015, 31732, 27153, 48965, 30955, 26481, 32089, 22668, 16206, 24554, 30533, 32421, 38477, 35181, 28954, 20946, 15092, 15174, 42359, 46028, 49152, 8073, 10228, 48120, 49679, 6627, 41730, 4860, 15334, 34369, 25258, 574, 19172, 30961, 4718, 17653, 9122, 34371, 19768, 10096, 21298, 17853, 48316, 36255, 29968, 9117, 34404, 29725, 13027, 38743, 48838, 34100, 17004, 22400, 18153, 8972, 39992, 2740, 10663, 33385, 21596, 16425, 13572, 38619, 19592, 9269, 14427, 4036, 25951, 17685, 47612, 43705, 9378, 111, 17933, 41769, 34152, 29446, 35505, 17459, 4594, 35985, 38089, 16076, 47023, 13386, 7109, 3380, 49910, 5272, 24183, 45168, 46735, 48552, 30514, 13545, 39119, 43678, 7437, 9326, 14891, 48261, 9786, 49191, 35679, 3094, 430, 2309, 7973, 4743, 1720, 23736, 16775, 36803, 49543, 5985, 34834, 5153, 41373, 9092, 909, 4300, 13954, 15237, 38138, 37565, 16729, 36802, 1106, 47723, 48379, 27851, 21785, 46498, 20082, 26246, 19509, 43985, 26981, 14753, 46938, 45073, 32887, 26004, 19718, 35244, 41008, 18378, 22010, 33459, 42574, 13982, 7744, 26623, 38008, 36792, 38544, 29981, 28922, 27124, 33521, 15721, 26484, 28323, 5941, 32441, 554, 38348, 31328, 26457, 19415, 23757, 44556, 29919, 1162, 29421, 43913, 4867, 48953, 49479, 1564, 39658, 9410, 31183, 25188, 18461, 42325, 28115, 27033, 10962, 27978, 15011, 1914, 14054, 34224, 46138, 5641, 34359, 40789, 18154, 13859, 45898, 38408, 1688, 475, 21257, 26980, 22218, 18122, 49165, 2721, 46710, 27640, 4602, 5416, 47971, 31370, 43423, 4514, 1250, 42182, 32327, 41434, 14821, 44083, 47259, 29362, 18565, 39106, 45954, 48874, 11180, 34455, 18253, 26714, 47186, 29762, 41256, 30755, 19648, 33356, 11001, 40883, 33613, 9344, 27669, 8484, 49899, 20530, 21840, 34351, 1957, 190, 11886, 23307, 47758, 13169, 1994, 12490, 13233, 4848, 32543, 31317, 48076, 35374, 46504, 967, 21374, 28153, 31915, 20110, 16657, 26925, 12457, 45442, 42579, 23438, 29199, 29371, 3640, 23408, 4029, 15416, 49897, 33287, 27820, 32834, 40671, 16832, 31390, 48877, 48311, 44951, 14587, 42024, 31652, 46392, 13893, 32281, 19843, 42944, 6775, 46985, 35992, 45037, 5667, 46615, 27643, 11577, 35562, 47646, 46431, 42847, 37991, 49201, 15880, 34405, 20875, 42749, 19531, 36151, 31872, 42609, 38436, 42826, 11676, 3330, 26664, 35719, 19887, 20239, 30444, 26182, 49657, 2979, 4222, 46636, 8113, 32618, 23080, 17252, 10376, 12935, 49465, 22712, 42713, 18141, 41059, 38495, 26195, 27783, 20040, 11529, 29954, 35084, 40409, 48793, 19251, 11591, 39267, 12438, 28295, 1683, 19374, 23436, 17048, 10443, 1749, 34491, 773, 37207, 36746, 41165, 43159, 35300, 28006, 17277, 32577, 7233, 44458, 24716, 45743, 41712, 23766, 46617, 34641, 24907, 10682, 39079, 19748, 2599, 48475, 9262, 39433, 36229, 47947, 7022, 18236, 24270, 13274, 18067, 17020, 7737, 35173, 7029, 19975, 30807, 45338, 7149, 37308, 30299, 32698, 6773, 6192, 2820, 27955, 12801, 12954, 14402, 45447, 31717, 10864, 41612, 26328, 45777, 40132, 8961, 31526, 43899, 10164, 21005, 38734, 30997, 27271, 13616, 44907, 45620, 34468, 8214, 12115, 10708, 36438, 24692, 19696, 15504, 27842, 36636, 19851, 12126, 43872, 38779, 44213, 29147, 5716, 10483, 2065, 35540, 24631, 30601, 291, 28586, 31498, 28546, 10524, 27543, 22172, 45626, 6942, 26948, 48920, 34137, 44711, 2643, 34120, 40223, 14637, 44504, 20370, 24426, 16898, 18675, 37722, 4507, 45551, 45776, 41002, 47114, 49953, 39908, 18644, 3324, 19472, 46314, 46787, 8138, 26371, 42822, 45619, 28230, 11368, 18631, 47265, 41335, 17654, 22462, 5787, 36628, 18221, 41935, 7104, 10775, 9723, 16847, 17013, 28154, 31511, 5932, 13369, 12258, 20962, 46944, 18617, 22811, 6501, 3624, 30863, 20198, 39232, 45318, 35419, 17891, 18548, 26898, 31131, 20596, 37710, 13338, 9699, 26225, 21905, 39795, 39707, 48641, 42617, 11253, 38969, 47860, 22471, 44681, 37726, 39468, 16388, 21312, 8637, 49000, 4965, 29477, 38301, 44937, 21665, 29524, 28279, 40123, 40270, 42705, 11141, 34387, 33264, 35295, 39193, 40429, 509, 47881, 27027, 12443, 37633, 24132, 32114, 34910, 26594, 7630, 47118, 29510, 31628, 41893, 34636, 11042, 20219, 11461, 7413, 9545, 44981, 5284, 9692, 9226, 27661, 19090, 1282, 21568, 15635, 43622, 18220, 11501, 29030, 10442, 43794, 42922, 13460, 15490, 35593, 41041, 13693, 13072, 42162, 44690, 8163, 11942, 33992, 16071, 15049, 49905, 19028, 6565, 12605, 9032, 35518, 49374, 23871, 19129, 31879, 45717, 10997, 39507, 49887, 21830, 11665, 23201, 15239, 6974, 29617, 30147, 30411, 23312, 7118, 13958, 49767, 40512, 41616, 12855, 17444, 24185, 47655, 3333, 31125, 12194, 7083, 49220, 45809, 6916, 28855, 37692, 27924, 46538, 2160, 4914, 29475, 8455, 3764, 36584, 7281, 13743, 13258, 503, 31278, 2873, 34104, 14979, 49195, 36876, 1138, 46128, 6541, 19954, 2284, 18349, 47193, 15260, 45094, 30366, 2483, 45617, 30488, 27864, 30071, 29895, 34983, 26777, 32777, 45398, 39448, 34296, 9675, 15698, 3625, 38255, 49347, 41298, 9351, 37557, 870, 20246, 43046, 48168, 1239, 7496, 33869, 38524, 7561, 17360, 24271, 25577, 23666, 17753, 22578, 12615, 15520, 22576, 40988, 17220, 43198, 9023, 25725, 48774, 44720, 2212, 1060, 21499, 31417, 48297, 8397, 14046, 28012, 12092, 17010, 6789, 43291, 4576, 40292, 29437, 46714, 13041, 1508, 29928, 17705, 2417, 49960, 15948, 4780, 43183, 1732, 8284, 31313, 10142, 20650, 38724, 44882, 30647, 891, 17073, 14292, 5030, 15615, 41753, 707, 17730, 37873, 42017, 3159, 1336, 25374, 34098, 28016, 15865, 5672, 33231, 26094, 34041, 2471, 47842, 23973, 40552, 21681, 12918, 45966, 35663, 20419, 45537, 7231, 48227, 23031, 38857, 23267, 39838, 35315, 4397, 49681, 16692, 8562, 10856, 17628, 3357, 18950, 16608, 33840, 6099, 46435, 38987, 19336, 7748, 23172, 32622, 26250, 41833, 20298, 8883, 26463, 17799, 31938, 880, 4825, 2658, 21427, 19995, 10317, 22426, 48569, 45994, 20604, 28461, 31663, 45240, 49090, 21457, 13157, 12266, 609, 44060, 33655, 25047, 5105, 46139, 25119, 33225, 259, 62, 45354, 49400, 9645, 15648, 40458, 39918, 1391, 8468, 36295, 49379, 41292, 13912, 25368, 8283, 24855, 19398, 2879, 19979, 22849, 1116, 27034, 16259, 11559, 36108, 21505, 42324, 2881, 40260, 44672, 5378, 22514, 47527, 26580, 20500, 26977, 24760, 46580, 32077, 1843, 12876, 49247, 4757, 7614, 41507, 20508, 48081, 33456, 16991, 21026, 736, 7282, 3169, 11086, 17560, 35441, 45649, 38506, 49744, 32726, 42367, 23883, 33407, 3310, 47052, 12806, 14369, 36375, 10191, 35588, 3269, 40395, 42720, 6219, 40641, 30860, 12418, 9265, 25717, 46699, 19283, 21931, 20509, 12543, 43982, 46444, 44984, 12319, 1616, 1056, 16315, 44310, 37988, 30210, 20984, 36551, 20954, 6166, 16902, 38694, 25760, 16792, 18561, 35999, 21880, 41889, 31725, 25632, 6182, 17394, 15619, 40683, 49828, 29328, 42215, 32183, 35864, 25470, 21483, 16161, 16779, 22214, 46540, 29951, 16044, 29553, 29493, 28418, 32716, 25749, 27410, 39613, 8057, 43348, 44333, 45727, 240, 35236, 3449, 31250, 19253, 38808, 23497, 39770, 39534, 5278, 48440, 36770, 44477, 15746, 21050, 37808, 14846, 14982, 40048, 38276, 18840, 42534, 49976, 3516, 28918, 4812, 4298, 25906, 46917, 29764, 22888, 18616, 42842, 29564, 15811, 33372, 11798, 10763, 47400, 9684, 47202, 47097, 21172, 24588, 5348, 40738, 47543, 8123, 31076, 14208, 38800, 10147, 8618, 26863, 11327, 23434, 26140, 1357, 47877, 32171, 8180, 45608, 27857, 32426, 1011, 1859, 20395, 33641, 24138, 48943, 3123, 16430, 20228, 3584, 20762, 8982, 14028, 9651, 31594, 46152, 23110, 38589, 21361, 46272, 12606, 47112, 16381, 28642, 43007, 4779, 47829, 46569, 25924, 23731, 31379, 11266, 32246, 38323, 33783, 41943, 24456, 8525, 24438, 33562, 410, 45733, 32178, 21249, 30076, 46248, 13476, 13388, 19133, 33888, 28898, 32836, 4432, 22791, 46505, 32313, 38469, 139, 6459, 7067, 49789, 7730, 8715, 69, 7051, 12891, 22760, 41864, 496, 35352, 3058, 42497, 36220, 20739, 5528, 47635, 26514, 17516, 42699, 21123, 36758, 36933, 859, 29850, 28103, 28134, 26608, 43101, 5469, 8211, 14876, 9922, 18515, 22141, 6418, 16978, 441, 7108, 24412, 35912, 24689, 18107, 42249, 2012, 4140, 17533, 47032, 34892, 33577, 8229, 38288, 49746, 48459, 14438, 18307, 35109, 2974, 13535, 38540, 41225, 18795, 47445, 33093, 47733, 44285, 36882, 12268, 11566, 16676, 5911, 15043, 46445, 31187, 28037, 35995, 3638, 7996, 3215, 24688, 23962, 45912, 10928, 24260, 45017, 15135, 8672, 9306, 48175, 37814, 47561, 39011, 8766, 16336, 40979, 16118, 27398, 1392, 49257, 2646, 4446, 5916, 44022, 16942, 2805, 12699, 13923, 8235, 13744, 44057, 14132, 5906, 13684, 9722, 8526, 41440, 38952, 15768, 2663, 16422, 24039, 16509, 49372, 42275, 49591, 17592, 45371, 48333, 47806, 40445, 5730, 43755, 42506, 40606, 38904, 8919, 20822, 26454, 39766, 38322, 20727, 14823, 12090, 17149, 34248, 39999, 42048, 43612, 40252, 9109, 6646, 12207, 42898, 43003, 38881, 39787, 16820, 30835, 6139, 17783, 41714, 21638, 12614, 44615, 15795, 13426, 34655, 37052, 15276, 49788, 33158, 46100, 21477, 47889, 1515, 35726, 41109, 5523, 38727, 33165, 20150, 32037, 13315, 5446, 40368, 32840, 1087, 10434, 44594, 37786, 23723, 46963, 25513, 5999, 18104, 244, 29873, 44534, 27370, 29134, 48698, 48336, 23355, 9188, 23960, 37526, 1877, 43014, 31675, 1398, 5255, 32207, 30510, 41281, 19603, 46704, 12125, 19167, 49042, 40939, 1092, 31695, 8337, 4204, 21541, 24526, 24752, 37072, 8648, 6631, 21936, 49108, 43357, 12236, 30916, 17162, 40001, 18842, 44129, 49473, 28743, 37534, 12861, 44782, 21646, 12189, 37044, 1939, 602, 30882, 22661, 5630, 18822, 33571, 4191, 49821, 18432, 42265, 42316, 9644, 29929, 7876, 6679, 10336, 4863, 6225, 39299, 31787, 44577, 44763, 48299, 49757, 6247, 5312, 31625, 9951, 39298, 4988, 9883, 246, 30664, 507, 13325, 7794, 24350, 26801, 41567, 45680, 43492, 19666, 25758, 41047, 8070, 13720, 27808, 31258, 13981, 41201, 10903, 35678, 22813, 15328, 30423, 11830, 3303, 418, 34610, 43381, 42835, 37036, 43644, 22992, 22531, 24766, 41403, 2635, 18118, 42066, 11206, 40175, 42897, 44822, 5750, 13115, 37394, 29078, 12520, 38009, 15046, 12905, 39335, 19269, 25207, 29075, 46829, 11309, 6250, 45872, 4923, 42870, 7310, 23595, 13868, 40093, 2754, 19479, 30472, 48602, 23272, 47879, 10288, 20041, 30433, 24929, 12401, 12867, 44877, 2388, 8574, 28493, 22440, 23540, 2558, 14648, 47784, 5253, 49967, 41028, 11673, 20711, 11343, 43100, 40581, 40728, 39364, 13519, 49915, 44442, 12403, 40070, 33384, 42280, 10840, 49876, 34333, 6435, 20740, 811, 6803, 40169, 41224, 18707, 49551, 9682, 18367, 12153, 36371, 34419, 18897, 40495, 16466, 30335, 31189, 49521, 26098, 2109, 30303, 49446, 7941, 3497, 47974, 40345, 12176, 4723, 12087, 22409, 42515, 9465, 9747, 12557, 9418, 43772, 15322, 28728, 46464, 31423, 21679, 48964, 36555, 31816, 18177, 35491, 21028, 19996, 45486, 2463, 31497, 19618, 21165, 2929, 47206, 15699, 7900, 17180, 19124, 25533, 25737, 10956, 35646, 48726, 12513, 29746, 19513, 23838, 30262, 27496, 17125, 29584, 18741, 24414, 28762, 14010, 43489, 716, 6508, 27715, 47094, 5948, 14542, 19788, 30026, 5904, 11148, 37148, 3740, 2232, 40547, 48281, 36560, 3430, 10172, 31184, 28706, 49924, 6176, 43400, 26944, 19557, 33892, 1181, 35619, 34577, 2036, 18609, 15015, 20089, 777, 22920, 892, 29903, 13406, 17531, 49378, 21383, 44807, 49985, 19948, 3777, 40963, 40389, 7433, 631, 47021, 24990, 12857, 36390, 4045, 34815, 23728, 13788, 20492, 39895, 23399, 4474, 44114, 13816, 39184, 45325, 21515, 3503, 16620, 38453, 35894, 37794, 42467, 8445, 26666, 7169, 36253, 9664, 4159, 9861, 33852, 42389, 23011, 6322, 42331, 42429, 19195, 8111, 31170, 46670, 27057, 4287, 38599, 38136, 47164, 10917, 1967, 12020, 11576, 3885, 30557, 2325, 22268, 28491, 14831, 40500, 46175, 46038, 7886, 21759, 8384, 9220, 26216, 26220, 40124, 23466, 901, 5855, 40636, 32644, 37641, 26988, 29964, 36650, 20182, 3857, 18055, 16476, 8831, 35628, 5185, 19342, 39776, 30957, 13851, 32323, 8657, 22465, 44890, 3313, 15745, 6514, 18379, 30859, 29476, 23725, 35876, 32567, 21770, 45706, 22477, 48550, 8273, 30388, 18444, 21464, 45815, 37823, 22705, 11485, 19248, 29990, 48734, 41363, 39581, 45146, 32810, 3921, 4649, 1669, 25476, 12002, 34483, 47663, 39993, 37730, 45241, 39041, 39830, 2793, 2758, 36401, 49300, 22915, 12152, 24731, 9807, 29258, 10092, 44912, 25936, 36865, 17590, 2890, 15221, 31638, 7418, 22009, 769, 30180, 23569, 28141, 39043, 1767, 25623, 10178, 36898, 14954, 5621, 23464, 44066, 47896, 3858, 31517, 42159, 26506, 13625, 44871, 29142, 22652, 35433, 45640, 19299, 45405, 44812, 3930, 11592, 17215, 38324, 8061, 10799, 39884, 22543, 26445, 2886, 27564, 26875, 10331, 3774, 41605, 24089, 13421, 40693, 48150, 9513, 14552, 9025, 29585, 6036, 8783, 26150, 48308, 10769, 47709, 5170, 1652, 26647, 46278, 16205, 18260, 37975, 48442, 36549, 10845, 35260, 2199, 34110, 23749, 38777, 10285, 7944, 35610, 37857, 49064, 13577, 31296, 45959, 18166, 42981, 42591, 48455, 31483, 46221, 43333, 35231, 8749, 3422, 15570, 35670, 34908, 44190, 15187, 12835, 5611, 12314, 49461, 17551, 40413, 48116, 27810, 31010, 28581, 34129, 13503, 44810, 40237, 47959, 1034, 16480, 3463, 27717, 25338, 10930, 36179, 3887, 1433, 24391, 20599, 20380, 18899, 38986, 46243, 11774, 38331, 20587, 11422, 9270, 17241, 7391, 18805, 39418, 39890, 4407, 6643, 45547, 19424, 5235, 11453, 15215, 25021, 32591, 5519, 5697, 11296, 36475, 35737, 14765, 41166, 30420, 4675, 5310, 32146, 49287, 8587, 2351, 18175, 21406, 47755, 24116, 34177, 33966, 26620, 13199, 23422, 37452, 953, 2664, 11703, 11232, 11931, 38481, 24924, 42681, 30558, 37170, 49012, 11547, 42851, 3276, 19751, 34966, 14357, 17849, 32552, 6310, 3677, 8493, 48916, 26955, 4416, 29987, 41408, 4622, 43406, 49750, 16910, 17470, 26468, 683, 2129, 28304, 3657, 27184, 15, 23427, 21690, 24087, 67, 31096, 2728, 49249, 43803, 13791, 34730, 8758, 6997, 24304, 30780, 10208, 12555, 43652, 5045, 18357, 16369, 40698, 1049, 24638, 32952, 5330, 13670, 25883, 3247, 25303, 719, 36818, 8413, 29130, 28129, 49904, 9947, 668, 22950, 35618, 26691, 18343, 48178, 27160, 22051, 28778, 27788, 29401, 48648, 44836, 36512, 38153, 3088, 3006, 5650, 14572, 46181, 47426, 41904, 24149, 8075, 24493, 15924, 42295, 36888, 3143, 5464, 37478, 27395, 31986, 38005, 4005, 47521, 15857, 33281, 30068, 21519, 36250, 24474, 26655, 34024, 46079, 19934, 24987, 36717, 48210, 7904, 4667, 16708, 20481, 3298, 44786, 49206, 15142, 27798, 13809, 39731, 48544, 27899, 41611, 16152, 28932, 19660, 38621, 48509, 33432, 15825, 14177, 14112, 35521, 3079, 35733, 12347, 28390, 19659, 39721, 13531, 38759, 29851, 17961, 49208, 31662, 15123, 20670, 33679, 9511, 15680, 30404, 2495, 31630, 44699, 3932, 4691, 2953, 34878, 1235, 36590, 24114, 22921, 27483, 13881, 33024, 6183, 10467, 49780, 35943, 18778, 35305, 24788, 39837, 30619, 38863, 46059, 23229, 37539, 44206, 23904, 1045, 3737, 35206, 31014, 39816, 36381, 23305, 5591, 41468, 37090, 36198, 27995, 33994, 48313, 20855, 42632, 13917, 41361, 31909, 29000, 32104, 19670, 27917, 40819, 16977, 44009, 1140, 3381, 7594, 32653, 49124, 45154, 16707, 1682, 12760, 29224, 1099, 15588, 37678, 36807, 18692, 43346, 20995, 17434, 49580, 21658, 27083, 33665, 44928, 3691, 30191, 19724, 24066, 40855, 46190, 26374, 27668, 12008, 49228, 26970, 4374, 9721, 28850, 28351, 3876, 40494, 2379, 2251, 34158, 32755, 20420, 11658, 9557, 41996, 33391, 12497, 20388, 24253, 38836, 38405, 46351, 42627, 12588, 19279, 29956, 14083, 24647, 20944, 47419, 4335, 5776, 26041, 11399, 45426, 40083, 12413, 17052, 28451, 42149, 7711, 29186, 29574, 48353, 9028, 12427, 22880, 49181, 20305, 28053, 26531, 14198, 12729, 4111, 47238, 23400, 24152, 28065, 47577, 16359, 88, 33444, 32495, 7494, 19824, 2644, 295, 23103, 44829, 8575, 31885, 37604, 14205, 4246, 10853, 26373, 32717, 5320, 8811, 16617, 2529, 26053, 1505, 13034, 21520, 32878, 17765, 480, 13609, 25542, 10421, 6438, 6644, 9676, 1619, 43719, 1590, 15540, 48713, 4150, 18209, 36866, 35706, 5532, 2985, 26113, 37739, 31385, 76, 20720, 18557, 12718, 1906, 47841, 541, 6766, 13870, 46375, 27005, 27818, 39585, 10698, 32115, 22196, 635, 32879, 12187, 36029, 25173, 34872, 40895, 9218, 26952, 45093, 45975, 20229, 40158, 36059, 46999, 9961, 10373, 32473, 44640, 40574, 25897, 26597, 34402, 48606, 49001, 40742, 21507, 4321, 5140, 22017, 16821, 3363, 43863, 40393, 9412, 30776, 45792, 28709, 34796, 16592, 37780, 41508, 33991, 20518, 47159, 43560, 40774, 9302, 3672, 45841, 34842, 28406, 9683, 3045, 11275, 42246, 24343, 21408, 1706, 25946, 39327, 443, 3643, 45813, 666, 4041, 26061, 7703, 8501, 36461, 48171, 8517, 21182, 41183, 20634, 25837, 28353, 44682, 48590, 25506, 36640, 17895, 37600, 37961, 3702, 21273, 46833, 40174, 2338, 9573, 27435, 5040, 14072, 42289, 39319, 25654, 1115, 29504, 8505, 45495, 16901, 4629, 8945, 28988, 10030, 13669, 40257, 12385, 23555, 13148, 36684, 14401, 31911, 28119, 16054, 33676, 22091, 32163, 23701, 40699, 20735, 24603, 49766, 36529, 7302, 21968, 7457, 49217, 21680, 11140, 31744, 45612, 34916, 33865, 8670, 6845, 15784, 33413, 8087, 35642, 6286, 34348, 16447, 45791, 5213, 30649, 23243, 1279, 37552, 45707, 39597, 22162, 35073, 6002, 38414, 41228, 29091, 11607, 37058, 30161, 40812, 34474, 12086, 31664, 46664, 49194, 31540, 17108, 24048, 15978, 33896, 12063, 42890, 18439, 41267, 8003, 27979, 15287, 15874, 12950, 23284, 28656, 15331, 5496, 42994, 16681, 30363, 5191, 13003, 26218, 18850, 9046, 35961, 26480, 31210, 44996, 3819, 30412, 13128, 48615, 25973, 13963, 28459, 9880, 24570, 39746, 30697, 27785, 46345, 15637, 6163, 47501, 8762, 3850, 26222, 17142, 1223, 17201, 20869, 19369, 27733, 24063, 9739, 15758, 8743, 10793, 10504, 1940, 9673, 4826, 3545, 33794, 13017, 11865, 13827, 48451, 35625, 25051, 33672, 34435, 35043, 41544, 23359, 10257, 7838, 33809, 21584, 47692, 4701, 12358, 46986, 48387, 15368, 8213, 612, 950, 44280, 35717, 28514, 10762, 43137, 39065, 16343, 19840, 32766, 42058, 12878, 21237, 19120, 3766, 31971, 42102, 5997, 43281, 39839, 21738, 43067, 31605, 16203, 4680, 33830, 10342, 205, 28635, 41282, 27457, 36458, 34072, 44873, 7759, 21592, 35829, 41901, 45766, 39099, 34480, 32701, 17452, 14323, 17941, 12112, 13538, 27591, 48863, 33778, 3928, 3915, 39831, 13599, 46225, 23242, 43329, 10590, 8364, 11096, 13704, 30678, 37088, 37427, 884, 5923, 32249, 24640, 49211, 31490, 25001, 20943, 37249, 21688, 2956, 33110, 44809, 42703, 30954, 32110, 2920, 47363, 35607, 1247, 26227, 24246, 6861, 44606, 45008, 14387, 13867, 44908, 12637, 53, 37444, 24320, 35813, 21537, 18000, 46227, 12680, 11589, 34399, 6457, 48471, 33736, 10473, 11941, 32925, 21793, 42263, 3613, 37629, 23759, 42264, 8281, 14467, 33930, 16601, 1987, 28166, 19190, 16378, 26483, 47614, 35612, 31186, 43405, 41329, 28318, 9728, 32549, 37634, 23562, 26888, 39879, 19073, 35741, 16614, 34502, 9971, 21355, 41787, 21523, 46651, 39872, 38873, 4784, 26039, 9447, 47299, 8416, 29721, 22024, 37535, 42764, 48646, 30615, 17607, 21045, 30898, 1648, 25407, 13024, 5382, 18963, 31690, 6951, 2032, 47007, 43997, 15263, 41885, 38848, 19432, 36559, 17097, 43903, 46599, 19076, 9277, 42973, 11834, 5418, 17579, 17296, 11552, 1186, 28527, 41477, 31637, 2208, 48766, 27569, 17784, 10306, 23770, 47124, 6282, 42855, 19826, 13160, 495, 6610, 6662, 48662, 46852, 6708, 4131, 1912, 40750, 36577, 38961, 27695, 8441, 39611, 17229, 8773, 39688, 11786, 18019, 30861, 5395, 16, 44895, 15252, 8673, 41811, 1947, 16413, 22187, 34883, 18310, 7127, 43131, 16720, 24960, 41905, 21696, 11472, 21209, 17975, 6357, 36649, 186, 18355, 13133, 31713, 13429, 7373, 34314, 43634, 40676, 21683, 47875, 39510, 44901, 28901, 45287, 41054, 19640, 18183, 35558, 38740, 36010, 20675, 28543, 36321, 14471, 34772, 21713, 38501, 16317, 28229, 3704, 48284, 22315, 21445, 38871, 12245, 4252, 28886, 9065, 13125, 44394, 35974, 7891, 48084, 1213, 17885, 19625, 19992, 49971, 6984, 36042, 24709, 12483, 22856, 11555, 1827, 9382, 19122, 7479, 41396, 32175, 27146, 1114, 26101, 2302, 14525, 9169, 28261, 45116, 29700, 23225, 14220, 10934, 46178, 14902, 5819, 16642, 43310, 26021, 27168, 26635, 27949, 38370, 17703, 1343, 4566, 16551, 14071, 8754, 24985, 34370, 22651, 12563, 27900, 32902, 8886, 19260, 22753, 37392, 6237, 28702, 18792, 18761, 11127, 17827, 26832, 11984, 27755, 24712, 9990, 18430, 34049, 5031, 2001, 38017, 34753, 7414, 33053, 30566, 20635, 9701, 7453, 26769, 20925, 45497, 40361, 13665, 39713, 26774, 21894, 42420, 30796, 7441, 25393, 22898, 39894, 41173, 4068, 1353, 44554, 26496, 33786, 21614, 40753, 27343, 5693, 3137, 7419, 11594, 42900, 8103, 12162, 29335, 23908, 3705, 48680, 49670, 17888, 706, 47269, 19722, 10723, 36329, 9358, 10559, 46878, 21121, 16818, 13342, 40254, 11771, 37751, 24296, 35461, 5893, 12159, 26016, 13586, 5275, 22348, 37349, 18929, 21575, 14436, 42422, 1504, 8613, 20441, 34409, 34970, 12706, 39449, 26057, 22494, 21401, 19919, 30369, 17270, 21376, 40766, 24530, 42689, 44469, 49931, 44052, 40059, 23931, 30351, 31918, 672, 8126, 17706, 42733, 25387, 511, 48559, 35006, 46302, 39557, 46356, 24029, 12715, 43176, 29234, 881, 8561, 19474, 35184, 19709, 5231, 42556, 49453, 10806, 13155, 22333, 20693, 15119, 35393, 12608, 37547, 26384, 21745, 20636, 18361, 25960, 10581, 147, 39212, 2757, 24657, 21866, 14564, 20653, 37571, 12972, 26209, 30985, 3345, 14610, 39331, 2055, 25590, 28604, 40293, 18030, 49087, 9810, 35372, 18567, 42106, 37347, 10219, 17716, 21837, 8975, 21854, 22181, 40719, 4704, 34958, 38742, 11597, 36713, 29440, 2632, 21380, 7752, 3312, 45781, 14784, 38933, 35197, 28774, 49193, 34667, 35574, 9396, 17447, 39084, 10080, 19766, 17526, 3501, 33958, 24738, 1734, 15150, 3090, 45802, 30903, 4618, 26050, 18937, 46646, 32851, 6890, 41354, 2047, 9541, 15141, 5861, 43271, 11620, 30215, 36695, 14433, 37220, 33588, 23979, 20517, 7415, 438, 41899, 41539, 46848, 22296, 32945, 49642, 4457, 1462, 11803, 11184, 49360, 1384, 27360, 35064, 25009, 5083, 16055, 21219, 20665, 30648, 26766, 43591, 12404, 11688, 7199, 29025, 20955, 21954, 15463, 40858, 18796, 6579, 15693, 8295, 27603, 16267, 20825, 23758, 38778, 15501, 20250, 47785, 49417, 29193, 26152, 47101, 19891, 37050, 1612, 2853, 20578, 21960, 41976, 5316, 9143, 23645, 49031, 43921, 44157, 39625, 49611, 26439, 38117, 8650, 16631, 11316, 35795, 8658, 2818, 13346, 11213, 22127, 13364, 19593, 38998, 21282, 11549, 36165, 225, 7791, 40777, 44638, 10829, 16362, 29458, 43171, 18982, 31962, 13381, 15159, 37447, 32965, 17176, 44132, 46163, 19243, 16226, 22240, 8728, 2840, 7554, 48345, 40100, 4842, 34645, 35592, 41156, 3820, 45832, 23302, 19333, 45577, 46426, 41419, 32039, 14332, 14743, 37157, 17139, 17371, 6174, 43559, 31533, 5688, 12654, 23875, 31869, 41746, 16001, 36719, 1378, 32008, 37245, 30416, 6727, 5602, 45378, 12279, 42767, 39427, 24076, 15507, 9106, 23111, 48371, 39743, 1602, 43384, 14562, 25708, 22802, 42841, 4643, 41633, 19411, 18957, 28888, 3477, 22538, 36878, 37580, 30729, 12460, 38132, 30692, 49637, 15033, 40324, 16519, 35657, 26942, 13294, 30223, 265, 9501, 3199, 27365, 31216, 4136, 7556, 26078, 10983, 7694, 17359, 33316, 34573, 38159, 4818, 11681, 49860, 27448, 2219, 49688, 12662, 37226, 45356, 21470, 20264, 40042, 34205, 19703, 38768, 32550, 6903, 24009, 36118, 22598, 31205, 23991, 40412, 34390, 49601, 9146, 5637, 8458, 7856, 9340, 12288, 17747, 22102, 9652, 47895, 14462, 45107, 35297, 23961, 6706, 48809, 615, 19873, 2158, 34085, 42154, 11139, 17906, 44264, 11128, 5595, 15249, 49029, 36218, 24483, 8725, 37490, 34481, 45842, 322, 45183, 21555, 21618, 39600, 40795, 47128, 35520, 44287, 27311, 15197, 19525, 29002, 2058, 47690, 5622, 44460, 41771, 17977, 20676, 3228, 45573, 6016, 3597, 24234, 24604, 49072, 49405, 1697, 17289, 29507, 24523, 11258, 22038, 39137, 48098, 14008, 41630, 21390, 20657, 18689, 36918, 17404, 35288, 2508, 15056, 16107, 42406, 5306, 38541, 45840, 41284, 26446, 18020, 46171, 25647, 47435, 26348, 27380, 14687, 48827, 16517, 35057, 25752, 41436, 46305, 20456, 2281, 5293, 24542, 15993, 49831, 21114, 43721, 37138, 15005, 25285, 25991, 19687, 6129, 41906, 1231, 25867, 15725, 26069, 29222, 48033, 33025, 19534, 34355, 22956, 29059, 15204, 40450, 46629, 15616, 12182, 44564, 2609, 5286, 10850, 9432, 31089, 219, 27589, 12895, 34073, 24345, 29179, 48921, 33839, 25091, 18800, 39806, 46775, 47656, 5018, 42458, 24173, 28189, 29418, 5186, 36283, 17406, 8402, 12664, 47174, 5234, 45235, 43437, 47448, 18252, 1361, 25483, 2352, 10375, 8125, 29182, 30462, 43815, 4121, 12001, 30379, 45673, 7262, 31937, 48626, 8565, 44605, 29306, 23047, 10533, 27133, 29122, 3202, 36837, 2498, 43695, 29248, 14892, 27983, 11720, 16354, 22197, 8837, 21648, 10943, 36459, 42414, 40915, 23717, 42128, 39764, 42349, 39546, 9886, 48140, 47081, 48061, 1075, 12653, 33431, 28071, 30247, 26252, 36507, 18750, 33671, 26117, 5499, 40902, 29168, 43960, 37139, 19266, 40474, 43802, 3878, 15495, 33639, 28309, 3234, 41776, 25319, 43689, 4749, 6066, 45101, 48431, 24078, 12186, 18878, 8955, 33729, 36266, 14563, 11225, 25510, 9434, 33790, 16717, 30966, 35138, 25010, 15244, 29514, 6657, 27340, 15190, 8388, 4069, 22152, 26435, 48339, 24299, 17907, 6288, 42214, 45658, 38191, 27439, 11715, 46039, 38601, 29472, 42385, 30080, 49158, 22629, 21766, 31805, 48887, 41386, 4538, 1718, 9812, 8850, 17918, 18094, 33149, 21562, 29604, 7245, 32380, 19086, 23819, 32600, 3175, 2637, 4541, 13096, 3086, 25308, 7421, 26805, 44013, 33010, 17276, 31829, 16655, 14170, 48126, 42473, 33547, 22633, 7399, 7793, 679, 34975, 5668, 39063, 34903, 33937, 6152, 39016, 27622, 43729, 41261, 38532, 22346, 45825, 47025, 30620, 16595, 31067, 26385, 45231, 28931, 13767, 15274, 26790, 10881, 25630, 28019, 23129, 31862, 27811, 47985, 14059, 16641, 30675, 1456, 45876, 4436, 10781, 28560, 6038, 49167, 34175, 25360, 13214, 26759, 18429, 24609, 13063, 48292, 32192, 26458, 44588, 36741, 16092, 44969, 34034, 13211, 44698, 45063, 14189, 45528, 40102, 23726, 30051, 6784, 42727, 12822, 21993, 34633, 1638, 20013, 13642, 16143, 41313, 43821, 36076, 45431, 12816, 25186, 40181, 45880, 47429, 8470, 16911, 46166, 42885, 44521, 30578, 35746, 27151, 48260, 44515, 23531, 21628, 33656, 28571, 27045, 49003, 2548, 17171, 39522, 7240, 4508, 7902, 42278, 39264, 6158, 14424, 49833, 7764, 42941, 47831, 3671, 45056, 7040, 28004, 24310, 44902, 7746, 41161, 15921, 24182, 122, 42173, 27040, 16293, 15763, 41994, 28846, 17021, 20472, 40229, 26677, 21110, 44036, 39093, 28601, 1418, 46189, 10287, 21372, 27965, 32635, 42123, 13320, 32102, 49889, 8951, 7337, 14271, 24693, 30899, 46611, 9091, 30998, 18898, 659, 41813, 43824, 5145, 26518, 10163, 5968, 20462, 2206, 24619, 33208, 1572, 31566, 48434, 3722, 32563, 23166, 27581, 15976, 28329, 12976, 32664, 29697, 10448, 40291, 48743, 34526, 1062, 23001, 49074, 47084, 36315, 28233, 33376, 39623, 29565, 22077, 15965, 41535, 24055, 30194, 23471, 29519, 32724, 46698, 18648, 48449, 43614, 4489, 8506, 3479, 7687, 36413, 26972, 43042, 20915, 23841, 17163, 21170, 33806, 553, 5461, 44247, 30178, 27344, 12775, 47583, 16234, 17280, 24601, 18860, 102, 38426, 35358, 48622, 16454, 3666, 11889, 38273, 30056, 3977, 6360, 31920, 40596, 47789, 17261, 16488, 7854, 16094, 13724, 34557, 1277, 18930, 31095, 15188, 25297, 16396, 17679, 44945, 39870, 2218, 17109, 33326, 25325, 4587, 17990, 6034, 32156, 10038, 4028, 16458, 27736, 45177, 22366, 25507, 22140, 50, 1217, 11504, 27548, 883, 19498, 71, 45984, 24550, 47876, 17099, 17535, 7134, 30503, 49844, 13491, 27593, 38483, 22447, 33417, 25832, 3628, 49694, 48340, 39984, 17393, 48816, 6539, 23722, 44401, 22252, 29112, 34232, 14705, 20004, 30758, 8159, 39174, 8632, 41494, 2572, 38985, 39117, 18498, 34525, 32129, 47697, 21221, 37927, 7276, 5511, 19563, 41967, 47156, 45684, 44380, 33913, 33900, 27420, 8290, 41560, 49779, 22623, 43552, 1610, 4603, 23403, 16568, 33766, 25800, 5851, 10915, 16523, 15090, 47405, 8303, 45160, 38430, 11777, 21236, 40507, 49266, 33568, 14953, 14016, 42857, 11814, 36479, 4586, 41614, 4865, 44881, 31686, 45197, 886, 385, 3719, 11876, 44289, 34535, 10144, 30038, 41640, 33248, 41204, 42127, 35085, 30785, 5079, 47076, 43200, 19311, 5783, 4344, 29054, 28046, 48468, 11152, 21883, 15350, 3232, 34774, 5198, 13358, 10078, 49147, 37575, 24388, 47085, 45145, 17264, 3179, 21350, 32612, 12613, 9003, 22756, 31571, 38378, 44201, 6431, 26674, 44449, 19199, 643, 41541, 5569, 24107, 39856, 11678, 45562, 5476, 37864, 20697, 14278, 43788, 44949, 5654, 28879, 20129, 45435, 49477, 45463, 38267, 39183, 40559, 38789, 26880, 7760, 202, 13520, 14295, 19488, 19679, 28747, 39556, 12568, 6834, 29115, 16728, 3648, 27025, 42638, 5199, 43780, 34223, 8933, 3237, 2624, 19380, 32096, 18943, 27837, 13070, 26508, 39548, 46713, 40265, 28968, 43619, 24001, 15264, 46186, 18453, 8838, 49260, 49278, 38277, 42253, 18071, 33144, 38328, 25907, 4964, 47648, 2667, 39930, 5408, 357, 13138, 47367, 35498, 46687, 31881, 26654, 26681, 35533, 30736, 17629, 28684, 7526, 7608, 37454, 46777, 32820, 39917, 35178, 11533, 29085, 39156, 15066, 31252, 28511, 27527, 38406, 29739, 8146, 270, 34475, 24211, 35542, 6525, 30733, 20428, 30127, 19146, 19193, 43942, 33200, 24436, 19719, 26585, 42369, 19050, 20296, 42208, 37433, 45167, 6870, 49427, 34147, 31441, 14458, 41245, 48652, 6906, 6195, 33620, 28159, 30773, 40157, 15586, 21478, 2214, 20211, 21988, 44964, 27011, 27237, 27336, 13512, 39934, 31174, 4291, 27299, 47636, 8439, 9911, 30546, 9532, 42971, 16849, 269, 10129, 2086, 32407, 39741, 4768, 29926, 20679, 35579, 5801, 18369, 45539, 6571, 8317, 29013, 16407, 41169, 39274, 11747, 408, 48461, 24214, 13337, 45055, 23271, 19377, 29805, 43496, 21093, 28207, 37833, 42704, 10827, 3531, 4215, 27341, 9139, 38116, 6900, 26668, 1102, 17061, 11173, 14279, 49963, 13384, 37737, 35127, 4690, 47086, 11210, 24324, 29820, 19801, 12486, 25143, 47066, 32072, 6149, 38651, 22160, 14326, 33520, 28959, 28534, 14616, 5013, 43604, 34290, 2506, 3129, 6692, 41495, 5002, 24410, 35897, 18759, 27907, 16016, 47512, 1379, 32489, 9601, 38168, 40315, 46723, 13343, 22166, 35773, 8089, 43311, 18749, 15062, 46696, 17798, 5271, 45086, 6811, 17875, 29750, 2991, 15082, 26289, 8354, 19538, 15031, 12902, 23975, 13074, 36099, 42905, 28405, 16347, 21511, 34456, 11227, 9654, 24175, 6746, 40168, 20172, 16046, 36827, 46104, 15337, 33433, 15652, 42244, 11557, 47340, 13475, 19486, 13662, 28907, 19072, 37540, 20516, 43760, 22466, 45961, 16237, 29924, 45464, 38035, 22573, 1190, 14, 22433, 6268, 31772, 19365, 23467, 45261, 3032, 20974, 8012, 4169, 23679, 37443, 36753, 19976, 29462, 22367, 28376, 1893, 12793, 33593, 2061, 11806, 45538, 27694, 27693, 46647, 6666, 23651, 48276, 48106, 28371, 2, 26011, 8840, 40233, 12644, 16718, 5011, 49035, 4970, 42599, 1026, 41011, 39330, 21138, 31905, 21583, 47315, 14420, 3097, 3409, 43522, 8435, 10252, 31742, 18668, 39572, 48196, 44372, 23383, 26013, 23846, 3697, 37407, 11104, 512, 46390, 8448, 42741, 39876, 316, 9195, 23657, 46236, 15687, 19203, 30027, 29197, 48332, 41316, 44775, 13906, 34666, 41383, 16307, 7010, 43635, 40338, 36115, 6275, 45734, 35257, 23299, 14361, 18760, 15752, 7210, 34572, 30873, 3126, 37819, 4584, 31538, 25433, 11940, 31618, 34991, 12745, 10899, 37762, 17429, 14723, 46567, 38363, 749, 5138, 2531, 13919, 5662, 13380, 25159, 43901, 13580, 27975, 36521, 5244, 23023, 26802, 33856, 18877, 38687, 26756, 27616, 47715, 19841, 14813, 37413, 34515, 38561, 29301, 17341, 9608, 28949, 23608, 3596, 21939, 23809, 33088, 16885, 10894, 38602, 19831, 34485, 47687, 3014, 2706, 40130, 24893, 23426, 10056, 29043, 2437, 26262, 32209, 43511, 47504, 41631, 42279, 24070, 49911, 27041, 40724, 23926, 36787, 49732, 37285, 22614, 12405, 13739, 40029, 19353, 6381, 22989, 18640, 29334, 23856, 2917, 48503, 26659, 19620, 29431, 23341, 47278, 40875, 46024, 11292, 40082, 25560, 44755, 2526, 24627, 24770, 45905, 27551, 18205, 35233, 36309, 13208, 19100, 4612, 20068, 1082, 37376, 30327, 38916, 188, 4638, 5437, 9461, 42395, 14586, 19356, 2671, 29356, 35047, 4623, 3023, 9026, 49123, 5300, 5868, 46072, 28415, 23333, 11797, 6693, 22285, 10659, 35038, 23291, 23687, 49534, 32273, 21817, 1043, 33472, 31458, 21133, 3007, 9996, 24477, 48751, 42911, 12970, 37536, 39685, 3099, 15782, 46844, 44511, 37070, 23957, 24042, 26780, 47036, 15841, 13771, 4371, 31114, 35330, 34995, 22206, 46705, 42714, 39570, 36659, 47574, 30656, 32848, 25036, 36456, 1, 19174, 17468, 44240, 22995, 25120, 146, 16329, 10662, 8110, 40781, 49596, 19114, 47028, 24458, 34532, 32588, 35720, 5071, 6043, 23886, 39832, 10523, 5839, 34154, 44744, 23287, 28783, 39801, 26002, 29985, 21213, 9959, 14545, 7763, 44410, 28567, 37195, 37225, 3075, 19429, 38024, 1437, 29651, 20165, 34773, 40451, 8644, 28714, 33486, 3342, 38494, 6111, 22497, 7471, 22482, 13962, 13904, 49125, 33483, 13474, 13782, 35749, 8152, 36928, 31613, 22199, 25409, 28123, 40845, 1672, 34386, 26511, 48123, 4665, 17987, 39440, 7691, 13730, 768, 10658, 41504, 47515, 29776, 31758, 19111, 36705, 319, 9787, 2676, 10830, 21609, 49460, 27287, 48996, 39371, 4289, 508, 6052, 43648, 5605, 2655, 44710, 23137, 16735, 43326, 37606, 13798, 16535, 31335, 43169, 49842, 2380, 24614, 33075, 34957, 369, 29668, 5974, 32221, 29157, 35856, 45996, 43419, 41357, 12298, 31989, 23550, 8999, 47073, 26852, 8568, 22233, 33538, 24162, 47537, 22475, 33460, 48031, 22220, 9027, 915, 16923, 2002, 25586, 46485, 14197, 41310, 8310, 26908, 45922, 20241, 23713, 20683, 28495, 13969, 46830, 39238, 9955, 49546, 40117, 22815, 1201, 17968, 44947, 30276, 25486, 36291, 36875, 11373, 49065, 8245, 23115, 5394, 45472, 37201, 47511, 6516, 19671, 15480, 7069, 2761, 17042, 18785, 46978, 34077, 10859, 28960, 3882, 42624, 48568, 11457, 27821, 44692, 30392, 34767, 6835, 32442, 44983, 48405, 35080, 4845, 35699, 5133, 3974, 14683, 3846, 26466, 8835, 30064, 12979, 703, 27654, 12383, 15817, 22442, 35218, 5315, 40735, 9869, 38793, 44182, 12035, 40825, 46656, 31768, 109, 37155, 31283, 40622, 42843, 29843, 30843, 21799, 43008, 5228, 7920, 21336, 22805, 2170, 1326, 9115, 39860, 39635, 6439, 6171, 14541, 10626, 18467, 4454, 10390, 15838, 16975, 44352, 20729, 4986, 29978, 47420, 39620, 49926, 4783, 18968, 6365, 31524, 3407, 32123, 24683, 44716, 42055, 44056, 31422, 41786, 5881, 24880, 47569, 22663, 49057, 30932, 38820, 49785, 20912, 29105, 28591, 21065, 23647, 23487, 31077, 11085, 14406, 10316, 23141, 10071, 16612, 18068, 11801, 11157, 31811, 39855, 19517, 25317, 41149, 2919, 38926, 47944, 29167, 31298, 7704, 4913, 43642, 44058, 45614, 37782, 16170, 35280, 1465, 17896, 31056, 26600, 8992, 20176, 40638, 4545, 48623, 6012, 43199, 32575, 6384, 763, 33637, 1422, 48152, 6671, 39359, 307, 31388, 37295, 8323, 26530, 39280, 42042, 32838, 2157, 44713, 49520, 17313, 46639, 35545, 17192, 36088, 46269, 33982, 37326, 12531, 8532, 20713, 29529, 14599, 21801, 43539, 44502, 36064, 40833, 18244, 30263, 10246, 26347, 48268, 47020, 46327, 21559, 35886, 33487, 37067, 1774, 41840, 44315, 34640, 31509, 10138, 38928, 42586, 35116, 19470, 47083, 49036, 5562, 27889, 16803, 11332, 24133, 26229, 2551, 46788, 14523, 14506, 43739, 43226, 15785, 22415, 18715, 32065, 34309, 28915, 29918, 2908, 8959, 9213, 3658, 9036, 11918, 4071, 24730, 16163, 3061, 18740, 33868, 48949, 18547, 42326, 19876, 45829, 42471, 39567, 28863, 13263, 32921, 2016, 7629, 25988, 964, 40050, 37031, 42157, 16999, 33928, 42560, 9487, 45865, 5612, 26616, 37112, 33893, 38379, 530, 34214, 1975, 45920, 36519, 11901, 25548, 20231, 11541, 46537, 3895, 44714, 1105, 14803, 3149, 3929, 21887, 32778, 14217, 30771, 3256, 19953, 23624, 26828, 12789, 36734, 15690, 47637, 47303, 36983, 22685, 44339, 30580, 8788, 48696, 15375, 16061, 47002, 30717, 11111, 23433, 43616, 15096, 6293, 18786, 45284, 28713, 47660, 29642, 16909, 26868, 5585, 34731, 20354, 8510, 8308, 36210, 9704, 34134, 18226, 25759, 6587, 17704, 32337, 7917, 35384, 27957, 43474, 8428, 19355, 13379, 45048, 46744, 38139, 19669, 14809, 25965, 38300, 7114, 3838, 5203, 33157, 35676, 34586, 38280, 42495, 17213, 19289, 23410, 4473, 46296, 46298, 15597, 1622, 42000, 35667, 20134, 30936, 5104, 30934, 15936, 45520, 30728, 40381, 46752, 8318, 29238, 17336, 18235, 34427, 20552, 42213, 40931, 35203, 24849, 33774, 47154, 23091, 2477, 4364, 25736, 34811, 6057, 306, 49878, 5383, 472, 8298, 43121, 20024, 42824, 43882, 3923, 21775, 23720, 39804, 38516, 9419, 25739, 39583, 25784, 20430, 27030, 22452, 13889, 42462, 13370, 7456, 40801, 37071, 45671, 118, 14626, 2547, 7692, 3700, 33344, 2468, 17263, 43104, 42667, 40267, 27058, 44088, 19053, 5453, 13779, 41895, 32595, 32466, 36397, 35852, 12948, 14617, 756, 664, 11517, 5884, 15171, 18580, 14097, 38071, 22917, 31878, 32984, 6531, 32266, 29210, 1171, 45198, 33224, 47187, 37509, 30343, 41044, 18344, 39025, 6116, 25963, 1796, 11677, 6937, 23169, 17218, 40923, 31068, 47787, 29438, 42561, 9244, 28448, 44683, 28908, 46755, 25978, 23990, 30775, 36797, 44010, 27959, 10231, 32964, 48982, 28483, 21330, 41135, 22694, 30043, 2303, 11685, 39672, 23664, 48450, 4345, 49112, 32589, 47031, 37723, 35981, 40043, 1263, 1773, 41580, 24372, 31722, 36384, 20224, 20187, 30465, 49385, 29753, 21291, 32666, 32605, 867, 11172, 278, 47005, 26847, 19597, 46438, 49583, 36504, 41276, 16174, 25094, 35019, 10075, 27198, 6480, 6006, 27122, 29045, 14885, 46004, 14998, 3811, 8141, 34625, 41244, 42554, 49295, 24027, 16737, 47461, 19469, 36541, 40144, 18846, 11828, 28572, 34078, 44321, 34943, 15280, 1290, 45388, 38868, 43354, 31827, 10751, 40970, 21714, 31378, 18539, 20232, 43566, 32040, 20947, 23368, 7708, 22311, 6887, 18213, 8479, 28974, 3600, 38669, 26394, 42407, 44479, 47247, 38380, 48987, 31545, 1633, 3941, 657, 43377, 43016, 41926, 18488, 10123, 42224, 43062, 45044, 5388, 21485, 21411, 28358, 14265, 15027, 11700, 10622, 6201, 47592, 26989, 44391, 35893, 34713, 49664, 9466, 23575, 24245, 17367, 24273, 11388, 9177, 11599, 9376, 23303, 19302, 9598, 32245, 19055, 46280, 29909, 37115, 17816, 6705, 18297, 36143, 17905, 48121, 16491, 37017, 7571, 19805, 35476, 8821, 48919, 32841, 11773, 43325, 17228, 6426, 17068, 46559, 1467, 26625, 2308, 14868, 36748, 17240, 30285, 40790, 27784, 47307, 40414, 31008, 48034, 17090, 42454, 24188, 22075, 1253, 23894, 34251, 27566, 21008, 31233, 36910, 2273, 40063, 14250, 43081, 46090, 9097, 4593, 13000, 40903, 46355, 31774, 1725, 20213, 33089, 10312, 31287, 2187, 5332, 31115, 14338, 45798, 30364, 3633, 45993, 15821, 1241, 44669, 41427, 39376, 12957, 26945, 43696, 44722, 17982, 47177, 17927, 20804, 35262, 34973, 16699, 25461, 49917, 35097, 19776, 17869, 34622, 16725, 48385, 49026, 46774, 16302, 43039, 32962, 43141, 29221, 9715, 40068, 3216, 25375, 47641, 19842, 43332, 49398, 10351, 10198, 20787, 43108, 9936, 16533, 28871, 11659, 14917, 49662, 27675, 5691, 20600, 33909, 29609, 11660, 21786, 35159, 35636, 37544, 12840, 27112, 30702, 36050, 13657, 19661, 49238, 13172, 19688, 25499, 35984, 9919, 36834, 29207, 41634, 13699, 33147, 9705, 35379, 18120, 36794, 22556, 16943, 45906, 23358, 36978, 30973, 6264, 9425, 45307, 2097, 41415, 44919, 30637, 1472, 24615, 39115, 27570, 2768, 49634, 25648, 32041, 30853, 43910, 3510, 46808, 33668, 18989, 30598, 38357, 2880, 47343, 42343, 44952, 27524, 34800, 579, 47967, 6087, 48672, 16599, 27719, 17435, 16917, 37132, 3316, 27807, 11856, 6245, 38585, 5937, 39844, 48705, 6114, 32112, 26822, 37400, 44646, 48151, 14077, 27350, 24125, 17600, 23798, 10118, 4142, 40948, 14661, 19893, 39673, 47927, 18779, 16984, 30555, 49073, 1714, 14100, 23274, 21895, 21098, 6625, 3537, 46346, 49783, 5351, 1073, 49880, 20901, 20427, 21184, 1322, 16993, 34843, 7111, 18423, 48718, 49879, 36668, 36271, 28337, 15694, 41280, 43900, 41977, 37141, 26763, 48165, 29352, 37993, 42140, 3267, 7628, 29551, 34726, 39048, 23019, 44065, 27119, 43341, 23615, 12541, 27369, 12392, 23009, 32301, 37499, 577, 23325, 9187, 17216, 38402, 46579, 44212, 5551, 5731, 38226, 25994, 10309, 30901, 17433, 47765, 49370, 4889, 36887, 41181, 2192, 21729, 8394, 12248, 14609, 5671, 40030, 18703, 7249, 23840, 7583, 14515, 39564, 31760, 27111, 1000, 31039, 40079, 15104, 39493, 25945, 29602, 34395, 28120, 29169, 23813, 22208, 360, 10497, 26839, 23551, 40350, 38027, 1232, 17709, 18967, 37667, 45871, 26596, 47078, 5466, 34006, 31815, 13454, 35251, 31771, 3755, 17428, 9626, 9211, 11312, 13407, 16773, 11601, 30309, 35807, 2497, 18337, 21289, 26159, 33362, 27575, 32242, 2585, 22605, 40564, 45418, 46685, 10972, 24032, 46654, 2838, 45302, 41126, 8567, 27148, 48231, 31790, 22016, 16602, 31983, 47069, 24407, 45844, 41503, 37363, 39453, 14990, 21334, 29073, 21203, 3127, 38393, 26848, 1262, 14895, 48435, 33219, 11516, 26627, 45465, 33784, 22918, 26817, 37020, 26574, 28379, 34423, 24331, 14731, 24408, 37387, 21375, 127, 36045, 8602, 21926, 44793, 40040, 22182, 25421, 890, 45059, 45797, 28781, 27740, 18947, 7170, 24453, 3392, 33182, 10520, 14173, 32476, 38530, 17158, 49244, 39784, 12456, 3513, 15382, 39361, 42025, 47121, 44404, 42441, 19442, 34285, 34860, 48839, 6934, 17846, 1233, 29228, 29992, 10261, 12700, 49540, 6178, 25766, 32735, 47148, 40037, 24938, 48769, 15901, 36031, 23336, 46781, 5056, 37074, 4340, 38644, 15750, 39199, 48633, 798, 5865, 14985, 27799, 42387, 42306, 15101, 15566, 9825, 46861, 13745, 20095, 48963, 16078, 38056, 27277, 13399, 2024, 3424, 38018, 30073, 34867, 26284, 29148, 28624, 23075, 17356, 9336, 20248, 15330, 20894, 12712, 38082, 13078, 40072, 5077, 45593, 25404, 40885, 444, 21461, 48408, 3685, 11170, 7652, 12040, 36697, 17974, 17258, 41683, 42875, 43197, 37538, 10717, 39859, 5524, 16769, 21907, 19323, 13298, 36859, 38314, 1028, 43839, 16973, 45020, 3239, 7943, 12116, 27997, 16142, 46645, 42101, 16482, 214, 1765, 5172, 44242, 43218, 7071, 19549, 16664, 45560, 14475, 48238, 3793, 19290, 49284, 39014, 12467, 3788, 5352, 41395, 28285, 48868, 35346, 28365, 26561, 30764, 26658, 46662, 5465, 22186, 32355, 39434, 5485, 2829, 37242, 13807, 37040, 14224, 13308, 21700, 24278, 36434, 32712, 48192, 35030, 17903, 48439, 613, 42346, 21129, 27791, 29349, 1829, 28899, 21010, 11126, 6258, 22637, 28010, 17466, 43165, 16591, 27815, 15302, 15729, 273, 2767, 19078, 36280, 12986, 31870, 34507, 13717, 1868, 44860, 42262, 22807, 7461, 43558, 23444, 39955, 11360, 23580, 39781, 19048, 4754, 20167, 44920, 40508, 2347, 49823, 14053, 31324, 4735, 34538, 38827, 594, 8826, 35568, 41765, 32742, 10187, 30823, 27070, 24494, 39517, 33886, 37383, 33746, 29867, 19410, 21999, 43112, 22095, 4049, 2020, 47262, 39813, 32729, 5978, 10291, 45401, 29580, 19523, 634, 2313, 7698, 35402, 49816, 32164, 17928, 44462, 5793, 39050, 49442, 23783, 41128, 406, 13529, 1587, 18394, 48682, 48017, 21159, 27245, 14510, 20827, 31453, 110, 49945, 8807, 14880, 36117, 34366, 8727, 43943, 21516, 5397, 22718, 9308, 22156, 47175, 41278, 16051, 19505, 23751, 340, 24816, 30525, 43785, 32745, 6991, 30565, 33813, 46959, 46195, 24718, 47469, 40605, 2357, 37968, 35167, 18301, 19674, 27018, 13588, 28259, 34549, 28549, 20854, 48329, 22134, 42672, 28544, 27249, 13265, 44678, 26012], "validation_indices": [48924, 24383, 48252, 20242, 15436, 21564, 42151, 37758, 4859, 30280, 20132, 33999, 13368, 18018, 13194, 11615, 18545, 25097, 29641, 9966, 38898, 15149, 27638, 2808, 10589, 34558, 43664, 3713, 35820, 28092, 38937, 37049, 18106, 8912, 2855, 5614, 22178, 23043, 18436, 49255, 5521, 44975, 43924, 38419, 22194, 7212, 8242, 41220, 13880, 3382, 48054, 23061, 1668, 47677, 29837, 33360, 4941, 19942, 25337, 9009, 40113, 39863, 44619, 10553, 18505, 27007, 17056, 49837, 48508, 18578, 7168, 12037, 47766, 41036, 29060, 6428, 33235, 4202, 13229, 9666, 13106, 44666, 19339, 37504, 7328, 12674, 44906, 24681, 2714, 34381, 26684, 12133, 42231, 21275, 4759, 3295, 33011, 19814, 6761, 39650, 12634, 21869, 27537, 6373, 7731, 11682, 31098, 5699, 29513, 14958, 45604, 14487, 30709, 25668, 44461, 1195, 47916, 7299, 32573, 25546, 37328, 35725, 42364, 32884, 26879, 264, 49535, 5858, 7889, 13436, 12409, 45010, 32220, 28216, 11107, 24360, 32626, 9596, 33700, 9119, 5033, 12121, 18200, 1039, 40590, 504, 22579, 1715, 18214, 22118, 49189, 10050, 1740, 24300, 42878, 48861, 38977, 4477, 8160, 11325, 18402, 2021, 18368, 20070, 17485, 18697, 30645, 33573, 27609, 24179, 22129, 26421, 11768, 38254, 41851, 42493, 26332, 31450, 2848, 7344, 19084, 34259, 15318, 39138, 11240, 30811, 41212, 9157, 20682, 8079, 20969, 20813, 15571, 13090, 30355, 29653, 46576, 46981, 13060, 3329, 18614, 46935, 18763, 48516, 24720, 7502, 33764, 39530, 8443, 22304, 30914, 41682, 40211, 13489, 49559, 35377, 32318, 15102, 42301, 29053, 48428, 1216, 39719, 15000, 11008, 36175, 8953, 10399, 42235, 46585, 13069, 27427, 32002, 25244, 27278, 46277, 30564, 3113, 13011, 4270, 29856, 13497, 32670, 940, 42755, 22142, 1044, 21983, 12344, 29378, 31976, 47093, 44035, 46297, 14347, 10804, 10493, 41200, 18940, 44866, 8994, 13043, 44494, 43092, 43989, 735, 28765, 18100, 48246, 41971, 34724, 3332, 20763, 43220, 15848, 25167, 29515, 49174, 34341, 11029, 5928, 16637, 30440, 38299, 17084, 26546, 8444, 16370, 43727, 43771, 26743, 43211, 11238, 10243, 5973, 8774, 14727, 45982, 45349, 5082, 25178, 46625, 25290, 8753, 44645, 37041, 28924, 34705, 1463, 10202, 48317, 4957, 32256, 3184, 36446, 43375, 5640, 12944, 3362, 48430, 16559, 49739, 19082, 11939, 20574, 6085, 36393, 26412, 32662, 28828, 28625, 6260, 45288, 31086, 13575, 812, 38051, 13260, 6719, 27104, 38326, 5702, 19749, 22858, 29219, 12079, 27961, 23791, 4048, 47332, 20862, 40796, 8778, 34289, 17568, 26913, 25267, 47215, 700, 4821, 49507, 6904, 30467, 21924, 5874, 33781, 14550, 1629, 33315, 17183, 47579, 5814, 26724, 23099, 2403, 36068, 45339, 22317, 25905, 47061, 12704, 22521, 30744, 25066, 16596, 26296, 15871, 28025, 16763, 34745, 30331, 32140, 34567, 39435, 19804, 24404, 2342, 30297, 33268, 28525, 47050, 28401, 22674, 8272, 6543, 44731, 10617, 37841, 29343, 4574, 15931, 25187, 25236, 32107, 3618, 23182, 9800, 44884, 7490, 6617, 21195, 36055, 12883, 24096, 3076, 26744, 5216, 47617, 21466, 2006, 27867, 48289, 1249, 11944, 3478, 8748, 6504, 20180, 27487, 39619, 11975, 10674, 26162, 22026, 11425, 34012, 45419, 36889, 30904, 36706, 45314, 44468, 36049, 16825, 37279, 48979, 6008, 17865, 21573, 29819, 3063, 3962, 43012, 40401, 11416, 41467, 32081, 43750, 8258, 41858, 38285, 14325, 18906, 19332, 35603, 25489, 47428, 44709, 35963, 5341, 4683, 8062, 8116, 36155, 37984, 11302, 35411, 5174, 37879, 34627, 32058, 17396, 10275, 39739, 42589, 308, 6665, 44864, 32251, 33471, 9095, 35531, 15583, 28183, 11407, 14165, 48791, 16549, 46099, 6931, 32681, 6967, 39696, 13191, 46598, 9252, 44026, 3315, 45097, 34913, 16083, 19810, 36850, 24541, 1494, 19572, 10380, 2455, 16964, 25279, 22334, 34905, 6819, 44411, 30821, 30227, 33734, 29275, 44751, 49096, 39333, 16855, 36500, 20366, 38493, 39404, 22636, 29952, 36445, 13149, 22048, 3212, 22656, 17209, 42335, 26267, 36703, 27002, 27607, 23277, 18844, 34940, 41439, 31583, 29543, 12592, 15069, 18927, 42793, 49196, 7983, 45068, 19946, 36298, 27627, 45329, 29469, 30712, 15966, 36238, 4354, 13462, 31604, 12360, 35789, 25700, 34090, 18483, 20536, 44246, 43274, 16066, 6040, 12920, 15437, 47168, 29318, 36483, 45600, 37183, 9878, 22088, 16272, 4244, 26578, 41857, 23012, 38031, 22450, 11716, 44499, 40352, 12276, 5149, 27731, 11522, 48639, 38347, 42734, 39936, 30316, 38482, 27404, 5791, 32462, 44198, 17275, 33625, 6347, 45001, 23933, 43068, 45296, 5181, 19792, 36028, 873, 15460, 40248, 30782, 15195, 39769, 14507, 33907, 7261, 33206, 4631, 26491, 44870, 7326, 49569, 27268, 23232, 20444, 25201, 5714, 41986, 17515, 12348, 27089, 24075, 22335, 39102, 3505, 41153, 26794, 4553, 16990, 11614, 19166, 16925, 48078, 23850, 33105, 43520, 9251, 32743, 28064, 48669, 29429, 20331, 9318, 33748, 21593, 47633, 33742, 3062, 27871, 12150, 44726, 17334, 41520, 14168, 44936, 39912, 2466, 38175, 21528, 24010, 28347, 12114, 40081, 11804, 18480, 33305, 41849, 12743, 28784, 44960, 14167, 6429, 12999, 23020, 28844, 42715, 30804, 7912, 10902, 26930, 22165, 6779, 257, 31079, 311, 11196, 33228, 22221, 5860, 41525, 29314, 22265, 44876, 45910, 8563, 34097, 11895, 41532, 43235, 45675, 15461, 31534, 7297, 25685, 49356, 7728, 24774, 48441, 38075, 32979, 8540, 17950, 30492, 31988, 32474, 41433, 23533, 40964, 33250, 29822, 24936, 37043, 17750, 2072, 38785, 12800, 15451, 25856, 38420, 42116, 17771, 13895, 32210, 12914, 4200, 41607, 4953, 16576, 43585, 48970, 30374, 11782, 48845, 43797, 1869, 24441, 46544, 1631, 39745, 24891, 5947, 47745, 14182, 23936, 25069, 35692, 23887, 16543, 8450, 26257, 21153, 2511, 44385, 43089, 31282, 22399, 23564, 49409, 9148, 3734, 36033, 2084, 18063, 46421, 39387, 33415, 24329, 9538, 48640, 40060, 4739, 3238, 29068, 9070, 35134, 8771, 65, 3009, 16412, 4145, 41963, 48185, 31935, 14204, 42507, 27709, 35863, 49148, 1079, 8570, 33261, 22422, 12894, 13006, 45099, 48675, 6074, 36686, 13088, 37030, 41110, 1408, 40815, 8692, 43854, 37866, 10868, 6295, 3851, 33034, 46026, 10298, 37702, 29591, 26465, 42860, 15447, 20661, 30570, 29117, 39724, 16133, 9584, 9309, 17867, 45877, 34068, 49337, 30136, 28096, 42425, 2173, 26452, 38658, 17626, 2067, 36490, 16029, 36520, 7513, 94, 10648, 20736, 5247, 10450, 44183, 44487, 7087, 39340, 42954, 23361, 13968, 14145, 6971, 6456, 40449, 24220, 10074, 47264, 6673, 31300, 35644, 855, 17534, 29527, 22055, 46359, 35613, 25405, 8093, 39422, 7358, 35033, 31203, 27178, 28685, 12373, 45655, 2118, 34375, 22627, 565, 3327, 29205, 10824, 40814, 42802, 1660, 12594, 20442, 34233, 21563, 6325, 6494, 2630, 389, 41051, 37937, 25652, 34179, 10476, 15462, 6420, 21137, 30083, 49136, 6895, 7286, 13543, 4533, 2318, 48975, 9179, 17032, 12424, 22532, 45118, 30103, 6869, 7289, 36158, 35291, 37981, 28381, 4664, 10168, 23983, 19046, 32305, 48086, 8228, 46323, 5146, 6933, 41550, 46893, 47254, 21662, 47370, 38446, 753, 39455, 43911, 18527, 25910, 12702, 15299, 26474, 42237, 24625, 26090, 25446, 40017, 26992, 39269, 32582, 12607, 5184, 39407, 2741, 23450, 46315, 20941, 8454, 41538, 11713, 30081, 30117, 33350, 20260, 912, 8798, 3119, 31486, 24777, 43513, 11084, 48480, 28648, 23696, 10412, 18882, 35104, 356, 27825, 45306, 20633, 47935, 22977, 35871, 44732, 7688, 38349, 41930, 33300, 20318, 29298, 17506, 16379, 15899, 49297, 14774, 20839, 5189, 38939, 4896, 35010, 15184, 9577, 17902, 42168, 36972, 45079, 20876, 14029, 31785, 17239, 21867, 6660, 40084, 5903, 14752, 11433, 38565, 36261, 37128, 43478, 696, 45342, 32850, 37560, 23074, 8990, 34985, 42792, 41548, 2575, 32741, 27110, 1084, 24977, 49419, 5471, 34222, 29220, 24694, 13682, 48739, 42839, 17329, 43441, 27499, 9631, 10396, 37009, 23014, 5781, 8874, 1409, 18084, 14106, 5576, 17689, 35191, 10480, 37166, 9463, 38234, 26265, 29563, 45818, 31410, 35656, 13081, 28834, 46244, 16900, 41145, 36510, 47584, 26893, 9933, 18092, 46450, 24935, 48598, 46652, 12784, 38991, 11962, 27594, 23495, 2799, 24655, 803, 36919, 7332, 44797, 22563, 7209, 42234, 18888, 40288, 5016, 7696, 43300, 27587, 31519, 43367, 14383, 32430, 586, 41662, 37339, 16208, 13007, 13107, 22808, 23673, 400, 403, 23951, 820, 27744, 8024, 30791, 1307, 28934, 26968, 34396, 3019, 37336, 34968, 24097, 13398, 17185, 1861, 47563, 1675, 45997, 17774, 21701, 29417, 32257, 1108, 22781, 22375, 40403, 36675, 44241, 9585, 1139, 25366, 30602, 33777, 20797, 30855, 22810, 7919, 28399, 48994, 12219, 6011, 47491, 28051, 31766, 14285, 14078, 31721, 42854, 47255, 25195, 12847, 36122, 8148, 20048, 21643, 35722, 49684, 39360, 18510, 32167, 11006, 1209, 11385, 23492, 25222, 13413, 6944, 47194, 13431, 25125, 38889, 22448, 26837, 8178, 27266, 30905, 6886, 32136, 29714, 39943, 32103, 19257, 22571, 23181, 28357, 31371, 34971, 6073, 25086, 5238, 8482, 3301, 5215, 35022, 13786, 34482, 45570, 40716, 10389, 8314, 2087, 47932, 42394, 43443, 513, 2076, 34320, 29090, 12148, 29403, 46088, 41990, 48944, 32791, 14248, 39112, 35824, 9858, 16833, 2340, 3101, 2975, 26070, 6063, 31562, 22441, 35486, 5064, 2894, 12945, 8936, 47353, 4888, 17227, 45320, 38907, 2269, 40941, 45709, 36860, 3508, 14127, 5818, 34555, 25174, 5867, 42581, 30628, 23165, 8641, 8017, 2372, 33108, 12583, 19785, 13141, 26146, 48721, 22738, 41763, 6156, 15611, 25130, 43010, 2044, 21521, 31063, 10461, 17538, 19694, 41085, 16715, 22155, 3210, 49395, 49282, 10801, 16739, 35466, 4634, 41991, 39732, 5836, 47589, 45346, 4052, 11985, 21748, 48364, 6019, 43095, 37781, 48222, 43078, 39648, 30700, 44540, 15895, 26308, 43898, 21412, 2079, 12694, 44634, 23919, 2561, 49179, 33871, 25052, 33842, 32141, 12753, 35353, 9448, 17089, 30778, 28345, 30144, 16570, 13270, 8019, 2191, 39744, 48784, 9916, 40980, 17363, 57, 39580, 6390, 37054, 42775, 8165, 46478, 31887, 14658, 5922, 17291, 26786, 28443, 15065, 15419, 34346, 6467, 18049, 4109, 46089, 22797, 22020, 35519, 5204, 27874, 41912, 43285, 21940, 30786, 20220, 1334, 2784, 46673, 24437, 18635, 24168, 45795, 49101, 29389, 18756, 47016, 38480, 13735, 35488, 20145, 27416, 23118, 5005, 38457, 26549, 9635, 47548, 13626, 724, 30532, 23441, 1609, 46258, 39528, 43763, 28107, 35677, 43658, 10976, 22966, 17598, 38398, 38451, 15505, 17915, 9191, 27204, 25148, 1884, 13071, 47885, 32477, 22803, 49053, 11436, 16569, 43593, 16357, 26186, 17735, 9078, 24994, 25491, 425, 22591, 42605, 33535, 14811, 36801, 3847, 18385, 17212, 31636, 30181, 39310, 18143, 13154, 16131, 46595, 44108, 12707, 17333, 2068, 11738, 46894, 42008, 42504, 48112, 48763, 25247, 6433, 26736, 49791, 25509, 44852, 16872, 44219, 2051, 16289, 29638, 2696, 27608, 11960, 42023, 10854, 18582, 12382, 41581, 11718, 2649, 14861, 40057, 45661, 31610, 18400, 618, 2337, 14070, 32558, 38932, 15269, 33132, 7734, 46232, 11222, 2933, 27665, 6223, 39045, 40354, 47667, 12823, 4033, 28447, 6205, 7268, 19580, 28838, 27142, 3222, 15794, 45885, 23584, 9702, 10464, 35582, 36273, 15313, 7768, 20153, 7343, 46512, 28813, 40196, 7259, 36080, 19577, 44855, 34865, 49367, 11625, 22549, 48296, 22302, 40227, 36894, 40870, 4564, 35755, 39220, 30721, 41903, 29154, 17646, 43084, 7290, 49322, 21106, 20469, 16971, 34946, 42953, 37038, 37829, 36418, 38423, 42779, 20806, 3749, 18960, 25559, 31260, 16758, 12436, 49855, 43749, 46414, 20918, 42482, 34650, 11739, 3905, 46149, 32372, 34858, 3795, 38960, 49478, 17644, 7369, 15860, 40246, 18119, 12033, 46932, 416, 28880, 21982, 38811, 12966, 16120, 5877, 33788, 16035, 20252, 16751, 35299, 10958, 35464, 15106, 9135, 14466, 49218, 13064, 17413, 8790, 23235, 46058, 37117, 14919, 38697, 5502, 29235, 40459, 28582, 24082, 6716, 41719, 6368, 1919, 24910, 49143, 8319, 44197, 28697, 20953, 28554, 43685, 42800, 21832, 34199, 43339, 22638, 30587, 15967, 30777, 13439, 16014, 28786, 18216, 15766, 42789, 34593, 11195, 20338, 18780, 42357, 46727, 43187, 26455, 25771, 15793, 33714, 17449, 30839, 32180, 38654, 2406, 9307, 13093, 23104, 48933, 3709, 16561, 17401, 17530, 48599, 34236, 1568, 47775, 18015, 25782, 36767, 48479, 44451, 16301, 30055, 19994, 19468, 21544, 28700, 678, 10126, 46080, 23815, 35314, 23658, 49614, 20525, 6343, 4484, 12007, 25084, 25376, 47539, 5162, 5329, 1265, 6567, 17909, 37251, 1951, 28368, 13822, 30346, 20159, 28190, 21156, 12091, 41874, 45330, 41639, 2525, 6914, 43813, 24118, 46341, 5615, 19101, 4462, 40775, 15807, 882, 28808, 14321, 24691, 7483, 14064, 15912, 29096, 42029, 16018, 14605, 24332, 19681, 3355, 26534, 33211, 4519, 26657, 4483, 29159, 28142, 24060, 1368, 36249, 2564, 13976, 47198, 31050, 36063, 48037, 33633, 27673, 48914, 42547, 8839, 25305, 19151, 32379, 48966, 18414, 43779, 23998, 12195, 27722, 3373, 10575, 29113, 43554, 9156, 18482, 11131, 42736, 39095, 7006, 37350, 41513, 34779, 1010, 18663, 32715, 19838, 11119, 30389, 25563, 14282, 27909, 7050, 4982, 46070, 12671, 28433, 42433, 37514, 22701, 6422, 49626, 49468, 49078, 33301, 30311, 8686, 17292, 49872, 7489, 34136, 17541, 32630, 33882, 14115, 7852, 13287, 5534, 32982, 6217, 47014, 5720, 12783, 18422, 32621, 40809, 24147, 10085, 13201, 9738, 42021, 18479, 13222, 20626, 45211, 45251, 49545, 3490, 23353, 38912, 35479, 17615, 14380, 13281, 48517, 7411, 15181, 8609, 44693, 26660, 20591, 22759, 44226, 25899, 5107, 548, 17046, 46230, 33113, 45949, 4108, 7803, 31261, 30186, 4697, 29451, 10418, 27424, 47797, 8710, 33956, 6700, 43716, 17699, 19234, 11268, 37752, 31136, 13189, 18387, 13748, 1625, 25136, 25447, 48758, 47995, 20418, 49901, 26598, 46472, 41993, 37367, 36014, 15562, 41989, 37951, 20872, 41827, 12681, 48085, 3108, 47721, 9081, 18157, 35380, 30305, 23772, 1120, 13349, 22402, 16070, 9694, 20050, 42740, 39033, 49906, 27407, 24707, 4791, 16528, 5713, 24839, 45458, 11752, 40546, 25922, 8082, 29871, 49576, 15545, 40852, 42133, 32510, 14511, 5088, 3834, 12631, 46290, 35100, 34016, 21049, 22042, 24411, 15873, 17919, 31584, 30586, 41343, 16814, 41060, 48776, 33744, 24925, 43296, 22823, 7712, 28278, 5051, 1791, 39047, 48195, 38316, 37977, 29891, 20810, 25954, 47576, 11635, 49317, 27762, 43486, 11925, 22443, 19145, 6838, 47921, 42059, 34344, 42216, 26586, 11138, 48221, 25441, 28151, 11582, 13846, 19897, 35774, 3112, 11190, 43335, 36234, 49758, 6387, 9685, 41380, 29787, 14186, 14532, 20270, 29663, 47883, 41804, 43553, 3509, 39473, 58, 29071, 45517, 11670, 37116, 20888, 2402, 40219, 2926, 8047, 12324, 9593, 23473, 27139, 32776, 14857, 13762, 37563, 45690, 15864, 26781, 2234, 49421, 43756, 8114, 3494, 3306, 45555, 41252, 10250, 48087, 37530, 6840, 35797, 3612, 15624, 11118, 711, 49727, 29830, 12843, 725, 45881, 45234, 46883, 25871, 7296, 40770, 3919, 263, 13769, 32692, 6907, 47079, 28160, 39369, 44803, 30425, 41610, 34504, 2896, 19460, 21525, 3465, 12208, 31916, 45804, 22192, 24874, 1333, 40121, 16195, 23968, 27491, 25525, 3925, 33501, 8792, 26048, 48080, 15909, 2078, 15256, 28654, 25818, 22857, 39596, 2544, 4885, 46036, 6378, 31735, 20640, 38293, 1294, 49365, 10951, 11567, 43557, 42969, 32797, 19406, 8423, 17719, 37469, 46319, 45767, 6331, 8404, 19803, 23013, 33862, 11794, 25813, 46250, 130, 23447, 30967, 21260, 9633, 31305, 33798, 46578, 33401, 37171, 399, 44629, 484, 38188, 16542, 3442, 21733, 38248, 34994, 1817, 38593, 2839, 27790, 27630, 41897, 4213, 33586, 43637, 25643, 22575, 28334, 3866, 13995, 39202, 23729, 18044, 8368, 25346, 10701, 7626, 12333, 13654, 20588, 19400, 45110, 16505, 47408, 9353, 27534, 40707, 34174, 41402, 17286, 32803, 39495, 6022, 23779, 13292, 14690, 4043, 41093, 24222, 16264, 2213, 40943, 31027, 33226, 4763, 34939, 36247, 4642, 40663, 43950, 9872, 38774, 40844, 44974, 2787, 4687, 26477, 45775, 34744, 48407, 27853, 45930, 38728, 4106, 27888, 11562, 6594, 20498, 16323, 5214, 24664, 35630, 22205, 44737, 9650, 44614, 18365, 11982, 30250, 22274, 35045, 8338, 11254, 7896, 5826, 6204, 21201, 345, 31434, 3684, 24594, 38115, 24498, 27921, 28500, 5786, 41931, 31701, 43030, 43914, 25498, 5998, 18560, 42570, 29070, 14921, 24448, 5940, 25436, 30527, 14397, 39565, 36960, 47503, 38492, 39292, 9779, 40228, 11765, 16254, 30881, 39768, 5119, 4394, 40499, 42296, 6212, 28271, 32786, 16105, 36968, 10116, 16672, 4323, 33823, 10150, 46789, 47795, 18409, 4978, 4262, 40377, 4055, 25893, 30892, 27479, 89, 45801, 9395, 22944, 31549, 29129, 47403, 9018, 18807, 22825, 7099, 46497, 14038, 27596, 21771, 22972, 10477, 42760, 43494, 5029, 20642, 32756, 38852, 46174, 49390, 8472, 37294, 4709, 47436, 49597, 13428, 29827, 6203, 934, 40647, 15533, 34840, 27501, 24369, 21676, 41120, 46884, 35560, 41625, 40597, 46502, 33961, 14907, 46185, 34169, 18628, 37241, 38294, 21789, 19471, 18730, 29849, 5739, 10006, 31679, 40962, 45381, 35378, 43595, 15253, 23179, 2196, 41814, 38350, 12698, 19118, 33209, 24308, 38014, 41836, 1148, 5669, 9569, 23958, 12108, 48707, 254, 40195, 38517, 19264, 45510, 10609, 32445, 14925, 11129, 4773, 9967, 25401, 49974, 39947, 26959, 14634, 39505, 6450, 37886, 11423, 20923, 46947, 35522, 14853, 35598, 12417, 8720, 45315, 7155, 14385, 2245, 4156, 8541, 37741, 47155, 36671, 48202, 17958, 39803, 16891, 15667, 27236, 44270, 35077, 26865, 31843, 5931, 14262, 35877, 24582, 8405, 6603, 32533, 1952, 43238, 38714, 14490, 25383, 18455, 9231, 26233, 45981, 3948, 7751, 31429, 25098, 2573, 27801, 36575, 8890, 33185, 36873, 758, 19822, 43650, 36514, 520, 14584, 35276, 46773, 35125, 19900, 23268, 37508, 31149, 12310, 49474, 20684, 7935, 43249, 6436, 3810, 38366, 43703, 48882, 35822, 13256, 1134, 27422, 24482, 26799, 11217, 36075, 27158, 44260, 7260, 23554, 46901, 1786, 31439, 29795, 37011, 10831, 10223, 28022, 45018, 48301, 28299, 43886, 28047, 48573, 41400, 17495, 5695, 339, 17055, 11034, 18189, 27207, 20090, 36191, 18194, 30994, 18475, 15733, 36528, 26174, 28997, 42240, 37451, 10514, 18288, 11496, 33320, 13998, 13142, 43759, 5655, 33576, 45422, 9445, 26998, 35289, 21996, 6874, 38954, 2117, 34859, 32184, 26917, 16277, 16009, 16795, 39042, 1538, 6760, 18632, 1662, 16544, 13604, 32753, 47107, 43866, 3265, 26014, 21006, 40773, 32333, 20860, 10413, 35495, 27445, 28007, 10691, 42613, 9642, 5288, 13100, 30684, 2806, 22445, 30375, 42076, 22099, 11507, 30359, 10549, 14579, 11928, 38990, 3968, 47134, 33338, 26996, 12485, 8353, 49315, 27903, 20451, 23756, 1750, 7090, 4844, 36854, 29577, 42243, 23733, 5500, 43468, 18743, 24909, 3949, 25826, 3502, 46700, 39103, 13112, 7270, 10744, 22469, 10878, 38807, 8756, 38555, 6604, 47157, 11949, 4188, 11032, 29836, 46532, 4893, 29631, 40940, 11322, 732, 7560, 30540, 27514, 11450, 36603, 28306, 4579, 30703, 14734, 14797, 1331, 44596, 15219, 42549, 19071, 27224, 14276, 18077, 24998, 27150, 4728, 32425, 3867, 15207, 33835, 14696, 28218, 32277, 16212, 21265, 13387, 24209, 25262, 3547, 26303, 40878, 31062, 36016, 21089, 24763, 43851, 42623, 5853, 38886, 43395, 9337, 46441, 471, 35193, 45417, 18962, 30162, 43275, 13527, 4463, 11061, 40938, 39757, 42384, 4366, 11523, 13067, 24703, 44312, 25233, 39649, 27065, 41480, 9397, 10692, 31578, 45983, 45587, 18229, 4406, 49703, 34478, 29649, 31864, 12015, 5920, 20647, 28952, 19693, 6100, 1193, 28982, 29266, 45772, 2709, 23802, 29373, 11770, 1033, 8196, 41759, 44085, 43991, 32231, 8230, 6519, 21986, 41703, 32554, 30441, 23369, 49957, 14896, 18170, 37685, 32978, 47090, 3714, 9377, 20387, 48750, 34084, 34237, 45043, 13517, 32796, 22707, 32529, 19150, 7699, 27345, 40608, 2071, 39748, 3080, 48630, 28438, 47847, 14337, 15898, 13644, 43142, 24648, 10978, 39790, 23914, 30735, 43181, 4997, 20445, 37216, 26418, 10221, 19404, 14366, 33056, 44583, 5850, 6797, 37876, 40161, 47477, 27292, 44676, 24546, 30105, 25875, 46918, 39411, 18038, 8866, 4890, 45952, 25505, 28386, 40688, 39441, 38846, 29020, 39123, 43790, 9190, 18131, 36206, 36056, 26751, 5098, 12573, 9132, 22893, 23059, 12069, 15017, 24650, 35194, 13840, 36956, 12330, 38079, 11753, 42818, 41942, 47661, 40686, 49552, 1849, 47938, 28130, 36814, 43129, 46482, 851, 39229, 44301, 7780, 2747, 42177, 28241, 39282, 34007, 39381, 44024, 11513, 784, 41376, 42932, 9875, 3264, 45557, 25606, 15371, 8989, 30010, 39318, 48422, 44371, 10258, 44988, 1346, 4702, 26775, 40351, 16566, 39216, 17659, 8463, 41928, 38118, 15177, 21428, 29579, 35879, 10760, 25550, 2305, 14952, 6355, 24741, 47919, 10971, 28779, 46329, 26033, 15653, 33504, 8398, 47629, 21286, 30831, 43535, 8805, 25733, 41638, 46316, 5517, 31047, 48822, 31791, 30952, 24487, 37598, 11491, 607, 11166, 26479, 11004, 1298, 29482, 39967, 37184, 28758, 33079, 10924, 21855, 7926, 542, 40779, 46203, 26028, 12825, 16166, 34494, 38692, 20156, 30642, 24153, 47359, 21957, 28726, 19938, 32817, 39316, 814, 29562, 17236, 13087, 10407, 48797, 32910, 43890, 40536, 18815, 33035, 47662, 11853, 37402, 14960, 34353, 33986, 22895, 11893, 10515, 22679, 37484, 23712, 21029, 33927, 17889, 30201, 24864, 37332, 36544, 22290, 8557, 48525, 23108, 22786, 30906, 35742, 24298, 39791, 23934, 25397, 19239, 42261, 8220, 14291, 48160, 451, 1063, 8436, 32515, 44014, 39630, 39028, 19870, 9130, 43431, 28143, 44011, 13515, 15028, 34961, 11780, 3311, 11412, 25612, 1484, 44597, 46007, 718, 31133, 43459, 25493, 26383, 18611, 11181, 38831, 12004, 29385, 10841, 48142, 43250, 43581, 19770, 35781, 37865, 22087, 9838, 39537, 18992, 1743, 3437, 29889, 10733, 16508, 42777, 3991, 26120, 15722, 9978, 39159, 95, 2618, 19403, 47728, 48526, 14884, 9197, 24261, 42732, 49209, 28432, 209, 30748, 33594, 28236, 33619, 49653, 4734, 4152, 5558, 5402, 8442, 21447, 16590, 745, 31933, 28032, 44536, 31748, 3833, 40357, 26135, 4785, 36847, 8979, 40551, 42196, 9457, 48206, 11981, 14950, 42876, 7967, 37699, 44972, 8564, 39636, 4031, 7516, 36472, 1730, 2296, 39559, 22393, 35213, 30011, 39516, 31042, 18884, 34765, 15875, 19087, 2965, 34141, 26020, 29191, 387, 47888, 26364, 13988, 3655, 633, 17858, 10058, 28042, 6224, 12273, 28445, 21358, 39678, 13180, 37997, 46856, 124, 18179, 13634, 27563, 26461, 45751, 27660, 24732, 49046, 4434, 37149, 14065, 1982, 26619, 23066, 0, 16606, 11310, 6987, 48747, 46271, 25966, 7172, 14043, 29408, 20238, 43380, 42893, 40235, 36079, 21935, 34594, 21132, 164, 40850, 37404, 22, 15904, 19148, 7458, 7215, 12799, 24918, 18820, 39900, 10002, 20789, 40617, 33812, 16675, 27164, 35270, 38957, 37917, 1687, 26275, 13756, 36282, 20480, 6148, 13344, 44314, 7190, 39657, 14746, 44795, 31616, 36061, 20293, 42881, 4926, 38372, 47712, 27554, 3096, 32828, 16493, 9131, 37473, 40804, 2503, 11466, 40959, 6826, 30259, 19604, 43407, 28956, 25932, 7422, 28621, 8699, 28986, 35983, 19228, 22236, 43917, 45978, 27741, 45305, 34804, 17675, 31175, 48214, 29560, 40755, 42380, 44779, 25729, 32674, 14889, 7202, 39252, 3739, 15063, 42311, 41029, 2631, 32493, 48218, 41924, 49311, 35303, 49082, 41476, 16713, 39457, 18426, 32869, 23697, 6297, 36586, 12996, 40685, 19608, 40323, 47578, 41533, 17295, 28136, 15220, 15810, 42404, 21292, 18033, 23026, 36012, 36826, 4550, 38786, 41272, 12048, 49061, 38559, 35136, 34326, 44817, 33506, 3154, 7881, 27680, 33758, 5898, 5708, 125, 7799, 9732, 26727, 5907, 5376, 47567, 47116, 21359, 43712, 24519, 2898, 8309, 11429, 26921, 11932, 30864, 35971, 23152, 10815, 31894, 18396, 23097, 9833, 13596, 42108, 21313, 47443, 26725, 248, 31325, 6962, 6578, 12879, 46134, 46385, 41196, 7964, 28644, 41009, 8091, 6795, 3994, 6888, 33938, 45765, 19855, 3825, 7553, 1819, 20386, 45799, 45420, 46743, 26319, 33687, 45350, 35278, 7486, 28540, 49307, 33696, 24359, 32710, 7254, 29547, 17426, 25985, 8433, 12508, 49836, 48664, 41328, 36515, 29973, 46208, 34829, 29802, 37356, 44431, 1741, 45796, 6267, 30816, 21497, 46123, 18270, 11489, 9769, 32699, 36906, 27454, 34031, 22363, 48448, 23008, 26054, 36607, 46447, 21024, 31080, 33623, 41778, 103, 29506, 26569, 18308, 22640, 48888, 26701, 35739, 16404, 43880, 47790, 10260, 18610, 19966, 45622, 40909, 17744, 28177, 25519, 48619, 3676, 19184, 49353, 34762, 43761, 30682, 15994, 2955, 27051, 44999, 35499, 45355, 24266, 39000, 14003, 2536, 37289, 28992, 42232, 14951, 13878, 921, 10220, 23005, 31577, 32228, 44365, 9090, 6521, 44248, 18595, 3823, 40519, 46960, 2043, 9575, 18903, 43353, 9423, 33733, 29878, 45220, 41809, 6471, 26432, 47297, 25417, 40613, 47471, 4805, 44611, 28171, 313, 18359, 40316, 11093, 14749, 22927, 41462, 28914, 34228, 13409, 34241, 19244, 39498, 24715, 13741, 15916, 9184, 47325, 20464, 26163, 20893, 28836, 10307, 4928, 16227, 39262, 41784, 21082, 37211, 14865, 43929, 41095, 19393, 42339, 35767, 24422, 16344, 20792, 33592, 35164, 17720, 34591, 6800, 31777, 30760, 7016, 21742, 26702, 17324, 5269, 44221, 9496, 40977, 1825, 29196, 11428, 6841, 18712, 26567, 12566, 42126, 36135, 40637, 40820, 24995, 11469, 3400, 6818, 47382, 11841, 23292, 30549, 16074, 27682, 20900, 43532, 27910, 42634, 32020, 36239, 31461, 45343, 3255, 46055, 17119, 45916, 33495, 13092, 47169, 27421, 412, 21512, 48717, 40821, 30883, 6218, 38729, 36303, 24014, 12576, 16618, 25848, 5936, 7829, 26821, 45459, 9201, 33469, 27951, 1215, 40816, 26633, 23835, 17979, 9214, 7885, 12756, 17652, 23490, 6764, 14349, 1498, 28202, 32528, 42939, 9436, 48487, 14050, 18577, 35020, 3275, 16095, 14319, 24698, 14653, 25770, 12535, 28206, 15270, 32469, 18973, 42440, 4782, 31326, 48307, 47117, 41670, 42238, 36589, 36569, 13185, 14143, 1414, 37902, 3317, 44509, 19461, 34151, 49126, 37142, 12527, 35980, 8546, 43396, 25213, 16039, 45054, 18484, 40234, 23744, 38955, 26256, 14928, 43906, 8351, 9443, 48858, 33308, 38415, 44843, 31876, 33388, 4903, 24468, 1890, 20773, 26670, 18447, 26441, 34161, 6197, 21108, 22789, 4427, 38358, 17181, 29137, 26291, 321, 42595, 5317, 14394, 12402, 43884, 10333, 12627, 24233, 40021, 7621, 43144, 47514, 47241, 24574, 6821, 3251, 29486, 5798, 46508, 33048, 19349, 21060, 49815, 29993, 27452, 5784, 22219, 1365, 49332, 9735, 32932, 32000, 10347, 40897, 29281, 1716, 8642, 22019, 7565, 44801, 26359, 39400, 43152, 40356, 35527, 19629, 3649, 9789, 33855, 42816, 3715, 36936, 30190, 33805, 2102, 37635, 48343, 28328, 35523, 14102, 2228, 2608, 12695, 20356, 7325, 19638, 29975, 2492, 26249, 45407, 24311, 18481, 10465, 45790, 16022, 42423, 36306, 35922, 48679, 113, 42378, 1309, 41416, 8357, 18037, 9711, 48467, 25158, 23236, 26973, 13132, 24327, 23928, 37716, 24593, 31036, 38468, 3920, 35473, 15058, 41195, 5412, 27781, 39961, 47887, 46666, 15999, 34469, 18095, 42593, 14398, 32061, 19325, 7023, 2366, 30174, 4218, 29652, 8719, 2211, 5564, 21069, 9454, 45572, 17840, 20357, 1835, 45999, 48456, 32408, 25889, 34584, 19642, 11990, 38196, 42330, 42962, 43528, 38388, 31172, 41150, 49986, 30296, 44222, 6441, 36806, 22076, 25868, 34470, 40198, 45724, 39633, 34378, 1200, 45934, 49706, 6255, 37001, 5617, 40406, 36513, 23310, 36718, 26356, 23356, 27226, 24416, 48177, 16417, 42874, 38425, 31247, 43531, 4088, 30053, 26963, 24013, 10623, 7961, 11019, 17587, 44042, 38367, 7863, 18108, 29062, 14910, 46849, 7304, 35316, 15148, 21718, 20576, 39962, 5792, 267, 43066, 44798, 32187, 10132, 5061, 1179, 13105, 17443, 22207, 22599, 13622, 35002, 17095, 11281, 24941, 22036, 31871, 12889, 26259, 28264, 34807, 2801, 10184, 31952, 39755, 9271, 47301, 47438, 13547, 26683, 32740, 5560, 33648, 181, 6739, 28502, 31597, 30825, 37159, 26264, 11553, 33773, 5991, 49270, 31807, 39053, 23970, 36114, 40295, 30319, 34844, 40045, 5336, 6822, 19008, 40502, 2049, 34401, 9462, 10643, 19198, 14301, 15400, 27288, 31851, 20235, 27505, 7223, 37683, 5542, 3637, 13039, 35421, 40340, 29320, 40465, 17177, 15720, 18914, 33712, 37267, 13377, 30538, 20998, 42478, 49745, 15679, 20848, 5449, 44921, 35768, 17502, 11065, 23098, 14801, 34918, 49850, 25809, 18350, 16944, 36535, 12864, 24758, 29823, 32097, 8312, 1645, 37658, 49293, 42831, 19035, 14245, 8248, 40179, 21377, 37587, 20841, 10268, 19069, 32765, 17624, 36765, 20873, 35730, 1751, 16330, 49389, 20400, 46854, 32955, 3950, 17894, 20913, 47389, 8027, 37483, 5091, 42701, 1763, 45162, 34963, 33815, 48583, 32182, 41424, 4274, 33005, 16830, 6912, 16649, 38416, 34894, 43432, 44811, 10965, 47679, 47596, 8903, 17063, 48562, 27728, 27243, 10290, 47652, 39545, 48445, 9567, 34523, 28431, 39592, 10095, 33942, 43191, 5987, 2096, 13355, 11378, 7061, 40109, 29319, 29690, 44444, 47000, 26720, 8120, 10836, 1512, 33817, 26239, 25238, 32609, 33549, 27458, 11898, 41867, 26214, 39802, 4580, 14922, 17899, 14826, 18530, 49235, 46739, 42245, 3860, 5155, 4272, 48984, 35367, 45243, 34749, 8870, 2817, 7569, 14804, 3250, 38460, 35766, 35895, 14714, 13305, 20000, 33554, 596, 4892, 14711, 33752, 23214, 49830, 29239, 24759, 10673, 2923, 18691, 19254, 15681, 5891, 49102, 23845, 13967, 23572, 46386, 18501, 4979, 7046, 34208, 48604, 8998, 22262, 3115, 41447, 16650, 30844, 2395, 39038, 22776, 18305, 3812, 32540, 45536, 36678, 17170, 22696, 5687, 10283, 40491, 3881, 44659, 26604, 28266, 21664, 14991, 47214, 49782, 45159, 2749, 27960, 13449, 22584, 18991, 943, 4823, 4466, 4972, 42730, 46937, 41647, 7871, 48821, 10975, 9154, 27364, 15727, 5806, 10354, 32092, 30211, 46624, 12442, 21263, 39444, 3720, 31037, 11693, 1822, 43883, 10004, 20006, 41685, 22064, 11524, 23183, 46707, 24563, 31386, 30357, 23281, 26856, 47212, 12646, 49161, 22551, 4170, 46111, 16281, 39254, 41543, 25987, 1771, 32034, 22340, 31070, 21479, 3406, 14901, 9935, 48541, 45924, 8074, 12503, 41585, 13623, 10381, 17168, 20728, 39593, 32370, 23865, 1289, 20620, 31670, 3998, 33029, 23827, 41757, 45779, 31069, 30550, 8301, 49144, 33156, 33406, 13808, 1821, 46479, 23872, 7627, 40008, 12286, 17789, 14613, 12932, 31640, 46212, 1506, 20898, 13116, 30087, 47251, 38467, 21699, 44236, 9627, 15955, 9514, 14729, 43212, 43889, 21395, 13197, 19102, 16443, 10068, 43534, 9975, 36733, 33317, 8717, 20360, 10785, 4761, 26938, 23199, 34656, 49177, 20867, 28204, 32394, 5452, 6975, 45461, 39362, 41253, 47818, 3883, 25031, 43485, 4551, 41250, 25348, 42300, 35035, 21710, 31157, 4658, 25412, 2220, 2847, 5648, 43674, 25011, 14832, 22948, 12175, 715, 4800, 5297, 1014, 32619, 28687, 25503, 34004, 1229, 49631, 26338, 19227, 1431, 34582, 16816, 12688, 17935, 46453, 39462, 7156, 17588, 2523, 14389, 19081, 10572, 15206, 35661, 39937, 30808, 41172, 8678, 48133, 40470, 30937, 17416, 16193, 25237, 47658, 10848, 23631, 135, 48286, 17250, 44633, 24347, 35808, 33061, 40284, 8483, 6123, 1686, 36953, 24140, 49330, 38384, 18190, 47342, 48469, 161, 29826, 22022, 49291, 11832, 2942, 36864, 9108, 5600, 25629, 18848, 14158, 16860, 26621, 24984, 10919, 31001, 7580, 17806, 46044, 44728, 22496, 2819, 43725, 10688, 34759, 44362, 39283, 31581, 20716, 16090, 18812, 15617, 6598, 18182, 11503, 11986, 44304, 48936, 31832, 37398, 38458, 12772, 35171, 37681, 31354, 2798, 39210, 29490, 14354, 11091, 8424, 32275, 33661, 47130, 10234, 48335, 23509, 29788, 26337, 31121, 32465, 23301, 16239, 3579, 28424, 46033, 7451, 47019, 723, 37335, 32111, 3130, 16049, 7499, 35881, 24697, 9527, 45327, 16607, 9116, 6796, 17330, 22234, 46223, 7012, 2128, 42840, 11177, 31085, 17386, 193, 23342, 39460, 23049, 5262, 8406, 8830, 36526, 37258, 46975, 3967, 793, 48225, 45148, 9063, 24586, 39365, 4003, 14058, 30328, 4339, 6342, 2344, 43109, 9160, 38523, 26489, 32292, 36846, 45696, 28753, 28674, 36432, 36223, 45090, 30850, 21600, 26447, 15384, 27707, 1744, 2645, 18789, 24723, 12315, 8841, 31009, 40976, 1748, 10161, 37126, 20385, 17731, 16382, 31956, 44332, 21489, 43673, 18666, 36277, 39699, 27256, 27085, 9606, 16394, 13795, 36754, 40166, 42191, 33898, 12873, 5938, 11755, 35382, 12312, 5692, 44188, 48278, 36674, 25631, 26825, 25604, 39754, 33077, 27162, 11230, 21496, 11883, 10996, 8226, 8560, 31387, 15561, 40734, 1117, 15930, 41226, 29072, 21542, 28547, 39736, 40080, 46623, 37094, 11717, 40052, 828, 40312, 48577, 33858, 2448, 9242, 27972, 22643, 29825, 39586, 46965, 39775, 44548, 45052, 14847, 43265, 31403, 23429, 38569, 24011, 16373, 35504, 12709, 428, 7892, 18817, 44072, 24203, 43401, 18513, 10791, 4223, 47013, 33437, 29628, 19367, 38752, 14020, 27588, 1112, 41359, 23730, 20718, 45174, 33563, 26393, 14970, 3542, 25468, 6413, 21300, 49338, 26932, 16117, 15420, 791, 19680, 47699, 13255, 9229, 42047, 16809, 25129, 166, 40540, 26201, 33887, 21645, 16688, 16255, 43596, 32940, 22959, 7980, 27190, 48810, 27291, 7570, 5161, 14825, 3602, 22464, 26869, 30658, 7645, 4115, 18392, 29784, 23613, 7960, 10388, 34587, 1972, 38663, 26121, 6364, 12085, 36967, 32439, 41876, 41391, 5009, 7167, 8327, 45498, 35654, 48051, 41348, 12061, 37709, 21518, 31824, 17991, 30946, 12670, 12827, 40339, 29495, 43376, 42739, 4164, 39841, 33404, 29672, 24316, 49425, 36288, 26650, 37597, 17187, 47437, 17945, 21632, 31845, 13780, 40599, 28359, 35702, 23028, 48129, 15180, 7657, 15085, 45755, 18642, 30118, 49793, 32158, 33028, 25060, 18113, 34665, 7292, 12259, 49997, 42452, 14783, 8896, 49369, 22935, 20613, 49864, 40303, 36683, 42362, 10405, 7786, 4536, 43946, 24537, 44723, 37793, 47338, 19590, 41079, 8716, 4684, 20851, 11311, 42139, 18116, 17639, 43578, 22719, 47743, 19923, 15373, 40711, 21571, 41592, 3489, 37824, 877, 1332, 13711, 49403, 1137, 28391, 45173, 47427, 2961, 47767, 49908, 22150, 46335, 23877, 21847, 32064, 29972, 29094, 45848, 4256, 41409, 16884, 37197, 3652, 4992, 45860, 4708, 23868, 21290, 32176, 47296, 40015, 30175, 12011, 19034, 23861, 35183, 970, 2332, 3526, 33739, 7990, 10494, 16966, 7080, 2636, 20181, 2524, 45740, 43787, 31399, 31012, 5164, 45735, 14695, 37582, 22117, 22033, 44651, 34628, 38473, 27752, 31838, 29384, 33284, 31643, 40387, 41920, 30220, 3706, 16684, 47412, 40101, 34271, 19601, 10941, 21242, 14571, 23089, 26941, 27471, 16744, 32254, 23397, 31162, 37014, 48226, 14913, 21067, 35844, 11604, 30722, 43282, 21923, 43938, 12708, 29435, 14179, 5390, 39827, 28235, 3983, 44050, 17973, 47700, 20799, 28701, 41505, 28199, 9843, 32223, 2935, 24964, 26622, 25361, 39450, 19796, 35331, 21471, 13705, 40729, 7042, 11383, 31, 6083, 12104, 44547, 15209, 41698, 9893, 28215, 6150, 37607, 30360, 27196, 12262, 274, 15401, 49502, 17687, 21506, 49086, 20069, 1078, 30179, 31106, 24248, 48998, 36508, 9261, 16262, 900, 27617, 27307, 8145, 40222, 45943, 26610, 25839, 2215, 18681, 37314, 40810, 17544, 35423, 29590, 9902, 30091, 41089, 12955, 26136, 1390, 32084, 29114, 31291, 20402, 12562, 31176, 40722, 46131, 20765, 23633, 27523, 21212, 48654, 2845, 13910, 12863, 10149, 208, 47759, 22330, 22925, 46955, 7244, 40215, 8539, 30623, 46574, 47619, 10743, 419, 43679, 24086, 40898, 33782, 36557, 13869, 36109, 6546, 39320, 20519, 46401, 29116, 45033, 29938, 32133, 13690, 4520, 44155, 20559, 7512, 25112, 34863, 5772, 14099, 11430, 41571], "client_indices": [[3890, 1987, 3835, 3924, 2542, 869, 883, 480, 4077, 4216, 3886, 1195, 2266, 1965, 3610, 678, 3385, 4066, 3768, 2870, 3561, 2723, 738, 617, 4178, 3494, 2376, 845, 2558, 4327, 3757, 4046, 4085, 4092, 3396, 1263, 2222, 919, 3190, 900, 3078, 3693, 1285, 3319, 2331, 1555, 2064, 2801, 1656, 534, 1066, 2096, 2931, 3958, 3508, 1697, 1993, 2940, 3657, 2135, 1680, 1297, 4174, 4412, 4314, 3638, 1579, 2441, 4171, 1883, 1994, 1886, 2272, 18, 3526, 2160, 3791, 3007, 2116, 817, 2503, 734, 1440, 2866, 2212, 3790, 84, 4350, 148, 530, 713, 1906, 331, 2548, 3316, 1245, 2873, 1647, 3734, 3322, 317, 359, 3714, 2655, 3216, 1864, 2915, 1904, 4013, 305, 500, 3332, 2297, 28, 3804, 386, 3099, 3109, 1339, 1326, 4406, 3182, 3315, 501, 2678, 4078, 2944, 566, 3037, 1611, 1277, 3686, 2312, 3607, 2674, 1274, 1041, 2880, 3467, 2139, 2624, 1148, 3678, 3345, 311, 255, 4135, 3364, 2320, 3629, 4379, 3337, 2198, 610, 171, 4, 326, 2623, 1903, 2564, 3185, 108, 391, 2130, 248, 1347, 1217, 1834, 2431, 1460, 2381, 238, 3238, 1064, 1153, 247, 3479, 641, 996, 1102, 2725, 3831, 1471, 825, 1511, 4064, 588, 3193, 1707, 576, 3478, 2072, 2363, 3782, 2433, 3503, 208, 1308, 2111, 1703, 3234, 2480, 3981, 4212, 1565, 395, 4491, 2346, 2156, 1577, 1705, 3898, 4184, 756, 525, 2223, 3349, 2401, 4318, 23, 992, 1790, 2168, 3023, 2275, 4084, 1848, 3031, 2228, 2315, 3282, 472, 7503, 7361, 6929, 6805, 7345, 8538, 7476, 5047, 7759, 5356, 6935, 8778, 5744, 6329, 8938, 6335, 7993, 8675, 6433, 8943, 6246, 8848, 6238, 7736, 4810, 7040, 8301, 7363, 7220, 6688, 6803, 5636, 8408, 5024, 6716, 6194, 8714, 7358, 8799, 5887, 6245, 4630, 5434, 6999, 6670, 6255, 8072, 5492, 6106, 5982, 4965, 8544, 4792, 5664, 7765, 7008, 6611, 8666, 7917, 7349, 7754, 5462, 5460, 5525, 5736, 5561, 4708, 7724, 5385, 4631, 6469, 7835, 6687, 8344, 5804, 6767, 8549, 6193, 4545, 5867, 4612, 6314, 7792, 5218, 7888, 7911, 7137, 7586, 6727, 5772, 5740, 6064, 7304, 8219, 8994, 6615, 7128, 6565, 6131, 7731, 8782, 7405, 8443, 4709, 5558, 5860, 5276, 7364, 8639, 6250, 5347, 5133, 7159, 8198, 7622, 7448, 8874, 7420, 7855, 5346, 4743, 5584, 7852, 7468, 4987, 4887, 5282, 8882, 6002, 8488, 8507, 7239, 6890, 4700, 8144, 6376, 5332, 5669, 5917, 5802, 4609, 6851, 4933, 5981, 5161, 5831, 8179, 6305, 5164, 4730, 5785, 8012, 8484, 4509, 7830, 6179, 8671, 8176, 8431, 4720, 8777, 6818, 8045, 8823, 7372, 7701, 8930, 6296, 6170, 5904, 8163, 7875, 6704, 7989, 6471, 6230, 5594, 7655, 6597, 7860, 7006, 7263, 7108, 7259, 8956, 8062, 8485, 7059, 8695, 7942, 5127, 8398, 4690, 7853, 6461, 8287, 7470, 8541, 4586, 7185, 7574, 6065, 4670, 6752, 5427, 4600, 8669, 7703, 4755, 6301, 7130, 7244, 8150, 5482, 6358, 7889, 7077, 4871, 6379, 5120, 8457, 7165, 7403, 6206, 5856, 7341, 4916, 4995, 4851, 6802, 4701, 7535, 5248, 6580, 5199, 5398, 4651, 8649, 4981, 7154, 7619, 8966, 8441, 4809, 8406, 6248, 8898, 6720, 4717, 8114, 5181, 6011, 5336, 8559, 5739, 8404, 4595, 6026, 5317, 7943, 6845, 5547, 7136, 5044, 8860, 4998, 7842, 7998, 8325, 7293, 6910, 8696, 5672, 7328, 5924, 5845, 5724, 4627, 8889, 5754, 4909, 6883, 8491, 8025, 6919, 6577, 7776, 7785, 5973, 7141, 4972, 7080, 8473, 7241, 5491, 5068, 4725, 5697, 8423, 8274, 4860, 5990, 8847, 7449, 8501, 5129, 8863, 7904, 8745, 8910, 8548, 6758, 8901, 4707, 6539, 8916, 8808, 4592, 5162, 7553, 8716, 7005, 5230, 6884, 5886, 6583, 7508, 4945, 4633, 7430, 8282, 6244, 5541, 6746, 6662, 5373, 4979, 6240, 6201, 6261, 7350, 7288, 5732, 5641, 7433, 5903, 7583, 7557, 8601, 5922, 5929, 6476, 8029, 6718, 8890, 7401, 6023, 6873, 6936, 7218, 5291, 6272, 6683, 6154, 4826, 6133, 7936, 7129, 8526, 7001, 5169, 4794, 4642, 8869, 7646, 4685, 6678, 7492, 6548, 6047, 7139, 5872, 5410, 5698, 8232, 4944, 7203, 7148, 7985, 4822, 5713, 5095, 7090, 6021, 8361, 7543, 8534, 8281, 6166, 5292, 7385, 7836, 7376, 6132, 6900, 5795, 4625, 6436, 5188, 7752, 6977, 7909, 5873, 7301, 5637, 7938, 6775, 6942, 5195, 5517, 5415, 7971, 5302, 7421, 7186, 5797, 7864, 5412, 8151, 5304, 6744, 6039, 4971, 6281, 8721, 6357, 7571, 5424, 7289, 5686, 7907, 4551, 8919, 7572, 5259, 7047, 6511, 7781, 8894, 5996, 8092, 8420, 7799, 6486, 6537, 8339, 8641, 6143, 6911, 7012, 5232, 8208, 8924, 6740, 4589, 7211, 4682, 5617, 7506, 6921, 8809, 7502, 5868, 8556, 5323, 4920, 5634, 7559, 6444, 6182, 4593, 8076, 7065, 6992, 5892, 7156, 8360, 7056, 5545, 8336, 5158, 6332, 8952, 5750, 6694, 6969, 7213, 8973, 5256, 8315, 8256, 7580, 8786, 5883, 5238, 5183, 8264, 5940, 4724, 6153, 6618, 8204, 6236, 7796, 6237, 5128, 7437, 6954, 8392, 5764, 6698, 5691, 6500, 5759, 6933, 4705, 7744, 7991, 6785, 6120, 5646, 4608, 6853, 7542, 5295, 8400, 6730, 6304, 4873, 7717, 6346, 8764, 6808, 4957, 5878, 7488, 7487, 5272, 6220, 8600, 8748, 7642, 5046, 7782, 6675, 5459, 7092, 5774, 5249, 8225, 5157, 5961, 8937, 6369, 5717, 7613, 8625, 6373, 8766, 8859, 7841, 5123, 4907, 6516, 8379, 5606, 4798, 7712, 5309, 5330, 7794, 4959, 8670, 6733, 6517, 6028, 6640, 5197, 6119, 5221, 6277, 7647, 8254, 7722, 6338, 7757, 8843, 6003, 8194, 6799, 6225, 6908, 8789, 5411, 6488, 6742, 7041, 6299, 5815, 5298, 8123, 5228, 7316, 5478, 8993, 7873, 6582, 4989, 8002, 6643, 5822, 6243, 8908, 8633, 6353, 8314, 4934, 6949, 8321, 6048, 5674, 4621, 5618, 5436, 7366, 5688, 7070, 4990, 5400, 7982, 6649, 8229, 6257, 6610, 6595, 6988, 8542, 6774, 8455, 5608, 8372, 5316, 8987, 5325, 7743, 7026, 6961, 7677, 6388, 4676, 7219, 8499, 8427, 6445, 8693, 8763, 5026, 6762, 7138, 5955, 5452, 5694, 6053, 7427, 7891, 5172, 8297, 8147, 5433, 6770, 7604, 6322, 8835, 5901, 6971, 7243, 7083, 8971, 8056, 6505, 4847, 8306, 8582, 5176, 6449, 7564, 6672, 4856, 5009, 7689, 8729, 8628, 7344, 8942, 8007, 8851, 7892, 5445, 4927, 5828, 8370, 8157, 5943, 5489, 7475, 6653, 5141, 6834, 5598, 7253, 8452, 5448, 7651, 4940, 7498, 7166, 7292, 7196, 8489, 5329, 8570, 8111, 4628, 4572, 5193, 6000, 8530, 4915, 6323, 6778, 5813, 5493, 8245, 6648, 5109, 8939, 7793, 4770, 8269, 5844, 7116, 6607, 7426, 8464, 7484, 5053, 5184, 5344, 4555, 8883, 4894, 5234, 7573, 8388, 5376, 8453, 5113, 7939, 7682, 7053, 6833, 5680, 7879, 7325, 8308, 8053, 5581, 5682, 7550, 7339, 6022, 4775, 7780, 7659, 5151, 6051, 4870, 8008, 5175, 8415, 6571, 6085, 5501, 4559, 5479, 6189, 7558, 5871, 4823, 8160, 6111, 6351, 4721, 4796, 5913, 5250, 7862, 7951, 4875, 8697, 4779, 6723, 8518, 8113, 8979, 4963, 7726, 5826, 5481, 5187, 5480, 5557, 8402, 7019, 6801, 8665, 7756, 8218, 7455, 4842, 6075, 8821, 6524, 6646, 7371, 5597, 5443, 7833, 6701, 8086, 7097, 8817, 8319, 8974, 6202, 8831, 4955, 7664, 8349, 8596, 7327, 7674, 4729, 7038, 8913, 7440, 8862, 4795, 7787, 8844, 8795, 7828, 8520, 5843, 5318, 6848, 8622, 7068, 8963, 8802, 8630, 6953, 5910, 6290, 4844, 7111, 6463, 6882, 6738, 6616, 5504, 7216, 7661, 5231, 8444, 7367, 4993, 7250, 8555, 7256, 4565, 4553, 6450, 5849, 4994, 8328, 7628, 5991, 8390, 8768, 8290, 7858, 5110, 6270, 5124, 6467, 4827, 6986, 6576, 5767, 8458, 5569, 5136, 5628, 7032, 5877, 6821, 6984, 8337, 7963, 7074, 6572, 6067, 7528, 7315, 8751, 6056, 6674, 6627, 5988, 6702, 4791, 7181, 8529, 4829, 8595, 6156, 4967, 5920, 6861, 5011, 5616, 8220, 7422, 8052, 8864, 8186, 7525, 8164, 6096, 7578, 6164, 7197, 6013, 6634, 4629, 5900, 6368, 8165, 4681, 6737, 8621, 5119, 8261, 4956, 8223, 6721, 8356, 5261, 8430, 6520, 5059, 8405, 5271, 8620, 5368, 6655, 4657, 4597, 8172, 6885, 6289, 6222, 8893, 8121, 8064, 8801, 8396, 5163, 6501, 6260, 8972, 8816, 4863, 4698, 6647, 6693, 7656, 5790, 6642, 6729, 8270, 8964, 8822, 5290, 6421, 5342, 8277, 8110, 8980, 4896, 5907, 6703, 5092, 6417, 8033, 5719, 5035, 4566, 5029, 6210, 6303, 8594, 6100, 7948, 7464, 8991, 7225, 5738, 4678, 6736, 5827, 5894, 8876, 7147, 8574, 8815, 5675, 8412, 5567, 5066, 5762, 5602, 4799, 6169, 5150, 7876, 5838, 5921, 5174, 8812, 7931, 5689, 8554, 8561, 6626, 7631, 5126, 7378, 7800, 8262, 4997, 6160, 8877, 8720, 7513, 4659, 7730, 5793, 8101, 5196, 5214, 6863, 7533, 7601, 8969, 7863, 8212, 6734, 6677, 6334, 6792, 8506, 5882, 8990, 8303, 6903, 7848, 8102, 4970, 8020, 7135, 6819, 8749, 7150, 8115, 7268, 5600, 7058, 7962, 8535, 8305, 6530, 8946, 7530, 6124, 7302, 8915, 8635, 6927, 6968, 4884, 4868, 8197, 6416, 6854, 5684, 5247, 5506, 5102, 8805, 6745, 6790, 7988, 5488, 6598, 5654, 7002, 8162, 7953, 7406, 5507, 5564, 5115, 5152, 5286, 7944, 6917, 7750, 6262, 6399, 7291, 5028, 6755, 4703, 7815, 6661, 5522, 8547, 8687, 6632, 8482, 5709, 6667, 7064, 6564, 5519, 5423, 4666, 8818, 7295, 4948, 7897, 4862, 5927, 4913, 5206, 6074, 8206, 5033, 7902, 8760, 5467, 7230, 5967, 5377, 6512, 7164, 7602, 7237, 6782, 8870, 7872, 4637, 8333, 5609, 6400, 7729, 7172, 6523, 6868, 8155, 7802, 8677, 5378, 7469, 8724, 6663, 6435, 7079, 4878, 7215, 4879, 7351, 5953, 5577, 4886, 5355, 8159, 5315, 5075, 5801, 8183, 5928, 7445, 6372, 4780, 5987, 8105, 4910, 7456, 5742, 5752, 8469, 8611, 8644, 6092, 5530, 4785, 6049, 6050, 6934, 4811, 8081, 6224, 4632, 7179, 5846, 6965, 8668, 5022, 7036, 7763, 8462, 6345, 8043, 5099, 7569, 8324, 5444, 6339, 7928, 7382, 5799, 5980, 7085, 7826, 7423, 4747, 8192, 8784, 7337, 6987, 7493, 8564, 8258, 8044, 6750, 6173, 6394, 7356, 6030, 4803, 4523, 5359, 5570, 8906, 5348, 7751, 8246, 8907, 8449, 5909, 8340, 7320, 5548, 5458, 6508, 6007, 6198, 5704, 4680, 5264, 7146, 7314, 4820, 6287, 8911, 5375, 6559, 4854, 8459, 5538, 4605, 8493, 4807, 7447, 4544, 6205, 4587, 8722, 5816, 8280, 7561, 6103, 6976, 4857, 6138, 7666, 8363, 6904, 5748, 7072, 4858, 6429, 5905, 7169, 7847, 5773, 7306, 7370, 4741, 5147, 8995, 4614, 5251, 5665, 6978, 5056, 8700, 4976, 5045, 7716, 7652, 5552, 5671, 7725, 7639, 8239, 7101, 8054, 5494, 8142, 5285, 6483, 8135, 7565, 7117, 8407, 6493, 5714, 4918, 7393, 6147, 6114, 8631, 5734, 8753, 4838, 7518, 8657, 8703, 6823, 8873, 4899, 7343, 4814, 6395, 8373, 8879, 6906, 4904, 8796, 4506, 7908, 7913, 7473, 8738, 5629, 8587, 6602, 5613, 6629, 6140, 7499, 7958, 8731, 7161, 5055, 7620, 4984, 8502, 5370, 7439, 4961, 12781, 12593, 9778, 9734, 15568, 13646, 17792, 16213, 15310, 17772, 17954, 15881, 16434, 14745, 16416, 16145, 16703, 15028, 15256, 14941, 14487, 16376, 14817, 17826, 13732, 16490, 17029, 17312, 16150, 17457, 13981, 14991, 13700, 16727, 15995, 16487, 17112, 14925, 17525, 13574, 16404, 16466, 13780, 15066, 15391, 16360, 17180, 15468, 14947, 13656, 14933, 17574, 16461, 13922, 13678, 13847, 13825, 15454, 17784, 17396, 15165, 16688, 13618, 16321, 16163, 16197, 15478, 15850, 15129, 16243, 13621, 13553, 15860, 17326, 16873, 16149, 17380, 15395, 17005, 16651, 15947, 14305, 13854, 17379, 16664, 14055, 16348, 16787, 13767, 17018, 15274, 13914, 14761, 17973, 16837, 14134, 14039, 14172, 14904, 13753, 14820, 17421, 16917, 17342, 14668, 14024, 15128, 16964, 17453, 16252, 17357, 16384, 13742, 15552, 15285, 17045, 14054, 15885, 13571, 13595, 17335, 17139, 17170, 13773, 15826, 17138, 15022, 14988, 15392, 15594, 15966, 16476, 17550, 15553, 14314, 16996, 15286, 15875, 15355, 13610, 16749, 16781, 21556, 20824, 21347, 20685, 31240, 29404, 29333, 30564, 28386, 30985, 29137, 30591, 30107, 27760, 30972, 30480, 27154, 30538, 30550, 28877, 28020, 27375, 31409, 27329, 29830, 29834, 30876, 30013, 28799, 31357, 30657, 28243, 27796, 31192, 30060, 29095, 29220, 31123, 31206, 30340, 29852, 28676, 27517, 27015, 28502, 27532, 29884, 31432, 27007, 27487, 30998, 28772, 31149, 28381, 28725, 29631, 28105, 30100, 29768, 28418, 27698, 28989, 29122, 27133, 27002, 30437, 27107, 27317, 29079, 27347, 28067, 27681, 27904, 28683, 30085, 31440, 30216, 29730, 27287, 30039, 28324, 29294, 27983, 29030, 27989, 27940, 27857, 30829, 29100, 27545, 31487, 28662, 27807, 29089, 29024, 29798, 30268, 30988, 30624, 30213, 28234, 31133, 27990, 31334, 28278, 31062, 30679, 27738, 31243, 27982, 31486, 27675, 28659, 29784, 29691, 28901, 30732, 28383, 30502, 29671, 29653, 31358, 30583, 30478, 27679, 28679, 29285, 27267, 29876, 31361, 30588, 30944, 28080, 28405, 27309, 27575, 28584, 27604, 30959, 27250, 30120, 28366, 28982, 30373, 28450, 31088, 28044, 27472, 30069, 28604, 27961, 31364, 28607, 30681, 29955, 29668, 30350, 27569, 27614, 29460, 30038, 27211, 27988, 31475, 27799, 30318, 30398, 30270, 31366, 30544, 30913, 29468, 30893, 29165, 28086, 27964, 27409, 29825, 29039, 29344, 29248, 31014, 28542, 27422, 29045, 30234, 29979, 28719, 29586, 31328, 29597, 30901, 28726, 29088, 31175, 28835, 29500, 30511, 29895, 27664, 28885, 31078, 30197, 27049, 30202, 27513, 30780, 29066, 31410, 28026, 30337, 30290, 29813, 28962, 28624, 29820, 29322, 29555, 28666, 28932, 31352, 28727, 30240, 29894, 28299, 29112, 29891, 29714, 28959, 29161, 28076, 31236, 28536, 27504, 30364, 29887, 27452, 29964, 30516, 29551, 28884, 27198, 28717, 29038, 30215, 27315, 30319, 29517, 31420, 27762, 30035, 30011, 27867, 30654, 31433, 28362, 29981, 29488, 29655, 27578, 30675, 27423, 27678, 28677, 29210, 27028, 28256, 29539, 29617, 28203, 29498, 28426, 28740, 31250, 27247, 28757, 27897, 30261, 28806, 30388, 28029, 29854, 29475, 30301, 29439, 30558, 30135, 30169, 27392, 31462, 30418, 29360, 29208, 30508, 28122, 28823, 28694, 30725, 29278, 27327, 31170, 31024, 30127, 30671, 28849, 30056, 30368, 31103, 28504, 29869, 28558, 29145, 29804, 30925, 27706, 28073, 29127, 31262, 30144, 31029, 29104, 27402, 31013, 29314, 29378, 29857, 29486, 30125, 28593, 30354, 28048, 29238, 27300, 29679, 27905, 27191, 28688, 27098, 31307, 31378, 27151, 28417, 28963, 28364, 29450, 29724, 30427, 27754, 29358, 28898, 30997, 30453, 27084, 28705, 29795, 27621, 28897, 29247, 28370, 27577, 29010, 28398, 27673, 30818, 28335, 31427, 29526, 27123, 30798, 28061, 28567, 29519, 29008, 27851, 30024, 27194, 30850, 30581, 29719, 28091, 30565, 27667, 30129, 29448, 27554, 27115, 30719, 28141, 29164, 27113, 27653, 31251, 30021, 28319, 28570, 31345, 30932, 30095, 29388, 29091, 27259, 30542, 30017, 28859, 28761, 28646, 29744, 30958, 29064, 28400, 30708, 28465, 30297, 29841, 29381, 30372, 31453, 30163, 30380, 27765, 27680, 29844, 27331, 27083, 31183, 31380, 28089, 27283, 29848, 28410, 28816, 27845, 27385, 28204, 27382, 29836, 30605, 30960, 30040, 29827, 29082, 27655, 29207, 29176, 28087, 29185, 30006, 31157, 28965, 29179, 28088, 30158, 30457, 31075, 30754, 28045, 28197, 27728, 31245, 31266, 29945, 28606, 28317, 29924, 30259, 27045, 28623, 28148, 27704, 29401, 27257, 28801, 27429, 27251, 27643, 30175, 29000, 27288, 27029, 27057, 31417, 28345, 27552, 27168, 28491, 30598, 29909, 29396, 28912, 28710, 30114, 30281, 31151, 30253, 29199, 29952, 27586, 28298, 27453, 29442, 28102, 28039, 27566, 28294, 27044, 28841, 30196, 30953, 29298, 27175, 31074, 29786, 30179, 30723, 29023, 29290, 28296, 27336, 30782, 30974, 29545, 28507, 28545, 31083, 29596, 30738, 27248, 28755, 28808, 27258, 27457, 30906, 27466, 29036, 28018, 31090, 27858, 30071, 28745, 30273, 30572, 29354, 27270, 31325, 27462, 29776, 27745, 28224, 29946, 29927, 31118, 31146, 28798, 28253, 28070, 27651, 31314, 27148, 28991, 28201, 28682, 27192, 29245, 27068, 29241, 27063, 30366, 30456, 30252, 28129, 31399, 29558, 31200, 27627, 30498, 27195, 28112, 29263, 30110, 28194, 30145, 28598, 30874, 28874, 31393, 27412, 30463, 31095, 31097, 31286, 30241, 28571, 28084, 28162, 27000, 29524, 27305, 27220, 28149, 28834, 30885, 28922, 27215, 30808, 27296, 30089, 27403, 28034, 28182, 30699, 27024, 28488, 30236, 27665, 28591, 30861, 29142, 28422, 29321, 28678, 30554, 30266, 29144, 30444, 27446, 27279, 30342, 27930, 28306, 28323, 29633, 29341, 27245, 29092, 31234, 31284, 29916, 27277, 30693, 30510, 29123, 30548, 29334, 29135, 28396, 30857, 30643, 28238, 29394, 28115, 30644, 29053, 28469, 31043, 27761, 31174, 29667, 30684, 29690, 27282, 28057, 30941, 28526, 27227, 28716, 27424, 27634, 28524, 30304, 27339, 31154, 30098, 29410, 30091, 28293, 30660, 31290, 27239, 31263, 27600, 29800, 29593, 29872, 30900, 27739, 28342, 30877, 31341, 31153, 27042, 28099, 30705, 31003, 30408, 30512, 28793, 29994, 31390, 30748, 27233, 27478, 27047, 28065, 28988, 27946, 27332, 30968, 30566, 31377, 28828, 29471, 28762, 29677, 27602, 29956, 29265, 30726, 28353, 28684, 30102, 30666, 28954, 27479, 29943, 30185, 29931, 30625, 29527, 28667, 29881, 28586, 27785, 30315, 30751, 27101, 29853, 27546, 31063, 27780, 29570, 27035, 29664, 29239, 30707, 27784, 28357, 28789, 31277, 28644, 29117, 28767, 31374, 27954, 29021, 27243, 28603, 30887, 29814, 29490, 29071, 29896, 30139, 27911, 29688, 29997, 28561, 30246, 27266, 30257, 28451, 30229, 30665, 27938, 27750, 28549, 30154, 27869, 31221, 28159, 29815, 28458, 29324, 29947, 29864, 30231, 27207, 30470, 30965, 28030, 28271, 31215, 27470, 30938, 27087, 30664, 30973, 27551, 27090, 29702, 29116, 28166, 30451, 29073, 30672, 30739, 28861, 31414, 31030, 29546, 28252, 27086, 29352, 31300, 29750, 30967, 28275, 30294, 28535, 29510, 30557, 31056, 30571, 27830, 31425, 29512, 28316, 30194, 27548, 30439, 28075, 27864, 29192, 27880, 29131, 30209, 27189, 28588, 30025, 29661, 31181, 27390, 31398, 27316, 29211, 30775, 29683, 27562, 30349, 28916, 27082, 29645, 28346, 30267, 30814, 28432, 28925, 30618, 29103, 28221, 30170, 28485, 27544, 29543, 31404, 27449, 27085, 28452, 27373, 27351, 27438, 27286, 29705, 27697, 29553, 29818, 27033, 28155, 29436, 31373, 29886, 30633, 27158, 30074, 28862, 27628, 27210, 29418, 27397, 30288, 30730, 27379, 28173, 29703, 29638, 27902, 29588, 27483, 28998, 28121, 29389, 28738, 28031, 27873, 29063, 27617, 28096, 29969, 31302, 29246, 31130, 27153, 28836, 27882, 27950, 29782, 28391, 29961, 27103, 27292, 29759, 28167, 27097, 29416, 27187, 29874, 29929, 29628, 28127, 31342, 30637, 27839, 30882, 31059, 30166, 28077, 30055, 27775, 28114, 28540, 29413, 29828, 28250, 28406, 29762, 28376, 30460, 29230, 27200, 29921, 29368, 29158, 29441, 27112, 27439, 30924, 30384, 27658, 31159, 27632, 27948, 27134, 28440, 30529, 27358, 29855, 28227, 28009, 30345, 29163, 28674, 28210, 29594, 28905, 29425, 27746, 30358, 29991, 29930, 27091, 30891, 30777, 29337, 31156, 29300, 29769, 28953, 28895, 29957, 30878, 30446, 31298, 28590, 31182, 30970, 27535, 30639, 31068, 28815, 29609, 29530, 28191, 27868, 28774, 28273, 29205, 27343, 28661, 28704, 30002, 31033, 27333, 29444, 28722, 30962, 30302, 31382, 28078, 29115, 28361, 29276, 27877, 28181, 31343, 28428, 28942, 28260, 30651, 30750, 29443, 28005, 28178, 27204, 30359, 29274, 31173, 30020, 30134, 30308, 30519, 28931, 27920, 27846, 29408, 27038, 28780, 29445, 31229, 27225, 29735, 27414, 27829, 27106, 29206, 29470, 29420, 27960, 30628, 29729, 27542, 27732, 30096, 27176, 27776, 30167, 28625, 27009, 31018, 28592, 27221, 31067, 31105, 31138, 29675, 27363, 28266, 31412, 29819, 31456, 30217, 29856, 28318, 28483, 28776, 27436, 31329, 31344, 29421, 28490, 27771, 29222, 28910, 30869, 29717, 30068, 29209, 28384, 29904, 31047, 27999, 28394, 30667, 30355, 28254, 31330, 28285, 29580, 29839, 28035, 29548, 30709, 29316, 31028, 30585, 27496, 30128, 29186, 28967, 27701, 27759, 29076, 31080, 27484, 29571, 29640, 28161, 30486, 28609, 29620, 28771, 29534, 30578, 29989, 28445, 27570, 27528, 27509, 29868, 28132, 30405, 30753, 29157, 27966, 30797, 31402, 29329, 29364, 29356, 27844, 29569, 27921, 29200, 30084, 28042, 31042, 30062, 28742, 30946, 31363, 27977, 30065, 27968, 31499, 30863, 30966, 30393, 30614, 30889, 30568, 28734, 30424, 29477, 29629, 30447, 28848, 27136, 30722, 30793, 31421, 30221, 29532, 27348, 29716, 27395, 29281, 27420, 29992, 31086, 28028, 30787, 27260, 30327, 30271, 27451, 28879, 28763, 28944, 29083, 29244, 28215, 30007, 27884, 29577, 29130, 28302, 27713, 28081, 31001, 29237, 27883, 27520, 29678, 30272, 27037, 27823, 28741, 30842, 30604, 28664, 28547, 27555, 31452, 28124, 30151, 29327, 29124, 30177, 30956, 31163, 31241, 29621, 30769, 28756, 31268, 28385, 28612, 29171, 30627, 31037, 27164, 27834, 27641, 29215, 27735, 30458, 27629, 28634, 28359, 27729, 28671, 30531, 29320, 27889, 29105, 29987, 30992, 29386, 28375, 30884, 29859, 31480, 30918, 27124, 27788, 28433, 29139, 30999, 28900, 28691, 28712, 29832, 28236, 28110, 30533, 29514, 31435, 28760, 31338, 28654, 27998, 28291, 30411, 29610, 30903, 31222, 27900, 31267, 28475, 29579, 27937, 29195, 28556, 27933, 28297, 28101, 31360, 30256, 28423, 29659, 28687, 27809, 28532, 31482, 29568, 30274, 28047, 30329, 31072, 30488, 27445, 30804, 27703, 28811, 30362, 27293, 28447, 30180, 30801, 28103, 27182, 29503, 31112, 31448, 27150, 30275, 27878, 28937, 30321, 27495, 31416, 31168, 28355, 30479, 27431, 29175, 30328, 27411, 29432, 27764, 30015, 30800, 29431, 29756, 28239, 29289, 28064, 28602, 27927, 27514, 28413, 30245, 30596, 31096, 28272, 29736, 28143, 30736, 29722, 30282, 30534, 28046, 28072, 28955, 31134, 31470, 30774, 28713, 31439, 31335, 27529, 27981, 27795, 29775, 27782, 29523, 29540, 27613, 28100, 28351, 30600, 29240, 29878, 27458, 30933, 31085, 29754, 30851, 30410, 30131, 29489, 30469, 27623, 28882, 28503, 29882, 31040, 27228, 29866, 30816, 29261, 30233, 29710, 27129, 30467, 28974, 29743, 28068, 28701, 30195, 29258, 27826, 28839, 27522, 27117, 28660, 28500, 27156, 29908, 29213, 27843, 28563, 28610, 27993, 30353, 28587, 28133, 29564, 31169, 27463, 27219, 30563, 28424, 28389, 27547, 30630, 27672, 30204, 27896, 29077, 28596, 27837, 27444, 29932, 30115, 27803, 29764, 28943, 29816, 29236, 27997, 30492, 27387, 28467, 29622, 31050, 28853, 29501, 27031, 29996, 27460, 28698, 28519, 29254, 27810, 28645, 30047, 28171, 27870, 28379, 29624, 30886, 29778, 27781, 31273, 30409, 31419, 30859, 27065, 29777, 27674, 30103, 28826, 28622, 29535, 29260, 30619, 28550, 31492, 30990, 29187, 27510, 31228, 30310, 27976, 28750, 28871, 31125, 31216, 30951, 27039, 30280, 29791, 27511, 30171, 30942, 29627, 28737, 30779, 28968, 30514, 31340, 31297, 30574, 27815, 31303, 28941, 30090, 31186, 27437, 28186, 29459, 29745, 30425, 28369, 27304, 30954, 31451, 30499, 30670, 29573, 29047, 31278, 28994, 30374, 29154, 27579, 27588, 31311, 29355, 31010, 31141, 29616, 30136, 30386, 29949, 29485, 30894, 27825, 27618, 27822, 29554, 30440, 28226, 28509, 27859, 31388, 27108, 29193, 27753, 29787, 30230, 28198, 30505, 27909, 31413, 29473, 29002, 30975, 27079, 29986, 29096, 30296, 30595, 31394, 28781, 30094, 27537, 29888, 30715, 28329, 27725, 29985, 27469, 30821, 29217, 27340, 29998, 30312, 27046, 27342, 29362, 28470, 29369, 27185, 29739, 27852, 31408, 29295, 27885, 29630, 30866, 28936, 27426, 30929, 27838, 29847, 31442, 27819, 31065, 30466, 28419, 30132, 27741, 31293, 28630, 30790, 31052, 27419, 28138, 30914, 29060, 28673, 30477, 28522, 28919, 27471, 29216, 31438, 28735, 30414, 27898, 27640, 27216, 29013, 30390, 31016, 28527, 27018, 27994, 27550, 29829, 29012, 29651, 30049, 27064, 30284, 27705, 28768, 30503, 29505, 31119, 30680, 27742, 29547, 28788, 27073, 28779, 29140, 30428, 28282, 28686, 29257, 29433, 29658, 30189, 27659, 28985, 27820, 27178, 28207, 28094, 31036, 29752, 27174, 28177, 29426, 28951, 30168, 28515, 31426, 30010, 27019, 27801, 27766, 30981, 27892, 30005, 31464, 27593, 28123, 29134, 30803, 29173, 31235, 30560, 30937, 28615, 31022, 30198, 27313, 30822, 27587, 27866, 29319, 29647, 29483, 28496, 28116, 27386, 29900, 31232, 28744, 27217, 28650, 30569, 29350, 31387, 30846, 30740, 29763, 27254, 30137, 30501, 30526, 31247, 29993, 28163, 29402, 27352, 30685, 29056, 29052, 27242, 27294, 27302, 28628, 31285, 28601, 30848, 30546, 29919, 30601, 30916, 32602, 33173, 34131, 34183, 33613, 35321, 35309, 33626, 31836, 33234, 32519, 32367, 36829, 36632, 37829, 38872, 39376, 36148, 36496, 36520, 37653, 37993, 40400, 38713, 37630, 38892, 37936, 40299, 39026, 37579, 39730, 39395, 39268, 36297, 38740, 36709, 38788, 39919, 36295, 39527, 38854, 36463, 36137, 37504, 39879, 40083, 36567, 38304, 40172, 40449, 37990, 37946, 38691, 39307, 37448, 36174, 39102, 38526, 36713, 36952, 38396, 39731, 38431, 36040, 37042, 38299, 38772, 40277, 38761, 37259, 38611, 38379, 37702, 38316, 36680, 36479, 39763, 39305, 39053, 38376, 39591, 40068, 38095, 39249, 40252, 40287, 39520, 36182, 38481, 37025, 38111, 39556, 39554, 39868, 37658, 38635, 37964, 37482, 39235, 37968, 37457, 38808, 37831, 36731, 36959, 39894, 40245, 38474, 36374, 37422, 39063, 36694, 39839, 36699, 38155, 39875, 40488, 39076, 40267, 37842, 36638, 39744, 37292, 36570, 36588, 40115, 39717, 36121, 36928, 39367, 39755, 39336, 36884, 38438, 39786, 39242, 38238, 36221, 39841, 37020, 37863, 39358, 38809, 38566, 37836, 36734, 38486, 38368, 39429, 36671, 38674, 37367, 37651, 36324, 36480, 36603, 38516, 37933, 38820, 36360, 38465, 36703, 36188, 40056, 36356, 37265, 39115, 36405, 39054, 40187, 40155, 37370, 36030, 38132, 36495, 38995, 36834, 39098, 39470, 37241, 40403, 36687, 38381, 37947, 38270, 39258, 36544, 38602, 36691, 40075, 38681, 38042, 38234, 39672, 39489, 36792, 39511, 36132, 38323, 38853, 36261, 39202, 36321, 39162, 36164, 37711, 37864, 40156, 39602, 38483, 39504, 39004, 40141, 36332, 37110, 40177, 36891, 37199, 39539, 37048, 38914, 36209, 37953, 40035, 38458, 39913, 36430, 40064, 38265, 39604, 36640, 39158, 38097, 39019, 38437, 38215, 36126, 37454, 39958, 38551, 37044, 36611, 37570, 39296, 38104, 39846, 39995, 39519, 38449, 36542, 38669, 36514, 39434, 38148, 38874, 39259, 39233, 36757, 38816, 37341, 39151, 40431, 37138, 40087, 36011, 40256, 37613, 36948, 38181, 36129, 37286, 39648, 36682, 36594, 36787, 37793, 39452, 39762, 37157, 38463, 38466, 40242, 38584, 36984, 39000, 38779, 39580, 36524, 36727, 39711, 36071, 38105, 38108, 37697, 40054, 37664, 39803, 36956, 40437, 36236, 36317, 38109, 36979, 37543, 36220, 39484, 39339, 39230, 39657, 40145, 38003, 36177, 36239, 36742, 38841, 39709, 40489, 37839, 38562, 38008, 40423, 36975, 39966, 37132, 38701, 37769, 36871, 39667, 40028, 37017, 37771, 36765, 36033, 39670, 39443, 36120, 37383, 36273, 38628, 36817, 36536, 40039, 39641, 38801, 39659, 37746, 36875, 36954, 39918, 38765, 39264, 39464, 38228, 40343, 39845, 38753, 40184, 37394, 38359, 37921, 38393, 39122, 40048, 36759, 40162, 37882, 39309, 37380, 38025, 38348, 36951, 39215, 38587, 38807, 37770, 39505, 36025, 37165, 39292, 39036, 39015, 39234, 36118, 38865, 39403, 39911, 40158, 38657, 38958, 40263, 37125, 39251, 36964, 40326, 39665, 40149, 37229, 39990, 36280, 37371, 38027, 36533, 38637, 39898, 38768, 37353, 39507, 36925, 37427, 37487, 37646, 36546, 37218, 39179, 40424, 39475, 39462, 40392, 39797, 38349, 38061, 40384, 39903, 39180, 37177, 39082, 38671, 37521, 38597, 38223, 39526, 39347, 36205, 39203, 36927, 39658, 37913, 37318, 36683, 37233, 39908, 37391, 38767, 38439, 40386, 39349, 36355, 37216, 38732, 37773, 38947, 40190, 36960, 37447, 39729, 36571, 37208, 37168, 37954, 39741, 36057, 38340, 38404, 39066, 39037, 39571, 38491, 38770, 38063, 37232, 38919, 36354, 38595, 36678, 39121, 39218, 39147, 38118, 39003, 39142, 38787, 36160, 36676, 40474, 40226, 40486, 36569, 37381, 37610, 38400, 39853, 36551, 37231, 37958, 40302, 36929, 36439, 37503, 36580, 37252, 39932, 37507, 37627, 37814, 36447, 39781, 36883, 38259, 40380, 36019, 36250, 36855, 39788, 36394, 38967, 37093, 36697, 39192, 39352, 38395, 39973, 36259, 39154, 36613, 38700, 36281, 37039, 36152, 40041, 38606, 38620, 40224, 36639, 39413, 39621, 39546, 36643, 40344, 36714, 40152, 37754, 38090, 40406, 37709, 38006, 39006, 37736, 38344, 38569, 38221, 39837, 37617, 39149, 38350, 40274, 37378, 39044, 37268, 39514, 36363, 37764, 37962, 37723, 36157, 36380, 37714, 39653, 40442, 38435, 36251, 39550, 36474, 39447, 36854, 36550, 39223, 36896, 38581, 39697, 40094, 38960, 36169, 36268, 36684, 36150, 36415, 37838, 37595, 40404, 36616, 38225, 37614, 40452, 37938, 39366, 40033, 39739, 37869, 36208, 38073, 39790, 40148, 40325, 38058, 39093, 36198, 37346, 38730, 38570, 36055, 36796, 37224, 39410, 38827, 37956, 38908, 39331, 39596, 37389, 37079, 38179, 37563, 37887, 36915, 39355, 38836, 36397, 37349, 36142, 37166, 37903, 38399, 38324, 38419, 37446, 37944, 39124, 40239, 38533, 39742, 37364, 39765, 36184, 37676, 36006, 39699, 39032, 37788, 38064, 37592, 37893, 36949, 38210, 39574, 36885, 40161, 39039, 37032, 39271, 38378, 39643, 37644, 40493, 39131, 36735, 39633, 38266, 38652, 38172, 40008, 40499, 37213, 39634, 37561, 36176, 40216, 38492, 36835, 39872, 38134, 39317, 36194, 37527, 37849, 39843, 37689, 40229, 40382, 36568, 36165, 36935, 40134, 39285, 38187, 37623, 36327, 37729, 37439, 40435, 38295, 38921, 36754, 36704, 37602, 40221, 36794, 39720, 37812, 36060, 38552, 37087, 38121, 37853, 38389, 40328, 38300, 37700, 36666, 39766, 38798, 39209, 36457, 38021, 39402, 40117, 36649, 36658, 40303, 38147, 38888, 39900, 36590, 37135, 39772, 39315, 38490, 40253, 39733, 39646, 36028, 40015, 37078, 38098, 38217, 37972, 40308, 36310, 36445, 39583, 38122, 38117, 38107, 36170, 37171, 39949, 37115, 39298, 38163, 38824, 39450, 36758, 37362, 36282, 37274, 39057, 36199, 36440, 36887, 39570, 39084, 37843, 38755, 38194, 36508, 40336, 36053, 38763, 36500, 40495, 38125, 40375, 39948, 38243, 39864, 38982, 40106, 38405, 39859, 36378, 40127, 40188, 39689, 36861, 38289, 38482, 37055, 39683, 38450, 40300, 38110, 37540, 36805, 37397, 37131, 36598, 39232, 37386, 36675, 38534, 38269, 40241, 40360, 38686, 36670, 36010, 37438, 36257, 37272, 39999, 37819, 38929, 38116, 36441, 39345, 36156, 37917, 39632, 40286, 37072, 36131, 38856, 39432, 37691, 36646, 40280, 39256, 36893, 40125, 38684, 37940, 39435, 38830, 36222, 39931, 39910, 37007, 37978, 36788, 39606, 37222, 39023, 39433, 36489, 37781, 38805, 36286, 37376, 40052, 38609, 37255, 36895, 38636, 38773, 38264, 39117, 38377, 40200, 38803, 37910, 37589, 38185, 40074, 37817, 38786, 38782, 36383, 39902, 38495, 36242, 37500, 37419, 38560, 39656, 38188, 39907, 40146, 39767, 40278, 36080, 38305, 38271, 38796, 39687, 39351, 37019, 37161, 37594, 36828, 39043, 39804, 37302, 37238, 39116, 36323, 36512, 40291, 37915, 39204, 38831, 39125, 38170, 38149, 38037, 37418, 36686, 36357, 39822, 39416, 37126, 36945, 38013, 37679, 39368, 36291, 36448, 39123, 37750, 40319, 40438, 40085, 37777, 37306, 38926, 37141, 36768, 39710, 40305, 39573, 38080, 37099, 37784, 36454, 40231, 36923, 38819, 39428, 39979, 40198, 36384, 37605, 37327, 36319, 37509, 39953, 36685, 39310, 38427, 39228, 37452, 39863, 38318, 36244, 39497, 36027, 36337, 38716, 36289, 37366, 40003, 37442, 40164, 39680, 40020, 37102, 39577, 38954, 39078, 38207, 40051, 36074, 38825, 36100, 39959, 36591, 40355, 36750, 40269, 40199, 40318, 39379, 37107, 36515, 39210, 36663, 36024, 39499, 40168, 39029, 39962, 37248, 37934, 38520, 37501, 38005, 38002, 39594, 38166, 38019, 38045, 38985, 39274, 36516, 37326, 37680, 38496, 37339, 37562, 39844, 39638, 38297, 39775, 37313, 36290, 38848, 37988, 36318, 37119, 37023, 39813, 36339, 38906, 37301, 37437, 37698, 36785, 37873, 38957, 36493, 37624, 39874, 39018, 38193, 38812, 36564, 38578, 36419, 36932, 38290, 39240, 36459, 39091, 37951, 39144, 40402, 40272, 39647, 37290, 36554, 39263, 38585, 38232, 36018, 39021, 37909, 36762, 39921, 36753, 37511, 38910, 38094, 38113, 39467, 37289, 40381, 37250, 37449, 38821, 39320, 38033, 38742, 39954, 37866, 40050, 38478, 39517, 36329, 36498, 39548, 38281, 36382, 37195, 37737, 37414, 36992, 40306, 38291, 36431, 38882, 39543, 38236, 38733, 36761, 38267, 39796, 36760, 36210, 37054, 39089, 38544, 36300, 36589, 40481, 37243, 40092, 40070, 36803, 39597, 37402, 38940, 37204, 38424, 38242, 38219, 39371, 36486, 39669, 37804, 38035, 38119, 39769, 37889, 39706, 39623, 38965, 37253, 37156, 38667, 38603, 37519, 36585, 37494, 37324, 38580, 36737, 39208, 37514, 39430, 38333, 39718, 40379, 36953, 37731, 39189, 39221, 39300, 36507, 36997, 37582, 40233, 40029, 36518, 39382, 38783, 36800, 39677, 36873, 39756, 37242, 39370, 38201, 37073, 38643, 39849, 38918, 36907, 38849, 39222, 38446, 40093, 40333, 40266, 37857, 39120, 37140, 39128, 38930, 38464, 37687, 37732, 39996, 39137, 37649, 39714, 40151, 36541, 39414, 37075, 39207, 37354, 37835, 40169, 36368, 39165, 36061, 40445, 40309, 39794, 39939, 38023, 38425, 39073, 39321, 36505, 40019, 37461, 39855, 37534, 39254, 36842, 37867, 38887, 39056, 40338, 37856, 37841, 39851, 40352, 37596, 36017, 39609, 36830, 38618, 38103, 39378, 38835, 37275, 39725, 38559, 39624, 37103, 36477, 39187, 39295, 36755, 36825, 38153, 36999, 37303, 39318, 36361, 37480, 39463, 36381, 38574, 39738, 39737, 40283, 39805, 40443, 40273, 36584, 39651, 39567, 37174, 38214, 37686, 39801, 40238, 38720, 36185, 36112, 36046, 40317, 36619, 38556, 38362, 36846, 37710, 38690, 37258, 40040, 38106, 39832, 38744, 40207, 36265, 40218, 37619, 37342, 37154, 38937, 37722, 36961, 37783, 37789, 39509, 39275, 36008, 37549, 37573, 39005, 38685, 36428, 37451, 37309, 40101, 36395, 36246, 38861, 36414, 36897, 37312, 37219, 37639, 38885, 37404, 39406, 37356, 36058, 37409, 36705, 38443, 40126, 39971, 36916, 36702, 40415, 39387, 36821, 39214, 39483, 38986, 37918, 40031, 38837, 38529, 36465, 38470, 36138, 37600, 36095, 36409, 39380, 38422, 38468, 36214, 37886, 36595, 38543, 36107, 37000, 38970, 36933, 37334, 36804, 36642, 37742, 36511, 39342, 39185, 40237, 39448, 38249, 37332, 38479, 38871, 39681, 38631, 38457, 38521, 36491, 39031, 37244, 39600, 36227, 36532, 36104, 36840, 37752, 38996, 36820, 39799, 36088, 37221, 38842, 36064, 37436, 39451, 38361, 39389, 36307, 40005, 39311, 38616, 39490, 40002, 38880, 39691, 40133, 36965, 37569, 38980, 39337, 36901, 36499, 38698, 38059, 36207, 37590, 37520, 40395, 38367, 38994, 36592, 37586, 38869, 39485, 38944, 38056, 37094, 38839, 39013, 40289, 37415, 36914, 37961, 36007, 38018, 39064, 36276, 39501, 38789, 39169, 36618, 36416, 36292, 37797, 39715, 38514, 39431, 37172, 39980, 40175, 38331, 39060, 38889, 39206, 38678, 36015, 36442, 36240, 39828, 37615, 40369, 38695, 39065, 37273, 37747, 39200, 37688, 36909, 39640, 37425, 39824, 36657, 36135, 38288, 38564, 39440, 36044, 40255, 38760, 36422, 37820, 39048, 38311, 38941, 36232, 37476, 39357, 38784, 36655, 39287, 37693, 37872, 37704, 36144, 38050, 40285, 36351, 38198, 40316, 37733, 38408, 37879, 37297, 38124, 39912, 38101, 36098, 37209, 36744, 36651, 37421, 38178, 40043, 39288, 37317, 39982, 39299, 37139, 36183, 40353, 40357, 40371, 36460, 39809, 38692, 37753, 39625, 36313, 37883, 40281, 39618, 37387, 38430, 36738, 37601, 36099, 38739, 40373, 38017, 39882, 37144, 38776, 39983, 40080, 36158, 39356, 37707, 38619, 39477, 36041, 40436, 40461, 38060, 40098, 39363, 38627, 40191, 39241, 36299, 38879, 37986, 37264, 39943, 39735, 36624, 37765, 37314, 36296, 36342, 36048, 38226, 38553, 37749, 36777, 39566, 36102, 37319, 39544, 38152, 39789, 36411, 40010, 40071, 40132, 40014, 38901, 39866, 38274, 39090, 37392, 37675, 37622, 37027, 37871, 36774, 40150, 36249, 37611, 37338, 40153, 36462, 36056, 38503, 39455, 39262, 36635, 39629, 37357, 38380, 38764, 39010, 36122, 39385, 37189, 36304, 36936, 38392, 39468, 37358, 40365, 38571, 37945, 39038, 37532, 36161, 38244, 37117, 36181, 39498, 37638, 39239, 37925, 39676, 38864, 39708, 38648, 37411, 37726, 37960, 36155, 38371, 36653, 38484, 36386, 37179, 40097, 39441, 38540, 39224, 39007, 39469, 36091, 39442, 38455, 40072, 36085, 37059, 37544, 37919, 40294, 36631, 37976, 38216, 36576, 36690, 38341, 39027, 39273, 39267, 38522, 36045, 38653, 39759, 39270, 36433, 38162, 36127, 38778, 39819, 37696, 36781, 36458, 39062, 37385, 38883, 39417, 40313, 36271, 38139, 37197, 39747, 40258, 40096, 38777, 40108, 39610, 38613, 38239, 36255, 36031, 39761, 37681, 38373, 36924, 37401, 37865, 39829, 39391, 37484, 39081, 39568, 39512, 36856, 36614, 38409, 38699, 38881, 39776, 39985, 38282, 39175, 37228, 39976, 40312, 36888, 40314, 38751, 39474, 38955, 40457, 36845, 36464, 37785, 38626, 40214, 38658, 39704, 36173, 38588, 36836, 36866, 39319, 36293, 37942, 37182, 37645, 38083, 39085, 40088, 37890, 40213, 37495, 36811, 38375, 37281, 39329, 39950, 38645, 39835, 38646, 38946, 37943, 37321, 38494, 37173, 38512, 36989, 37991, 39069, 36809, 36711, 39384, 36109, 40366, 36839, 39938, 38237, 38804, 40304, 39946, 37661, 39282, 36641, 37914, 37466, 38382, 39181, 38670, 36069, 38875, 36748, 39226, 40421, 37051, 39587, 37262, 40315, 36370, 38292, 36764, 38780, 38338, 40203, 38284, 40363, 37481, 40321, 36968, 37992, 37621, 38833, 37708, 39217, 36334, 37360, 37803, 37369, 37848, 36841, 39375, 38326, 37787, 36879, 38886, 37431, 36014, 39909, 38047, 39774, 39779, 38711, 39096, 40220, 37583, 36892, 36035, 38524, 36052, 39055, 36736, 37815, 38592, 38909, 36340, 36889, 37406, 36128, 37069, 40099, 38632, 37247, 38319, 36377, 39576, 40077, 38417, 37316, 39748, 38398, 38532, 38990, 36558, 37077, 40021, 37076, 39707, 37672, 39930, 38654, 37009, 36767, 36093, 38301, 36453, 38537, 40055, 39542, 36848, 38665, 37109, 37091, 39826, 37276, 36877, 37492, 36387, 40250, 37239, 37211, 36766, 38352, 39390, 39377, 39350, 36599, 36365, 40377, 40391, 38738, 38184, 37464, 38771, 36225, 39579, 38043, 38191, 37002, 40348, 39325, 36371, 39555, 40430, 39719, 38307, 38810, 37895, 36083, 37860, 36937, 40298, 38007, 37399, 36287, 37559, 38428, 38813, 39153, 39533, 37416, 39842, 37041, 39732, 36223, 39506, 38123, 38257, 38072, 38956, 38589, 38471, 37987, 38927, 38924, 40100, 38577, 38814, 36328, 37062, 37245, 38355, 38364, 37066, 39628, 36581, 39040, 36140, 36275, 38984, 40247, 36266, 37741, 38329, 36396, 38485, 38230, 40342, 38250, 38190, 40307, 36578, 37463, 38076, 36366, 39460, 38218, 38672, 38608, 36233, 36717, 36202, 37395, 38634, 38088, 38959, 37870, 40254, 39969, 39934, 40290, 39257, 38365, 37948, 38527, 36847, 40066, 37510, 36908, 36606, 39957, 36224, 36617, 38074, 36791, 37979, 39335, 36450, 37537, 39394, 38832, 36625, 37642, 38445, 37756, 38014, 37440, 40104, 38493, 36693, 36622, 37035, 40197, 38677, 38735, 36359, 39106, 37858, 37178, 37957, 36517, 38920, 39094, 38689, 39401, 36042, 36882, 39313, 40320, 36566, 36698, 38233, 36562, 38664, 37620, 37489, 40000, 38406, 36530, 36943, 39405, 36986, 40038, 39248, 40017, 37880, 37496, 37384, 39637, 36204, 39572, 37899, 37249, 39955, 37065, 36369, 39166, 38852, 39323, 36398, 37959, 38704, 40296, 36644, 36196, 37417, 37230, 37626, 36816, 36813, 37850, 39970, 36534, 37280, 40119, 40105, 36747, 37587, 38081, 39616, 38251, 38246, 37759, 38899, 37755, 38866, 40397, 39682, 39674, 39662, 39696, 37790, 39885, 37538, 38510, 38317, 38171, 39685, 37682, 39751, 36971, 38731, 36186, 38687, 38293, 40411, 36729, 38253, 36399, 37792, 39243, 37655, 38640, 36970, 38953, 38034, 38096, 40062, 36092, 39896, 39589, 40270, 36438, 38001, 40393, 38915, 37902, 37566, 37363, 37668, 37695, 37900, 39503, 39510, 38714, 40447, 38547, 37267, 38487, 38177, 37576, 36525, 36745, 38068, 36672, 40483, 39398, 37185, 39642, 38345, 37085, 36610, 38009, 37263, 39679, 38759, 36912, 39184, 39061, 37202, 39792, 36695, 40387, 37896, 37799, 38870, 36247, 36552, 37603, 38433, 40076, 39870, 36038, 38160, 37740, 40139, 36353, 39373, 36347, 40464, 40434, 36615, 38336, 36047, 38199, 40195, 37683, 36482, 37307, 37293, 40135, 38357, 40259, 38314, 40049, 39422, 37086, 40067, 39782, 37810, 38071, 37147, 38513, 36237, 36921, 39745, 36484, 38747, 37497, 37744, 40060, 36197, 40030, 38748, 37721, 40118, 37552, 39547, 36483, 38279, 39237, 37288, 37184, 39255, 39436, 39534, 39639, 36279, 38141, 39686, 38863, 39914, 38189, 36159, 39492, 36769, 39059, 37067, 38639, 36478, 39936, 37553, 36577, 37616, 36393, 39836, 37924, 39252, 38675, 39952, 36545, 36253, 37413, 38337, 38893, 38706, 39768, 38220, 37757, 36563, 37328, 38614, 39374, 40427, 36344, 37965, 36859, 38997, 37894, 36528, 36434, 37225, 40103, 36770, 39791, 37311, 40433, 38845, 36962, 36345, 37278, 37685, 39312, 39047, 38989, 38621, 40346, 39713, 36605, 39354, 39615, 40429, 37320, 39439, 39219, 37471, 38992, 39989, 37052, 39487, 39564, 39386, 38169, 38277, 36163, 39785, 38256, 36481, 40112, 39193, 38272, 37761, 36969, 38052, 37660, 40268, 36078, 39664, 37996, 38728, 37763, 38829, 36596, 36341, 36190, 36373, 36872, 39590, 38575, 38432, 38964, 36141, 40178, 36277, 39678, 38563, 38308, 37428, 37323, 40498, 39145, 36001, 36668, 39290, 37373, 40491, 36316, 36032, 36822, 38913, 39937, 40354, 39167, 37568, 37974, 38756, 38128, 36455, 38846, 39100, 37663, 40061, 36119, 37779, 39332, 38567, 39635, 39812, 38070, 38891, 37063, 38038, 38183, 39479, 37120, 36154, 39072, 37637, 36094, 37162, 38456, 38546, 38093, 37656, 36062, 36269, 37599, 37584, 36519, 39183, 40469, 40323, 39780, 39668, 38385, 37604, 37468, 37142, 36367, 39968, 39972, 36326, 36786, 36996, 38515, 37515, 38860, 37460, 36751, 36723, 40412, 36305, 39058, 39917, 40163, 38617, 36336, 39304, 38502, 40120, 36988, 36218, 38518, 38372, 39173, 38145, 37989, 40137, 37145, 40440, 38794, 37716, 37775, 37453, 39810, 36679, 38030, 36105, 36972, 39360, 40410, 38530, 38884, 38140, 36272, 39035, 38504, 37488, 38868, 36452, 39112, 38114, 36628, 37152, 37477, 37024, 36609, 36894, 38694, 39901, 39558, 39926, 40414, 36650, 37772, 40388, 37284, 40389, 38766, 40458, 37465, 38310, 37095, 38741, 36708, 37608, 36827, 39528, 37170, 39899, 38932, 36503, 38248, 36059, 37786, 38084, 36527, 37283, 40202, 39119, 37690, 38462, 39811, 40311, 38131, 39673, 39281, 39174, 39588, 38555, 39549, 38200, 40334, 36662, 40310, 37780, 38898, 37529, 37966, 37650, 37618, 38044, 38410, 36586, 39661, 37183, 37597, 36629, 38186, 39408, 36886, 40399, 36435, 37018, 38322, 39473, 39993, 40468, 36906, 38859, 36149, 37980, 38334, 38549, 36557, 36950, 37837, 40027, 38354, 40059, 36902, 39491, 36537, 40473, 37967, 37108, 40089, 38651, 37081, 37097, 37298, 39334, 37129, 37813, 36212, 39343, 39407, 37467, 37999, 39535, 39984, 38500, 39724, 40376, 38550, 37034, 37368, 38976, 37823, 36009, 38781, 39890, 37260, 39328, 37450, 36215, 37922, 36260, 36406, 36939, 36020, 38666, 37236, 39095, 36620, 40078, 39495, 36565, 40264, 39421, 39071, 38969, 38196, 40471, 38659, 36583, 39620, 39087, 38536, 37473, 36082, 38662, 37190, 40124, 37854, 38573, 36284, 36067, 39346, 37994, 38339, 39161, 38204, 39052, 37657, 38599, 37136, 36077, 39213, 39457, 37758, 37554, 36725, 40181, 38158, 36900, 38197, 37155, 40284, 38568, 37096, 36256, 39199, 40454, 37400, 36659, 38826, 36510, 40053, 38679, 38726, 40407, 38069, 37738, 38036, 37531, 37636, 37310, 36752, 39449, 36283, 37158, 37388, 38916, 40467, 37776, 38440, 37393, 38961, 38151, 36819, 36245, 37040, 39362, 37578, 40065, 37551, 40109, 37472, 38175, 39530, 38451, 39904, 36167, 38275, 40339, 37955, 39212, 40390, 38993, 38878, 38612, 38286, 38231, 36730, 36230, 38403, 39188, 40428, 39050, 38736, 38858, 36231, 36899, 36352, 38535, 36652, 36506, 39075, 36807, 36976, 37256, 37080, 40176, 37470, 40261, 37390, 40206, 37350, 39411, 40042, 37408, 37718, 36756, 38032, 39140, 39992, 38928, 38950, 38062, 40405, 37304, 38710, 40212, 39426, 36288, 37941, 39284, 39420, 38283, 36838, 36597, 40182, 40432, 36780, 37735, 40265, 39722, 38509, 36504, 37485, 37105, 37029, 38912, 36084, 38411, 40143, 38734, 36254, 40210, 40478, 37237, 38313, 39727, 40322, 38165, 37929, 36538, 39886, 37881, 37124, 36716, 37227, 38642, 37801, 38053, 36338, 36793, 37908, 36226, 39860, 37148, 38935, 37008, 37935, 36784, 38480, 39593, 36235, 39113, 40201, 38933, 37014, 40475, 38844, 37575, 37730, 37175, 39523, 37212, 38507, 39025, 39924, 39690, 39823, 39818, 39991, 36556, 36674, 37928, 36931, 37143, 38079, 39584, 38505, 36715, 40234, 39030, 38579, 39424, 38356, 36973, 40223, 39867, 38541, 36700, 40249, 39816, 38454, 37937, 36443, 38258, 36776, 39524, 37322, 37217, 37545, 40472, 37518, 38983, 36485, 38531, 39247, 38499, 36146, 36274, 37923, 37724, 39850, 39182, 37479, 37188, 37361, 40370, 37146, 39636, 36426, 38261, 37118, 37343, 39827, 39046, 37056, 37070, 39644, 38758, 39190, 39097, 38180, 36385, 40485, 39150, 38452, 40341, 39143, 39412, 37982, 37712, 37456, 38715, 40359, 36647, 36390, 37235, 36724, 36720, 38647, 36195, 38895, 40136, 39008, 40244, 38817, 39815, 38303, 37830, 39216, 39445, 36815, 37911, 37192, 36162, 37013, 39022, 36117, 38000, 40180, 36869, 36579, 36773, 38539, 38523, 38903, 36826, 36308, 40251, 39201, 38401, 36573, 38046, 37015, 39878, 36870, 39327, 40058, 38227, 38843, 36343, 40192, 36739, 39935, 38391, 39515, 36076, 37257, 39459, 38697, 39649, 38306, 36466, 36417, 37808, 37434, 37193, 36535, 39340, 39261, 37282, 37100, 40484, 36003, 38754, 36601, 40037, 39961, 37833, 38413, 36187, 38168, 37670, 40116, 36630, 38561, 36733, 37113, 40479, 37508, 36375, 39077, 39286, 36843, 36539, 38862, 36857, 36575, 37159, 40217, 39847, 39617, 36070, 39825, 38607, 37295, 36322, 37287, 37206, 37861, 37971, 38156, 36402, 39067, 39269, 38724, 38625, 40160, 40204, 39660, 37713, 36706, 40063, 38641, 37745, 36115, 39196, 37234, 37995, 40476, 37493, 38346, 40497, 38206, 36789, 39944, 37336, 36488, 39666, 36692, 37845, 38142, 39482, 37160, 36065, 37751, 37459, 36090, 36401, 37330, 39348, 37827, 39977, 39194, 38905, 39041, 37200, 39997, 40383, 38922, 40260, 36021, 38952, 36066, 38429, 36002, 37005, 40408, 36063, 37443, 36858, 38702, 39945, 37133, 36108, 38938, 39692, 40462, 40356, 36905, 36963, 36722, 40196, 38309, 39645, 36103, 40073, 39746, 38721, 36771, 39277, 36549, 37359, 39231, 39880, 37088, 38087, 37558, 39978, 36790, 36392, 38925, 39156, 37038, 37071, 37084, 38026, 39595, 36036, 39227, 38676, 37654, 37043, 40364, 38583, 38610, 38136, 36934, 36502, 37822, 37134, 40205, 38192, 37502, 39927, 36926, 36388, 37347, 37633, 39838, 37901, 38729, 39830, 37068, 39101, 38159, 39942, 36089, 39322, 37997, 39723, 36189, 37215, 39400, 39001, 39012, 37491, 40455, 36913, 37684, 39684, 36876, 39141, 36267, 39163, 36920, 36492, 39965, 38717, 39244, 36844, 38948, 39333, 36878, 38366, 39721, 37374, 39531, 38412, 37483, 39963, 38963, 38205, 38133, 38775, 37246, 39177, 39361, 40450, 36543, 39967, 40111, 40128, 38650, 36633, 36497, 38370, 39099, 36707, 38718, 39353, 36608, 39743, 40416, 37855, 36081, 37821, 37791, 38407, 38294, 39884, 40324, 37547, 38102, 38822, 40496, 40006, 36553, 36740, 38497, 37888, 39108, 40351, 39381, 37832, 37981, 38506, 40492, 40368, 39397, 36097, 36978, 39476, 36086, 39280, 37345, 37030, 39987, 39654, 39630, 39754, 37585, 36521, 36673, 36710, 36039, 40208, 38945, 36763, 36801, 36333, 39070, 37429, 38594, 36967, 39197, 37571, 36312, 37279, 39734, 37952, 37382, 39034, 37090, 36432, 37606, 36547, 36407, 38999, 39923, 40413, 38137, 37049, 36660, 39186, 37478, 36408, 37581, 38028, 37628, 36623, 36799, 36607, 38280, 38263, 36955, 39033, 39211, 36468, 38727, 38896, 39438, 40157, 36043, 36219, 37137, 40122, 36930, 38241, 36350, 40374, 39016, 39698, 40446, 36808, 40026, 38260, 40036, 36981, 36072, 36125, 36012, 36364, 37111, 37525, 39814, 38390, 39688, 36719, 38024, 37308, 38067, 40004, 40470, 39132, 36677, 39716, 40487, 38420, 40142, 38302, 38212, 37877, 39250, 39415, 36175, 36689, 38447, 37026, 36429, 36016, 37089, 38208, 37194, 39138, 38252, 39561, 40396, 38126, 36285, 37294, 39051, 39627, 40367, 38082, 38235, 39964, 36600, 40024, 39833, 38877, 36124, 37261, 36798, 38099, 37535, 37375, 40159, 38797, 38696, 39559, 38975, 36593, 37725, 38077, 36467, 40166, 39569, 37372, 36200, 39960, 37607, 39675, 37031, 36000, 39009, 40107, 40147, 37874, 39728, 40240, 37673, 37694, 40186, 39518, 37037, 37760, 37794, 39787, 39552, 36654, 37816, 39693, 38475, 40185, 39454, 40297, 38416, 38663, 40330, 39324, 36400, 36938, 36320, 38012, 36029, 38040, 36079, 38525, 40372, 36681, 37057, 37379, 37897, 37506, 38384, 37659, 38143, 40144, 36917, 39155, 39148, 37629, 40439, 36806, 38949, 36531, 39784, 39578, 37720, 38998, 38737, 36922, 38315, 40243, 37517, 38528, 36180, 38418, 37912, 36823, 37053, 37875, 37104, 39525, 39127, 36004, 39105, 37164, 37524, 41374, 41711, 41090, 43859, 43384, 41418, 42945, 41492, 44022, 44639, 42576, 43603, 41185, 43675, 41869, 41589, 40983, 43327, 44206, 42739, 41629, 41089, 43069, 43287, 40844, 41911, 42430, 40807, 44759, 41788, 43220, 40858, 40744, 42768, 43644, 41347, 40507, 42679, 41656, 41356, 44852, 41936, 44011, 41198, 44644, 44281, 40510, 42788, 42931, 43534, 43887, 41572, 41879, 44280, 42741, 43516, 41751, 41254, 44555, 42776, 43722, 44715, 41095, 44438, 43030, 40918, 41389, 42253, 42715, 41323, 41520, 43127, 41217, 43755, 43742, 41166, 43469, 44690, 43999, 41394, 41634, 43739, 43149, 43971, 43659, 44934, 41526, 41288, 43472, 42054, 42058, 44193, 41746, 41971, 41576, 44919, 41567, 42291, 42996, 44447, 40850, 42904, 41852, 42213, 43387, 42812, 41495, 41534, 41036, 44956, 44619, 44388, 42003, 41257, 41083, 42005, 43511, 42422, 42357, 43270, 42851, 42734, 41681, 44282, 41233, 44047, 43598, 44865, 42740, 42168, 44652, 42122, 41970, 43053, 43486, 44279, 42205, 43376, 44732, 40545, 42987, 44128, 44313, 43936, 42544, 43993, 44001, 43178, 41650, 43919, 44986, 43923, 41316, 42076, 43682, 42872, 43638, 42290, 41959, 44141, 43634, 40650, 40808, 44812, 44764, 43010, 43501, 42402, 41541, 41058, 41552, 40789, 41194, 44039, 44536, 41564, 44214, 44888, 44546, 44013, 40970, 43957, 41355, 43160, 44643, 42010, 40830, 41206, 43725, 40554, 41718, 40777, 44636, 41574, 42499, 41748, 40941, 44850, 41091, 42584, 44311, 44336, 40953, 44117, 41275, 44322, 43323, 42343, 41102, 42802, 43439, 41978, 41265, 40901, 43519, 42108, 43571, 43791, 44083, 42137, 43002, 42709, 43026, 43356, 41663, 42034, 40964, 40801, 43736, 43017, 43417, 44049, 44809, 44133, 42436, 44069, 44492, 44768, 43230, 41972, 41411, 44854, 41957, 40792, 40620, 40908, 41988, 41943, 44911, 44413, 42918, 42128, 43629, 44739, 43009, 40781, 43120, 42106, 42984, 42633, 41540, 43371, 41678, 41412, 43657, 43329, 43253, 44491, 41652, 40866, 44152, 43614, 41126, 42136, 43766, 42208, 40630, 43267, 40881, 43827, 43952, 43242, 43563, 41387, 40802, 43642, 40679, 41555, 44670, 42050, 44588, 41976, 43219, 43462, 43790, 41805, 41055, 40557, 44664, 41855, 42992, 43756, 43282, 41282, 42480, 42038, 43054, 42998, 41556, 42126, 42860, 43734, 43698, 41949, 41191, 41331, 43027, 41039, 42441, 42167, 42373, 44248, 41590, 42200, 40598, 43437, 40762, 42695, 43621, 42961, 44902, 43641, 43515, 40878, 44043, 43544, 42858, 43856, 43583, 41956, 43064, 42381, 42349, 41430, 41573, 42800, 41617, 43434, 42623, 43535, 42255, 44692, 44671, 44161, 43508, 43857, 41366, 43095, 41385, 40828, 43341, 42838, 44373, 44626, 43597, 42558, 40888, 44565, 43565, 43640, 40686, 44425, 41897, 44889, 44506, 41792, 40581, 43298, 43008, 40714, 44769, 41588, 41749, 42603, 41990, 44261, 43615, 41462, 43193, 43819, 44173, 42581, 44544, 41118, 44923, 41719, 43401, 42582, 44896, 44595, 41042, 41372, 43397, 41392, 42722, 42921, 44912, 43458, 42656, 41698, 42457, 40994, 42398, 44816, 42579, 40942, 43179, 44227, 44498, 44139, 41021, 41854, 44900, 44255, 41396, 43844, 40711, 42999, 40706, 41364, 42659, 41432, 42338, 43209, 43946, 44398, 41326, 41309, 42307, 42711, 42542, 43653, 40647, 43354, 44802, 44832, 43227, 42853, 43546, 44689, 44306, 44457, 41722, 40760, 40817, 41065, 41006, 41883, 43093, 44872, 41960, 40573, 44370, 41274, 41511, 42577, 44539, 44460, 40894, 44758, 42140, 41444, 44219, 44147, 42202, 41900, 42150, 41177, 41828, 44154, 43039, 41047, 44592, 43758, 44172, 42159, 42257, 44129, 43363, 43492, 44938, 44631, 44490, 44382, 41549, 42763, 41994, 40600, 41266, 42251, 44201, 44951, 43019, 42330, 40571, 40594, 41594, 43314, 42850, 42833, 43154, 41764, 41140, 43750, 42196, 44283, 42535, 42292, 41728, 41992, 43911, 40553, 42112, 40681, 44770, 43234, 44095, 44404, 43697, 40755, 41195, 42012, 42744, 41560, 40588, 41515, 44512, 44096, 42729, 44604, 43930, 41835, 40637, 41920, 43517, 43396, 43325, 44000, 40754, 40784, 40666, 40803, 42899, 44972, 44229, 43280, 43663, 42079, 44585, 43990, 41219, 42614, 41895, 41847, 41311, 42865, 44242, 42329, 41313, 43983, 41787, 42431, 43768, 43161, 41243, 40568, 43541, 43108, 41506, 41596, 41200, 44859, 44181, 41381, 43913, 43016, 41658, 41128, 44208, 40580, 44966, 42186, 41904, 42271, 41029, 44699, 41921, 44657, 43584, 40555, 41204, 42784, 41052, 41614, 42949, 42554, 44798, 41551, 44122, 44684, 44052, 44910, 44054, 40703, 41666, 40922, 43502, 42376, 41878, 44469, 42340, 44826, 44401, 42000, 43711, 41025, 42942, 42866, 40771, 43505, 42014, 41235, 41476, 42226, 40892, 41073, 44801, 44545, 44950, 42628, 44422, 43435, 40989, 42351, 43974, 41165, 41458, 43042, 41697, 43029, 43691, 43459, 44779, 41696, 42981, 41981, 43884, 44297, 41896, 40785, 43962, 40678, 44547, 40516, 41481, 40986, 40961, 44395, 42178, 41647, 41510, 42385, 42472, 40905, 42917, 40656, 43189, 41297, 41778, 44909, 44349, 40933, 42572, 41618, 43383, 41259, 40812, 42896, 42551, 42879, 41598, 41798, 44007, 40536, 41391, 40521, 43113, 44825, 42107, 44785, 43816, 41098, 41162, 41940, 44813, 41103, 42503, 41503, 42818, 42039, 44908, 42056, 41770, 42604, 42419, 41550, 41817, 43430, 43031, 40780, 42303, 43141, 42220, 43074, 43037, 41935, 43575, 44410, 44196, 41523, 44225, 42993, 42824, 42116, 41211, 43368, 43182, 44614, 41436, 44562, 43364, 44312, 41616, 44036, 44316, 41528, 41973, 41714, 43399, 41842, 44199, 44597, 43292, 41753, 42877, 44990, 40514, 40972, 43085, 44354, 43157, 44294, 44981, 41991, 42356, 43967, 40788, 40929, 40813, 43880, 40889, 42643, 43600, 43231, 41445, 41802, 41712, 43428, 43920, 41442, 41401, 43485, 41742, 42464, 43870, 41603, 41480, 41009, 40511, 43236, 44249, 42415, 42556, 42295, 44462, 44748, 43815, 43046, 41011, 43007, 41554, 43454, 40638, 44930, 41894, 43489, 40745, 43162, 44880, 44967, 44378, 41048, 41379, 41867, 44583, 43810, 41865, 41819, 40914, 40631, 42250, 40890, 42757, 41339, 41182, 42069, 42133, 41533, 41993, 44450, 43300, 41127, 43493, 42123, 44082, 43707, 43226, 43432, 44295, 42764, 43048, 44553, 41741, 43693, 42654, 44552, 42021, 41368, 41850, 43943, 42968, 43261, 42439, 44468, 43620, 44165, 44473, 41305, 41860, 41947, 42532, 40968, 40848, 42995, 44788, 41067, 41686, 44059, 42555, 41341, 43881, 43335, 41739, 42293, 44621, 41954, 44749, 43547, 42743, 40732, 43455, 42311, 41078, 41227, 42141, 44721, 40926, 41559, 42982, 41705, 43674, 40826, 42384, 40816, 44114, 41568, 42644, 42732, 42876, 41945, 41267, 42365, 44330, 43609, 42704, 40996, 40722, 42327, 40583, 44397, 44941, 40648, 44904, 44894, 40561, 42237, 42839, 41822, 43867, 44089, 44309, 42907, 43896, 42933, 43102, 41017, 41619, 43709, 43695, 41965, 42591, 44061, 42751, 41831, 41599, 41178, 41082, 43670, 42369, 43980, 43216, 44386, 40814, 41402, 41041, 44914, 41919, 42158, 41005, 44884, 43114, 43163, 43047, 41941, 44416, 40930, 43939, 41286, 40651, 42870, 44058, 41209, 44521, 44635, 42449, 44876, 43473, 42620, 41527, 44402, 41367, 44071, 41260, 43308, 40948, 41706, 43497, 40944, 42973, 41440, 43277, 41676, 42363, 43080, 42955, 42801, 44695, 42434, 41938, 41471, 42341, 42484, 44564, 43914, 44863, 42958, 43385, 43977, 41475, 40742, 44815, 41824, 44821, 44897, 40997, 42085, 44572, 44593, 43025, 42794, 40727, 43246, 40960, 43449, 41986, 42394, 42598, 42221, 43362, 41684, 43097, 42339, 42946, 42185, 44612, 40664, 43737, 42512, 42494, 44569, 44321, 42588, 41310, 43586, 41703, 41657, 42684, 44274, 44891, 44275, 41571, 44875, 43475, 41660, 44324, 40717, 44771, 44646, 41007, 41470, 42928, 43917, 43390, 42871, 44668, 43140, 44278, 41781, 43181, 43328, 44851, 41758, 44394, 40523, 44015, 44146, 44848, 42418, 42698, 42758, 41478, 43759, 42165, 42401, 42843, 43104, 44465, 44160, 43172, 44866, 43805, 43681, 44839, 42230, 41671, 43119, 42262, 42177, 42055, 42972, 41295, 43195, 42671, 42806, 44149, 42639, 43928, 40566, 43664, 43798, 43890, 43479, 43757, 43241, 44106, 42756, 43018, 41889, 42862, 42774, 40713, 44714, 42669, 44329, 43934, 42712, 44720, 40602, 42026, 40824, 44708, 42096, 44526, 42730, 43415, 42547, 43369, 43245, 42943, 44027, 42513, 41796, 41815, 43807, 44120, 44773, 42705, 44591, 44965, 42607, 44086, 40864, 42445, 44873, 43710, 42118, 41097, 43315, 43174, 41827, 42897, 43144, 44290, 40725, 44653, 42496, 41044, 43326, 43317, 42131, 41707, 40565, 40649, 43898, 44617, 43549, 43213, 43137, 44757, 40995, 42035, 43063, 44289, 43968, 43788, 43747, 42919, 44291, 42951, 42272, 41902, 44116, 42779, 43801, 41487, 43954, 42475, 41800, 44247, 42395, 43900, 42641, 41062, 41963, 44615, 44581, 41190, 41307, 43787, 43796, 43112, 41536, 41451, 41249, 43803, 44613, 42665, 42986, 43687, 41667, 43599, 44584, 44687, 40642, 40874, 44142, 41398, 44299, 42231, 40662, 41210, 44723, 41501, 43367, 42605, 41378, 43889, 43262, 43852, 41244, 43190, 42081, 40569, 43683, 40691, 41431, 42025, 41773, 43394, 41269, 44192, 44616, 43283, 41130, 40515, 44845, 42817, 43632, 40831, 41759, 40753, 43319, 40893, 42932, 42893, 43507, 43345, 44766, 41174, 42924, 44109, 42170, 41474, 44098, 44262, 44156, 41087, 41729, 44834, 41359, 42959, 43196, 42135, 44800, 43951, 42184, 43975, 43529, 41989, 42769, 40560, 42616, 40672, 41016, 44707, 40539, 44121, 41429, 42072, 44372, 40783, 41789, 42301, 41766, 44168, 41400, 44094, 41566, 42315, 40865, 42244, 44871, 43121, 43012, 41780, 44103, 44728, 41482, 41901, 44390, 43436, 41026, 42957, 42979, 41582, 41916, 42176, 43639, 44806, 43278, 42387, 44855, 43904, 42637, 44796, 40979, 41499, 42278, 41914, 41354, 43496, 43381, 44975, 41342, 43925, 40839, 43342, 40940, 41229, 41455, 42559, 43531, 43908, 43647, 44127, 41096, 44195, 40949, 41151, 41146, 44314, 42962, 44745, 43200, 41587, 43922, 44226, 41338, 43166, 41084, 44777, 44088, 42538, 42611, 41952, 43915, 42471, 41215, 43538, 44724, 44691, 41093, 40687, 43358, 43057, 44738, 43148, 44587, 40804, 44844, 40695, 41258, 44804, 42361, 41024, 41395, 43617, 43065, 42727, 43760, 43222, 44065, 43289, 42421, 43763, 43250, 43235, 43425, 43429, 42082, 43594, 41283, 43806, 40939, 44406, 41690, 43156, 43537, 42235, 41100, 43004, 44003, 43817, 43566, 43034, 43907, 43301, 43818, 42042, 40752, 43899, 42701, 43776, 42406, 44185, 44864, 42895, 40645, 44029, 43484, 43055, 44217, 41524, 42657, 42008, 41408, 41955, 41386, 42681, 42790, 44898, 43167, 42549, 40902, 43225, 43627, 42636, 42696, 43089, 44638, 41633, 41642, 41279, 44633, 42867, 41278, 42527, 40962, 41212, 43518, 43909, 40682, 41050, 42396, 44090, 43070, 43809, 44286, 41131, 41640, 44540, 42254, 44853, 40740, 42318, 43147, 44906, 43138, 40503, 41518, 41284, 43035, 42325, 43036, 43218, 42533, 43257, 43851, 40685, 41977, 41565, 42129, 43003, 41664, 40957, 42147, 44747, 42201, 43084, 40619, 44257, 43793, 40749, 41403, 44102, 41472, 40875, 43797, 44948, 43701, 40793, 42423, 41848, 40761, 43521, 44499, 44849, 44130, 43448, 41319, 44333, 43730, 41145, 44857, 43918, 41494, 44085, 43863, 43339, 44293, 42773, 44123, 40778, 44238, 41621, 41694, 44830, 41516, 43334, 40846, 42485, 41532, 41980, 42352, 43690, 42726, 41581, 44674, 42280, 44629, 43382, 44921, 42673, 42417, 44458, 42767, 43626, 41641, 42991, 42923, 40851, 43988, 43820, 41467, 41358, 42320, 40906, 43440, 41557, 41230, 40823, 42831, 43422, 43688, 42827, 40721, 42592, 40736, 42326, 40680, 43349, 42720, 43778, 42929, 44487, 44177, 43217, 41974, 43170, 42308, 40797, 43840, 41485, 44016, 40579, 43490, 40542, 41469, 44268, 44364, 44517, 44371, 43679, 43568, 43096, 44317, 42568, 41149, 44383, 42380, 41238, 41612, 41585, 42173, 40735, 42892, 43259, 43510, 42194, 42256, 43092, 43570, 43654, 43964, 42775, 41148, 42580, 43011, 44051, 40537, 41655, 42467, 43060, 41281, 44482, 44303, 43581, 41626, 42648, 41887, 42154, 42799, 41604, 42142, 41695, 44556, 44476, 44954, 43616, 44239, 41409, 41682, 43373, 42662, 44091, 43498, 44234, 42245, 43744, 42070, 43169, 41795, 42916, 43365, 42631, 41953, 40530, 42816, 42822, 41716, 41846, 43743, 41407, 42891, 42266, 42098, 42543, 44495, 41837, 42599, 41439, 42834, 43021, 41699, 42807, 40517, 44246, 43837, 43128, 44576, 44409, 43777, 42217, 43678, 44131, 42111, 44419, 44170, 41066, 44176, 41434, 41344, 43961, 44916, 42685, 44610, 42015, 44332, 44501, 44485, 41460, 44696, 40829, 44647, 43523, 41207, 44347, 42964, 41301, 42246, 41416, 44510, 44799, 43826, 44882, 41064, 42908, 40684, 43830, 40601, 44901, 43987, 42970, 44415, 42717, 42492, 43311, 43109, 43746, 43527, 44396, 43442, 44917, 42785, 44376, 41072, 41628, 43136, 43559, 40585, 42761, 41984, 44341, 42248, 42597, 43652, 40621, 41022, 40509, 42770, 43374, 42651, 43555, 41995, 40663, 43076, 41529, 41271, 44437, 42828, 43398, 42164, 43649, 43275, 42885, 44982, 43720, 42120, 43916, 43124, 44858, 43596, 44157, 43648, 43421, 40595, 42453, 43705, 41809, 41777, 40683, 42947, 44101, 40895, 44118, 40540, 43985, 42570, 43118, 43403, 44962, 43855, 40618, 40743, 44221, 43444, 41811, 42938, 42378, 43699, 44862, 42915, 42878, 40877, 43694, 43784, 41797, 42068, 41329, 41522, 41117, 44505, 44659, 42508, 41725, 40857, 43564, 43605, 42664, 44099, 42574, 40559, 44599, 41276, 40952, 43082, 40799, 42661, 44357, 41843, 44543, 40670, 41785, 43631, 44445, 40675, 43685], [491, 2278, 123, 4223, 244, 3828, 4169, 2248, 827, 2175, 1631, 2426, 846, 3840, 1628, 2746, 2224, 3542, 2718, 3213, 4288, 2220, 595, 2781, 764, 3976, 3223, 2906, 3230, 4432, 2719, 515, 1400, 3635, 2783, 1186, 2705, 4176, 776, 3083, 1190, 577, 1053, 3932, 669, 3655, 3018, 4199, 122, 1535, 989, 513, 3292, 338, 3482, 1604, 2506, 763, 1089, 3978, 1645, 4071, 1205, 3829, 2538, 3034, 2285, 2550, 340, 1238, 4227, 2174, 1376, 3662, 2286, 2392, 3028, 4245, 237, 3043, 2827, 3623, 889, 327, 3699, 308, 4392, 2613, 4129, 3447, 3124, 347, 2986, 4385, 3632, 4067, 954, 1957, 4294, 1759, 486, 1247, 2848, 38, 799, 3375, 4296, 3792, 3925, 1689, 1818, 789, 412, 1735, 1536, 2481, 1668, 4228, 1137, 3864, 4233, 658, 571, 1658, 1130, 1261, 902, 547, 1552, 1913, 2288, 2221, 3104, 4355, 4037, 1224, 1091, 4334, 2958, 1969, 1318, 720, 2776, 1303, 1432, 4062, 1760, 2001, 3849, 2215, 3858, 2419, 580, 2292, 531, 3688, 1393, 3226, 3030, 3833, 2413, 3468, 3574, 683, 3362, 3983, 2150, 4006, 2384, 760, 4338, 2659, 4007, 1225, 3912, 3956, 1870, 1626, 460, 2418, 892, 1932, 599, 1592, 960, 4257, 745, 4283, 3620, 497, 2665, 687, 3024, 2083, 1342, 1174, 1492, 1910, 1642, 509, 1445, 2383, 3921, 3740, 1131, 401, 664, 709, 1193, 3019, 2208, 169, 1380, 205, 2540, 2526, 4399, 2157, 4097, 1666, 2512, 4342, 702, 2307, 3751, 3919, 1283, 3813, 3630, 142, 1123, 1990, 970, 1201, 2537, 272, 2470, 1586, 921, 909, 3289, 1272, 2298, 686, 2849, 4454, 202, 3069, 2038, 2434, 2842, 4306, 487, 1588, 2748, 935, 2218, 4241, 3843, 1802, 4410, 1719, 1159, 2199, 1872, 3844, 2119, 2579, 182, 1805, 716, 2356, 2922, 3100, 1567, 1343, 559, 3965, 3756, 3803, 3176, 390, 3696, 3929, 3527, 256, 2084, 384, 903, 3870, 2973, 684, 1176, 3605, 85, 3076, 282, 890, 4043, 1011, 180, 1031, 2863, 2335, 2635, 3961, 815, 422, 2528, 1708, 4471, 2014, 178, 288, 1200, 3916, 104, 3609, 1829, 2837, 1259, 3882, 3393, 3, 3997, 3730, 1554, 3521, 4109, 2207, 2010, 3096, 3671, 1619, 4280, 1866, 3758, 1972, 634, 3586, 2507, 1973, 2999, 923, 2753, 3411, 3340, 2250, 3416, 2588, 1946, 1090, 1513, 3049, 3339, 363, 103, 482, 561, 3772, 1258, 733, 1265, 984, 4360, 4426, 3811, 1015, 1231, 4398, 3042, 3949, 3331, 3553, 782, 4395, 2737, 1527, 3430, 1771, 3225, 3407, 4225, 2396, 1929, 1801, 1684, 3800, 2601, 4372, 2118, 394, 1861, 3115, 2281, 1515, 3753, 2523, 3158, 3177, 3312, 3071, 3052, 1774, 1837, 2103, 719, 1386, 4495, 3279, 3938, 1676, 2444, 2739, 1855, 1155, 337, 4299, 4400, 383, 3016, 3383, 2238, 2666, 3164, 2170, 4183, 1996, 1316, 854, 3789, 3373, 2816, 2117, 4140, 1670, 4405, 158, 3000, 666, 2053, 3677, 2447, 1185, 2055, 4328, 304, 2313, 3771, 2804, 2271, 3026, 3255, 1841, 14, 3417, 3298, 591, 1580, 2562, 416, 3118, 4101, 4160, 722, 2556, 2600, 2913, 982, 1133, 4333, 1548, 4211, 263, 774, 605, 2148, 4173, 1970, 164, 1138, 3065, 1612, 2521, 2282, 1111, 2264, 86, 3166, 1034, 3648, 3350, 112, 1780, 4442, 3970, 3578, 436, 236, 3707, 2403, 2259, 249, 1845, 1479, 2809, 2617, 3750, 330, 2196, 1614, 801, 95, 1677, 489, 100, 3356, 2841, 4086, 342, 310, 3819, 3676, 3461, 4139, 2023, 1390, 2398, 1450, 1811, 3414, 2551, 3616, 398, 4075, 4189, 3429, 675, 3661, 470, 697, 3394, 2738, 2681, 729, 1413, 1221, 4170, 2900, 1118, 1710, 2861, 3392, 2977, 2217, 45, 1197, 4329, 3198, 681, 1340, 3775, 1143, 3022, 504, 3386, 957, 2213, 1501, 3818, 1246, 4111, 2061, 2066, 1227, 2283, 898, 1353, 3199, 78, 2234, 1113, 1963, 2896, 3875, 17, 3602, 3725, 1634, 2244, 1992, 2328, 1609, 2644, 3309, 2840, 3444, 1448, 2008, 1874, 725, 2937, 2820, 787, 1375, 179, 3930, 2858, 963, 2080, 2981, 1856, 370, 2650, 1378, 3035, 2338, 12, 368, 712, 771, 1640, 1240, 3422, 4305, 4165, 824, 1762, 4472, 77, 2049, 1822, 931, 72, 867, 485, 2603, 2216, 1944, 3660, 872, 3187, 1427, 981, 62, 2952, 2462, 3335, 2187, 1431, 4369, 1938, 706, 1149, 3293, 2386, 3545, 1638, 1250, 2442, 1237, 3973, 4068, 2979, 2040, 221, 4156, 1267, 1977, 1959, 2948, 3576, 3869, 1072, 3722, 4054, 975, 2387, 2436, 51, 4243, 3481, 1831, 400, 2852, 4126, 512, 1387, 3090, 2917, 3169, 3367, 157, 3486, 3040, 1166, 635, 3794, 1115, 2002, 3111, 1486, 4198, 4177, 4276, 1461, 4125, 2595, 1766, 3454, 2004, 4222, 1367, 351, 2373, 1897, 1086, 1275, 2361, 557, 58, 1203, 3395, 443, 2194, 4042, 973, 2127, 4076, 1709, 3941, 896, 3987, 3303, 1983, 3196, 3114, 4409, 757, 2867, 302, 1546, 2469, 4311, 151, 1880, 2853, 4308, 2559, 3732, 4050, 3252, 4364, 473, 3311, 2108, 2247, 1702, 1463, 3048, 2488, 254, 1533, 878, 1720, 1452, 606, 2953, 1365, 3434, 4119, 1549, 2452, 1825, 3159, 1223, 2855, 806, 1843, 3946, 2339, 2293, 855, 3808, 1512, 11, 4250, 155, 594, 567, 2158, 1046, 3399, 983, 1124, 2351, 4404, 864, 3535, 2179, 3665, 4481, 564, 4036, 3179, 4208, 704, 3703, 3704, 3452, 3333, 3217, 4158, 2374, 2169, 349, 2082, 3410, 1600, 3590, 3133, 4331, 2851, 2316, 3201, 4159, 607, 105, 542, 3013, 3254, 1282, 818, 2486, 3539, 464, 3221, 1493, 3935, 1979, 2176, 2013, 3389, 802, 1252, 1391, 3536, 1798, 48, 1502, 3326, 1882, 4453, 1171, 2614, 3041, 2304, 1408, 3207, 1373, 1302, 1321, 3191, 4056, 3418, 1329, 689, 1817, 2508, 1216, 2910, 1879, 184, 3614, 3188, 832, 1598, 646, 1435, 378, 3400, 1139, 1076, 408, 1508, 2054, 936, 3881, 3957, 2321, 1017, 1457, 4024, 1439, 451, 296, 1529, 3382, 1473, 3442, 1559, 3224, 3846, 3549, 1926, 1877, 2294, 3361, 1981, 3184, 3093, 1733, 2501, 4163, 3608, 389, 1840, 2536, 952, 2128, 3659, 4393, 4015, 3305, 198, 2884, 1019, 197, 334, 2107, 1049, 4079, 1547, 993, 4325, 1096, 1301, 3058, 4153, 1484, 2178, 1915, 3287, 1496, 2311, 3942, 1584, 3694, 1423, 4152, 978, 1453, 2533, 1813, 2838, 2914, 2268, 69, 4240, 3371, 2939, 3680, 1385, 807, 3077, 1161, 2405, 4320, 917, 320, 747, 2041, 2731, 926, 937, 3009, 4215, 1912, 2183, 3517, 2934, 3713, 3914, 1075, 1812, 2341, 3488, 2785, 4275, 3260, 2701, 2859, 4034, 4030, 1590, 3328, 3318, 2239, 2844, 4421, 477, 4383, 3528, 797, 1750, 4230, 1516, 4149, 1360, 1456, 1803, 3826, 2786, 61, 831, 114, 293, 1889, 573, 379, 2076, 1187, 2689, 1522, 1310, 1826, 1967, 201, 4439, 3387, 840, 4035, 2489, 2752, 2830, 3943, 637, 3320, 3911, 2580, 4175, 3084, 3923, 699, 3922, 3181, 1488, 2589, 1035, 4246, 1335, 3161, 3874, 2569, 1045, 3995, 882, 65, 728, 2414, 3543, 4321, 75, 4180, 3306, 113, 4059, 3405, 4480, 4262, 928, 3556, 4384, 2306, 4298, 295, 3441, 1395, 2191, 2722, 2583, 4206, 1054, 3354, 1727, 4375, 1828, 2734, 3640, 639, 805, 2502, 4259, 772, 3363, 3285, 312, 2656, 819, 723, 2102, 2104, 3010, 717, 1477, 3619, 2057, 4446, 3872, 4423, 579, 1607, 2423, 127, 1602, 2240, 1469, 546, 1560, 3142, 1129, 3283, 2046, 3266, 540, 2890, 3130, 1914, 2860, 3501, 3692, 1671, 593, 615, 784, 2582, 4026, 3412, 4419, 2736, 583, 3724, 1531, 3112, 2280, 696, 3611, 4337, 2395, 1406, 4104, 2115, 3498, 1158, 3599, 2989, 4231, 240, 600, 808, 1574, 3955, 1178, 1624, 3330, 1438, 3877, 1568, 455, 3357, 4366, 1062, 3122, 1294, 1650, 3964, 3679, 2629, 1260, 1442, 1928, 3046, 4247, 1542, 1322, 2824, 3851, 3152, 1288, 2522, 1344, 1593, 1950, 2740, 3721, 3593, 1891, 863, 1021, 2352, 3685, 682, 2456, 2109, 3647, 1151, 2233, 2619, 3748, 2256, 1374, 2680, 2449, 4098, 1630, 2879, 2070, 3029, 1700, 259, 4284, 3774, 670, 4497, 1637, 2788, 1681, 4203, 995, 1714, 857, 3834, 904, 2757, 2865, 1816, 2399, 1117, 555, 1083, 3369, 2675, 578, 2415, 879, 128, 2987, 798, 1594, 3894, 3291, 3432, 494, 3001, 779, 2883, 3587, 2980, 1136, 2732, 1796, 2828, 1543, 3773, 4107, 2367, 1424, 1909, 2422, 2465, 265, 3900, 1806, 3231, 3424, 3307, 1852, 590, 3085, 2554, 3571, 2826, 1940, 1615, 1769, 446, 636, 3816, 1067, 1999, 1644, 1426, 711, 2959, 3278, 3684, 4483, 2273, 385, 654, 829, 1397, 1023, 130, 2513, 1235, 1935, 1925, 1667, 3440, 1520, 2691, 2188, 3108, 2889, 3682, 552, 2269, 1528, 439, 1694, 516, 2742, 3653, 4226, 2660, 3883, 3015, 1030, 4214, 261, 939, 1458, 3681, 2126, 1562, 2074, 1665, 92, 274, 2877, 4367, 1966, 2795, 1162, 3135, 3860, 4458, 3342, 944, 2621, 1679, 3402, 3712, 980, 1399, 2453, 289, 3247, 4051, 458, 575, 1985, 1369, 402, 3530, 732, 715, 2789, 227, 4332, 3218, 1121, 536, 2627, 2679, 4200, 442, 891, 2798, 1699, 1674, 3455, 365, 360, 3404, 3806, 769, 3505, 2706, 1673, 3433, 2532, 3325, 1056, 3003, 1330, 1454, 1660, 4344, 4455, 4236, 2616, 424, 535, 1032, 181, 4016, 1211, 1863, 376, 397, 2721, 2478, 3401, 1428, 1060, 1233, 31, 2881, 3649, 1651, 2375, 2229, 2744, 2817, 4304, 1947, 1538, 3552, 3155, 2067, 4330, 30, 886, 3754, 568, 262, 1754, 107, 176, 1907, 2167, 707, 761, 2946, 3540, 2823, 2821, 2772, 2612, 1220, 1902, 2337, 3815, 2253, 2162, 3106, 2596, 110, 876, 672, 352, 1362, 1411, 2303, 4031, 1537, 3825, 2712, 835, 2610, 592, 507, 735, 3147, 767, 1180, 4254, 1157, 4468, 1108, 4003, 315, 3008, 998, 2990, 508, 3047, 3321, 624, 372, 3603, 1643, 3117, 4155, 1324, 361, 2350, 1509, 1356, 3483, 3055, 2095, 1478, 1927, 4435, 1312, 1063, 1905, 2173, 2348, 3246, 481, 2254, 1984, 4091, 3669, 1409, 3854, 4045, 230, 1266, 2185, 452, 3141, 137, 3123, 611, 3262, 1349, 809, 1835, 823, 3651, 2504, 4094, 2527, 759, 354, 3248, 1234, 1924, 3507, 2763, 2334, 2510, 726, 1786, 3469, 1001, 4417, 3719, 2039, 2133, 3822, 2878, 2892, 210, 2017, 3290, 3577, 1490, 549, 415, 3926, 1000, 3850, 2642, 3728, 1878, 2037, 1563, 3720, 2424, 1444, 2249, 1890, 2782, 2539, 242, 953, 1351, 3490, 2984, 475, 4217, 1417, 3061, 4291, 581, 4425, 136, 2323, 949, 298, 3709, 2516, 894, 141, 3706, 2518, 3082, 3466, 2336, 3464, 4143, 2491, 521, 4021, 2620, 328, 4461, 2471, 1047, 3341, 2098, 3575, 4224, 2555, 739, 4428, 32, 4479, 133, 4489, 631, 3056, 1728, 1165, 2806, 1305, 1489, 1472, 1608, 4213, 803, 1437, 4402, 4484, 1459, 1663, 2151, 3880, 280, 3153, 2186, 2682, 189, 2106, 2703, 2437, 3137, 3766, 50, 2687, 1314, 4345, 68, 1839, 3431, 1213, 3810, 4361, 3595, 3830, 3752, 668, 3379, 3897, 1418, 2919, 2636, 2511, 3271, 3500, 3125, 2585, 2667, 3884, 268, 522, 2330, 773, 1868, 2105, 3131, 4322, 3206, 1005, 3889, 2834, 2968, 1570, 1815, 907, 2586, 3954, 888, 4052, 1661, 132, 2077, 2646, 873, 1794, 860, 2446, 3960, 3824, 1564, 856, 440, 2009, 2063, 3532, 4457, 3821, 2544, 880, 3249, 3136, 1678, 1468, 685, 2406, 196, 4244, 1582, 2485, 3565, 1147, 1434, 3947, 106, 3582, 4249, 59, 2941, 3807, 4316, 1145, 1242, 1128, 1887, 1557, 3948, 1361, 2605, 1359, 4478, 290, 1219, 367, 410, 2159, 812, 946, 1865, 754, 3796, 3086, 3986, 190, 901, 942, 1662, 2918, 3211, 3579, 2894, 3310, 3232, 3601, 2466, 710, 770, 1055, 630, 3683, 1276, 1293, 1622, 2570, 3975, 1381, 651, 3334, 3538, 3641, 871, 4413, 1249, 947, 4388, 4022, 4255, 914, 53, 129, 1800, 1808, 2593, 2928, 4485, 3673, 765, 1556, 3150, 3962, 371, 4144, 1734, 2572, 2876, 1300, 2006, 3261, 4197, 4368, 2645, 1618, 3257, 3687, 177, 2204, 505, 956, 688, 297, 7, 780, 3359, 822, 2800, 417, 22, 54, 1414, 2459, 1239, 3360, 373, 2393, 3644, 1952, 2524, 626, 560, 3866, 175, 2625, 2180, 2034, 1532, 586, 447, 4095, 961, 2114, 2639, 1583, 2210, 1127, 1498, 1449, 2391, 1636, 1253, 1415, 842, 2390, 2329, 3492, 1859, 905, 2812, 3927, 3631, 287, 4187, 661, 1701, 3151, 2059, 2300, 2457, 2430, 4080, 93, 4088, 1941, 4424, 322, 2112, 2949, 622, 3210, 2704, 4315, 2905, 3324, 1539, 3474, 572, 2911, 2203, 3777, 3493, 1908, 2137, 3220, 967, 1936, 2668, 2005, 2509, 748, 1838, 1441, 1713, 278, 3314, 1541, 2933, 2950, 4207, 1198, 2766, 3132, 3268, 3426, 1482, 3994, 1125, 539, 2357, 1388, 2236, 2808, 4032, 3154, 2715, 2028, 3107, 1693, 2964, 2514, 2495, 2177, 4363, 266, 3991, 3570, 3904, 3598, 1968, 4038, 1726, 1010, 4378, 3512, 736, 2921, 3670, 3051, 1069, 4232, 2672, 775, 350, 1894, 1379, 1686, 556, 1269, 4281, 3294, 1853, 895, 2201, 1382, 1264, 3421, 1655, 1222, 1736, 1503, 3189, 744, 3945, 4141, 493, 1964, 1270, 985, 2496, 76, 647, 2091, 1325, 2669, 3057, 2154, 2661, 3299, 1410, 1884, 1920, 3038, 4000, 991, 3581, 1804, 1006, 1298, 4347, 1934, 2874, 971, 1073, 34, 3267, 2771, 1116, 2696, 499, 1785, 679, 3021, 144, 865, 2641, 2983, 1858, 42, 3742, 3795, 1767, 1475, 1955, 3873, 3573, 1167, 2760, 271, 1087, 143, 1715, 2031, 2020, 3760, 2765, 414, 2902, 3799, 851, 4324, 2794, 4131, 3374, 260, 1132, 3459, 1646, 3963, 1758, 2791, 4431, 2945, 2648, 4396, 313, 833, 1058, 1500, 1616, 2574, 1504, 2295, 3419, 643, 3448, 671, 3427, 3785, 116, 3516, 1603, 3053, 1345, 1725, 2209, 1730, 597, 790, 2777, 1669, 1341, 1144, 1949, 2649, 4339, 4252, 1008, 3793, 1476, 3066, 625, 1191, 4118, 468, 3852, 3366, 2927, 4460, 4441, 1273, 694, 1052, 2729, 4279, 1744, 912, 453, 562, 2833, 3985, 96, 3091, 222, 294, 1232, 691, 4087, 4114, 1268, 4289, 4242, 3376, 584, 2720, 1672, 3027, 2942, 2052, 1012, 3194, 2277, 1181, 4196, 2965, 380, 2717, 922, 70, 427, 4386, 454, 3901, 3817, 1065, 3506, 1945, 2775, 343, 692, 2951, 3368, 2163, 1004, 1729, 1776, 585, 1392, 243, 2560, 3585, 3823, 3275, 839, 1074, 2898, 3370, 3615, 2309, 3253, 2637, 3353, 3617, 4234, 700, 20, 498, 4303, 276, 3088, 3068, 2029, 2998, 1629, 2050, 115, 25, 1793, 3917, 2822, 3456, 4033, 1307, 3805, 441, 2618, 2068, 1606, 1328, 2534, 2708, 2790, 4447, 3264, 3002, 2463, 64, 4365, 421, 3462, 1254, 3531, 369, 650, 3812, 1895, 1025, 2885, 3726, 751, 2380, 1040, 4028, 849, 816, 355, 4358, 614, 3435, 1357, 4445, 1170, 4269, 2960, 4121, 3215, 1002, 3936, 511, 778, 4401, 63, 1467, 587, 2543, 1007, 2591, 881, 1279, 2131, 199, 2882, 66, 3087, 1255, 4041, 2033, 3563, 1229, 2359, 102, 994, 2578, 3908, 4105, 332, 718, 1333, 1206, 1251, 1613, 3746, 1134, 4058, 1795, 2490, 2774, 1105, 4201, 653, 2124, 3918, 4326, 3594, 223, 3415, 1039, 2599, 3827, 1525, 4039, 3937, 793, 1747, 3157, 1304, 339, 3959, 1036, 3910, 3372, 1867, 3518, 3186, 2711, 1295, 234, 1319, 2685, 3634, 382, 2566, 1718, 1635, 2385, 165, 194, 321, 1690, 1506, 2938, 2032, 16, 3776, 3465, 2967, 2995, 746, 1986, 4219, 538, 1772, 4014, 2226, 219, 2604, 2963, 526, 3762, 4474, 2805, 632, 4498, 3747, 3378, 514, 2758, 3094, 4103, 81, 3167, 4359, 853, 3200, 3755, 1781, 1956, 3650, 3236, 3460, 2440, 60, 2165, 730, 125, 2779, 4012, 1038, 4137, 1664, 3525, 346, 589, 2372, 2930, 1596, 345, 690, 2686, 3868, 3148, 1896, 2345, 3471, 1572, 4430, 2864, 1919, 4427, 183, 3613, 3589, 3906, 4463, 3446, 2477, 3666, 4238, 2784, 3059, 2007, 1425, 49, 2435, 1881, 2235, 4099, 1836, 333, 3308, 1799, 4381, 1722, 186, 1551, 2707, 233, 40, 1451, 3592, 4351, 3668, 46, 3952, 541, 3453, 299, 1625, 2152, 3520, 1280, 4352, 1081, 4157, 2515, 866, 1784, 2699, 2110, 1788, 3564, 1783, 3966, 3347, 777, 245, 1244, 662, 2749, 4168, 3672, 2971, 1044, 4389, 1933, 3473, 1850, 4356, 2847, 2947, 979, 638, 286, 3990, 3674, 3012, 3276, 3652, 3239, 111, 990, 2445, 4251, 3209, 2957, 3537, 134, 1107, 1228, 418, 3070, 1188, 118, 2698, 2464, 1119, 2653, 2279, 2519, 353, 3214, 3017, 3409, 1029, 4273, 3425, 3893, 2145, 4048, 3514, 4270, 4162, 3548, 2094, 2172, 4377, 2926, 3420, 3733, 1923, 4312, 2327, 2021, 2368, 2657, 0, 3502, 977, 974, 1975, 987, 3097, 2652, 2195, 4205, 3735, 433, 548, 2450, 899, 3522, 4040, 2793, 618, 2904, 36, 2301, 2455, 2615, 2541, 2246, 3205, 1013, 430, 4451, 529, 1336, 215, 3438, 703, 109, 1085, 3032, 3971, 2985, 3171, 925, 2756, 951, 1553, 3862, 4265, 2270, 3381, 1706, 2318, 930, 4452, 506, 2122, 4195, 4487, 15, 4307, 1824, 2027, 1821, 906, 1885, 1352, 3144, 4340, 4191, 1080, 4371, 1215, 2397, 1095, 1169, 1175, 1869, 537, 1953, 2362, 2956, 1348, 325, 1140, 2051, 1558, 2832, 887, 623, 1103, 4376, 2319, 3197, 518, 1971, 2846, 3458, 336, 510, 2378, 1961, 2525, 2190, 503, 2778, 2683, 3110, 2308, 2972, 4444, 1948, 3569, 1042, 2923, 2811, 437, 1292, 2042, 94, 1372, 3067, 3832, 821, 1407, 3145, 2428, 2416, 3550, 220, 3781, 2100, 885, 4023, 2035, 665, 1419, 3437, 3534, 1430, 660, 4055, 5182, 6544, 5324, 6360, 6494, 6275, 5062, 8180, 8127, 5806, 5898, 8536, 6404, 8088, 5352, 7615, 5278, 5513, 6652, 6063, 6895, 5418, 5382, 7880, 6422, 7418, 6377, 8552, 6538, 7637, 5592, 7395, 8369, 5560, 8278, 8242, 8200, 7160, 8909, 8961, 8975, 6797, 7212, 8097, 4617, 4788, 6874, 7400, 8260, 5888, 5153, 6012, 4524, 7425, 4812, 6916, 8743, 5855, 6923, 7791, 5630, 6350, 4677, 6807, 6178, 6317, 5239, 7133, 8040, 6061, 5437, 5809, 6386, 8382, 6922, 7554, 7581, 6956, 8380, 6531, 4825, 4800, 4778, 4560, 6273, 4865, 5207, 5699, 7265, 8429, 7410, 8063, 8251, 6507, 7048, 7704, 4789, 8685, 6717, 4542, 5645, 5747, 4548, 4936, 4534, 8623, 6631, 5861, 8199, 5776, 6460, 6462, 5603, 4686, 6825, 6498, 4864, 8201, 6356, 5451, 7584, 6017, 7778, 7208, 8701, 6996, 5435, 4760, 5469, 8021, 5483, 7695, 6184, 5139, 5407, 5653, 8419, 7874, 8468, 6040, 7297, 5951, 4815, 8824, 8833, 4619, 8011, 8307, 8579, 8237, 8397, 7896, 7549, 4750, 8902, 5061, 5386, 8872, 5643, 6680, 8099, 7175, 5311, 4502, 5624, 7043, 8914, 7977, 4538, 8813, 7485, 5430, 6116, 8338, 7226, 5328, 7294, 6550, 6909, 7964, 7240, 7270, 7968, 4661, 7699, 7013, 4671, 5142, 6858, 5842, 7926, 5326, 8686, 6878, 7460, 7608, 6010, 5441, 7900, 6771, 4786, 5941, 6897, 7818, 6044, 5406, 5925, 6914, 6315, 7821, 4764, 8126, 8636, 8316, 5063, 5678, 6362, 4925, 4535, 7465, 7563, 8690, 6862, 8770, 6390, 7262, 8742, 6127, 5090, 7157, 6561, 8754, 7922, 7353, 7811, 8371, 4620, 4929, 8849, 8374, 5874, 6654, 5338, 8804, 6311, 6215, 4561, 6850, 6754, 6148, 5695, 6570, 5170, 7272, 4601, 5847, 8439, 8066, 4547, 4641, 6284, 5568, 6796, 8885, 6912, 4754, 7866, 6952, 7390, 8661, 7310, 4647, 8655, 6644, 5134, 6888, 6847, 7016, 5450, 7633, 8934, 6031, 5512, 6087, 8077, 5125, 6121, 5604, 8854, 6306, 5652, 7061, 7956, 7416, 6542, 6458, 5241, 4607, 5590, 6569, 6599, 8515, 8571, 6543, 7933, 6286, 7929, 6256, 4831, 7579, 8442, 6139, 6945, 5277, 5749, 8772, 8437, 5543, 7846, 8654, 8940, 4644, 6484, 4591, 4977, 4684, 7312, 4830, 5103, 8933, 6706, 7840, 12849, 10411, 11885, 9602, 13234, 12444, 9688, 12798, 11226, 10608, 12441, 13398, 13364, 11582, 9291, 13387, 12670, 9420, 13077, 10565, 9621, 9962, 10015, 12186, 13446, 12234, 10486, 13069, 12262, 9818, 9125, 10469, 10010, 12889, 9886, 10822, 12391, 9325, 12249, 12393, 11792, 9351, 9921, 12009, 9676, 12198, 13421, 9341, 9855, 10462, 10916, 11504, 9829, 12475, 12533, 11201, 9531, 12739, 10200, 11874, 9235, 10042, 9356, 13197, 9785, 13258, 12037, 9379, 9380, 12537, 10235, 10872, 11497, 11385, 10834, 10487, 12813, 9492, 13160, 9327, 12117, 13285, 12169, 9035, 11159, 12658, 11478, 9376, 9279, 10787, 12663, 10699, 10447, 10791, 9488, 9713, 10191, 13017, 9646, 9487, 10161, 9892, 9869, 9907, 11833, 10990, 12827, 10820, 9523, 9467, 13272, 10425, 12995, 10646, 11265, 9983, 9151, 12185, 10443, 9019, 11826, 12653, 11801, 12002, 11150, 12726, 9318, 10092, 11018, 11976, 11670, 11459, 12182, 10489, 10412, 10977, 11229, 12583, 10796, 10666, 9065, 9044, 9136, 9601, 9264, 10901, 13149, 12279, 11269, 10569, 9415, 9266, 9225, 11277, 11803, 12892, 9787, 11423, 11042, 10681, 9337, 9850, 10520, 13347, 10689, 9574, 13072, 13344, 9985, 10516, 13424, 10052, 11433, 12640, 11669, 12105, 9434, 11157, 10522, 11604, 12733, 12762, 11678, 9616, 9865, 11399, 9142, 11716, 10435, 12790, 12989, 11512, 10973, 13339, 12603, 12992, 13052, 9567, 11748, 9971, 9294, 10866, 13301, 11608, 11580, 11465, 11982, 11047, 12322, 12838, 12685, 12130, 13302, 9840, 9733, 11489, 9305, 9510, 10263, 12474, 12336, 9443, 11946, 11586, 13418, 10033, 12116, 11690, 10382, 11938, 11382, 11358, 11368, 9521, 12962, 9427, 13307, 10923, 11992, 10747, 10275, 9563, 12956, 11062, 12633, 11304, 9484, 10827, 11751, 11881, 9960, 10768, 12160, 10154, 10123, 10187, 9159, 11203, 11065, 11241, 11719, 11288, 9410, 13042, 12535, 12745, 12687, 13118, 13135, 13493, 10746, 12620, 10257, 11700, 13143, 11625, 13025, 11807, 11025, 11911, 9068, 11169, 10268, 9980, 9176, 12108, 9946, 10296, 13404, 13468, 13053, 11684, 10029, 9800, 12344, 9016, 13299, 12382, 10579, 12295, 10567, 12302, 11182, 9189, 9794, 11230, 10129, 13057, 12907, 11085, 13055, 9761, 10159, 10445, 9393, 10711, 9862, 9832, 9439, 11053, 12802, 9603, 9156, 10745, 9458, 12341, 11051, 12487, 11869, 13155, 10207, 10061, 12090, 11681, 9081, 12559, 11155, 10855, 11912, 10741, 11714, 12602, 10023, 9845, 11721, 10819, 10936, 13411, 13494, 13433, 9038, 12638, 10804, 9810, 11539, 13178, 13209, 10950, 11755, 12720, 11951, 9777, 10685, 11605, 13088, 13192, 13482, 12168, 12337, 9509, 12112, 9168, 12457, 12205, 10941, 13169, 11026, 11061, 9158, 12777, 12180, 10158, 10244, 9752, 11028, 11500, 11968, 9821, 11405, 10803, 10601, 10059, 13123, 9596, 10288, 10952, 11863, 11397, 13159, 12292, 11457, 13394, 11444, 10335, 11404, 9459, 10859, 12406, 11335, 10091, 9537, 9324, 12834, 10155, 13498, 12084, 9590, 9579, 12871, 11866, 9828, 10679, 11926, 9210, 9652, 11337, 9114, 12016, 9014, 13229, 10357, 12775, 10657, 9382, 12864, 13483, 13095, 12598, 9354, 9428, 10955, 9175, 11250, 13401, 10279, 13194, 9805, 10291, 11607, 12491, 11249, 10407, 11106, 11017, 13022, 11328, 12401, 11802, 11568, 11997, 13452, 11149, 10058, 10468, 9991, 9680, 11584, 12843, 9079, 9916, 11858, 11900, 12617, 11726, 10262, 10297, 11636, 12281, 11673, 12236, 9433, 12269, 9471, 11812, 13218, 12502, 10457, 11847, 12013, 11168, 12881, 9586, 12170, 13291, 12371, 9411, 10797, 11902, 9626, 12126, 12631, 11969, 11892, 12656, 12788, 12662, 10753, 11861, 12870, 9489, 9395, 12926, 10877, 12878, 9732, 11770, 9654, 10588, 10131, 9908, 10698, 12993, 12039, 12695, 9153, 10221, 10535, 9780, 11350, 11517, 10656, 13437, 10508, 12150, 9684, 11074, 10942, 12627, 11252, 13329, 9762, 9021, 10193, 10922, 12305, 13162, 13386, 12917, 9665, 9146, 10482, 11613, 9698, 10620, 9994, 9929, 12041, 11762, 11830, 11761, 9609, 11742, 12566, 10266, 11327, 11461, 10420, 9161, 12416, 13475, 9239, 9482, 12730, 11364, 13147, 13436, 12179, 9874, 12471, 12235, 9145, 11052, 12686, 11647, 11409, 10334, 12290, 9973, 9782, 12277, 12770, 10283, 12189, 9671, 12974, 12104, 9963, 11771, 9556, 10558, 13241, 9812, 10278, 13101, 12875, 12333, 9216, 12192, 10063, 11599, 13198, 10241, 11143, 11525, 11717, 11503, 10367, 10570, 12795, 12334, 12107, 9441, 12492, 9723, 9691, 10376, 10343, 10150, 11973, 11571, 12714, 11386, 10344, 13459, 10444, 12825, 10172, 11827, 11809, 9094, 12547, 11482, 12984, 12944, 10381, 9905, 12102, 11446, 12028, 9218, 11712, 11648, 12079, 9656, 10113, 10413, 10020, 11431, 12031, 9943, 9998, 11195, 10971, 13413, 11703, 12489, 13221, 9937, 10628, 11595, 9570, 10701, 10005, 10582, 12440, 11463, 12206, 10360, 11907, 13284, 9369, 12007, 12826, 11693, 13322, 12694, 10856, 10676, 11815, 13343, 11411, 12223, 10954, 13205, 12035, 9118, 13360, 11510, 10466, 9234, 13326, 9359, 11048, 10545, 10383, 10190, 10552, 13124, 9653, 10111, 12304, 9745, 12641, 10631, 10854, 9636, 10068, 9303, 10982, 10590, 12248, 11403, 13219, 11119, 12839, 13172, 12148, 10315, 11218, 10824, 10060, 13137, 11118, 11509, 9739, 11306, 10617, 12680, 11767, 11186, 10970, 9387, 11555, 11293, 11191, 11102, 11662, 12832, 10944, 12308, 10959, 13388, 9624, 12940, 10823, 9561, 13383, 13342, 12804, 12173, 12159, 10924, 9323, 10436, 10518, 12448, 11628, 10494, 9252, 9613, 13484, 9542, 10098, 12166, 12172, 12753, 10430, 12119, 13003, 13330, 13314, 10623, 12649, 9942, 11983, 9851, 10705, 11332, 13145, 10404, 12518, 11333, 11540, 12155, 12397, 11731, 9290, 10690, 12858, 9445, 9635, 10583, 12176, 10153, 12149, 10471, 9790, 10201, 11556, 12008, 11185, 10734, 13119, 13256, 12661, 12515, 9923, 10025, 11023, 13238, 10330, 10774, 9724, 12050, 9058, 9552, 12453, 9075, 9398, 12454, 12901, 11632, 9747, 11134, 11791, 12372, 13263, 10605, 11435, 10490, 12419, 12358, 11666, 12935, 13078, 11055, 12597, 9648, 11045, 12576, 10767, 9328, 12490, 11914, 11003, 11903, 12216, 10243, 9859, 9997, 9223, 9138, 9920, 11521, 12087, 9209, 11581, 10384, 11587, 10649, 10354, 11729, 13277, 13079, 13129, 12504, 10332, 11665, 10670, 11574, 11930, 11430, 11819, 12376, 12722, 13128, 9701, 12883, 9729, 10001, 12549, 9126, 10888, 11737, 13105, 10918, 12545, 9263, 12418, 9704, 12360, 11602, 12673, 10453, 13029, 10361, 11928, 12171, 10781, 12652, 12554, 12410, 9001, 9836, 9709, 10519, 9987, 11375, 13289, 11167, 11441, 12239, 10615, 10842, 12421, 13086, 9863, 9605, 12577, 11822, 12637, 10410, 10938, 12697, 9192, 13189, 9402, 10391, 12709, 13030, 12787, 9557, 11044, 12330, 13312, 9667, 11440, 11633, 11089, 11814, 10440, 11523, 10825, 10578, 10735, 13406, 9134, 11589, 9685, 10598, 12058, 12124, 10018, 11481, 11529, 9211, 11237, 9604, 13227, 9313, 10996, 10405, 12094, 10921, 13106, 10003, 11565, 9157, 10065, 9799, 12227, 12200, 10188, 10525, 12562, 11524, 9123, 10401, 10305, 11991, 9898, 11078, 12411, 12127, 12916, 11679, 11279, 11174, 12921, 10907, 11275, 10805, 10862, 12589, 13294, 10609, 11105, 10546, 10739, 12313, 13152, 11005, 9247, 12284, 13109, 11144, 11372, 11757, 10975, 9848, 9639, 10724, 13352, 11162, 10314, 11180, 12715, 10427, 11321, 10364, 9692, 10584, 9212, 11406, 11164, 12121, 11348, 12689, 13310, 10810, 9989, 11357, 11493, 12908, 12780, 12831, 12764, 9307, 9352, 9339, 9072, 12639, 11266, 10039, 12690, 10398, 10209, 9312, 11415, 10814, 9045, 10492, 9364, 10968, 10135, 10148, 11534, 10421, 10886, 9890, 9030, 10800, 11276, 9061, 11228, 11303, 9438, 9308, 11739, 9076, 10147, 9576, 9057, 11040, 10250, 9977, 10484, 12521, 9055, 12163, 10308, 12569, 9009, 11935, 10821, 12129, 11668, 9583, 9975, 10222, 9558, 11941, 12001, 12509, 10806, 11330, 11839, 10559, 10961, 10562, 11439, 11284, 11888, 12381, 12068, 10306, 11612, 12758, 10957, 12513, 11127, 12404, 12582, 13430, 13188, 10051, 12191, 9500, 11367, 10217, 10313, 10680, 9215, 13317, 11261, 10328, 9668, 10696, 12750, 9148, 12413, 12978, 9507, 9046, 11101, 12893, 11918, 13264, 12968, 13288, 12329, 10441, 9555, 12089, 9077, 12922, 10047, 11898, 11549, 9622, 11002, 11175, 13036, 13170, 13027, 10843, 12667, 10199, 9169, 10750, 9814, 9070, 13061, 10883, 12937, 11657, 11795, 12981, 10993, 12708, 12810, 13354, 9803, 9819, 12210, 9877, 10090, 10237, 12519, 9464, 12986, 11096, 11290, 12828, 10937, 10865, 12914, 12866, 9674, 9883, 11769, 11485, 12473, 10678, 9830, 12522, 10140, 9786, 12318, 9673, 13201, 11980, 10415, 12113, 10967, 13111, 11921, 12287, 10504, 13396, 11943, 12161, 9571, 9773, 13122, 9539, 13158, 9866, 9255, 9256, 12520, 12445, 13378, 13136, 9647, 9505, 13035, 13313, 12178, 9644, 10648, 11526, 13140, 13297, 12710, 12213, 11818, 9559, 12011, 10402, 12363, 12985, 11993, 9722, 10758, 12898, 9952, 9491, 12949, 11743, 12887, 11910, 13425, 11629, 11664, 10093, 12233, 13321, 13341, 10885, 9914, 9906, 9546, 13073, 9720, 11932, 12657, 9562, 12650, 12850, 13320, 11319, 13182, 9719, 9414, 11263, 10809, 11184, 10729, 10202, 13333, 9326, 10229, 12910, 9789, 10614, 11597, 12408, 9208, 9933, 9768, 12291, 11019, 13478, 11799, 13071, 13292, 9271, 11554, 11872, 10390, 10807, 13208, 12904, 9097, 9669, 9456, 11908, 10618, 10300, 11620, 12374, 9152, 9630, 10786, 10240, 9098, 13474, 10788, 10542, 10585, 12815, 12195, 10652, 9634, 13319, 13318, 9968, 12957, 10064, 12103, 11324, 12820, 10798, 9996, 9448, 9462, 11110, 10006, 11798, 9972, 9893, 9174, 9268, 12254, 9401, 10346, 9643, 12947, 10476, 11400, 12167, 10858, 9581, 9194, 11079, 9086, 12553, 11496, 12242, 11148, 13087, 9809, 11655, 11419, 9714, 10028, 9342, 9854, 10245, 9426, 10861, 10511, 13315, 12575, 10563, 10716, 10259, 11271, 11004, 11161, 11443, 12278, 9847, 11733, 9002, 11778, 9549, 11559, 11091, 10264, 9490, 11927, 11298, 10547, 12812, 10700, 12297, 13019, 12748, 11064, 9348, 12971, 12796, 11545, 11805, 11199, 10789, 12909, 13202, 9650, 10506, 9143, 9657, 10616, 12529, 12230, 12532, 11901, 10121, 11825, 12665, 10409, 9250, 10695, 12867, 9743, 10460, 12394, 12368, 12725, 12327, 13115, 11502, 9338, 11093, 9572, 12219, 9147, 9532, 12096, 13222, 9716, 11766, 11634, 10345, 9202, 11637, 11066, 9037, 12399, 11491, 11711, 12442, 12428, 11490, 9967, 9988, 9107, 11696, 11728, 11420, 13050, 10400, 9195, 12623, 12252, 10495, 11057, 10979, 12628, 11498, 10719, 9285, 13464, 9437, 12174, 9887, 12033, 12261, 11741, 12822, 10830, 10231, 9530, 9860, 12220, 12873, 11864, 13462, 11505, 10530, 10013, 9067, 13479, 11909, 9873, 12432, 12618, 12339, 10935, 10528, 11136, 10316, 9984, 11362, 10044, 11924, 13368, 10095, 11893, 11460, 13356, 10396, 13361, 10754, 11347, 9664, 12306, 11787, 11484, 12783, 9262, 10137, 11477, 10969, 13002, 9258, 11843, 11142, 12455, 9334, 13382, 12952, 9104, 10431, 10914, 12264, 9244, 9751, 10783, 11084, 12789, 12030, 9950, 12414, 11996, 9319, 11758, 11873, 12395, 13066, 9317, 10517, 10395, 11077, 10596, 9947, 9966, 10904, 13131, 10359, 11178, 10438, 11141, 12659, 13420, 12590, 12467, 11745, 10120, 12083, 9935, 12238, 10151, 11929, 9466, 12609, 12880, 11891, 12243, 10633, 11859, 12879, 13466, 12091, 10913, 12530, 10841, 12022, 12067, 12338, 12836, 10127, 9910, 9758, 11499, 10835, 13235, 11854, 12972, 11071, 10660, 13138, 11097, 11024, 9749, 10784, 11882, 9928, 10004, 10270, 12555, 13273, 12183, 10947, 10419, 10501, 11765, 12737, 12840, 11682, 11824, 10837, 10655, 13392, 13399, 9015, 9199, 13372, 12853, 13018, 9028, 9421, 13389, 12841, 10408, 12604, 10537, 12165, 12928, 11233, 9976, 11272, 12647, 9917, 9287, 11274, 11654, 12392, 12699, 9187, 13374, 10840, 9926, 11474, 11596, 9504, 12800, 13217, 13126, 10146, 11313, 11014, 9245, 10782, 13005, 12629, 11171, 13225, 13065, 13060, 11832, 12905, 12472, 10677, 10817, 11280, 11225, 9346, 12263, 9198, 10503, 9431, 11511, 10325, 12592, 10891, 9361, 13092, 9476, 10024, 9213, 11615, 11305, 10625, 12861, 12217, 13359, 12930, 11956, 12069, 13443, 9052, 10194, 11735, 11258, 12241, 12110, 12732, 11642, 9683, 9165, 11340, 10523, 13453, 11541, 11244, 11322, 12688, 11188, 10303, 9945, 9430, 10349, 10348, 11820, 12207, 9922, 12439, 12055, 9184, 10365, 11009, 11579, 12193, 9222, 12830, 9677, 10611, 13384, 11205, 9686, 11738, 9237, 12319, 9468, 9999, 12470, 12939, 13366, 11895, 10368, 9543, 11806, 12370, 11054, 13296, 13254, 13447, 12209, 13435, 10989, 13253, 9413, 10624, 11704, 10851, 13303, 12886, 10247, 10273, 10242, 10599, 11603, 13422, 12331, 9249, 12776, 10723, 12862, 11945, 13062, 11645, 12911, 9220, 9203, 11076, 10560, 12402, 10626, 11352, 12837, 9347, 9185, 12919, 11867, 11970, 12415, 11985, 12326, 12101, 9254, 10050, 12095, 10393, 10962, 12145, 9842, 9166, 11111, 12552, 12273, 10589, 10513, 13186, 9137, 12613, 9397, 12958, 11575, 13226, 11626, 9506, 11925, 10926, 10766, 9200, 12594, 12461, 12923, 11829, 10261, 9102, 10073, 12731, 11123, 9961, 10238, 9815, 10280, 12574, 11458, 12450, 11868, 9311, 9132, 12311, 13477, 12668, 11202, 9512, 10055, 11695, 9257, 12384, 12187, 12588, 12601, 10497, 9292, 11207, 12231, 11087, 13098, 9547, 9315, 9012, 11410, 10632, 9611, 12902, 10691, 12683, 10737, 13032, 13244, 10034, 9115, 10555, 10170, 12698, 9054, 10654, 11520, 13439, 9944, 9080, 11536, 10514, 9573, 10551, 11561, 10341, 10374, 9309, 12019, 13311, 13408, 12734, 13358, 9272, 11933, 9316, 12610, 12075, 10083, 10756, 12973, 13177, 10864, 9036, 10184, 9774, 9032, 12888, 9164, 10149, 11179, 9227, 12456, 12740, 10707, 12704, 11012, 13431, 10664, 10152, 9124, 9230, 12342, 12865, 12436, 9853, 10037, 11242, 12389, 12759, 9513, 12377, 13259, 11783, 10635, 10801, 11365, 13224, 10392, 12863, 10644, 10369, 9694, 9849, 11964, 13448, 11098, 10017, 10538, 12266, 12265, 11086, 10999, 13167, 10211, 9757, 11959, 9544, 9932, 12551, 12469, 10892, 10712, 11856, 11285, 12477, 11649, 9587, 10115, 12855, 9050, 10260, 10442, 12979, 9190, 9614, 9827, 9864, 11043, 9188, 9620, 12895, 9742, 12134, 9627, 10331, 13410, 11707, 9409, 12821, 9180, 11426, 12674, 10351, 9957, 10881, 12500, 12351, 11754, 13262, 11356, 12550, 11701, 10246, 10491, 10166, 10078, 12098, 10510, 10386, 9170, 9331, 10985, 13113, 9205, 9746, 11126, 13102, 11070, 11413, 10871, 11944, 10403, 11232, 12400, 10593, 11713, 13472, 12677, 10868, 9103, 12423, 9345, 13495, 11948, 10845, 9689, 10714, 11887, 13391, 9508, 10174, 9791, 11600, 9436, 11919, 9524, 11158, 10230, 10464, 9841, 10477, 12409, 11380, 10619, 13463, 12635, 13380, 12912, 12026, 12671, 11886, 13164, 12736, 13171, 12913, 11694, 11966, 10106, 12897, 9702, 12625, 11686, 13455, 10287, 12147, 11508, 11844, 12077, 9025, 9424, 11156, 13130, 12774, 13340, 13100, 12476, 9477, 9444, 10423, 12882, 9432, 9955, 11630, 12054, 10802, 10911, 9127, 11302, 9891, 9655, 9475, 9872, 13381, 11651, 12819, 10672, 9708, 9700, 11373, 12133, 9638, 12493, 13051, 9367, 11354, 12042, 13193, 12988, 12061, 12719, 9219, 12276, 11547, 9451, 13395, 9518, 11450, 10536, 10709, 10293, 12766, 9049, 11208, 12463, 10949, 9846, 12824, 10610, 9120, 12630, 13037, 11753, 12642, 13161, 12573, 9423, 11515, 9924, 9925, 10572, 12340, 10022, 11090, 12006, 10650, 10708, 9617, 12349, 12109, 9465, 10876, 12177, 10249, 10480, 11369, 13499, 11317, 12118, 9455, 11624, 9534, 11531, 11800, 10732, 12835, 9690, 10011, 10893, 13239, 11200, 12462, 10363, 9388, 12945, 11958, 10549, 10622, 10239, 10900, 9580, 13031, 11663, 13426, 11710, 10397, 10777, 10673, 9043, 11394, 13400, 11183, 11314, 11656, 10126, 12976, 9472, 11683, 12539, 13034, 10134, 10659, 12244, 11427, 10668, 11190, 13166, 12540, 9540, 10255, 12580, 10994, 10587, 11301, 12703, 10097, 11794, 10086, 10285, 9090, 9693, 11593, 9056, 11934, 12141, 11572, 10294, 12614, 11640, 10776, 12951, 11740, 11548, 12517, 9270, 12315, 11060, 11488, 9349, 10566, 10813, 9273, 9087, 13074, 9876, 13054, 11331, 11952, 11890, 12425, 11072, 9408, 10849, 11906, 9460, 10544, 11538, 10653, 9501, 10027, 11784, 13174, 9856, 10573, 12568, 9493, 9545, 9478, 10818, 9826, 12581, 12211, 13265, 12270, 11842, 13108, 11763, 13021, 10674, 12621, 11543, 12053, 10141, 13309, 11631, 9214, 9461, 10641, 10688, 9172, 9363, 10498, 13231, 12459, 10102, 12228, 12586, 9726, 13492, 11329, 9705, 9288, 11527, 13467, 11516, 10214, 12495, 9884, 10173, 13328, 10974, 10432, 13345, 12387, 12950, 13195, 10253, 11282, 13415, 11296, 9416, 10543, 13281, 11564, 12702, 13353, 11672, 12684, 12271, 9645, 10642, 10811, 13412, 9073, 12049, 12314, 13014, 10915, 9888, 9383, 12347, 12523, 9182, 11395, 11392, 13179, 12727, 11418, 13120, 10651, 12511, 12483, 11971, 9750, 9063, 11752, 13040, 12162, 11674, 9568, 12542, 11817, 10252, 9606, 12064, 12373, 9226, 9343, 13427, 13449, 11967, 12805, 9706, 10143, 12060, 11254, 12644, 9640, 13403, 13434, 12954, 10846, 9089, 11736, 12876, 12369, 10897, 11434, 10185, 13185, 13423, 12128, 9048, 10602, 11495, 9276, 12934, 12925, 12634, 9672, 10422, 11987, 10553, 10301, 9336, 11289, 11697, 12772, 10603, 11779, 11326, 12611, 13335, 13068, 11836, 10289, 10909, 12346, 9167, 10884, 11775, 11838, 9889, 11804, 12999, 13497, 13044, 10740, 11424, 11760, 10738, 13084, 11810, 11295, 10473, 9687, 12005, 10277, 9882, 10133, 9619, 13148, 10763, 10075, 10206, 11428, 12003, 9289, 10276, 12692, 13187, 12681, 10927, 13252, 9018, 11638, 10433, 13304, 13236, 13154, 12046, 13026, 12097, 9033, 11006, 10295, 13351, 9405, 10428, 13293, 12721, 10981, 13008, 13476, 11846, 13290, 10509, 9927, 12854, 12706, 10755, 11884, 11069, 12946, 9100, 13489, 9808, 13213, 9007, 11414, 11008, 10568, 13456, 11209, 10863, 13332, 10192, 10561, 12070, 11109, 9481, 11936, 12760, 11379, 13212, 12320, 11880, 10274, 9797, 11370, 9837, 11456, 10483, 11937, 10606, 10290, 11962, 11588, 12608, 10080, 13486, 11389, 13089, 10195, 10162, 9666, 9066, 13268, 12747, 11821, 9553, 9322, 13056, 12047, 13355, 9598, 12816, 13099, 10016, 10600, 13240, 9452, 12857, 9817, 9992, 11137, 11537, 9392, 11359, 10966, 9105, 10429, 13230, 12188, 12868, 9727, 12536, 12636, 11437, 12544, 13251, 11756, 11876, 9717, 12355, 10933, 10040, 10637, 9678, 12482, 13009, 10101, 11639, 9010, 9092, 9149, 9017, 12088, 10693, 10160, 11848, 9878, 12021, 10702, 10769, 11506, 11916, 13033, 13048, 12352, 12464, 11049, 10902, 11120, 10461, 9013, 9296, 11475, 11166, 10446, 10014, 10326, 13407, 12664, 13373, 12312, 10986, 11222, 9051, 13414, 10236, 13419, 11975, 10099, 9059, 12288, 12660, 10778, 11030, 11050, 10742, 10232, 9593, 10946, 11905, 13324, 10978, 10136, 10085, 11680, 13283, 9551, 9974, 9286, 10785, 10816, 10089, 11658, 9150, 12485, 12197, 12157, 13200, 9217, 12679, 11082, 12280, 13438, 13481, 10661, 11724, 12286, 11610, 11487, 12328, 9206, 10124, 13432, 11974, 10340, 11377, 9442, 13237, 11239, 9641, 9023, 11355, 12929, 11432, 10163, 13295, 13337, 9005, 10919, 10455, 12364, 9811, 11691, 12735, 13207, 10318, 13163, 12793, 12120, 9027, 12963, 10225, 12782, 9954, 9494, 10548, 11744, 11641, 10045, 10591, 10338, 9078, 11590, 11307, 11583, 11038, 11351, 10256, 9204, 11870, 11308, 9519, 12632, 9375, 9251, 10564, 13416, 11922, 9527, 10533, 11031, 9335, 13336, 12123, 11879, 9707, 12874, 12072, 12746, 11083, 10898, 13485, 12365, 10958, 11473, 9141, 12743, 9503, 13041, 13370, 10879, 12115, 9517, 10258, 13176, 10638, 10576, 13199, 9496, 9834, 11644, 10269, 10304, 11125, 10317, 9715, 10965, 11291, 9880, 12071, 12848, 13496, 12433, 11455, 10860, 9951, 11124, 11764, 10703, 9533, 12257, 13075, 10168, 13442, 9843, 10869, 9368, 11248, 11831, 13248, 9042, 9101, 10775, 10684, 12818, 10069, 10853, 13269, 13150, 11470, 12004, 10976, 10507, 10995, 13308, 10728, 12955, 11519, 10169, 10512, 13350, 12571, 12051, 9879, 12111, 9110, 10875, 10450, 11442, 9629, 9502, 9389, 9109, 9516, 10847, 10406, 12833, 10760, 13125, 9766, 10895, 13011, 10951, 11449, 10350, 12027, 13090, 11246, 10144, 9480, 12426, 13184, 12132, 11659, 11957, 10355, 10890, 9958, 10867, 11259, 9041, 12480, 12274, 13085, 10493, 12869, 10639, 9959, 12808, 11913, 11875, 11387, 9903, 10828, 12383, 9594, 9755, 10960, 10385, 13417, 13146, 11095, 11092, 12218, 12546, 12896, 13491, 11315, 12943, 10165, 12407, 10282, 11022, 10352, 10031, 11398, 10972, 9772, 11139, 10284, 13365, 12506, 9948, 12466, 11533, 10743, 10366, 12247, 9804, 12272, 9344, 12353, 9240, 9006, 11546, 11759, 11828, 13357, 9730, 9838, 10683, 13454, 12106, 12362, 10931, 10502, 12728, 11063, 10094, 10752, 10780, 10362, 12430, 9095, 9259, 12015, 13243, 10645, 13028, 11381, 11609, 13127, 9083, 12301, 13246, 9731, 12797, 10177, 9631, 9633, 10541, 13233, 10356, 12468, 9440, 10912, 10088, 9406, 10298, 11617, 9429, 12933, 11476, 13402, 9825, 12494, 9759, 12767, 12380, 9449, 10071, 12085, 9956, 12785, 13043, 12900, 11667, 9003, 11253, 10449, 9099, 12158, 12196, 12756, 12092, 9607, 10720, 9463, 10007, 9764, 11889, 12938, 9699, 11601, 11193, 12232, 11894, 10836, 10424, 9155, 12860, 11273, 11016, 9330, 10894, 9802, 12585, 11598, 12032, 10499, 10604, 10054, 10182, 11140, 10485, 13460, 12246, 9870, 11436, 10630, 11653, 10324, 10180, 11954, 11616, 9857, 13267, 9839, 10234, 9131, 10026, 12851, 9904, 11578, 9565, 12548, 10832, 12020, 10002, 12987, 10416, 13023, 12975, 10082, 12429, 10667, 9659, 13298, 11835, 12983, 11151, 10612, 12966, 10762, 12390, 9541, 10992, 11425, 10932, 12446, 12181, 11542, 13280, 11573, 9911, 11904, 12599, 9885, 9082, 11688, 10838, 9522, 12405, 11344, 12507, 10012, 9649, 11037, 11611, 10577, 12738, 11949, 12324, 11264, 9615, 11915, 12794, 13091, 10658, 9514, 10731, 11393, 13191, 11988, 11099, 9096, 12458, 11251, 11160, 10792, 11627, 9302, 11013, 10373, 11336, 9160, 9301, 12017, 10057, 13490, 13458, 10467, 12845, 13377, 11104, 12757, 11107, 11780, 12138, 10205, 11215, 12385, 10991, 9221, 10076, 10953, 11961, 12427, 9535, 13004, 10675, 9675, 9236, 11412, 12256, 11986, 12729, 10038, 12250, 11708, 10874, 9047, 10286, 9108, 12784, 13180, 9091, 10046, 10715, 10329, 12356, 12561, 11692, 9618, 9306, 11240, 10371, 9711, 10167, 12712, 10117, 12749, 9386, 9232, 11286, 12994, 9577, 9278, 13393, 12980, 13249, 11494, 12651, 13257, 12151, 11021, 10928, 10342, 11483, 13367, 11777, 12184, 9297, 10164, 11210, 13058, 11010, 10198, 12829, 9868, 9113, 11267, 13000, 9566, 9474, 9569, 13445, 10873, 10189, 10310, 13112, 12309, 12655, 10629, 9085, 10910, 9281, 12434, 9277, 10736, 11567, 10417, 12964, 9177, 12771, 9034, 12078, 9121, 12048, 10186, 9844, 12310, 9738, 13134, 10643, 9625, 13013, 9588, 13327, 9528, 11931, 9163, 13247, 11994, 11841, 9000, 11197, 13103, 12508, 11192, 12300, 12982, 10521, 9813, 10773, 12761, 9913, 10021, 10043, 12153, 12212, 13070, 11342, 11103, 11562, 9039, 11585, 11786, 12275, 9529, 11790, 9795, 10730, 11942, 11535, 12948, 12741, 12969, 11811, 12596, 12791, 10595, 9193, 9498, 12267, 11862, 10272, 13215, 10353, 10627, 11749, 12325, 9912, 11281, 13473, 9280, 10889, 11808, 9371, 9660, 11325, 9269, 10940, 9062, 9740, 9140, 10426, 13064, 11007, 13440, 9538, 11402, 10479, 12131, 11940, 12063, 11750, 13156, 13063, 11622, 12000, 12891, 9753, 13216, 9867, 10799, 9597, 11998, 10378, 9128, 9412, 10074, 9116, 11447, 9852, 10929, 9385, 10387, 12996, 11152, 12852, 11453, 12676, 11035, 13279, 11108, 10733, 12323, 9801, 9525, 13010, 9129, 13480, 10634, 12856, 9154, 10613, 11283, 11056, 10130, 10727, 10281, 11189, 10216, 9320, 10718, 12059, 11256, 13305, 11247, 11173, 9902, 10515, 10197, 10831, 13261, 11231, 13300, 11518, 9610, 12645, 9238, 9069, 9486, 12672, 11877, 12354, 12460, 13141, 11462, 10418, 12143, 11316, 11146, 12920, 11224, 12040, 11429, 10662, 13271, 13181, 9179, 13450, 11214, 12718, 12846, 11287, 9243, 12885, 9663, 11553, 9763, 9370, 11978, 13363, 13020, 11643, 11138, 10665, 10697, 11128, 12786, 13114, 10339, 12045, 11374, 10905, 12225, 10176, 11981, 12303, 12093, 12034, 12666, 11718, 12607, 9875, 11883, 11421, 9964, 9261, 11532, 9899, 13457, 9399, 11528, 9358, 11034, 11464, 11278, 12970, 10770, 10829, 11723, 10906, 13331, 12931, 13371, 11129, 10997, 9391, 11785, 10554, 10903, 10710, 9357, 9776, 12752, 11299, 11311, 10870, 10500, 13346, 12345, 9536, 12811, 9310, 13104, 11734, 12357, 10581, 10463, 12884, 12422, 12936, 9373, 10964, 9589, 13469, 12648, 13228, 12154, 9718, 11388, 11923, 9495, 10529, 10848, 12932, 11361, 9940, 12367, 11181, 11853, 9260, 11349, 13397, 12724, 13210, 12877, 12682, 9824, 12723, 10580, 11176, 13211, 10077, 11312, 9981, 12073, 12564, 12012, 9004, 9792, 10053, 12317, 12215, 11920, 9186, 9196, 12859, 9422, 11788, 12890, 11939, 10178, 10203, 13278, 12403, 11566, 9197, 11391, 10640, 10388, 10118, 11544, 12081, 10224, 13015, 9592, 9754, 13409, 11676, 9831, 11797, 13451, 13082, 11088, 9591, 11592, 10963, 10072, 10139, 9770, 9404, 11343, 12707, 11522, 12799, 12296, 13245, 12616, 10218, 11345, 13203, 9275, 13121, 10550, 9697, 12240, 11341, 12924, 13133, 9332, 10597, 12156, 10320, 12906, 13275, 13369, 9111, 11715, 10157, 10394, 12538, 12204, 12572, 10534, 9022, 9696, 11594, 13007, 13470, 11466, 13379, 10267, 12452, 13168, 9425, 11212, 9934, 12700, 9651, 13220, 9767, 12646, 9071, 9457, 9201, 12293, 10327, 11292, 12626, 11015, 11438, 12751, 9756, 10998, 13097, 12378, 11221, 11677, 9679, 9231, 13038, 11467, 11569, 13338, 12584, 12624, 12531, 11309, 10920, 9642, 13076, 10790, 10751, 11722, 13165, 11845, 12894, 9479, 12525, 12960, 11492, 9970, 10062, 11204, 9321, 12417, 12591, 9982, 12927, 9497, 11407, 9784, 9396, 12229, 11840, 9748, 12214, 11216, 11300, 12998, 10008, 12245, 10793, 11486, 10472, 12844, 10375, 11452, 10771, 10761, 9560, 12622, 11170, 10759, 12595, 13266, 9418, 11334, 9293, 12398, 10437, 10179, 12678, 10212, 13110, 11260, 11067, 11115, 9483, 11396, 12144, 9384, 11113, 9191, 11768, 12558, 9499, 11268, 9040, 11163, 10223, 11472, 11865, 12778, 9298, 13173, 11979, 9949, 10036, 10454, 12534, 10896, 9246, 12438, 9274, 12669, 11036, 12282, 11552, 11963, 9900, 11591, 12253, 10096, 9374, 12565, 9355, 13059, 9628, 12486, 10694, 9106, 11255, 12086, 12809, 11145, 13376, 10302, 11860, 11378, 9400, 12769, 11454, 11990, 10110, 12018, 11408, 10764, 10725, 12605, 9314, 12847, 10934, 13107, 12449, 10228, 9377, 9979, 13214, 9333, 9454, 12142, 10988, 9823, 9119, 12268, 11837, 9835, 11220, 12447, 12675, 9918, 11318, 12765, 10347, 9053, 9986, 13441, 11154, 10312, 9599, 10109, 12335, 11570, 12388, 13428, 9788, 9473, 12201, 9117, 11046, 11211, 10439, 9737, 12431, 11235, 10808, 10322, 11577, 9029, 9446, 13287, 10945, 9299, 12136, 10030, 12366, 10458, 12990, 11687, 9447, 10183, 13117, 12190, 10496, 13094, 10465, 10114, 11897, 13488, 10826, 11646, 11020, 11073, 9995, 13116, 11011, 12606, 9450, 12965, 12029, 12343, 13006, 11773, 10765, 9295, 12578, 12510, 11360, 10704, 10636, 11855, 10337, 13349, 10019, 12194, 11131, 9407, 9993, 9253, 13206, 10181, 11661, 12424, 9265, 9833, 10586, 9026, 10219, 10251, 12307, 11852, 11376, 12503, 9366, 12801, 9417, 12717, 10213, 12899, 12465, 10128, 10607, 12100, 11621, 12696, 9248, 11871, 12499, 11245, 9564, 9353, 11623, 12961, 12062, 9938, 13348, 13487, 9485, 9470, 9130, 12260, 11187, 9550, 9728, 11196, 12014, 10663, 9554, 10079, 13232, 11121, 12570, 9511, 11451, 12052, 10706, 10671, 11116, 12237, 13093, 12619, 13405, 10908, 11001, 12942, 13286, 11243, 10448, 10056, 12654, 9224, 9600, 12514, 9139, 17119, 17966, 14998, 16249, 17909, 17774, 17787, 13659, 16728, 14897, 16333, 17738, 14553, 15526, 14335, 16911, 13822, 13649, 16939, 17280, 16370, 16085, 15690, 14867, 17862, 15023, 15025, 17648, 13723, 16178, 14792, 17145, 17567, 16464, 16215, 16654, 15648, 16221, 16988, 15884, 17104, 16347, 13615, 15063, 14739, 16313, 15937, 15284, 13876, 16186, 13726, 16878, 13872, 15548, 16469, 14439, 15513, 14510, 14952, 16521, 15006, 13624, 14235, 14446, 14985, 17420, 17718, 16030, 15350, 14168, 14878, 14816, 14184, 15400, 14163, 16000, 16586, 16092, 15842, 15106, 15532, 15354, 14886, 16767, 15685, 13787, 16008, 15665, 15990, 17998, 16062, 16578, 17301, 17531, 16287, 17898, 15813, 17573, 14102, 15563, 17397, 16945, 15014, 14050, 15989, 16571, 15147, 16123, 15606, 15624, 15029, 17422, 13858, 16555, 17230, 14623, 15390, 17394, 17293, 16543, 15266, 14717, 15220, 17780, 17089, 15107, 16063, 13811, 17851, 14759, 16263, 14468, 14229, 17287, 16035, 16690, 17220, 17915, 17729, 17085, 13783, 16175, 16506, 17147, 15646, 14944, 13568, 14301, 15516, 16513, 14299, 17402, 15732, 16192, 15847, 17692, 16575, 15127, 14931, 17035, 16330, 16581, 17622, 13791, 15764, 17775, 17896, 14516, 14777, 13898, 15815, 16423, 17769, 14920, 16283, 15301, 13531, 14411, 15722, 14648, 17529, 17924, 14527, 16037, 17041, 14281, 17221, 15470, 17146, 14684, 16435, 15369, 14240, 15852, 17167, 14012, 14129, 16385, 16402, 13846, 15372, 14722, 14452, 17306, 14655, 15866, 14801, 13717, 15985, 14160, 14366, 16700, 17092, 15935, 15207, 17652, 13577, 14866, 17410, 17946, 14158, 14734, 14589, 15931, 16678, 15426, 14551, 16619, 14242, 16010, 17642, 17020, 14207, 15404, 15584, 14959, 14181, 15051, 16865, 13999, 15008, 14869, 15799, 16047, 14062, 17267, 14813, 14556, 14426, 14309, 17802, 14167, 15386, 15490, 14921, 15651, 15134, 14146, 17068, 17108, 16587, 16044, 14223, 14720, 17508, 17637, 14529, 17945, 17159, 16161, 17558, 15314, 14310, 15035, 15515, 15281, 17116, 17157, 17344, 16310, 16953, 16701, 14038, 14280, 13983, 16561, 16138, 14568, 17786, 15809, 16300, 17389, 15628, 15144, 16809, 16068, 15509, 14636, 17417, 16839, 15870, 17242, 15362, 13629, 13933, 15770, 17680, 16456, 17305, 15682, 16296, 17487, 15671, 13640, 13719, 15055, 14554, 17040, 13522, 14525, 15772, 17097, 16425, 17741, 13542, 17572, 16627, 15098, 14503, 16633, 14133, 14673, 17053, 15705, 14788, 14773, 14118, 14200, 17663, 16237, 17285, 15161, 14871, 15323, 17584, 15053, 14612, 14873, 14751, 15052, 15965, 16888, 17222, 15514, 14811, 16661, 17382, 15776, 15176, 15570, 15445, 13666, 16432, 16568, 15223, 13648, 17196, 17296, 15504, 15393, 16834, 14490, 14144, 16234, 15141, 13564, 16567, 17597, 16409, 17701, 17823, 15706, 15797, 17083, 14063, 14732, 17794, 16736, 17649, 17331, 16429, 14399, 15791, 14847, 17644, 17841, 15290, 17922, 16096, 16510, 14608, 17839, 13500, 15952, 15856, 16114, 15288, 16275, 14174, 17571, 14860, 15209, 16059, 14142, 14390, 16637, 14308, 15191, 16139, 15950, 15017, 17047, 15577, 15422, 13827, 15432, 14634, 15455, 16759, 15906, 17012, 15101, 14483, 17992, 14780, 17854, 14238, 17602, 16353, 13777, 14576, 14194, 15707, 13572, 17578, 16993, 14250, 17844, 16217, 14228, 16545, 17153, 15583, 16554, 14192, 14263, 15785, 17764, 17489, 14185, 14879, 15661, 14814, 16591, 13967, 16206, 14079, 15522, 17011, 17044, 17291, 14286, 16282, 17387, 16387, 17449, 15598, 13911, 14670, 15710, 17623, 16975, 13894, 16979, 17416, 15878, 16309, 16299, 15782, 15711, 14587, 17042, 15083, 13882, 16811, 15428, 16097, 15607, 14339, 14019, 15365, 17603, 16950, 17849, 16171, 13870, 17547, 14770, 17646, 13692, 14284, 14384, 14045, 17923, 13944, 14621, 17978, 15573, 17241, 16083, 14337, 17128, 16268, 17125, 15466, 17777, 14147, 16708, 16906, 15399, 16589, 13997, 13563, 13722, 15613, 13842, 17833, 15262, 16013, 16284, 13735, 17194, 13652, 14485, 14591, 14642, 13919, 15054, 14073, 13798, 14562, 16129, 17660, 15936, 16326, 16093, 15890, 17814, 16218, 16881, 17022, 16550, 15000, 13986, 16652, 14577, 16369, 15751, 15896, 17036, 16005, 16316, 15851, 14807, 13544, 13841, 14512, 13566, 17250, 17355, 14470, 13703, 17614, 15409, 17720, 16889, 13521, 13686, 14539, 15505, 14563, 17131, 14748, 16944, 15996, 14275, 13959, 16770, 14202, 17027, 13984, 17889, 14361, 13896, 17202, 14798, 16031, 15459, 16788, 16173, 17837, 17282, 16382, 14691, 13537, 15511, 17928, 15300, 14273, 14276, 15608, 17203, 16955, 15984, 13963, 15758, 14255, 15718, 16624, 17797, 16842, 15481, 17205, 14448, 15010, 16642, 16144, 15015, 16732, 15744, 14572, 14254, 17498, 16799, 15181, 13569, 16112, 13884, 16751, 15145, 15886, 17927, 17800, 16391, 16225, 16349, 13779, 16153, 16306, 16014, 16262, 17743, 14257, 14010, 14935, 17206, 15090, 17369, 16954, 14070, 13998, 13627, 14964, 13515, 17132, 16546, 16943, 17226, 17308, 13953, 16712, 16359, 17887, 16405, 17255, 17899, 16640, 14076, 14794, 16956, 13734, 17077, 17798, 15424, 14049, 16052, 16069, 15340, 16538, 15715, 17219, 14611, 17516, 14819, 14910, 15397, 13598, 17971, 17166, 14150, 14850, 14635, 17885, 14325, 15760, 14974, 13878, 15518, 15304, 15741, 17728, 15574, 13782, 17919, 14626, 16039, 17893, 16935, 14287, 16297, 14832, 14735, 16718, 17307, 14089, 17030, 15774, 16595, 13664, 14421, 16459, 17824, 16106, 14103, 15211, 15784, 17921, 13867, 13562, 16390, 16556, 13721, 14030, 16831, 15684, 16656, 14234, 16579, 16949, 16220, 13900, 14336, 13701, 15918, 16419, 17270, 14776, 17407, 17957, 17742, 13866, 13781, 16454, 15248, 15787, 15853, 16257, 14609, 13902, 15915, 14393, 14767, 16821, 16253, 17070, 15375, 17330, 14116, 14736, 17158, 17822, 15325, 17739, 15894, 14984, 15765, 14152, 16960, 17454, 16274, 15247, 16443, 14370, 17548, 14662, 13800, 16697, 15033, 14327, 17803, 14936, 16813, 16341, 17259, 16259, 13972, 17178, 16557, 16726, 17562, 14973, 14523, 15443, 13796, 15377, 17828, 17654, 16760, 14274, 13592, 16972, 14613, 16240, 16026, 14434, 14495, 13862, 16866, 16782, 14303, 16783, 13707, 17667, 16431, 16400, 16422, 16505, 15114, 16553, 17751, 17750, 13710, 14334, 15603, 17372, 14622, 14177, 13975, 14347, 14659, 15910, 16659, 17612, 16340, 16916, 15848, 14248, 16356, 16827, 16850, 14890, 13809, 17405, 17110, 15912, 14995, 13676, 17979, 17140, 17505, 16439, 17690, 17209, 14760, 14271, 13853, 17151, 15676, 16447, 14911, 15839, 16852, 15233, 17363, 13587, 13769, 17950, 15240, 16136, 15352, 17773, 16875, 14338, 14311, 17137, 14718, 13761, 14345, 17122, 13923, 15429, 16892, 17715, 16011, 17121, 13861, 14689, 15172, 15588, 15510, 16172, 17000, 13785, 17789, 17361, 17788, 14486, 14353, 16689, 15736, 17217, 17953, 14953, 16113, 16894, 16982, 17577, 15816, 13517, 17257, 16672, 17088, 15166, 13642, 14429, 16194, 15073, 14846, 17799, 17778, 16997, 15520, 17943, 15803, 17436, 16101, 14156, 15903, 14522, 16421, 14663, 16177, 17486, 17974, 16829, 14938, 13741, 16772, 15975, 14605, 13990, 15957, 15009, 17638, 13807, 15246, 16413, 17450, 16577, 16841, 17123, 16792, 14643, 15845, 14162, 14230, 13892, 14107, 15740, 15994, 14306, 15872, 16002, 14729, 13830, 15273, 14796, 14726, 17699, 16872, 16281, 14425, 16036, 16231, 17006, 16067, 14548, 14091, 17172, 15321, 15081, 14123, 17779, 14908, 15614, 13677, 15775, 16683, 15983, 13851, 13881, 15569, 13829, 13784, 17868, 17111, 14182, 15203, 14557, 16491, 16256, 16070, 13889, 14171, 16022, 17266, 13823, 16775, 16932, 13580, 16680, 15312, 14764, 17758, 17333, 13655, 16584, 16324, 15016, 17025, 13506, 16959, 16845, 14763, 17406, 14806, 15239, 14570, 14660, 13930, 16211, 14420, 17346, 13966, 14702, 14175, 15319, 13684, 13576, 15804, 13693, 15018, 15585, 16560, 13660, 17069, 17277, 15333, 15893, 17322, 13845, 13799, 13857, 14507, 13650, 17181, 17519, 16493, 15042, 13768, 14313, 17675, 16071, 15917, 15879, 15287, 16162, 16517, 13632, 14457, 14980, 16840, 16731, 13691, 17084, 14575, 15649, 15538, 15836, 13905, 15653, 17435, 16859, 13873, 13601, 17832, 13567, 15059, 16716, 17026, 13750, 15551, 16332, 13675, 15590, 13906, 13759, 15586, 16539, 14105, 16558, 14706, 16600, 14603, 14135, 17688, 15626, 16621, 14130, 16436, 13971, 17624, 15043, 14970, 15580, 15941, 15942, 16117, 16238, 16264, 17698, 14567, 13681, 13636, 15730, 13673, 14787, 17555, 15412, 16130, 16183, 17179, 16754, 16494, 15981, 15539, 15092, 14601, 17168, 17374, 15202, 17694, 13538, 14023, 16107, 13993, 17506, 17781, 14412, 17847, 17063, 15346, 14437, 14346, 13977, 14190, 17376, 17244, 17528, 17607, 16525, 15868, 16603, 13547, 13674, 16940, 17553, 14537, 15849, 16519, 14285, 16046, 13661, 14058, 16182, 16686, 13929, 15943, 14442, 17546, 16025, 13927, 14011, 13932, 14752, 14883, 17653, 17054, 13584, 14400, 17662, 17936, 14661, 15668, 17645, 15019, 15020, 16663, 14206, 15414, 14772, 16532, 14360, 16812, 17869, 17195, 14098, 15605, 16471, 17484, 17079, 16247, 14021, 15326, 15920, 16733, 15725, 16012, 14987, 17236, 14324, 14638, 15745, 15320, 16853, 16258, 15192, 16902, 15088, 13671, 13808, 14954, 17278, 14946, 17561, 15738, 13530, 14214, 16991, 17726, 13824, 14749, 13850, 13706, 17165, 15058, 17709, 13747, 14644, 14778, 14331, 15265, 15517, 15862, 15767, 16222, 17647, 14389, 16924, 14081, 16930, 16805, 17431, 16168, 17316, 15159, 17124, 15168, 16679, 16498, 14396, 17289, 15405, 14828, 15788, 15650, 14614, 15196, 13512, 14790, 15869, 13511, 17174, 13942, 14969, 15385, 16752, 14440, 13992, 15737, 14349, 15543, 15940, 13763, 13995, 14057, 15219, 16049, 13581, 17311, 16992, 16501, 17313, 16750, 14143, 16480, 14599, 16682, 17303, 16825, 13690, 16239, 13508, 13760, 14802, 15681, 15371, 16671, 13711, 14593, 16492, 17697, 16706, 15060, 14769, 16830, 16948, 16009, 16544, 14121, 16729, 13638, 14963, 17560, 13518, 13946, 15591, 17703, 14836, 14784, 15118, 15221, 16410, 15062, 16371, 15759, 14270, 14657, 14566, 16066, 16018, 16856, 16893, 15030, 15294, 17629, 17947, 15953, 17668, 16855, 14043, 14077, 16684, 15708, 16763, 13733, 14029, 16291, 16055, 14165, 16890, 16427, 15440, 14893, 14534, 14918, 17993, 16747, 17695, 16364, 13578, 14088, 14006, 15814, 14728, 13916, 15496, 15734, 15992, 17319, 13628, 17383, 16967, 14052, 13688, 14547, 15693, 15967, 15562, 16588, 14900, 15641, 17126, 16001, 17723, 17049, 17752, 17867, 16199, 17164, 13917, 17693, 14590, 13514, 15766, 17938, 13920, 17575, 15091, 16912, 14830, 14875, 16766, 13776, 17593, 16657, 15007, 16372, 16617, 15656, 15666, 16655, 17023, 16966, 14725, 14701, 17343, 15647, 16351, 14708, 14307, 16227, 14002, 13594, 16592, 16294, 14169, 14942, 15669, 14929, 15542, 15227, 17455, 14288, 13513, 15991, 17467, 17776, 15977, 16876, 16088, 17994, 14762, 14379, 14737, 17920, 14478, 14834, 14815, 16176, 16020, 17522, 17152, 14509, 17753, 16266, 16482, 15345, 15087, 14957, 17965, 16693, 15096, 14048, 16590, 16536, 16542, 16610, 13970, 16086, 16076, 13738, 15512, 17349, 13669, 16484, 17227, 16362, 17033, 15376, 15500, 15938, 16648, 14535, 16292, 16355, 13532, 14040, 15672, 15261, 14842, 15968, 15317, 13585, 16380, 16574, 15747, 15578, 16379, 17905, 14402, 17754, 15769, 15406, 16121, 15438, 14633, 14193, 15713, 14914, 17959, 17859, 14358, 17731, 17191, 15581, 15236, 13550, 14328, 17589, 14583, 14588, 17930, 17198, 15502, 16797, 15065, 14926, 15269, 16411, 17297, 14296, 16563, 16598, 13718, 15201, 17101, 17904, 17955, 15120, 17107, 16111, 14499, 15833, 13599, 13945, 17719, 14161, 13976, 13539, 14140, 14723, 14669, 14887, 17872, 16566, 14885, 17810, 14822, 17745, 14385, 15527, 17925, 16814, 15695, 15506, 13529, 13561, 16174, 17474, 15483, 14217, 15463, 16403, 17735, 15855, 16744, 16667, 17664, 17492, 16488, 14906, 15100, 15190, 15479, 13740, 14845, 17524, 13980, 14909, 16430, 15956, 16644, 17315, 15407, 14455, 17515, 15064, 16142, 16585, 14641, 13644, 17076, 17952, 17762, 13613, 16122, 15537, 15126, 17156, 15508, 16514, 14388, 17272, 16058, 13985, 15465, 17443, 16187, 17283, 17843, 15679, 15137, 14132, 17390, 15778, 15050, 14065, 16308, 15049, 15132, 16448, 15757, 14864, 15110, 17325, 14056, 16882, 13654, 16331, 15450, 14293, 17245, 17411, 17819, 13883, 16289, 14481, 16798, 14948, 16446, 17439, 14074, 17275, 14080, 16496, 15652, 15908, 17940, 14269, 15949, 16155, 14797, 15086, 16167, 17229, 15959, 17445, 17201, 17845, 16789, 14671, 16512, 16479, 13626, 17016, 14550, 13565, 13534, 17175, 17295, 15948, 15902, 16383, 16417, 16983, 17024, 13643, 14401, 17432, 15663, 17866, 17976, 17473, 16843, 14249, 16468, 17534, 16645, 15291, 13831, 16378, 17094, 15419, 17189, 13921, 14496, 17037, 16357, 14678, 13756, 14818, 14650, 17808, 17318, 16990, 16884, 15914, 15437, 13637, 14405, 13554, 13844, 15416, 17028, 15821, 14546, 16628, 14069, 14438, 13778, 17566, 14645, 16973, 16576, 13936, 17204, 15367, 14036, 15162, 14504, 16860, 14476, 16056, 17424, 14027, 13836, 13683, 15264, 17163, 14367, 15501, 14937, 17476, 14215, 16500, 17002, 14533, 15567, 14966, 13988, 16087, 15225, 14329, 13604, 13634, 17619, 15717, 14733, 15373, 17370, 16957, 16205, 16594, 14664, 17215, 15859, 14594, 13623, 13641, 14180, 16739, 16660, 17627, 15427, 16822, 15616, 15398, 17696, 16918, 13749, 15951, 17109, 16518, 15933, 16375, 14198, 17243, 15253, 14857, 14218, 17400, 14996, 14477, 15250, 16090, 17732, 14003, 14203, 13943, 13837, 17246, 17327, 14826, 14071, 15109, 15318, 15347, 17298, 13507, 15534, 13788, 16290, 17604, 17429, 16673, 16038, 16758, 14272, 17989, 16717, 15880, 16337, 15698, 16198, 16467, 15876, 15762, 14410, 17958, 14292, 15877, 14992, 14915, 17990, 14731, 15113, 17269, 15116, 15394, 13869, 16346, 14564, 17500, 16710, 16305, 17185, 16929, 13865, 13795, 13875, 15472, 13502, 14469, 13935, 15871, 17102, 15927, 17956, 14092, 17608, 16746, 17154, 14686, 17052, 14559, 13589, 17559, 17968, 15218, 16061, 17796, 13570, 16806, 13533, 17509, 15796, 14031, 14757, 13755, 14443, 16128, 17630, 14137, 13526, 14392, 15173, 17149, 14658, 17917, 17199, 14545, 14014, 15899, 14326, 17615, 16352, 14880, 14990, 13792, 16704, 17585, 15596, 17458, 16507, 16871, 15721, 15639, 17261, 14042, 15547, 13708, 13712, 14099, 13771, 16528, 14838, 17587, 15085, 17483, 14508, 14841, 14148, 13890, 17328, 15307, 15069, 14913, 14106, 14252, 15433, 15057, 14350, 17679, 15564, 14028, 15012, 16158, 14441, 15898, 15972, 14025, 16099, 14616, 17641, 17493, 16601, 16723, 16202, 17074, 15716, 14993, 15854, 17981, 16325, 14682, 17141, 16692, 15189, 17596, 17527, 14531, 17300, 13813, 14951, 17831, 15080, 14149, 15341, 17058, 16623, 14940, 15763, 14170, 15099, 15462, 15332, 17386, 16794, 15280, 17425, 14364, 16458, 15206, 16867, 15123, 14632, 17059, 15324, 16836, 14876, 14943, 15464, 17223, 17321, 17658, 16734, 14853, 16185, 15356, 16616, 14521, 14321, 15303, 15380, 14398, 16901, 16151, 15701, 16279, 17610, 17341, 16077, 15034, 15121, 17581, 16552, 15163, 15818, 14825, 15415, 15140, 14950, 14363, 17240, 17656, 13647, 17891, 17061, 15363, 17184, 16515, 16361, 15874, 15680, 17600, 16502, 16662, 14877, 16023, 16910, 15558, 13695, 15909, 17188, 14896, 14139, 13743, 16424, 17935, 17356, 16540, 17599, 15673, 15231, 17444, 15892, 15434, 15807, 16483, 16273, 15452, 14863, 15449, 15077, 14155, 14008, 13879, 14874, 14997, 16715, 14932, 13730, 16981, 14799, 17594, 17717, 14302, 16994, 17021, 16583, 14157, 16302, 15960, 13609, 17462, 16028, 14474, 17626, 17908, 16529, 14565, 14983, 13525, 13786, 17931, 17362, 17418, 14905, 17829, 16311, 14779, 13762, 15337, 14462, 17969, 16229, 17373, 17113, 14491, 16999, 17426, 17401, 15780, 15331, 13653, 14319, 17427, 17062, 17095, 14320, 15980, 16499, 14166, 14423, 13545, 15556, 14502, 14596, 15148, 15418, 17364, 16154, 13901, 13950, 17239, 17348, 17552, 15792, 14627, 17539, 13955, 16125, 16784, 15729, 14233, 14224, 15458, 13716, 17682, 15188, 14196, 17821, 14844, 14975, 14460, 14582, 17929, 14977, 14637, 13789, 13591, 14586, 16338, 14436, 17761, 15755, 16441, 17235, 14317, 16335, 17495, 16702, 16164, 14656, 16668, 13965, 16793, 16777, 17617, 15748, 14619, 14651, 16024, 15700, 14579, 13908, 15615, 14617, 14060, 13556, 17072, 15629, 14261, 13744, 15828, 14000, 16343, 16389, 14009, 14279, 15677, 13826, 15322, 14615, 17601, 16719, 16614, 15824, 15329, 16741, 17986, 17736, 17582, 16761, 16958, 14044, 16118, 14620, 13731, 14374, 15900, 17840, 15158, 14430, 16786, 13602, 16212, 14639, 13897, 15047, 16969, 15222, 17017, 14862, 14300, 16742, 15640, 13938, 15525, 16293, 14715, 14013, 16255, 17586, 14713, 15907, 14020, 14693, 16319, 16551, 17712, 13918, 16522, 14413, 15636, 14849, 16846, 17711, 14282, 17857, 16336, 16778, 16029, 15267, 16120, 16694, 13705, 14471, 17730, 17912, 15093, 13752, 17895, 13818, 14714, 17302, 15268, 13899, 14083, 14727, 14084, 14584, 15498, 15252, 13964, 17169, 17320, 15251, 14631, 17987, 16223, 16015, 16320, 14526, 17265, 14515, 16691, 13828, 17096, 17087, 15186, 16858, 14800, 16276, 16265, 16475, 14569, 15595, 17004, 13605, 16051, 15316, 15260, 15768, 17964, 13887, 16433, 15806, 15632, 17003, 14585, 16569, 15922, 14683, 15135, 17790, 14872, 13606, 13835, 17133, 16132, 17197, 14245, 15475, 15041, 13910, 17446, 17481, 13670, 14424, 14558, 16886, 14884, 16738, 16740, 17314, 17135, 17134, 14831, 14894, 17501, 14505, 16181, 14628, 15779, 13989, 13667, 14382, 16210, 15292, 13834, 14454, 16891, 15808, 15469, 14068, 17216, 13608, 14654, 13672, 15637, 15561, 14173, 16420, 15798, 16605, 13559, 14492, 14427, 15812, 15928, 16110, 16698, 15658, 16251, 17415, 15857, 15480, 17193, 14178, 15179, 15667, 17737, 17852, 17299, 17034, 16791, 17702, 16286, 15887, 14679, 15491, 15897, 14742, 16630, 15659, 14604, 15961, 17187, 15235, 14340, 14359, 16785, 13614, 17842, 15723, 13871, 15644, 15930, 16406, 16214, 13597, 15832, 14489, 15038, 15593, 15183, 16224, 16064, 14212, 15678, 14999, 16246, 17631, 15521, 13949, 16870, 15193, 15905, 13969, 15174, 13793, 15423, 15283, 16054, 15036, 17863, 17130, 16828, 14416, 13954, 15046, 16260, 17836, 15149, 16203, 15403, 16363, 15175, 15709, 15305, 15177, 15306, 14387, 13709, 14703, 13968, 15410, 14994, 17890, 13895, 15696, 16032, 14833, 17117, 16440, 16978, 14095, 14902, 14187, 14406, 15889, 16250, 16985, 15835, 14685, 17678, 14901, 17914, 15786, 16445, 15817, 13937, 13956, 13891, 16116, 17661, 17288, 14267, 14606, 14865, 16695, 13620, 13694, 17878, 16304, 17019, 14473, 15674, 15837, 17477, 14785, 16580, 13668, 15204, 13658, 16826, 17120, 17099, 16277, 13535, 17254, 14690, 15157, 13766, 14159, 13555, 14514, 16920, 15439, 14219, 17606, 16486, 14852, 15378, 14204, 15921, 15612, 14907, 14312, 15180, 14899, 15610, 13885, 14111, 16460, 16166, 14322, 14960, 17676, 15001, 16407, 16516, 17932, 14141, 15802, 17480, 17182, 15771, 14758, 17755, 15958, 14782, 17046, 17926, 16735, 14458, 15357, 16803, 14391, 16613, 13630, 17677, 16463, 14033, 17274, 15793, 17399, 16685, 17605, 14753, 13812, 17714, 17724, 14119, 15257, 17569, 17983, 14131, 17689, 16711, 17073, 15955, 14530, 15687, 14823, 16755, 17354, 14126, 13713, 14592, 16714, 14409, 16414, 13593, 14945, 17635, 16573, 14435, 16365, 14395, 17351, 16730, 13558, 15334, 17065, 16368, 14188, 14746, 16819, 13663, 17941, 14241, 15703, 16687, 16774, 17353, 15094, 17657, 15979, 17962, 15712, 13816, 15970, 15655, 15831, 16974, 17368, 16048, 14754, 15039, 17391, 13720, 16675, 14075, 14422, 15136, 14101, 16607, 14700, 14536, 17192, 14675, 14775, 16762, 14868, 17576, 15934, 13685, 13622, 14618, 17636, 17290, 15545, 15726, 17806, 16127, 16779, 16606, 17048, 15103, 15523, 17834, 14652, 15275, 15122, 17190, 13928, 15662, 15643, 15151, 17985, 15366, 14128, 15037, 13588, 13541, 16160, 16452, 14666, 14415, 17767, 13505, 16699, 17499, 15533, 16808, 15714, 16851, 14978, 17708, 28416, 30977, 30088, 30067, 29515, 29644, 27132, 28184, 31406, 27744, 30961, 27334, 30243, 29822, 29513, 31032, 30454, 27790, 29065, 28024, 28463, 30559, 27126, 28444, 29447, 30789, 27942, 28711, 28914, 29301, 27003, 31131, 27888, 28095, 27995, 28980, 30357, 30613, 29806, 29599, 28408, 27986, 27690, 30191, 28286, 27410, 30742, 31429, 30631, 27666, 27797, 29885, 29282, 31317, 27278, 28427, 30057, 28583, 30419, 31259, 30518, 27155, 27067, 28970, 28809, 30917, 31468, 31444, 29317, 28209, 28528, 29197, 30556, 30344, 30172, 27752, 29650, 27053, 31104, 29214, 31011, 29190, 28844, 30509, 27428, 29346, 27421, 31385, 29963, 28136, 29370, 29293, 30590, 27078, 31265, 29906, 27524, 31389, 29212, 27523, 29941, 30920, 29204, 29251, 31469, 30066, 29821, 28516, 27196, 31176, 29133, 28430, 28616, 30759, 31313, 27559, 27662, 30806, 29983, 27273, 27497, 28833, 27633, 27060, 28251, 27222, 28170, 27368, 31190, 29126, 28037, 28144, 29046, 30033, 28180, 28347, 28006, 28981, 28766, 29506, 31100, 27721, 27945, 28309, 27099, 30061, 28934, 29058, 30593, 28134, 30543, 27969, 30987, 27066, 29302, 29831, 28517, 28233, 30255, 30737, 29694, 30367, 28477, 29893, 28437, 28668, 28886, 30720, 30772, 27606, 28569, 29725, 28641, 31000, 30123, 29463, 27646, 29170, 27314, 29034, 30994, 30638, 27723, 28758, 30868, 31255, 28875, 29177, 30489, 28564, 28626, 30656, 28415, 29755, 28714, 27708, 30262, 30919, 31162, 28478, 30490, 29084, 29098, 30001, 27541, 29371, 27434, 30788, 27337, 30032, 31353, 31012, 27184, 30383, 31150, 29359, 30634, 29054, 31370, 28819, 28015, 30567, 29809, 29384, 29229, 27734, 28856, 29976, 28367, 29922, 30142, 29110, 28248, 29017, 28295, 29438, 31060, 27939, 31128, 30493, 31093, 29172, 28151, 28237, 27584, 28368, 31066, 28454, 30746, 28003, 28653, 30077, 30809, 28205, 28915, 30396, 29291, 30495, 29760, 27951, 31127, 31225, 28680, 27787, 29086, 30582, 29612, 27620, 30895, 31091, 31094, 29576, 29349, 27670, 27763, 28790, 28055, 31256, 27875, 28807, 28043, 30299, 30212, 27814, 27657, 28097, 27433, 30250, 29283, 31226, 28821, 27912, 30206, 29898, 27757, 31473, 30945, 30949, 28525, 27992, 27006, 29148, 30890, 27071, 27786, 29113, 27638, 27034, 28402, 28336, 30188, 31005, 31252, 31418, 28595, 29807, 29453, 30603, 30828, 28899, 31165, 30852, 27847, 28165, 27391, 29430, 30157, 30397, 29136, 28395, 28058, 29823, 28382, 27684, 29789, 27014, 31327, 30156, 29003, 29272, 27290, 30602, 29751, 28220, 30896, 30897, 27590, 28120, 27683, 28038, 30668, 27501, 28783, 28481, 28794, 31477, 31397, 28501, 27636, 31319, 29224, 29879, 28473, 30254, 28831, 29808, 28365, 29299, 27058, 27515, 30976, 30046, 27855, 30401, 29499, 27649, 30351, 29698, 27671, 30757, 29312, 27906, 31021, 31242, 29529, 27913, 29561, 27468, 31405, 27059, 27100, 31058, 27416, 28241, 28169, 30394, 29405, 30573, 28837, 28041, 37060, 38757, 36850, 38834, 36325, 37767, 39557, 39562, 36529, 38501, 39260, 38867, 37064, 39857, 36851, 38473, 38511, 39655, 38749, 37706, 37203, 38661, 36867, 38586, 38127, 40362, 39650, 40130, 38203, 36362, 38708, 37092, 40209, 36436, 37588, 39205, 37269, 36258, 37734, 37424, 39225, 36026, 36151, 36101, 38719, 38115, 37186, 37612, 39834, 36421, 37739, 39778, 39118, 39941, 37931, 39134, 38638, 38287, 36469, 36487, 36853, 39821, 39045, 37574, 40327, 38931, 39563, 39740, 36470, 39486, 40257, 36998, 38453, 36574, 39831, 36904, 36037, 37444, 37826, 38224, 37240, 37541, 38448, 37635, 39705, 38421, 39136, 37377, 37151, 38939, 39537, 38979, 36423, 40248, 38978, 39891, 38055, 39396, 40154, 40340, 40301, 39074, 39671, 39929, 38633, 40417, 40463, 38900, 38388, 38164, 39480, 38624, 39028, 36372, 37905, 36637, 36234, 36248, 37530, 37455, 37766, 37699, 39238, 37325, 36456, 36203, 38222, 38974, 36661, 38793, 36966, 37114, 38467, 37560, 36880, 37329, 38707, 38135, 38750, 39611, 36523, 39897, 39807, 40361, 38991, 37539, 37004, 36561, 37116, 36229, 38538, 37634, 39865, 39178, 36376, 39694, 38173, 37270, 39472, 36358, 36548, 39279, 38202, 38150, 37028, 36168, 37565, 39861, 40113, 36782, 39652, 37768, 38855, 39326, 38129, 40288, 39246, 36797, 36391, 38971, 37533, 39017, 36669, 36501, 39364, 38582, 38545, 38966, 36559, 38442, 39852, 38262, 40460, 36865, 39565, 39388, 36664, 39928, 36243, 39749, 37348, 38703, 37811, 38436, 37435, 38472, 37548, 39330, 40023, 37564, 38972, 37556, 39160, 37885, 38615, 37022, 39925, 36116, 36864, 38469, 37130, 38745, 38988, 40422, 36540, 37344, 40131, 37149, 39619, 37985, 36957, 38644, 38655, 37412, 36172, 36309, 38374, 40046, 38363, 38840, 39883, 40482, 36812, 40167, 38321, 36849, 37949, 39532, 36068, 37505, 39702, 37593, 39726, 40123, 37176, 36852, 40140, 37196, 39631, 37271, 40420, 36051, 37403, 40418, 40025, 38092, 40453, 36206, 36143, 39344, 37609, 40121, 38857, 37876, 39083, 36096, 39359, 36993, 36111, 36795, 39171, 38477, 37299, 37251, 37555, 36425, 39586, 38683, 38489, 38015, 39770, 36582, 39399, 38508, 40045, 37851, 38278, 39599, 39471, 38459, 36602, 36743, 40193, 36403, 38934, 39465, 37878, 37591, 40276, 37355, 36634, 38065, 39168, 36980, 38838, 37123, 36688, 39817, 38051, 38010, 39418, 39042, 37847, 40179, 38154, 37082, 36179, 36263, 42358, 41507, 41054, 42660, 43611, 44379, 42297, 40550, 42037, 43205, 44665, 40882, 42218, 41905, 44081, 40988, 42842, 41252, 42890, 40982, 42275, 40524, 42009, 44701, 44359, 44787, 44284, 44134, 44686, 44837, 43845, 40718, 43321, 44823, 43072, 42783, 41172, 42169, 42902, 43320, 42539], [2069, 2467, 4470, 858, 3992, 2854, 4072, 1306, 2358, 3089, 4061, 2895, 211, 3487, 644, 2458, 1218, 2225, 2085, 13, 3953, 3915, 3006, 420, 12036, 9008, 9011, 9435, 11480, 10474, 9871, 12481, 10794, 11823, 11530, 9919, 9941, 11130, 11132, 11774, 11834, 10887, 13046, 10795, 9670, 12080, 12872, 11705, 10100, 12066, 9881, 10557, 10956, 11618, 11965, 11551, 12754, 13334, 12139, 9181, 11793, 11117, 11732, 11032, 10254, 10070, 13142, 9783, 11619, 13223, 11384, 9595, 13270, 9710, 10307, 11039, 11323, 11033, 13316, 11727, 11689, 12082, 12289, 9661, 12768, 12560, 13385, 9372, 12915, 13461, 10210, 12044, 13001, 13260, 12713, 10948, 11702, 9695, 10319, 11371, 10380, 12332, 11058, 10478, 12817, 11816, 9816, 9931, 11698, 11995, 10049, 12316, 12023, 9612, 13444, 9548, 11177, 9735, 10748, 11219, 11999, 10041, 9283, 9585, 10125, 12497, 10882, 10271, 12755, 11699, 12202, 12806, 9953, 9207, 12199, 12348, 13190, 10138, 11730, 13024, 10852, 9378, 11850, 10475, 11198, 9895, 12953, 12258, 11606, 9637, 10488, 12224, 9162, 11366, 10505, 12294, 9896, 12057, 10524, 11234, 12299, 12074, 10112, 9681, 11059, 11917, 11614, 9135, 12763, 12099, 11338, 12903, 9901, 11813, 12203, 9741, 9703, 9771, 9781, 10171, 10526, 9915, 12691, 11075, 10248, 12779, 11353, 12977, 11257, 11422, 9894, 10592, 10336, 13276, 10372, 11857, 9721, 10105, 12152, 11262, 12140, 11363, 11960, 11165, 11706, 10984, 11513, 9403, 10899, 10539, 12918, 9362, 9229, 12567, 12693, 9228, 10815, 12557, 13255, 11417, 10323, 11851, 9769, 9930, 13390, 11401, 9897, 12579, 10299, 9183, 11789, 11550, 9112, 9623, 12823, 9969, 12435, 12443, 10265, 12991, 10119, 11339, 10220, 10000, 10839, 9390, 11383, 10721, 13183, 11725, 10389, 9658, 12259, 9632, 10686, 9300, 9807, 11310, 13012, 12496, 11135, 12321, 10358, 10227, 12375, 10647, 11100, 11029, 10757, 10116, 10621, 9575, 11172, 11320, 13362, 10377, 10682, 11746, 9526, 11849, 11507, 10983, 11114, 12959, 12222, 12505, 13132, 9064, 9608, 10142, 10917, 9820, 12543, 11557, 9171, 12379, 11796, 10208, 12716, 11720, 10930, 9453, 12556, 11984, 13274, 13153, 10009, 13429, 10309, 12386, 12516, 9304, 11558, 13242, 11955, 12941, 10081, 11878, 11972, 11270, 10107, 9965, 12705, 13080, 10434, 10103, 12842, 13083, 12114, 11977, 11227, 12255, 12541, 10744, 9178, 9381, 10574, 10459, 11953, 11217, 12528, 10066, 9233, 12226, 13016, 10939, 13375, 9978, 12814, 11989, 10713, 13323, 10594, 11068, 11685, 10035, 9682, 9779, 12803, 9350, 10470, 11896, 16204, 15413, 14781, 14484, 17748, 15032, 17463, 14598, 17963, 13536, 16314, 16612, 16810, 16984, 17876, 14431, 14097, 14574, 17632, 14719, 13665, 17176, 17494, 16527, 13524, 17309, 15336, 15724, 15272, 13725, 16317, 16815, 13794, 15238, 14498, 17091, 17056, 14451, 15883, 16900, 17537, 17339, 16670, 16596, 14721, 14330, 17639, 15642, 15293, 17634, 14479, 14629, 14368, 17471, 13877, 17234, 16381, 15589, 15431, 16298, 20182, 19638, 19679, 22049, 21644, 18177, 20970, 20244, 21041, 20358, 21243, 19590, 19474, 19568, 18519, 22398, 20384, 21737, 22042, 22054, 18041, 20503, 19900, 19705, 22289, 21152, 18729, 21295, 22493, 18800, 18423, 22399, 20727, 19265, 21523, 20733, 22424, 18286, 18745, 20962, 19557, 19860, 20223, 19348, 21600, 22126, 22148, 21174, 18476, 18775, 20274, 21113, 19125, 18834, 18470, 20745, 18006, 20327, 21515, 21888, 22489, 18441, 20399, 22313, 21236, 19866, 18248, 21267, 20209, 21756, 21603, 18571, 21830, 21719, 18815, 18698, 20516, 19576, 21342, 19756, 21321, 19415, 18738, 21251, 19732, 20043, 20202, 21723, 21581, 21981, 22394, 22449, 20921, 21798, 19924, 22029, 20973, 18458, 19130, 19418, 20507, 18356, 20796, 19960, 21446, 20690, 22173, 20717, 18488, 21205, 20115, 20530, 18011, 19214, 22405, 21156, 18697, 21050, 21221, 20756, 19514, 20265, 18769, 19060, 18163, 21790, 21367, 18733, 19531, 18365, 20893, 21987, 21842, 20850, 21430, 21630, 19051, 18317, 20716, 21067, 22157, 18492, 20770, 22254, 19803, 20117, 20592, 18182, 18218, 20619, 18619, 21549, 22415, 19695, 22348, 19428, 19909, 19855, 20298, 18509, 20502, 19952, 20500, 19894, 20772, 22046, 22186, 21363, 18266, 19908, 20047, 22484, 19138, 20765, 22441, 21121, 21234, 20478, 21033, 22433, 19681, 20222, 20357, 22260, 20475, 18843, 22064, 22342, 20712, 20088, 18471, 18081, 21828, 19314, 19630, 18715, 20120, 20780, 19655, 18565, 18783, 19759, 21334, 22470, 18019, 22346, 20788, 21751, 19073, 20529, 19972, 22279, 22069, 19381, 19225, 22187, 18374, 19040, 22420, 18027, 20146, 20391, 22191, 20964, 22437, 19236, 19683, 18912, 19778, 20275, 19211, 20252, 20346, 21065, 18158, 20285, 20417, 18608, 21461, 19445, 19542, 18033, 20173, 19989, 22288, 20760, 21092, 22190, 20023, 21587, 20595, 20262, 20905, 18311, 21921, 19642, 20652, 21325, 22374, 21746, 22257, 21512, 21953, 19955, 21453, 21707, 19260, 22311, 18040, 21947, 18905, 20777, 19315, 21361, 19844, 19302, 18227, 20615, 18597, 20428, 20207, 18725, 19435, 21614, 22308, 20612, 21097, 18662, 19372, 21909, 20398, 18498, 21192, 18411, 22479, 19317, 22214, 22132, 22270, 21110, 22455, 21546, 19685, 19549, 19407, 21150, 19518, 18544, 21352, 18856, 19440, 18002, 19815, 21623, 20887, 22043, 19951, 20960, 19608, 20342, 19870, 19416, 18430, 21247, 18119, 20776, 21727, 21894, 18080, 22463, 19333, 18835, 19297, 18275, 19277, 21018, 20033, 19371, 21299, 19745, 19893, 21252, 22304, 19539, 22103, 21735, 18208, 18274, 21530, 20584, 20303, 18153, 21082, 22428, 19018, 21448, 18851, 19795, 18046, 21450, 19738, 20674, 18234, 20971, 19781, 20021, 18506, 21583, 19029, 19554, 22361, 21220, 18037, 20359, 18560, 19814, 18825, 19496, 22366, 22177, 20667, 18837, 20983, 19800, 18323, 21258, 21227, 21405, 19897, 20852, 19201, 19085, 21668, 22272, 18203, 22124, 21592, 20535, 19888, 22338, 19012, 21157, 21360, 21531, 20922, 21896, 21691, 20313, 22345, 21660, 21356, 21776, 21115, 22066, 21413, 21099, 19724, 21528, 21044, 18780, 19821, 19656, 18093, 21316, 19477, 18802, 21554, 19386, 21351, 20226, 18869, 18516, 21911, 19802, 18625, 21090, 19974, 20077, 19735, 19076, 21268, 20190, 18968, 20908, 20310, 20451, 21901, 19827, 20439, 20331, 18680, 22250, 21938, 20283, 20007, 19450, 21773, 18594, 21633, 19882, 19436, 18932, 22271, 18914, 20728, 18550, 18860, 21951, 19046, 21165, 21431, 19063, 18588, 22218, 18230, 21043, 20836, 20871, 22351, 20349, 21726, 19927, 21075, 20795, 22111, 21202, 22370, 18643, 18324, 21089, 22000, 19755, 21865, 20323, 22004, 20661, 20473, 19285, 19578, 18917, 20112, 22478, 20152, 20412, 22388, 18883, 18966, 20843, 19142, 18287, 20644, 21748, 22208, 19186, 19591, 20084, 22286, 18839, 19757, 18377, 19560, 22330, 20957, 18088, 19160, 19152, 19231, 22237, 21541, 21297, 20676, 19015, 22090, 21816, 18094, 22183, 19414, 19721, 21404, 21013, 19271, 19581, 22027, 20034, 18207, 19758, 22228, 20751, 19632, 19008, 20224, 19311, 21898, 19719, 18764, 19517, 19490, 21566, 20413, 18191, 20673, 21671, 21606, 19949, 19038, 18024, 21711, 21611, 20620, 20251, 20654, 20814, 19601, 18464, 20489, 18857, 19419, 19364, 21858, 20217, 18549, 20573, 22488, 21589, 22038, 21701, 20014, 20408, 21785, 20010, 19807, 21809, 21139, 19187, 18985, 22169, 18055, 21970, 21907, 19149, 21730, 20925, 18183, 19335, 19280, 22275, 20775, 21864, 21198, 19776, 21788, 18969, 19369, 20367, 19403, 21853, 22024, 19670, 20179, 19710, 21805, 20089, 18468, 21465, 21333, 18187, 22206, 22252, 20085, 19596, 18155, 19672, 19170, 19332, 18300, 20975, 20020, 18256, 20883, 20625, 20510, 19491, 20562, 21074, 19426, 20527, 19094, 21399, 18179, 21779, 21650, 21326, 22277, 19553, 21061, 21585, 21464, 18236, 18661, 18278, 18152, 20758, 20801, 21527, 21578, 18953, 19248, 20602, 18246, 18744, 18455, 18908, 20692, 18220, 22442, 19024, 22359, 22128, 19082, 20903, 19958, 21714, 22236, 21906, 21720, 21237, 19861, 18881, 20575, 21402, 19636, 20670, 20657, 21028, 19074, 20064, 20228, 18023, 18585, 20068, 21956, 18580, 18713, 18555, 19859, 19849, 19687, 21626, 21618, 18166, 20363, 21598, 21563, 22193, 18605, 18888, 19263, 19744, 19865, 21706, 21235, 19532, 18624, 19836, 18548, 19334, 20325, 18474, 20968, 22244, 20658, 22354, 19180, 19472, 22182, 22158, 21400, 21653, 21387, 22427, 19967, 21632, 20708, 18424, 18090, 18539, 18604, 22429, 19985, 20415, 19607, 21495, 20116, 18164, 20000, 22025, 21005, 21641, 20992, 20608, 18494, 22175, 22242, 21857, 21534, 19851, 20564, 18369, 20662, 18392, 21278, 19390, 19506, 19597, 21856, 18132, 21232, 20361, 19354, 21560, 19329, 21715, 18975, 18398, 22106, 18859, 18949, 20433, 20633, 18694, 19707, 21270, 18224, 20218, 22468, 21553, 21159, 19665, 21932, 21111, 19266, 19722, 18233, 23517, 26838, 22889, 26240, 23944, 22593, 26126, 26702, 26959, 24062, 26093, 25599, 24580, 22766, 25948, 26173, 25243, 23840, 24698, 26169, 26026, 24567, 22819, 23036, 23158, 22697, 26590, 25653, 23512, 26850, 24577, 25800, 24650, 26816, 24655, 25545, 22922, 26449, 25669, 25046, 26367, 25215, 26738, 25166, 25067, 24716, 25757, 25666, 22734, 22647, 25607, 25445, 22685, 26365, 26760, 24332, 26405, 23769, 26435, 23169, 24959, 25797, 23010, 23013, 25479, 23376, 24089, 23505, 24261, 26788, 24456, 24366, 23391, 24636, 24412, 25726, 23410, 22733, 25313, 24582, 23749, 24895, 22688, 25339, 23027, 22548, 22558, 23776, 22500, 26592, 24492, 25614, 23887, 23888, 25656, 25615, 25723, 25551, 25394, 26445, 22708, 23886, 24634, 25015, 25595, 26453, 26371, 25238, 25347, 23181, 24390, 25552, 23129, 22588, 23091, 22981, 26966, 23754, 25326, 23387, 23782, 24783, 26242, 23164, 26192, 25796, 23605, 26536, 23196, 25940, 25477, 25503, 26373, 22739, 26550, 25862, 24723, 23490, 23924, 26098, 24120, 25170, 25590, 24066, 24194, 26875, 22738, 25708, 24205, 25267, 25517, 24251, 25076, 23771, 26814, 25256, 23649, 26199, 23744, 25877, 26377, 26583, 26895, 26357, 22742, 25784, 23566, 24182, 25335, 26391, 22509, 26662, 23634, 26874, 25336, 22760, 24754, 26863, 23971, 23308, 24543, 23175, 22567, 25647, 24878, 22997, 23236, 23446, 23394, 26043, 25589, 25000, 26651, 25820, 23351, 25677, 25932, 24909, 24104, 26441, 26967, 22843, 24079, 22866, 23737, 22532, 25097, 25311, 24507, 24394, 26936, 26756, 23332, 26193, 25742, 25942, 23844, 23653, 23883, 25619, 23701, 23699, 23335, 23041, 24005, 22824, 26683, 24741, 23860, 24646, 25090, 25414, 25985, 25353, 24037, 24719, 22923, 24607, 26273, 24964, 23624, 26440, 25252, 24801, 23832, 26491, 24131, 22549, 26562, 26734, 25241, 25456, 23636, 26048, 22561, 23134, 25801, 25137, 24600, 22977, 22961, 23997, 26217, 25089, 25277, 26038, 26712, 24751, 23019, 22898, 23536, 26123, 26059, 25280, 26496, 22600, 26175, 26574, 23389, 26581, 23910, 24122, 25442, 23826, 23371, 26311, 23702, 23438, 23183, 24960, 24995, 26971, 25959, 26819, 25310, 26019, 23345, 25365, 25925, 24028, 25195, 26589, 22811, 26165, 26930, 25759, 24827, 23921, 25269, 24545, 25760, 25110, 25357, 26696, 25540, 24728, 24988, 24336, 23672, 25322, 25415, 25084, 26595, 23237, 23521, 26359, 23105, 22912, 23323, 22748, 24978, 26162, 25841, 26166, 26866, 24558, 26739, 26248, 25462, 23166, 24213, 26601, 25952, 25315, 26397, 23523, 23681, 24869, 25009, 24070, 26884, 25334, 26239, 23250, 26746, 23503, 22693, 26180, 23823, 23837, 24595, 24351, 23710, 26030, 25093, 26448, 23466, 26358, 22924, 23156, 22589, 23711, 24150, 25896, 25659, 26803, 25418, 23596, 23098, 26269, 23814, 25083, 24731, 25203, 26053, 26678, 23602, 25501, 22709, 24672, 22878, 25541, 23033, 26964, 25177, 24327, 25196, 24400, 25260, 26431, 22541, 26985, 23279, 26258, 23021, 25520, 24856, 25695, 25465, 23502, 22523, 26600, 22844, 24133, 25957, 26648, 26234, 23591, 23273, 26492, 26343, 25943, 22505, 26466, 23573, 26899, 25429, 23986, 26925, 26456, 25771, 24425, 24434, 24094, 25634, 24012, 25973, 23031, 22768, 26150, 26907, 24354, 24452, 23572, 26407, 25068, 24579, 24797, 24663, 26172, 25931, 23148, 26946, 23203, 25254, 25933, 23402, 26625, 26879, 24668, 22815, 25366, 25858, 24191, 24695, 26389, 24179, 23100, 26862, 23066, 24643, 24902, 24734, 23209, 24924, 24415, 25694, 22848, 24703, 22575, 26568, 23342, 24185, 23495, 24128, 26039, 26021, 26748, 24498, 23228, 24196, 26387, 24306, 22640, 24441, 25701, 26888, 24493, 25082, 25364, 23974, 26201, 23707, 26314, 22875, 26672, 23601, 23201, 24237, 25424, 23511, 24678, 26222, 23828, 24090, 23422, 26493, 25649, 24759, 26146, 24521, 24954, 24795, 23361, 26070, 24519, 24056, 23245, 24879, 25688, 23773, 24951, 22823, 23515, 24059, 25886, 26518, 26047, 25704, 23396, 23896, 26586, 23674, 22573, 25457, 23885, 24693, 26246, 26198, 23739, 26495, 26619, 25191, 24520, 24170, 23020, 25393, 26111, 23655, 26250, 23501, 26197, 26265, 25765, 24294, 24280, 22679, 24403, 22675, 23819, 25423, 25875, 24074, 23678, 26290, 23328, 22650, 26883, 23797, 26138, 26249, 23238, 24742, 26527, 25568, 23780, 26016, 26176, 24043, 24178, 23407, 23218, 24458, 25138, 26646, 26281, 24568, 22903, 24846, 22556, 26213, 24609, 22855, 25291, 22544, 25007, 25670, 23682, 26045, 24615, 25063, 25127, 22914, 24254, 26943, 22804, 23540, 23113, 23277, 24616, 26663, 26372, 24231, 24773, 24395, 24673, 24727, 26554, 26722, 24140, 26437, 25208, 25761, 23379, 24362, 24549, 26634, 24968, 23891, 26219, 23022, 23557, 26474, 26557, 22707, 25638, 26893, 23307, 23152, 25556, 25230, 25843, 22778, 23931, 23375, 24534, 25684, 23465, 25327, 24858, 25799, 26701, 25655, 25383, 25719, 24623, 26220, 26216, 23949, 26931, 26644, 26020, 23194, 23126, 23162, 25488, 26264, 22726, 26483, 26110, 23669, 25854, 24840, 25983, 25212, 24393, 26596, 26891, 23276, 24956, 24169, 24883, 24898, 24566, 26927, 22745, 25968, 23643, 25237, 25220, 23225, 25338, 22730, 25904, 23935, 26010, 25498, 23089, 26268, 22873, 25025, 23750, 26434, 25781, 26740, 26245, 24691, 24786, 23712, 24900, 25687, 24203, 24359, 23811, 24423, 25274, 24447, 25565, 24437, 25070, 25526, 25075, 26856, 22691, 23356, 25125, 23118, 24454, 23622, 25645, 26886, 23531, 24195, 25871, 25946, 23714, 23014, 25617, 23779, 25236, 24497, 25921, 26259, 26115, 24721, 23160, 26603, 23897, 26104, 24054, 26920, 26129, 24427, 22954, 22789, 26896, 23012, 22717, 25576, 24491, 23926, 23630, 22514, 23718, 26404, 24278, 23430, 22949, 24976, 23044, 23135, 24152, 25466, 26699, 24644, 24358, 26181, 24649, 25965, 25891, 23506, 25697, 25229, 23817, 23475, 23937, 25523, 24049, 23938, 24155, 22607, 24749, 23516, 26072, 25698, 26973, 25384, 25989, 23188, 23522, 23281, 24915, 23193, 24876, 24371, 23120, 23618, 24656, 26698, 26326, 26283, 24334, 26735, 22990, 25678, 22681, 25380, 24770, 23093, 26032, 23205, 26025, 26422, 23285, 26727, 22899, 26423, 25142, 24862, 23632, 25537, 24585, 23757, 24509, 23648, 25078, 24460, 23310, 25495, 24559, 23498, 24465, 25331, 23784, 25929, 22703, 23085, 25333, 23304, 25819, 25133, 22619, 24868, 22662, 23309, 22606, 26569, 23830, 25748, 23610, 23849, 24729, 22971, 22852, 26730, 24817, 26782, 24451, 23452, 25883, 24488, 26452, 26559, 24804, 22654, 25852, 23144, 25030, 25730, 25391, 26579, 22765, 25976, 23437, 24603, 26022, 22577, 22622, 26299, 23852, 26065, 24136, 24446, 24777, 24996, 25052, 25294, 24526, 25731, 25419, 23822, 26928, 24198, 25268, 23399, 23070, 26497, 23958, 23574, 25563, 26639, 24930, 26005, 24952, 25401, 25066, 22863, 25111, 22937, 25193, 25217, 25814, 23235, 25934, 25650, 24999, 26615, 25830, 25873, 23629, 26113, 25454, 25798, 23644, 23369, 23690, 23076, 24372, 26097, 23078, 23704, 25860, 24283, 24485, 25377, 23202, 25580, 24496, 25330, 24541, 26069, 26668, 24171, 23638, 25405, 26419, 24821, 26826, 26776, 24503, 23297, 24907, 26774, 26383, 26272, 24330, 23138, 26074, 24687, 22754, 23607, 25017, 26532, 26767, 22835, 22895, 26831, 25560, 26926, 26626, 23314, 24341, 22791, 23338, 25709, 25949, 26781, 23982, 24318, 25507, 25795, 24061, 25475, 24011, 23499, 23136, 26036, 23700, 22526, 22939, 26706, 23153, 26800, 22674, 22755, 24825, 25225, 24612, 24974, 22680, 26613, 26763, 25302, 24618, 24857, 26078, 25720, 23835, 23291, 25482, 23048, 24819, 26170, 26616, 23470, 24455, 25521, 26713, 26805, 23831, 25807, 25635, 23727, 26821, 22969, 23651, 26237, 23405, 23881, 23268, 23716, 23104, 22598, 23110, 25062, 22784, 26403, 23037, 23049, 25718, 23966, 22546, 22686, 25990, 24805, 22503, 24075, 24800, 26851, 24256, 24407, 26122, 23261, 22715, 25098, 24569, 22750, 25991, 24160, 25633, 25533, 26632, 26319, 23450, 24867, 22660, 22795, 23082, 22701, 22999, 26182, 24207, 24834, 22632, 24143, 24110, 23185, 24962, 25174, 26889, 23497, 24262, 24051, 22897, 25667, 24377, 22874, 26849, 24977, 26511, 26710, 23313, 24532, 26447, 23349, 24757, 22948, 23870, 24700, 24466, 23628, 25145, 24072, 26820, 24798, 25179, 22807, 23894, 26673, 26028, 22747, 23213, 23040, 25673, 23993, 26103, 25816, 24127, 26607, 22802, 26399, 26714, 22633, 23581, 23955, 25579, 23947, 25744, 26400, 25231, 24779, 26477, 26494, 26685, 23133, 26013, 23895, 26145, 22586, 24041, 23353, 22783, 26350, 23864, 23090, 23419, 25899, 22870, 23103, 23764, 23226, 22629, 26409, 25630, 24016, 23296, 24726, 24812, 24692, 26984, 26243, 24357, 25914, 24933, 25006, 25171, 26736, 25956, 23390, 22753, 24922, 22524, 26012, 24826, 26089, 24948, 24766, 24022, 25999, 26890, 24134, 24165, 24245, 24489, 22785, 24677, 24114, 25813, 24391, 24815, 24339, 27596, 29861, 30820, 29873, 29917, 27824, 28997, 27360, 27297, 29025, 30173, 30389, 27687, 31441, 28733, 28117, 30561, 29326, 29423, 30148, 31306, 30683, 31354, 29711, 30762, 27041, 27369, 30835, 28930, 30300, 30860, 28810, 28913, 29491, 28656, 28751, 27261, 30847, 27647, 27265, 30223, 27377, 28179, 28310, 28531, 31258, 27147, 28456, 29015, 29779, 28185, 28464, 29959, 30771, 28820, 29582, 28371, 27947, 27448, 28890, 30718, 27607, 28131, 27206, 29279, 27252, 30845, 27364, 28759, 28106, 27276, 31199, 30361, 31458, 28146, 35102, 35035, 32255, 35596, 34367, 31523, 35698, 43013, 41892, 41538, 41583, 43732, 44403, 42080, 41123, 41838, 42377, 42887, 43090, 42032, 43860, 43099, 41477, 41624, 43059, 40969, 44265, 44700, 42514, 42619, 41569, 43740, 41169, 43573, 44174, 40966, 41721, 43237, 40810, 44528, 41841, 42578, 44319, 44320, 44230, 43043, 40954, 42694, 40764, 41156, 44137, 42403, 44334, 40644, 41121, 40991, 42540, 42104, 41595, 41377, 42179, 43051, 44207, 42600, 42153, 42747, 43239, 44776, 43932, 44560, 41464, 42724, 43752, 41179, 44658, 41340, 44974, 40819, 43785, 42390, 42350, 43101, 43937, 41448, 44104, 42821, 44038, 43893, 43786, 43386, 40855, 43452, 44228, 42368, 41317, 44470, 40667, 44810, 41171, 40900, 42772, 43165, 44455, 42382, 42187, 40726, 42760, 40821, 44574, 42927, 44992, 43789, 42634, 44586, 40737, 44791, 41969, 42162, 41765, 41045, 40927, 44683, 42854, 41071, 42930, 41886, 41250, 41031, 40898, 42683, 41832, 43464, 43622, 41591, 40868, 41312, 44907, 43091, 42189, 44549, 44412, 41730, 44392, 41484, 42906, 42517, 41512, 43491, 44260, 42645, 43107, 44028, 42622, 44489, 43297, 43536, 42450, 44164, 43935, 43905, 44310, 43353, 42856, 40904, 42288, 43431, 43159, 42102, 43543, 43929, 43056, 42139, 40759, 40613, 41413, 42016, 43612, 42975, 43706, 42427, 42335, 41189, 41987, 43588, 44035, 41951, 40625, 41610, 40527, 42073, 44452, 44351, 43610, 43022, 40786, 41453, 42018, 41424, 43969, 41293, 42448, 41287, 43948, 40665, 41004, 40946, 42286, 40747, 44494, 43281, 42573, 42247, 43933, 42519, 42808, 42075, 40729, 44600, 41076, 41150, 41231, 43143, 41669, 40513, 42914, 44068, 42786, 41646, 42043, 40526, 41701, 44305, 42461, 44926, 44608, 40694, 44483, 40879, 44178, 44032, 41874, 42045, 43028, 41804, 41726, 44563, 42736, 43256, 42172, 41369, 41192, 41176, 43874, 41775, 44125, 42697, 44414, 41662, 40924, 41441, 41405, 42990, 44009, 42502, 40723, 41873, 41830, 42412, 42796, 41537, 44233, 43133, 41771, 42678, 41906, 43258, 44793, 42967, 42062, 43944, 43953, 42488, 42239, 42677, 43337, 43482, 41944, 41881, 41931, 41593, 40632, 40849, 43094, 44346, 44842, 41670, 44942, 43487, 41157, 44814, 40668, 40646, 41839, 42691, 42825, 44048, 42481, 41417, 44943, 43667, 42477, 41762, 41197, 41483, 44933, 40999, 41420, 44874, 43591, 42331, 43185, 43075, 44509, 40635, 43986, 40529, 41147, 44958, 42522, 43692, 42053, 43343, 42663, 40734, 41114, 43322, 41335, 43249, 40653, 42826, 44008, 44197, 41033, 44251, 43132, 43020, 41925, 44426, 41124, 42284, 42322, 41357, 42298, 44296, 42091, 41296, 43735, 40871, 42426, 41032, 40932, 40562, 41348, 42017, 43263, 44105, 44607, 42700, 44393, 42625, 43842, 43945, 41747, 42900, 42088, 43775, 40538, 44729, 40660, 43901, 44868, 43184, 44685, 41736, 40956, 43066, 40689, 42113, 42706, 41216, 40500, 42211, 40716, 40974, 43959, 41600, 40862, 43088, 44366, 44928, 42820, 42127, 44384, 41143, 42125, 41428, 43865, 43771, 41351, 43525, 42392, 43792, 43669, 43414, 42052, 44159, 42745, 40832, 40702, 43445, 42920, 41679, 40629, 44166, 43243, 43426, 44589, 42585, 44273, 44746, 43015, 43666, 40606, 40907, 43841, 43366, 42649, 42545, 41012, 43811, 42723, 42437, 43680, 42296, 43912, 44045, 44339, 42546, 42149, 40772, 43553, 42282, 41120, 43995, 42429, 44167, 42501, 42103, 40504, 43073, 40863, 43142, 40705, 41466, 40774, 44682, 44803, 44731, 43307, 43862, 43684, 42552, 44467, 43910, 44100, 42061, 44718, 44486, 43753, 42936, 44878, 42989, 43068, 41933, 44628, 43049, 42626, 42911, 43411, 44822, 40746, 44883, 41015, 41806, 43590, 43427, 44885, 43579, 41304, 42160, 41713, 42937, 42059, 43480, 41079, 41175, 42319, 41615, 43122, 44507, 44252, 42567, 42411, 43467, 44287, 42274, 44243, 42509, 43924, 42868, 41545, 44014, 41220, 41754, 41709, 43814, 42889, 40938, 44267, 44055, 42560, 43291, 43333, 42405, 41196, 42815, 44575, 40975, 44841, 42132, 42048, 43587, 43822, 43274, 42859, 43673, 42455, 43716, 44609, 42627, 41888, 42873, 43992, 44369, 41242, 44064, 41239, 41645, 44148, 44335, 41034, 44716, 41651, 44179, 41999, 42863, 41061, 41961, 44722, 42344, 40597, 41184, 42721, 42606, 44784, 41023, 43272, 42270, 43355, 43395, 44640, 40626, 40971, 43651, 44580, 42728, 43574, 41912, 44254, 41070, 41884, 42635, 43223, 41513, 43578, 44459, 44835, 44881, 42198, 41373, 42067, 43495, 44211, 40856, 42905, 44328, 41648, 41946, 41132, 41113, 41717, 41760, 41810, 40923, 43854, 43754, 40616, 42306, 42922, 42145, 43779, 44641, 42332, 42832, 41106, 43150, 42731, 43465, 42814, 44190, 43955, 42022, 43548, 40549, 43714, 43847, 42130, 44368, 43551, 44688, 43761, 41907, 44955, 41675, 44076, 40903, 43906, 41270, 42064, 42771, 42495, 44135, 43655, 42105, 41133, 42386, 40884, 44538, 43630, 44017, 40710, 41962, 41637, 40758, 43645, 41272, 43212, 42409, 43302, 41723, 41101, 41261, 43572, 40876, 41115, 44650, 44530, 44212, 41998, 42478, 41578, 40700, 41553, 43279, 40820, 43224, 44436, 43748, 41109, 42530, 41246, 40885, 42595, 41575, 44794, 41019, 43199, 44782, 43769, 40945, 43312, 44860, 44300, 41525, 40615, 40943, 41248, 41982, 42268, 42460, 41350, 44420, 44367, 43897, 42114, 44440, 42260, 40505, 44387, 40798, 43481, 40897, 40558, 42302, 40928, 42810, 44203, 43686, 43726, 42031, 42629, 44078, 43528, 42362, 44056, 42269, 41262, 40543, 44405, 40843, 43877, 40604, 40919, 44754, 44024, 43370, 41857, 42243, 41223, 44709, 41608, 43404, 41203, 44224, 43764, 43392, 41314, 42469, 40836, 44025, 41531, 42714, 42840, 42557, 44655, 40531, 44363, 44353, 42778, 42138, 42966, 43604, 44256, 42608, 42030, 42036, 44042, 44611, 44188, 44204, 41548, 43772, 44963, 41167, 43941, 41001, 44542, 43285, 43038, 43927, 42435, 40976, 42276, 41438, 43476, 42491, 41535, 42646, 42294, 44119, 41437, 43288, 44222, 42210, 42746, 42323, 44439, 43738, 40779, 41601, 43215, 42682, 42156, 41882, 43613, 42473, 41452, 41967, 40910, 43861, 43981, 44750, 44523, 41461, 40506, 42304, 43950, 43271, 43375, 42259, 40965, 43408, 44216, 42119, 44703, 41863, 41226, 40847, 41040, 42934, 44463, 44680, 41877, 43997, 43228, 41256, 41456, 42013, 41509, 44020, 43389, 40815, 40534, 40731, 41306, 40980, 40674, 42884, 42191, 43471, 44952, 41116, 44057, 41028, 44428, 44292, 44026, 40937, 43864, 42040, 43569, 43524, 42188, 43470, 40609, 44762, 44836, 42703, 42520, 43134, 42465, 44374, 43203, 41996, 44697, 44446, 43105, 42486, 43352, 42347, 44272, 43351, 41930, 44361, 43173, 43636, 44474, 43608, 44270, 42086, 43155, 41111, 40552, 43400, 44019, 42459, 44041, 44355, 40614, 44271, 41003, 44893, 44947, 40659, 44327, 41463, 43032, 42355, 43618, 43207, 41632, 43290, 42023, 40693, 41939, 44751, 41075, 44534, 42324, 41917, 44915, 40671, 40541, 42640, 43202, 42738, 42317, 43423, 40776, 44678, 43251, 43966, 41057, 44797, 44663, 40959, 40624, 43446, 42001, 43361, 44004, 42367, 43660, 44601, 44886, 41659, 42337, 43183, 44113, 43871, 42479, 41639, 43812, 41457, 43255, 41365, 44991, 42566, 42708, 40697, 40512, 41715, 42835, 44767, 41845, 40701, 41779, 41849, 40998, 44807, 44660, 40596, 42653, 44075, 42523, 42180, 43194, 41776, 44778, 44077, 44183, 40873, 42846, 40909, 42057, 43266, 43637, 42197, 44887, 44511, 44431, 41979, 43998, 44645, 41922, 42497, 44132, 41181, 44210, 43409, 44441, 41080, 44669, 43252, 41692, 44648, 43554, 43949, 42601, 44138, 42468, 43418, 44824, 43582, 41704, 40841, 43176, 42500, 42536, 43123, 44984, 44391, 40925, 44673, 41325, 42809, 42238, 41570, 41826, 44945, 42782, 44340, 42321, 43836, 43126, 43264, 42515, 41687, 43780, 44877, 42443, 41693, 43677, 41772, 43316, 40669, 42454, 42848, 42219, 41580, 40677, 40577, 43500, 44524, 44302, 43293, 42240, 41237, 44342, 42980, 44795, 43938, 42888, 43000, 41606, 44471, 42490, 40763, 44846, 44582, 41213, 42336, 42940, 41853, 42310, 42215, 41290, 41214, 44418, 44481, 41232, 43503, 41180, 41137, 40791, 43286, 41807, 41829, 41966, 44030, 41623, 44548, 43139, 44571, 43751, 41419, 44269, 41544, 42615, 44356, 43221, 41890, 44736, 44525, 41334, 41735, 41609, 42978, 42483, 42065, 43269, 42498, 41738, 44315, 43628, 44301, 43380, 41085, 41584, 44561, 42974, 40525, 43338, 43336, 41586, 43244, 43976, 44529, 41202, 43198, 44070, 44362, 40767, 43762, 41983, 44350, 42548, 42954, 42203, 42379, 43539, 44399, 44727, 44218, 43828, 44712, 44996, 43729, 42375, 40840, 42462, 41328, 43145, 44111, 44241, 43309, 44012, 42374, 44726, 43882, 42277, 42752, 41092, 42334, 43970, 41224, 41613, 41505, 42199, 42214, 43305, 41110, 41862, 41755, 42612, 44698, 42372, 42792, 41159, 40869, 43558, 42529, 44079, 44899, 42299, 42364, 43192, 42569, 41859, 41502, 43131, 42716, 43724, 43718, 44861, 43721, 41665, 44786, 42754, 44231, 43829, 42152, 42647, 41382, 43821, 41013, 43407, 44429, 42689, 43413, 43313, 44479, 43767, 41653, 43668, 43781, 40548, 44790, 43206, 41774, 42925, 43168, 43894, 44713, 43412, 44964, 41644, 42531, 41680, 41253, 44590, 44432, 44774, 41500, 41447, 43254, 42420, 40627, 42680, 44266, 42333, 41683, 44006, 41579, 44578, 44352, 41870, 44191, 43831, 41899, 41836, 44010, 44488, 41330, 41720, 42117, 42029, 42414, 41164, 41790, 41426, 44050, 42901, 42425, 41638, 43702, 44989, 44072, 41700, 42823, 42041, 41205, 43424, 43483, 43512, 42836, 41228, 41927, 44973, 43926, 41812, 42258, 42935, 44756, 40842, 43585, 43902, 41222, 44053, 44579, 41201, 43357, 43284, 44661, 40715, 41008, 43405, 44960, 40883, 41240, 41908, 41851, 40546, 43606, 40794, 42019, 40611, 44622, 41163, 42505, 40728, 42345, 42044, 44448, 43506, 40751, 43794, 43522, 43276, 43477], [11094, 9282, 9662, 9241, 11297, 10292, 12076, 11650, 9793, 11194, 9133, 13139, 13039, 13081, 11899, 13151, 10575, 13465, 10692, 13325, 9775, 12498, 11081, 11448, 11479, 11469, 12479, 9365, 9469, 9520, 11560, 16489, 14294, 16108, 15891, 17392, 15820, 17082, 16874, 14765, 17488, 13817, 16148, 14786, 13957, 14870, 16401, 14647, 17830, 14927, 17523, 15911, 16399, 14001, 17540, 16908, 13679, 13631, 16152, 17440, 15045, 14630, 14982, 15830, 15697, 16201, 16303, 16367, 15309, 16650, 17452, 16947, 13978, 13510, 17337, 16147, 16006, 15982, 16137, 14191, 14803, 15811, 13987, 13821, 13940, 15243, 14903, 15743, 17683, 16722, 17733, 17403, 16915, 14357, 17672, 13838, 17504, 16713, 16119, 14519, 16084, 13843, 14348, 15800, 17975, 15068, 15773, 16465, 14595, 13855, 17681, 16681, 17640, 14086, 14154, 15339, 13888, 16165, 16323, 14064, 17010, 17007, 16503, 16193, 15541, 17247, 15185, 13596, 15302, 16904, 17659, 14855, 17591, 17144, 16394, 16952, 17081, 14354, 16520, 15473, 15338, 15618, 14741, 16625, 16082, 13579, 16285, 14743, 13832, 17294, 15130, 14022, 13833, 15169, 17118, 17365, 14712, 15040, 15184, 15535, 14829, 17334, 17756, 17292, 17532, 16907, 17530, 17340, 17323, 16824, 14289, 14447, 16473, 15901, 13772, 16075, 16495, 17526, 15327, 15554, 14264, 15560, 17918, 15108, 14183, 13814, 15167, 14332, 17671, 16896, 17881, 14210, 17533, 16526, 15733, 17067, 16620, 17877, 15654, 15308, 16638, 16801, 14750, 15208, 15457, 16462, 14018, 15079, 16474, 14716, 15229, 17721, 14843, 16450, 17674, 15683, 16931, 16242, 17398, 13864, 13925, 14459, 15587, 14037, 16033, 17466, 17710, 15210, 15420, 14692, 14501, 16278, 14917, 17060, 16418, 14377, 17460, 15074, 14394, 15823, 17434, 17502, 14007, 17977, 17902, 15436, 16987, 14342, 14680, 15829, 17910, 17886, 16004, 13958, 16547, 15271, 15199, 17856, 14266, 16007, 16879, 13952, 15604, 17317, 14882, 16753, 14124, 17447, 16041, 14053, 15152, 17875, 15976, 17722, 14051, 17464, 16226, 17883, 13551, 17404, 14895, 14239, 14110, 14939, 20561, 18930, 21538, 19643, 19840, 19652, 22092, 19623, 18877, 19620, 21424, 19771, 18925, 19077, 20083, 20655, 18238, 20810, 20335, 18487, 18795, 18515, 21588, 19145, 21886, 21340, 22344, 20892, 19307, 21952, 20348, 19673, 18121, 20093, 19246, 19220, 18727, 18449, 19682, 18570, 21396, 20888, 19045, 21628, 19083, 21613, 21922, 20397, 19928, 22166, 21829, 18796, 18870, 22432, 21327, 19499, 18315, 20538, 21640, 21996, 18386, 19574, 20485, 18799, 19467, 19606, 20291, 22184, 20797, 18277, 19215, 18313, 22462, 21322, 18596, 19486, 19832, 18832, 19762, 22223, 18432, 19604, 21373, 19078, 18720, 19290, 18891, 18120, 21471, 20017, 21852, 19253, 19562, 22426, 18490, 18215, 19361, 18372, 21072, 19920, 18637, 19469, 21317, 19174, 21887, 21926, 18367, 18319, 21130, 20759, 19025, 19396, 21639, 20978, 18801, 19287, 19181, 20570, 21494, 22017, 19456, 22202, 18101, 20793, 19143, 18276, 21975, 18928, 19916, 21516, 18879, 18362, 18972, 19660, 18336, 18258, 21401, 21311, 20247, 20447, 22138, 19647, 21254, 18128, 18448, 19460, 21724, 21459, 18433, 21230, 21228, 21355, 22057, 21273, 20347, 22061, 19700, 18146, 20790, 18388, 22116, 18956, 18327, 22295, 21509, 22135, 20959, 18201, 21480, 19846, 20373, 19219, 21596, 21266, 18531, 20930, 21378, 21171, 20436, 22221, 18686, 19945, 18731, 19438, 19944, 22401, 21285, 18858, 18696, 18640, 22233, 21931, 21407, 18066, 21674, 20693, 20725, 20257, 19240, 19251, 19208, 20946, 18009, 18854, 20791, 19446, 22412, 18846, 20289, 18750, 22406, 21607, 20460, 20846, 21878, 20452, 18736, 21339, 20940, 21807, 18475, 19907, 20337, 18108, 19191, 19206, 18199, 21440, 22045, 19341, 20904, 19457, 19209, 19657, 22472, 18988, 19881, 20581, 21837, 20508, 20988, 21328, 20927, 20465, 22460, 19100, 21698, 20427, 19468, 19648, 22474, 20931, 18079, 21384, 20167, 20924, 19704, 22040, 20009, 18719, 18934, 21229, 21851, 21617, 18194, 18842, 20553, 19753, 19151, 19304, 21676, 20649, 21889, 19006, 19831, 19153, 20677, 21457, 21885, 20336, 20374, 19783, 22296, 21114, 21704, 18425, 19635, 21939, 19388, 19761, 18646, 20213, 18145, 22146, 21778, 21078, 22074, 18486, 22123, 19423, 19365, 19242, 18198, 19026, 18262, 21742, 19864, 21058, 19497, 18444, 20858, 19741, 20086, 20700, 19016, 19918, 20955, 20861, 18784, 22022, 19980, 21015, 18462, 22020, 20531, 19703, 20505, 21753, 19241, 18931, 20340, 21246, 21557, 21995, 21977, 19001, 19664, 19234, 19056, 20497, 19954, 18954, 21164, 22099, 20386, 20065, 18512, 18739, 18612, 22131, 18522, 21522, 19185, 18250, 21048, 18181, 22440, 20842, 18109, 21418, 21180, 20404, 20411, 22336, 19270, 19914, 18332, 19247, 21834, 22203, 20461, 22312, 19723, 21354, 20982, 18706, 18675, 19013, 18473, 18788, 18001, 19330, 18268, 19367, 18501, 21582, 21117, 22473, 20320, 20016, 20857, 19923, 21927, 18427, 19128, 21663, 18730, 18990, 20328, 19791, 18304, 20101, 18400, 21697, 21287, 22093, 22105, 18434, 18559, 20549, 19545, 18497, 19764, 20046, 19750, 18535, 19322, 21008, 18130, 18172, 21661, 22159, 19886, 20170, 20311, 19346, 18609, 19068, 21716, 22084, 19534, 18935, 20266, 20876, 21093, 19529, 21799, 21728, 20730, 18150, 20519, 20522, 21548, 21622, 18359, 20996, 19965, 22364, 19964, 21863, 19052, 20235, 20175, 21699, 20607, 21933, 18493, 20506, 19207, 21540, 18973, 20737, 20879, 19538, 19075, 18100, 19646, 20215, 21570, 21928, 18557, 22147, 20054, 18946, 19062, 18761, 20947, 18495, 20366, 22163, 18632, 18126, 20593, 19070, 18721, 21818, 19858, 22256, 21426, 18695, 22122, 19654, 20889, 19184, 19106, 21455, 19301, 20254, 19668, 19911, 19116, 19043, 22276, 19217, 19120, 19099, 20878, 21944, 21265, 20624, 18333, 21264, 19479, 21475, 21176, 18314, 20991, 18083, 21686, 21665, 18758, 22030, 18853, 19132, 22139, 19729, 18429, 19856, 20243, 19452, 19223, 22263, 19961, 21116, 20494, 21335, 21692, 18105, 18295, 19936, 18546, 19282, 20183, 22352, 18638, 21833, 20434, 18836, 20420, 19227, 19391, 21793, 20076, 20143, 19747, 22165, 19084, 22114, 18710, 21379, 21824, 20455, 18838, 21874, 20886, 19628, 18819, 18169, 19563, 18176, 18950, 18556, 18061, 18772, 18167, 19577, 22108, 21193, 18806, 18051, 21518, 19533, 18868, 20956, 18110, 18036, 19276, 18616, 18947, 19528, 19017, 21902, 18759, 21647, 20779, 21076, 22454, 19504, 21190, 18510, 20231, 19239, 21129, 21301, 22378, 21521, 19524, 21024, 18005, 20914, 20929, 18034, 20680, 22389, 18290, 21835, 18998, 18035, 19835, 20740, 21189, 21427, 19896, 21135, 22149, 21377, 20498, 21935, 19299, 20582, 20994, 18583, 18231, 18436, 19306, 21739, 18071, 18440, 20474, 20609, 20509, 20832, 18018, 19625, 19387, 22248, 21713, 20718, 19195, 21658, 21517, 20377, 20039, 22162, 19959, 22104, 19411, 20536, 21619, 21369, 19129, 18129, 18370, 20623, 18378, 18882, 22274, 18480, 20469, 19163, 19281, 19613, 21677, 21151, 20723, 18139, 18410, 20750, 18190, 19321, 18927, 20216, 18284, 22031, 18344, 20104, 19588, 18039, 19564, 19675, 20976, 21452, 18718, 21145, 19007, 18242, 21119, 18272, 18944, 19487, 20280, 20800, 20916, 20675, 20208, 21662, 18280, 18408, 18331, 22181, 19570, 18642, 19973, 19107, 21283, 20616, 19772, 18591, 19996, 22371, 21492, 18708, 21194, 20012, 20834, 21128, 18412, 20611, 18131, 21147, 18658, 20587, 18514, 20454, 18810, 22402, 18943, 20694, 21568, 21920, 21969, 20942, 20738, 18443, 21088, 20121, 19316, 18635, 20332, 20840, 18887, 21359, 20132, 18823, 19168, 22011, 18537, 19736, 20752, 20651, 19131, 22065, 18827, 22357, 20764, 19254, 22117, 18124, 20456, 19808, 19990, 18732, 20151, 22179, 19199, 21832, 21211, 18878, 19412, 19868, 21365, 18185, 18375, 22199, 22328, 18960, 20400, 21652, 21011, 22008, 20543, 20056, 19069, 21279, 22172, 18526, 18981, 21144, 20444, 20646, 21544, 18517, 21555, 22281, 20189, 20825, 19984, 20632, 18798, 20087, 18918, 18648, 19823, 18082, 20423, 18728, 22119, 21256, 21055, 21479, 22077, 21923, 20653, 19275, 20129, 21870, 18994, 22422, 19202, 19809, 19917, 19442, 20019, 18499, 21847, 21416, 19571, 18447, 18893, 20350, 19892, 18701, 20614, 19779, 18419, 21362, 21223, 18115, 18792, 18147, 21419, 18072, 20806, 21876, 20219, 19279, 20309, 20203, 20053, 20802, 19692, 19981, 18291, 19392, 20746, 21731, 18502, 18435, 21914, 22151, 19136, 19035, 18657, 18901, 19610, 19300, 21432, 18572, 19943, 19461, 19871, 22476, 19237, 21349, 20147, 20142, 18622, 21929, 18299, 18654, 20448, 21449, 22034, 22247, 21445, 19715, 22016, 20479, 21458, 20430, 18032, 19716, 18911, 18656, 19036, 19114, 22155, 18244, 21972, 22231, 21313, 19173, 18762, 21038, 20316, 18547, 20308, 20679, 19111, 18339, 22305, 20895, 19784, 21789, 20205, 19286, 20967, 21142, 18309, 21216, 19728, 20525, 18143, 18520, 20721, 20629, 18828, 20345, 18413, 21565, 21664, 18379, 18674, 21096, 20233, 19437, 19308, 19544, 19706, 18683, 19368, 19612, 19804, 20080, 18687, 19939, 18618, 22333, 21780, 20881, 18844, 21826, 22453, 22403, 19887, 20013, 19221, 18752, 20526, 20028, 21988, 19196, 19513, 22465, 22467, 21473, 18826, 21037, 21428, 18138, 19421, 21441, 22195, 18945, 21222, 19493, 19786, 18260, 18393, 21843, 19037, 20989, 22095, 18812, 21136, 22358, 21066, 18919, 19197, 20232, 21332, 20480, 22053, 21364, 18064, 21269, 18240, 21054, 20590, 19805, 18702, 20789, 18536, 21959, 20188, 20901, 19787, 19580, 19752, 22434, 20749, 21188, 18361, 19395, 20688, 18582, 20165, 20198, 20297, 22385, 20809, 21659, 19913, 18600, 20416, 22456, 18243, 19484, 21148, 18322, 19205, 20722, 22317, 18716, 20604, 20449, 18140, 21077, 19488, 18401, 18103, 19798, 20755, 21681, 22253, 22141, 22325, 19420, 20141, 18652, 20437, 21519, 18267, 22200, 21172, 18757, 19014, 22058, 19671, 18847, 19349, 19631, 19725, 18209, 18409, 21547, 20171, 19503, 20807, 18904, 20923, 22372, 21482, 19819, 19543, 21293, 21820, 19622, 22216, 18910, 19443, 19515, 21997, 22297, 20799, 19057, 19934, 19904, 21897, 20855, 19175, 20856, 20909, 22207, 18774, 18328, 18589, 21571, 18907, 18161, 20622, 21497, 20951, 19044, 21543, 22075, 18993, 21768, 22037, 19481, 20490, 22112, 19512, 20234, 21336, 20071, 19720, 19948, 18765, 21733, 21288, 19740, 18768, 22023, 19232, 18754, 20829, 19659, 20735, 19080, 21392, 19027, 20618, 18056, 20821, 18579, 20771, 22152, 19417, 19962, 21666, 20440, 18672, 22483, 22007, 19507, 19639, 20948, 18532, 18707, 20138, 21844, 19953, 20603, 21577, 20965, 20844, 22327, 19995, 21126, 21306, 20605, 19609, 19993, 21169, 21120, 22249, 19523, 19216, 21812, 20638, 22340, 21429, 19155, 21213, 20666, 22419, 18681, 21998, 18335, 19380, 22439, 20468, 18134, 18174, 18748, 18123, 19587, 22213, 18830, 19833, 18848, 21569, 19303, 19115, 18206, 21260, 18373, 19838, 19058, 22400, 18926, 21693, 18180, 21329, 21915, 21917, 18226, 19165, 19022, 20466, 20139, 19551, 22055, 18053, 22393, 22050, 21200, 21740, 19323, 20169, 20370, 20663, 18067, 20864, 18483, 21105, 20435, 19733, 18202, 18320, 22153, 22246, 20936, 20094, 22498, 21819, 21004, 21100, 21017, 21108, 22373, 20961, 20691, 22411, 22284, 19021, 19615, 21056, 20362, 21567, 20768, 19583, 21478, 21045, 20867, 20683, 21003, 22486, 20484, 20081, 21881, 19137, 21580, 20343, 20868, 20249, 18920, 19310, 20567, 20492, 22410, 21684, 20317, 21104, 20453, 22267, 20372, 19135, 18641, 18456, 19002, 20945, 20380, 18358, 19680, 19462, 21712, 20168, 21845, 18263, 18653, 21761, 19794, 18340, 20552, 18897, 21300, 21982, 22068, 21962, 18767, 21025, 20939, 21467, 21954, 19402, 21358, 19081, 19167, 20301, 21787, 22102, 20894, 18325, 21919, 19879, 18439, 21398, 20818, 19318, 20322, 19228, 20544, 20697, 19712, 19363, 18850, 20163, 21591, 18684, 20912, 19701, 20030, 20164, 21868, 18523, 19470, 20747, 19298, 21141, 18084, 18397, 22443, 20520, 20744, 19572, 19141, 22282, 22160, 20204, 18603, 20660, 19224, 22129, 18753, 20828, 22495, 22356, 22261, 19309, 19269, 21177, 22230, 21637, 20157, 19737, 22469, 19000, 20284, 18916, 22294, 20242, 20707, 18399, 18602, 18303, 20248, 22189, 19385, 20686, 22067, 20296, 19404, 20395, 19328, 19742, 20206, 19569, 21420, 20458, 19619, 18239, 19641, 21060, 21315, 21330, 19480, 20977, 22408, 22056, 20111, 21185, 21272, 19362, 19183, 21564, 18026, 18154, 21496, 21984, 22204, 18984, 20848, 20048, 18013, 22302, 18938, 19473, 19451, 18478, 19156, 21341, 20827, 20221, 18141, 19476, 21610, 22430, 21978, 20462, 19796, 19098, 18219, 20396, 22466, 21010, 20591, 21597, 21319, 18057, 19694, 19651, 22497, 18543, 20803, 22137, 21983, 19727, 19213, 21687, 20105, 18673, 18116, 19629, 21262, 20393, 21827, 18096, 18627, 20875, 21215, 19105, 21621, 21590, 18253, 18747, 22150, 21811, 20097, 18840, 20197, 18213, 21501, 20703, 18298, 20149, 22264, 20710, 21030, 20984, 21629, 20050, 19291, 20897, 21524, 20896, 19326, 18232, 18929, 18038, 21477, 21292, 21992, 20668, 22028, 21490, 18089, 18831, 18677, 19410, 19734, 19110, 22212, 21810, 19031, 20621, 19108, 20319, 18111, 19118, 20457, 19594, 21685, 18442, 22283, 21209, 22436, 21973, 20368, 22423, 18885, 20044, 21366, 18364, 22210, 18623, 18312, 20369, 19293, 20253, 21002, 19502, 19042, 21757, 20279, 21435, 20409, 21957, 18249, 21345, 20140, 20998, 20742, 18014, 20260, 19079, 20511, 19273, 18906, 22481, 18112, 21153, 20568, 18873, 18991, 20304, 21604, 22001, 22003, 20757, 21948, 18554, 21191, 21466, 19592, 22178, 19294, 19238, 19373, 21755, 21940, 22363, 18766, 22458, 20429, 20406, 22334, 18050, 20294, 21271, 20993, 21122, 20125, 20826, 21162, 21624, 20353, 19521, 20546, 19453, 20096, 20130, 20172, 22326, 21071, 18740, 18903, 20812, 20734, 19627, 20664, 19527, 19061, 21767, 18451, 18746, 19829, 18296, 22109, 21203, 19912, 18561, 19884, 18162, 18793, 21936, 18446, 18052, 22418, 20463, 21444, 18699, 20263, 22211, 20394, 19941, 19055, 20853, 19905, 19272, 22337, 18097, 22425, 22194, 21411, 18678, 22080, 19475, 19466, 20443, 22292, 18970, 18824, 19382, 18205, 18341, 22360, 19447, 19618, 18007, 21651, 22018, 18428, 20532, 18862, 19126, 20185, 21695, 19525, 18586, 22259, 19003, 21638, 19169, 20501, 18890, 21941, 19667, 19319, 19789, 19010, 20196, 21985, 22262, 20599, 20695, 18818, 20401, 20099, 20555, 20986, 20161, 21026, 20102, 18679, 18091, 21374, 20877, 21605, 21943, 18022, 20004, 22285, 21414, 19359, 19617, 18195, 18967, 21550, 22171, 21408, 20600, 18504, 20792, 19877, 18321, 20057, 20156, 22144, 20414, 18059, 20966, 21934, 21717, 20371, 19661, 21743, 21991, 21143, 18211, 19933, 22255, 20981, 19748, 20421, 22496, 21385, 21307, 22215, 20481, 18402, 21749, 20862, 21371, 19482, 19200, 20166, 21627, 21631, 21274, 18142, 22241, 19261, 19360, 20514, 20783, 19424, 20854, 18507, 22499, 21802, 21375, 21520, 20987, 21499, 21781, 22321, 18426, 21443, 19848, 19090, 19678, 18048, 22081, 19383, 18396, 20558, 20402, 21875, 21422, 19519, 19413, 22227, 21796, 21372, 18407, 21649, 22355, 19885, 19088, 19841, 22381, 18649, 19788, 19370, 19134, 20385, 19178, 19432, 19113, 21769, 22235, 18734, 18273, 21281, 20326, 20334, 22375, 19235, 22113, 18297, 22013, 22197, 19925, 21106, 19845, 22088, 19942, 21895, 19637, 18786, 18012, 21085, 19902, 20512, 19709, 20079, 18457, 21813, 21822, 21918, 21866, 20352, 22012, 18360, 18133, 21950, 22033, 21488, 20648, 18021, 20786, 21493, 19940, 20250, 19464, 19127, 21849, 19946, 19166, 19773, 22320, 19624, 19579, 20100, 20273, 21184, 21201, 21173, 18587, 22332, 20521, 20548, 21486, 18363, 21801, 19760, 18664, 22278, 22365, 20445, 19511, 20665, 21304, 21261, 21869, 18329, 18855, 21462, 19441, 19650, 20918, 21942, 20426, 22353, 21670, 22083, 18196, 20598, 19992, 22185, 18749, 20819, 21181, 20823, 21976, 18937, 21439, 22290, 19256, 20571, 20610, 18282, 20671, 22136, 21831, 21795, 22222, 20109, 19033, 18031, 18573, 19852, 21783, 19505, 20293, 21643, 18437, 22192, 21612, 19071, 19028, 19366, 21903, 20934, 21945, 18357, 20241, 20678, 19956, 20095, 18122, 19112, 19862, 18318, 20240, 19969, 18288, 19686, 20874, 18049, 18961, 18168, 18390, 22078, 20597, 22339, 18144, 20387, 19172, 21380, 19662, 18354, 18688, 18349, 18485, 22168, 21487, 21732, 20467, 18902, 18817, 20682, 18351, 19770, 20554, 20282, 18564, 19971, 19963, 19230, 21500, 22331, 21476, 18983, 18751, 19573, 22382, 20220, 18951, 19730, 20969, 19233, 19696, 20381, 18070, 21397, 18997, 19406, 18345, 18212, 21854, 19495, 22464, 19817, 18529, 21248, 22407, 19878, 22063, 21208, 18617, 19754, 18405, 21019, 20830, 19548, 19109, 20634, 18289, 18165, 22174, 22268, 21913, 21318, 19345, 21370, 20431, 19739, 19899, 20804, 18626, 18790, 20782, 18540, 18995, 19154, 18874, 22002, 21421, 18107, 21036, 19508, 21803, 18117, 20082, 19268, 18137, 18252, 18921, 22293, 19874, 21815, 18940, 19595, 21063, 19930, 21323, 18584, 18577, 19895, 20729, 20577, 20365, 19669, 22094, 18552, 20075, 18724, 19676, 18562, 19485, 18528, 21725, 21694, 18558, 22120, 18414, 19133, 18849, 20038, 21109, 20108, 19101, 19054, 20754, 21197, 19325, 22341, 18472, 21770, 21068, 20963, 20476, 18000, 20144, 18136, 19336, 22059, 18722, 18098, 19389, 21904, 18269, 21533, 18264, 19250, 22265, 20696, 20766, 18942, 21777, 20074, 20059, 19666, 21049, 20052, 19634, 21679, 18581, 20631, 22143, 22234, 20866, 21133, 18229, 21460, 19708, 21298, 18639, 19093, 22076, 19812, 21891, 18450, 19393, 21655, 22395, 19826, 18797, 22307, 22414, 19932, 18453, 21782, 20926, 21029, 19982, 21859, 19459, 21814, 21508, 21102, 22492, 21451, 21289, 20072, 20528, 18939, 20659, 20491, 18306, 19906, 19096, 19161, 19699, 20517, 18326, 19454, 19616, 22044, 21608, 19147, 22266, 21027, 19935, 20286, 20060, 21282, 22082, 21491, 20214, 20106, 22133, 18403, 18875, 20078, 18445, 19324, 22164, 21481, 18876, 20238, 21758, 21648, 18965, 21884, 19585, 20008, 19998, 19863, 18481, 21381, 20150, 20915, 20418, 18257, 21084, 18886, 21259, 21841, 21423, 19190, 20762, 21690, 21986, 20186, 19516, 18376, 18667, 19875, 19567, 21848, 22299, 19698, 18813, 18962, 22201, 20292, 21507, 21296, 21552, 19292, 21160, 20025, 21601, 18063, 21729, 21257, 18368, 20375, 19278, 18135, 21012, 21656, 21736, 19494, 18811, 21960, 21212, 18606, 18741, 21182, 21175, 18576, 20542, 21218, 21255, 18454, 21080, 18113, 20891, 22485, 20321, 18204, 18223, 20001, 20035, 19049, 22039, 19633, 19119, 20239, 18979, 21763, 18598, 20159, 20267, 22060, 21760, 19449, 21276, 18924, 19997, 19340, 21616, 18717, 19501, 22086, 22009, 18482, 20596, 20305, 20344, 22396, 20898, 21873, 21734, 19274, 21536, 21343, 20941, 22209, 20935, 19880, 18779, 19245, 19198, 18909, 20153, 20155, 21021, 20997, 18058, 20943, 18077, 19498, 18663, 21463, 19023, 18861, 19162, 20711, 22319, 18896, 18366, 18601, 20364, 21031, 19295, 22130, 19537, 21912, 21217, 21474, 20578, 18957, 19252, 19763, 18438, 19458, 18259, 22316, 18630, 22309, 22280, 20606, 18254, 21079, 21893, 20741, 20781, 18933, 21784, 18054, 21138, 19857, 21910, 21242, 18283, 21207, 19048, 22448, 18613, 22035, 18466, 18778, 20999, 20884, 20547, 22127, 18936, 18394, 20684, 21250, 22367, 21062, 19034, 22021, 19691, 18599, 20974, 18892, 20376, 19658, 20162, 18898, 21434, 18025, 22145, 20067, 20290, 20193, 21241, 20539, 20778, 18214, 21022, 20341, 21879, 19433, 18271, 21023, 19104, 20706, 20540, 19645, 19929, 19409, 19121, 19910, 21132, 18820, 22154, 19039, 22217, 18864, 20504, 22073, 19540, 22457, 20306, 20432, 18489, 20383, 20980, 20318, 20635, 21745, 21337, 18634, 18915, 19177, 22219, 19621, 20835, 18567, 19146, 22121, 20037, 21586, 19869, 21961, 20390, 20236, 18689, 19584, 20784, 21678, 18964, 19937, 18415, 19743, 21708, 21470, 21376, 21083, 20459, 21199, 21163, 21253, 21001, 18076, 21415, 22225, 20137, 20794, 20379, 21170, 18527, 19541, 18922, 20767, 18513, 20773, 21442, 21883, 21249, 20705, 19405, 19358, 19020, 20833, 21741, 22062, 19950, 20495, 20815, 20103, 20422, 20135, 21744, 20063, 18503, 21277, 18794, 21551, 20838, 22005, 19816, 18380, 20302, 18665, 20066, 22079, 20230, 19140, 20642, 21775, 19883, 19289, 22100, 19746, 20471, 21532, 21433, 20356, 20701, 19065, 19775, 21968, 21840, 18852, 19342, 21348, 21880, 19526, 21871, 20055, 21438, 19811, 21562, 21168, 18541, 18805, 20719, 20382, 21040, 22156, 18977, 18709, 22376, 18170, 18963, 19830, 20351, 19171, 20580, 21937, 22491, 20091, 20360, 18666, 21388, 19257, 19828, 22107, 18045, 18029, 21186, 21280, 18125, 20808, 21131, 21183, 19999, 20405, 20847, 18184, 21468, 18670, 22041, 19938, 19188, 18293, 19575, 20036, 22224, 19337, 18069, 18610, 19717, 21675, 18533, 19050, 21759, 22291, 19977, 18404, 22362, 21064, 20277, 19264, 21469, 20062, 22051, 18270, 21052, 18460, 20258, 21140, 18225, 21965, 21529, 21149, 20645, 21510, 19030, 18996, 22226, 19139, 20131, 19509, 18651, 18763, 19876, 22369, 19401, 18353, 20212, 21124, 20574, 18086, 21178, 19530, 19614, 20177, 21792, 20487, 21231, 19603, 19463, 19565, 22446, 22142, 22032, 20160, 21689, 19434, 20154, 19986, 18705, 21123, 20024, 21573, 21305, 21166, 18884, 21046, 19092, 21615, 20563, 20148, 19356, 22096, 21958, 19602, 21774, 20873, 18809, 20136, 22014, 18463, 21338, 19005, 20107, 19598, 18611, 22417, 18692, 18222, 18787, 20450, 20483, 21238, 21410, 18496, 21772, 19922, 20979, 20938, 18542, 19124, 20769, 19566, 20002, 22471, 20090, 19890, 21771, 20566, 18465, 21766, 22232, 20270, 19176, 18989, 18095, 19218, 19422, 21240, 18782, 19810, 21350, 21275, 21224, 20029, 20813, 21899, 18159, 21344, 20822, 22347, 19644, 19777, 21134, 21882, 19674, 19465, 19355, 18352, 18245, 21999, 20042, 20300, 18803, 19822, 21765, 18477, 20011, 19589, 20911, 19431, 21620, 18621, 22052, 20583, 18241, 18659, 21850, 21572, 22170, 18099, 18237, 21821, 18422, 21167, 21994, 20579, 20537, 18391, 18614, 19117, 20003, 21806, 18538, 21747, 20913, 19338, 19774, 20194, 19582, 19089, 18469, 20225, 19004, 19327, 22047, 18420, 18760, 19768, 18068, 19500, 19408, 18735, 21682, 21846, 19873, 18148, 20672, 22444, 18389, 18343, 18685, 21905, 18350, 19150, 22383, 19697, 22118, 20902, 20192, 20176, 18645, 20407, 18003, 21195, 19843, 21016, 21503, 20229, 18467, 20990, 19853, 21924, 21386, 18197, 21710, 20295, 19546, 19425, 21406, 18593, 22322, 19536, 22115, 20191, 19331, 19344, 19550, 18452, 20333, 21437, 21310, 18294, 21673, 19968, 20882, 20565, 22377, 20338, 18157, 18292, 21393, 21702, 18406, 19684, 22386, 18866, 20763, 20798, 20211, 22205, 22384, 18777, 20255, 20264, 20442, 19711, 18491, 22134, 19978, 22303, 21609, 19399, 20128, 19378, 18841, 21786, 22097, 21636, 18047, 18669, 21669, 19988, 19288, 21394, 18281, 20820, 20556, 18568, 19258, 20493, 21244, 18395, 21900, 21196, 19492, 21502, 20865, 20315, 20113, 20630, 18221, 20145, 21489, 20952, 21955, 18337, 19284, 20639, 19677, 18521, 18671, 21964, 19653, 20933, 21602, 21101, 22387, 18114, 20518, 20271, 20073, 18479, 19144, 19921, 18015, 20031, 21146, 21032, 20732, 22438, 21014, 19262, 21579, 18644, 20355, 20041, 19813, 18676, 21383, 22300, 21890, 20119, 18545, 21472, 22380, 18871, 18607, 19204, 20027, 18534, 21206, 21667, 20851, 22323, 20278, 22314, 20647, 18484, 18092, 21722, 21187, 18004, 18682, 20486, 19159, 20199, 20403, 20557, 21000, 21867, 21395, 18668, 21137, 18816, 20650, 19555, 18553, 20287, 19478, 20841, 25045, 23613, 25341, 26970, 26124, 26772, 22566, 22881, 25010, 25385, 26482, 23582, 24326, 22861, 24637, 25161, 26429, 24536, 22684, 25234, 23026, 25640, 23635, 23661, 23825, 24688, 23472, 23781, 26451, 25975, 24957, 26255, 24313, 24829, 24832, 22894, 22554, 26924, 24913, 26534, 23081, 23970, 25755, 25573, 23442, 23767, 24289, 22702, 25428, 26320, 24647, 26293, 23275, 24388, 24268, 23063, 25993, 23968, 25818, 24844, 23056, 23463, 26995, 26983, 24386, 25040, 25183, 23482, 22950, 22604, 26315, 24176, 24149, 22935, 24202, 25844, 25464, 26152, 22911, 24439, 23751, 24445, 24238, 26462, 24101, 26195, 25769, 22537, 26571, 26186, 26014, 23322, 25319, 26958, 26852, 25643, 22698, 25514, 22624, 25941, 23715, 24547, 25265, 24494, 25729, 24259, 26214, 26260, 25847, 22527, 24544, 23541, 24686, 23003, 25016, 24807, 25257, 24540, 24308, 25840, 26935, 24947, 26994, 25872, 26880, 24001, 25870, 24624, 22975, 25258, 26062, 24444, 26472, 25403, 25672, 24374, 23833, 25743, 22814, 25553, 24886, 24552, 25961, 24478, 26188, 26855, 25485, 23006, 24725, 24966, 25902, 25532, 25528, 25182, 26100, 24036, 24085, 26955, 23161, 24682, 23663, 26465, 22609, 25375, 25158, 23229, 27695, 30963, 31054, 30853, 30391, 29805, 27894, 30575, 28700, 29585, 28827, 29741, 27747, 28709, 30097, 28655, 27611, 30476, 30263, 30539, 29556, 29619, 29948, 27733, 27616, 27719, 28812, 31126, 31292, 30731, 28685, 28280, 29232, 30485, 27563, 28247, 29308, 29361, 27597, 28211, 33749, 36665, 38799, 39068, 39303, 36910, 38332, 36947, 37475, 40032, 39895, 39289, 36139, 38048, 39598, 37223, 40114, 36732, 40378, 36346, 39011, 38936, 38904, 36818, 37198, 37351, 37567, 38402, 39585, 39854, 36645, 37445, 39481, 37800, 36216, 39133, 39521, 37523, 39622, 37868, 36587, 37632, 39522, 38182, 37420, 38981, 37647, 40090, 39736, 36192, 36449, 39592, 36868, 39195, 37191, 37963, 39458, 38066, 39437, 37047, 38273, 37036, 36990, 36509, 40084, 40494, 37818, 39130, 39581, 38296, 39466, 36612, 38565, 40235, 36874, 38548, 37513, 38519, 38335, 39753, 39157, 38347, 39049, 39427, 37254, 36604, 37528, 39848, 39129, 37983, 37862, 38818, 36424, 37631, 39603, 39802, 40331, 39757, 37410, 40329, 38229, 40232, 36810, 37396, 36918, 36301, 37743, 39951, 40225, 39541, 37671, 37536, 39947, 36217, 39626, 36802, 39856, 39545, 39456, 38806, 37806, 37201, 36298, 38057, 37677, 38558, 38174, 37844, 39575, 36772, 37719, 37122, 37577, 36404, 39278, 39146, 40409, 36778, 39297, 38120, 40044, 38847, 39272, 38394, 36831, 36779, 37970, 37798, 37774, 38327, 37210, 39933, 37181, 40335, 36667, 37277, 37916, 38138, 40465, 39871, 37727, 39425, 39302, 40016, 39020, 36560, 37016, 37340, 36490, 36994, 36110, 37432, 40279, 40459, 37522, 39176, 39236, 38100, 39840, 40110, 38268, 38774, 40236, 36832, 39607, 39283, 36919, 38693, 37045, 36995, 37648, 39777, 39940, 40007, 37930, 37904, 37572, 39494, 37652, 39301, 38041, 36130, 40271, 37825, 39444, 36437, 37458, 39172, 38157, 39798, 39002, 37550, 36418, 38144, 36348, 36974, 40419, 40018, 39198, 39793, 39806, 37001, 39582, 40425, 39308, 36238, 39092, 36054, 40194, 36898, 37033, 38973, 37433, 36863, 37121, 39695, 37807, 36991, 37180, 36461, 37828, 36114, 38576, 39876, 38705, 39508, 38086, 40398, 37674, 40293, 39981, 38298, 38894, 37782, 37717, 40451, 40401, 37703, 38590, 36860, 36749, 39516, 40165, 38890, 38054, 37331, 38977, 40222, 40246, 39404, 39220, 37984, 36178, 39752, 38004, 38850, 38312, 36303, 38791, 38358, 38328, 37927, 37150, 39920, 37891, 36837, 36023, 38383, 39088, 37335, 36862, 37950, 36294, 38951, 39103, 38209, 40012, 36193, 38211, 38213, 37975, 37796, 37678, 39383, 37337, 38876, 36262, 38815, 39922, 39916, 40444, 38022, 38276, 39892, 39229, 36472, 40275, 39135], [7733, 5627, 7966, 5296, 8985, 6459, 7593, 7829, 7151, 12484, 12512, 9060, 11206, 9736, 12742, 9760, 9515, 9020, 12164, 9584, 9084, 12175, 10779, 13306, 13144, 9796, 10481, 11122, 9822, 10540, 12744, 9806, 12251, 12600, 9419, 11747, 9725, 10722, 9031, 12488, 11671, 10226, 12359, 13049, 12563, 12615, 10878, 12125, 12524, 13047, 11080, 10087, 10880, 10333, 9936, 10925, 12437, 10122, 12350, 10233, 11346, 11501, 12361, 11514, 9093, 9024, 11390, 9267, 12010, 10108, 12024, 12135, 11772, 11776, 10311, 10556, 10844, 11652, 12792, 11709, 12056, 9394, 13204, 10857, 12807, 10943, 10726, 13250, 11000, 9122, 13157, 11213, 10452, 12065, 10532, 10145, 11471, 11950, 10196, 12283, 10104, 11238, 20906, 20496, 19558, 18578, 20118, 20689, 19605, 18087, 20269, 21219, 20839, 20714, 18872, 22368, 19483, 19357, 19561, 20724, 19343, 18042, 18700, 18178, 21006, 21861, 22421, 21051, 18085, 21971, 18043, 21823, 21930, 21525, 19351, 19731, 21839, 20569, 19626, 19067, 22477, 19210, 22036, 22329, 18999, 21454, 18986, 20559, 20720, 19095, 20259, 19123, 20092, 19009, 21892, 22229, 22048, 20389, 18980, 20022, 18348, 18923, 18595, 21635, 18530, 18418, 20314, 18952, 20560, 22072, 20268, 22480, 18060, 19611, 21324, 21762, 19850, 19872, 20919, 21979, 20281, 22273, 18773, 20288, 22167, 21797, 18712, 20026, 21537, 21539, 21703, 21154, 19898, 18255, 20709, 21302, 20837, 21526, 19212, 20256, 20015, 19032, 19053, 21290, 20731, 21331, 19837, 20246, 18880, 19157, 19384, 18867, 19444, 18151, 20687, 18900, 19979, 18978, 20585, 20058, 20174, 19164, 19766, 19854, 20958, 19047, 18160, 21118, 19249, 19375, 19891, 20641, 21838, 18865, 22335, 19915, 20698, 21308, 18508, 20753, 18524, 20061, 21908, 22140, 19834, 18959, 20477, 20805, 19448, 18789, 19926, 19600, 18895, 20816, 22298, 18065, 18127, 18992, 21020, 20515, 18342, 21718, 19377, 20863, 22343, 21047, 18382, 20070, 21916, 20715, 18633, 18385, 21794, 22026, 19103, 21752, 18200, 19976, 20227, 20937, 20890, 20572, 18551, 18193, 20051, 20950, 21966, 21039, 18118, 22494, 19189, 18615, 19957, 21483, 20860, 19259, 20040, 21286, 20200, 20953, 19296, 20743, 21595, 22251, 20774, 20049, 22176, 19510, 20739, 21485, 21645, 21506, 19824, 21980, 20339, 20870, 18387, 20637, 21646, 18620, 19690, 20932, 19931, 22301, 21094, 20627, 18628, 20032, 21412, 18355, 19994, 21989, 18958, 20811, 21086, 21576, 21053, 22091, 22087, 22180, 21683, 22435, 18781, 18650, 21425, 21642, 18347, 22101, 18505, 21417, 18821, 18106, 20069, 19663, 21125, 19439, 18334, 20006, 19842, 20124, 19559, 19283, 18976, 21095, 19471, 21709, 20201, 19379, 22459, 18173, 19782, 20534, 22447, 18804, 19394, 20098, 19353, 21721, 21705, 21081, 21245, 19793, 22404, 20541, 20419, 18384, 24410, 25907, 29988, 28893, 28589, 29129, 30019, 31191, 27652, 27530, 28274, 30979, 27013, 29464, 27467, 27208, 28258, 28594, 28651, 28880, 30964, 29604, 28983, 28008, 29718, 28832, 27792, 29738, 29601, 31177, 30370, 30744, 27454, 28511, 30969, 30781, 30072, 29975, 30989, 27338, 28412, 30009, 27804, 30834, 29858, 29159, 27295, 28629, 27958, 27027, 29075, 29960, 31491, 30491, 27720, 27688, 29780, 30844, 30728, 31008, 30770, 31111, 31004, 31187, 27365, 28560, 27871, 28393, 27505, 27603, 29713, 27264, 29268, 30687, 29040, 29454, 29889, 27564, 30037, 28658, 27075, 30592, 28920, 31220, 30247, 28548, 28802, 28189, 27188, 28156, 27344, 28434, 27702, 28537, 28696, 30022, 28731, 27005, 27318, 30117, 31101, 30402, 30812, 28292, 28442, 31287, 29150, 28765, 30331, 29971, 28334, 27180, 30872, 27301, 29504, 29566, 28051, 27536, 29602, 29479, 29049, 27077, 31158, 28016, 28125, 28797, 29331, 28328, 30773, 29934, 29746, 27435, 28407, 29155, 27355, 28174, 29372, 27650, 30036, 31025, 29758, 27105, 27202, 30765, 29812, 30849, 28441, 31027, 27798, 28421, 29343, 30617, 29728, 30133, 27241, 28461, 28004, 28923, 27730, 29033, 30825, 29203, 28348, 30641, 27323, 30138, 31359, 28495, 31227, 31207, 29595, 31057, 28439, 29109, 28001, 29035, 28012, 28969, 30008, 27274, 29507, 30676, 29699, 27237, 27476, 30203, 30692, 29106, 31351, 30471, 31274, 27310, 28152, 28938, 28392, 30130, 28330, 28279, 27854, 30928, 27001, 28140, 28534, 29406, 28817, 31198, 27072, 30239, 27408, 28786, 31483, 27121, 27036, 31479, 28098, 29270, 27430, 27025, 29348, 27370, 29194, 30796, 28505, 31375, 30986, 27767, 27856, 30429, 27299, 29262, 29912, 29379, 30363, 28377, 28845, 30461, 28374, 30311, 28092, 27929, 28973, 27226, 28322, 31271, 30824, 30029, 28231, 31099, 30445, 28326, 28137, 28506, 30930, 27320, 29592, 30507, 29641, 29440, 31184, 27861, 30436, 28222, 28200, 29225, 29557, 29587, 37840, 37498, 38917, 39502, 40282, 37050, 38423, 36252, 36087, 38130, 38254, 37010, 39800, 36982, 39266, 36985, 39994, 38146, 39488, 36379, 36211, 38800, 38554, 36775, 38604, 38330, 39915, 39014, 38902, 38795, 39446, 37398, 38785, 39808, 37973, 40011, 36171, 36746, 37127, 37011, 36721, 39453, 36147, 38049, 36073, 39265, 37526, 39783, 39605, 39164, 37795, 40295, 38460, 37315, 37669, 36201, 40047, 38828, 38598, 38415, 37187, 40001, 37285, 36696, 38434, 38325, 36728, 36145, 38542, 37662, 37906, 38176, 40095, 38476, 37859, 39024, 36075, 39760, 40091, 40079, 39887, 38811, 38285, 36228, 37667, 38769, 38709, 38593, 38673, 38802, 40385, 39341, 39114, 36049, 37365, 39663, 40022, 39496, 39750, 39461, 37205, 40480, 36315, 40171, 38461, 39553, 39858, 37169, 37852, 36133, 36412, 38712, 37926, 38320, 38075, 37641, 36451, 38622, 36335, 39551, 37012, 36494, 38688, 39758, 39306, 40081, 39393, 37083, 36977, 37907, 39291, 38962, 40215, 38660, 39365, 38942, 38386, 39314, 40477, 40211, 38911, 37969, 39998, 38441, 39612, 38240, 37701, 39500, 38762, 37407, 36944, 38161, 39905, 40230, 36420, 40349, 37163], [3989, 476, 3496, 3476, 483, 3541, 4167, 3738, 1521, 3256, 1540, 2193, 3837, 3338, 3847, 1009, 3045, 1773, 4293, 3745, 3838, 966, 4418, 4335, 207, 2597, 1523, 1214, 2531, 2797, 2310, 2630, 1951, 1284, 4070, 2189, 795, 3346, 1120, 1842, 3667, 814, 1033, 4132, 3857, 3636, 3596, 1404, 3146, 1212, 492, 3300, 938, 1601, 3081, 4434, 2314, 4261, 1320, 495, 2388, 3302, 1524, 1061, 642, 3098, 1597, 163, 1168, 409, 519, 152, 1544, 1698, 1519, 1332, 1763, 4488, 4110, 2342, 124, 616, 269, 843, 1110, 4004, 2000, 3928, 2497, 804, 1569, 2862, 4142, 3259, 4343, 1309, 1830, 3295, 3327, 285, 2, 2200, 3436, 1545, 2773, 226, 2925, 3626, 2759, 3265, 1654, 2829, 3509, 3717, 1287, 3281, 3463, 1731, 1022, 2492, 959, 3701, 4089, 1792, 2799, 2012, 2997, 532, 2230, 2101, 1465, 695, 459, 852, 2912, 1383, 3445, 3222, 4336, 2929, 3286, 275, 1716, 2697, 933, 3727, 4437, 1327, 4147, 2142, 4136, 1173, 2324, 2149, 4277, 1810, 67, 976, 1262, 3180, 3092, 558, 2887, 1748, 1243, 2141, 407, 26, 762, 4263, 3513, 1862, 3584, 3406, 3165, 1474, 252, 301, 3562, 126, 1208, 2741, 1743, 399, 3627, 2638, 565, 1576, 3033, 4053, 411, 4469, 862, 1481, 478, 2344, 1854, 2400, 766, 2227, 910, 1573, 364, 56, 3365, 329, 3529, 1648, 2343, 185, 4146, 4001, 1028, 3138, 2425, 4011, 438, 1534, 4496, 253, 897, 749, 4490, 1037, 1429, 406, 2071, 1106, 4148, 4049, 598, 1271, 323, 1675, 1371, 2553, 1092, 4271, 2019, 948, 3567, 3484, 3504, 135, 680, 1696, 2802, 3173, 154, 4218, 2498, 2724, 2647, 2780, 2886, 1199, 524, 3384, 1290, 740, 4082, 3903, 1421, 1899, 2483, 206, 2651, 4272, 1937, 4467, 3695, 2284, 1163, 2382, 358, 884, 1632, 2843, 173, 1930, 3902, 3628, 4414, 1122, 4407, 1876, 2500, 1687, 2702, 4349, 3323, 479, 2920, 44, 277, 1814, 1071, 1311, 3664, 4181, 3764, 4073, 3242, 1104, 496, 2484, 543, 750, 2417, 2598, 3951, 3878, 4186, 3749, 3809, 1366, 2231, 3174, 2420, 3313, 596, 3783, 3497, 2291, 3633, 1156, 204, 138, 1100, 2370, 2966, 3020, 3909, 999, 2726, 2755, 83, 2663, 1436, 4459, 783, 1024, 1078, 3072, 4353, 2769, 1610, 574, 1334, 3168, 752, 2075, 2081, 3658, 1753, 619, 341, 4390, 435, 4130, 2730, 870, 2043, 1470, 3443, 4436, 3237, 2412, 3913, 2563, 1396, 2003, 2568, 1337, 1797, 3597, 986, 3202, 4133, 1900, 431, 3583, 3697, 1422, 727, 3212, 170, 99, 41, 161, 4450, 2575, 4286, 3737, 1857, 1931, 3739, 1591, 3718, 2529, 962, 1571, 445, 544, 958, 2654, 264, 4239, 3920, 3054, 4221, 4422, 2138, 1084, 1192, 908, 6, 3770, 3489, 1888, 3172, 3470, 2899, 2673, 2048, 2097, 1721, 1827, 3839, 3984, 1466, 1112, 3759, 4179, 3005, 3105, 3998, 2868, 1691, 3621, 1196, 2747, 279, 621, 3801, 1487, 4060, 2317, 3274, 2261, 2258, 4164, 484, 3208, 3554, 2546, 1043, 649, 1782, 4274, 362, 1499, 387, 1711, 1317, 3477, 3101, 659, 97, 4115, 3711, 2332, 1377, 4166, 2349, 4373, 758, 1331, 2369, 1575, 737, 731, 1746, 924, 3779, 502, 3116, 4482, 601, 39, 3475, 1847, 1770, 303, 2377, 121, 1633, 2089, 4429, 4100, 2993, 229, 3352, 811, 2611, 209, 1832, 893, 1991, 281, 3591, 1152, 1960, 2996, 2530, 2340, 3288, 520, 37, 3336, 3546, 2897, 2517, 3767, 943, 1177, 3867, 3557, 3558, 913, 674, 1595, 1518, 8, 1873, 4486, 1587, 837, 4494, 2750, 2366, 4010, 698, 3519, 1819, 3317, 2164, 2364, 3842, 2547, 1507, 3423, 2545, 2058, 1455, 612, 1998, 4362, 2024, 2571, 2631, 3891, 1724, 2549, 927, 4433, 1370, 2360, 1141, 2427, 2219, 781, 188, 4464, 2633, 3559, 4499, 2448, 21, 1978, 283, 551, 4387, 1464, 932, 1416, 131, 3863, 2767, 2761, 2018, 915, 2129, 250, 755, 2875, 139, 1871, 3999, 2022, 3974, 2140, 3403, 4357, 640, 4493, 1617, 2803, 4209, 3871, 3656, 2643, 469, 1480, 2573, 2974, 3780, 768, 2404, 3060, 3645, 4448, 4096, 2935, 3457, 2468, 2810, 620, 3380, 2909, 3612, 1412, 1236, 3885, 4074, 2371, 673, 663, 140, 4473, 3968, 3329, 2267, 2099, 4258, 432, 1737, 834, 463, 3643, 449, 3408, 47, 3731, 2869, 4374, 2443, 3120, 2011, 3014, 1346, 2476, 3560, 3604, 2120, 648, 319, 1777, 1809, 1962, 309, 2634, 2438, 1530, 1943, 217, 156, 4260, 1875, 964, 2166, 29, 657, 3140, 2658, 3244, 3183, 4127, 4449, 3102, 4138, 2451, 4047, 4295, 1974, 1364, 3074, 4204, 533, 2454, 2581, 655, 4278, 613, 3892, 2202, 4017, 258, 3245, 2408, 4128, 73, 1761, 3011, 2257, 813, 861, 314, 2632, 2078, 3495, 1126, 2694, 57, 79, 2407, 3039, 2289, 292, 2807, 1154, 969, 1995, 2557, 2394, 4090, 1323, 4438, 1179, 2290, 1398, 465, 2839, 27, 232, 3269, 2353, 633, 4190, 2677, 2727, 1764, 450, 602, 2347, 2584, 4193, 2831, 4341, 3622, 2499, 1338, 43, 1704, 3710, 3126, 1256, 705, 4285, 4415, 471, 4248, 467, 1775, 2474, 934, 3588, 3689, 3358, 1807, 3297, 2710, 213, 826, 609, 3240, 920, 3691, 1765, 3566, 2255, 1050, 2287, 1683, 3865, 810, 3143, 701, 667, 3162, 231, 4443, 284, 2818, 1446, 523, 1051, 2461, 2237, 3113, 1016, 2153, 1281, 191, 2932, 2962, 3235, 2494, 3355, 4420, 4020, 693, 2088, 2567, 1851, 24, 4397, 2136, 193, 2991, 4229, 3344, 396, 3228, 2850, 4290, 4403, 1150, 1079, 3547, 4019, 2047, 4192, 3741, 2355, 1160, 3073, 608, 800, 98, 145, 4117, 318, 3982, 2745, 1510, 3639, 3284, 428, 1248, 388, 212, 2825, 1623, 3848, 448, 195, 457, 3895, 91, 997, 192, 2472, 582, 1682, 2147, 3606, 2924, 2090, 1093, 517, 3533, 1020, 2171, 3270, 2322, 874, 4057, 3969, 1057, 2125, 677, 545, 4102, 3390, 1299, 1695, 2299, 4354, 2955, 3876, 2609, 1653, 916, 2487, 4466, 3736, 119, 357, 2473, 4300, 1483, 168, 1844, 941, 423, 4323, 1209, 4346, 785, 3229, 2065, 2692, 2670, 2893, 1742, 2296, 117, 859, 3761, 848, 1893, 1289, 4124, 3705, 4123, 153, 216, 3763, 2992, 1, 3192, 2161, 4154, 844, 2751, 2594, 348, 3524, 1097, 2671, 3988, 1207, 1627, 3899, 4411, 2520, 3769, 929, 3888, 2608, 3121, 3716, 1921, 2123, 2901, 2626, 4301, 1003, 1497, 2411, 1315, 1980, 393, 3702, 150, 267, 1916, 1355, 1688, 1846, 3156, 1485, 4150, 4112, 2716, 3934, 2184, 2121, 1989, 218, 875, 3675, 3798, 19, 1447, 4264, 4253, 316, 1561, 335, 1768, 3377, 2577, 3523, 2628, 3227, 1403, 2251, 794, 2263, 2432, 2640, 791, 3977, 2429, 405, 4462, 3861, 2754, 2365, 2994, 2590, 1517, 4002, 830, 444, 4145, 940, 4188, 2943, 4029, 836, 1566, 3544, 1732, 792, 257, 4476, 2796, 2814, 2700, 2856, 1420, 2211, 1740, 714, 2265, 1917, 4018, 2576, 1621, 1849, 1939, 1833, 2565, 2976, 2192, 4292, 2954, 3967, 1389, 3263, 3250, 3195, 1922, 1757, 2662, 4309, 1278, 4185, 4416, 2045, 3698, 2908, 563, 1738, 82, 149, 3784, 3243, 1433, 4220, 3301, 2205, 1354, 652, 1892, 4108, 425, 2787, 2676, 3510, 3996, 2936, 172, 3729, 1358, 3980, 3388, 2232, 1787, 33, 3063, 3449, 2768, 1082, 2713, 377, 4161, 2243, 3896, 2819, 1350, 3170, 1402, 2389, 955, 241, 2693, 167, 404, 1027, 3853, 4065, 1751, 2026, 3836, 71, 2688, 3277, 2181, 1505, 3044, 2743, 3343, 1495, 306, 2155, 850, 1114, 3580, 2764, 3802, 3203, 4106, 2813, 1462, 3485, 1094, 965, 2073, 146, 1918, 1226, 2044, 2206, 1204, 2252, 1101, 1146, 1723, 2305, 1059, 2607, 3413, 4235, 3690, 553, 1997, 1363, 162, 841, 3450, 3642, 1241, 2030, 356, 1494, 3787, 1183, 2146, 1164, 1823, 4465, 1088, 2982, 3572, 89, 627, 2891, 429, 2113, 3744, 847, 2606, 1988, 3972, 3241, 235, 604, 988, 3079, 1585, 628, 307, 1026, 251, 1291, 972, 550, 3134, 603, 55, 1526, 366, 3499, 4210, 2535, 1135, 3304, 3178, 3062, 3296, 203, 2735, 4302, 2493, 4391, 2016, 2561, 2728, 3127, 1860, 3233, 4194, 4287, 3004, 3280, 4382, 820, 1717, 724, 3786, 1911, 3428, 3204, 90, 786, 3160, 3163, 426, 2969, 4268, 2325, 413, 3258, 160, 3907, 4370, 3700, 4005, 3351, 2836, 1755, 3439, 570, 868, 1745, 1296, 392, 1599, 474, 1901, 74, 4348, 3931, 3451, 2978, 3272, 228, 3814, 1313, 1976, 788, 1954, 488, 3788, 3855, 3103, 2916, 2690, 3723, 3050, 2260, 1230, 527, 461, 918, 1550, 1739, 434, 3568, 490, 456, 3715, 1172, 2872, 2262, 2421, 2592, 4025, 8332, 8640, 7632, 4505, 4715, 5536, 8496, 6864, 6591, 7790, 8610, 4974, 4648, 7915, 6828, 6741, 5523, 4772, 4610, 4695, 7274, 8918, 8613, 8073, 8615, 7321, 7415, 4903, 8736, 6144, 8302, 7681, 6385, 6228, 7261, 8967, 6186, 7084, 4526, 4793, 7868, 7112, 8642, 4658, 4939, 6129, 8947, 6549, 8839, 8774, 6889, 7949, 7534, 6209, 6997, 5932, 5668, 8065, 8988, 8487, 5255, 6689, 8827, 8945, 5690, 5305, 5726, 6519, 7845, 5269, 6529, 6214, 5395, 5829, 5711, 5521, 5105, 8798, 7490, 5923, 5313, 8367, 5926, 7609, 8359, 8389, 6950, 7675, 5074, 8779, 8436, 7745, 8335, 8929, 8624, 4902, 6735, 7060, 7690, 7865, 6208, 7300, 8976, 5331, 8878, 5687, 5072, 5885, 6620, 6907, 6426, 8131, 7887, 5263, 6091, 7223, 5401, 8970, 6019, 6269, 5334, 8132, 5279, 7786, 7898, 8275, 5294, 8682, 7359, 4735, 6466, 5993, 8061, 8892, 7258, 6551, 5585, 7641, 8448, 7650, 4938, 8912, 6732, 7273, 6324, 7290, 8528, 6994, 6695, 7770, 7388, 7679, 7167, 8320, 8960, 6172, 8355, 6418, 7207, 5576, 8454, 5895, 8522, 8016, 8298, 5468, 5245, 7870, 5840, 8667, 4737, 6970, 6319, 8713, 5414, 7003, 5575, 6018, 5014, 8034, 8000, 6972, 8079, 6566, 6283, 7919, 7592, 4594, 8037, 5723, 8421, 4816, 7330, 5473, 7120, 4777, 5938, 5614, 7375, 8304, 4598, 7914, 6657, 5778, 5789, 6441, 7611, 8387, 8196, 7536, 4615, 6795, 4890, 5639, 6513, 6229, 7970, 5335, 6676, 8845, 4675, 4746, 5019, 7779, 8078, 8514, 5934, 8830, 6578, 6587, 5143, 7577, 7255, 4699, 7303, 8071, 6093, 8083, 7556, 7905, 6365, 8476, 4839, 4503, 8032, 5307, 6293, 4765, 7021, 5145, 6579, 4908, 6125, 4901, 8209, 7383, 4583, 5455, 8411, 8925, 5289, 6226, 6135, 6650, 5275, 7702, 8009, 8593, 5970, 5476, 6316, 6843, 4582, 6776, 8299, 5946, 7278, 5212, 7630, 4702, 7155, 8202, 6349, 7649, 4694, 8227, 5219, 5911, 6439, 7242, 4728, 5081, 4584, 5779, 5001, 4515, 5542, 8416, 6608, 4804, 7039, 8386, 6130, 8263, 6359, 5805, 6491, 7153, 5731, 6926, 4848, 7462, 7599, 4773, 7973, 8456, 7707, 4852, 5730, 7709, 5693, 7311, 5657, 4557, 8413, 6364, 5841, 5949, 5702, 5537, 6109, 7629, 5235, 6645, 4744, 7519, 6440, 8041, 7597, 5661, 8852, 5974, 6951, 8395, 6282, 8259, 7748, 4771, 6817, 6411, 7235, 8106, 5650, 7386, 7901, 4563, 6033, 5112, 7100, 5217, 7669, 6233, 6514, 7885, 5936, 6104, 8904, 6300, 8350, 5574, 7979, 5470, 6447, 4623, 6585, 5505, 5300, 8330, 8599, 7206, 7149, 6134, 8982, 6628, 8191, 7742, 6195, 5200, 5322, 6712, 8243, 8094, 5439, 8965, 7276, 8584, 8145, 5610, 5916, 6427, 8776, 4554, 5777, 7727, 8637, 7480, 8035, 7428, 8618, 5971, 6070, 8130, 8475, 5707, 5432, 4992, 5781, 4603, 8005, 5956, 8718, 5863, 4906, 6046, 7878, 7044, 7910, 4712, 8188, 5422, 4541, 7352, 8560, 5201, 5729, 4692, 4669, 5553, 4500, 7598, 7282, 7527, 5761, 8545, 5966, 6617, 8474, 5823, 8746, 5601, 8758, 6363, 7999, 5573, 8244, 8023, 6384, 8447, 4866, 7319, 6658, 8513, 4943, 5626, 5516, 5017, 8467, 4761, 5787, 8719, 6258, 6165, 7693, 6453, 5037, 8074, 6751, 6973, 7990, 6964, 4885, 6083, 7143, 7467, 5189, 6042, 5270, 8365, 7867, 5078, 4797, 7976, 6078, 6836, 8568, 4774, 5766, 5595, 6006, 5642, 4518, 8922, 8927, 4516, 8887, 5685, 8954, 8896, 7494, 6915, 6756, 6835, 8875, 7706, 7854, 7923, 5529, 8903, 8521, 8173, 7984, 6192, 5836, 7107, 6842, 8977, 4926, 8606, 7285, 4613, 7925, 4691, 6337, 7851, 7823, 6937, 6176, 5912, 5260, 4941, 5706, 7715, 7399, 5016, 6263, 7017, 4513, 4988, 6673, 8463, 4835, 4801, 6671, 8708, 6928, 7562, 4585, 6594, 6341, 6090, 6534, 4897, 7105, 8089, 4646, 5297, 7832, 4508, 7408, 6696, 7089, 5659, 7198, 8069, 8846, 4532, 5367, 6728, 8417, 5638, 6327, 8715, 8048, 5475, 6779, 6593, 6876, 5267, 8177, 6312, 8342, 5528, 4905, 7103, 6810, 6161, 6509, 4840, 7545, 8569, 6724, 7995, 7404, 7170, 7663, 6886, 6829, 5293, 5040, 5048, 5937, 5524, 7589, 8082, 7082, 7104, 8694, 7775, 5384, 8189, 7014, 6054, 6057, 5364, 5097, 6389, 5365, 6004, 4946, 5986, 6995, 6079, 7055, 6128, 7284, 4969, 7657, 6207, 7713, 6939, 4667, 7997, 6428, 6979, 7162, 5471, 4733, 8122, 8565, 7916, 8500, 4643, 5340, 6528, 5396, 8836, 6624, 4776, 6993, 8800, 5408, 5753, 6378, 6474, 7109, 6743, 6318, 8038, 8683, 5345, 7551, 7336, 8921, 5572, 7264, 8327, 6588, 6081, 8240, 7686, 4688, 5096, 6860, 6025, 6055, 4530, 4895, 8762, 8590, 6536, 6052, 7808, 7511, 4679, 8399, 5985, 6555, 5253, 8090, 8591, 6151, 6367, 6217, 7412, 8886, 5148, 6497, 7346, 8238, 5979, 8861, 6502, 6880, 5209, 7095, 6983, 8955, 7461, 7187, 4533, 5280, 8803, 8213, 6930, 6739, 7614, 5839, 7820, 8532, 8790, 8129, 6342, 6793, 7824, 8996, 4836, 7317, 5578, 7719, 8214, 6881, 8203, 8233, 7227, 6254, 7760, 8276, 8146, 4834, 5366, 8659, 5596, 7252, 5705, 6584, 8769, 8783, 7688, 8450, 8193, 7937, 5397, 6959, 4935, 7037, 7073, 6060, 7515, 7959, 6541, 6295, 8019, 6575, 8375, 7737, 7374, 7438, 4713, 5554, 7458, 8806, 5640, 8505, 8341, 7692, 8984, 7257, 8075, 8567, 5857, 7326, 5013, 6827, 5571, 7459, 5020, 7280, 8216, 7110, 8866, 7789, 5327, 16572, 16880, 16877, 14482, 16941, 15212, 17554, 16800, 16737, 16017, 14707, 15456, 14986, 14827, 15002, 16366, 25395, 25997, 23922, 30524, 30940, 30515, 29715, 28665, 27244, 29042, 31069, 28074, 30658, 28775, 30696, 29978, 31249, 27459, 29706, 28870, 30553, 30190, 29757, 30323, 31048, 30403, 29732, 27394, 30589, 28139, 31098, 28213, 27111, 31474, 27818, 30819, 30000, 27499, 29747, 29877, 27157, 27381, 31331, 27944, 31323, 27533, 29723, 27490, 29313, 27919, 27748, 30016, 27280, 29027, 30647, 31051, 29429, 29537, 28838, 30547, 31463, 29846, 28723, 28062, 30484, 28866, 30080, 29392, 28013, 31203, 31296, 27924, 29766, 30839, 30551, 28053, 31023, 28157, 31034, 27236, 29863, 28947, 28259, 28971, 29639, 28926, 29342, 31471, 27901, 29765, 27737, 29549, 27726, 29603, 31233, 31372, 27777, 28497, 28822, 27980, 29999, 31443, 28518, 31164, 29625, 28918, 27141, 31257, 28301, 30648, 30109, 29480, 28093, 30873, 29228, 27582, 30116, 28373, 30333, 29226, 30497, 30023, 29666, 30841, 28337, 28858, 30674, 30400, 28873, 29697, 28401, 31445, 29967, 31145, 28002, 29642, 31231, 28245, 27350, 30426, 31197, 30717, 31009, 28618, 31084, 27637, 30174, 29726, 30317, 31211, 27493, 28457, 29792, 30264, 30295, 30199, 28287, 29833, 28032, 28378, 30482, 27991, 27605, 29614, 31478, 30909, 28635, 28703, 28050, 31044, 27374, 28290, 29437, 30472, 28749, 30898, 27406, 30840, 30947, 27538, 29970, 28449, 27802, 30741, 29062, 30795, 31460, 30286, 30904, 29918, 28358, 27585, 28632, 27619, 30608, 29377, 27828, 27598, 30279, 28572, 31400, 27359, 30473, 30686, 28154, 29050, 27717, 28460, 31447, 27736, 30076, 29168, 29781, 27069, 29032, 30124, 27609, 28647, 27965, 27413, 30237, 27573, 28514, 30054, 30052, 27595, 27978, 29014, 27581, 30580, 30952, 28814, 29796, 27622, 28638, 28354, 30082, 29578, 31301, 29061, 27137, 29958, 30193, 30616, 30763, 28225, 29090, 27272, 28471, 27321, 29114, 30649, 28785, 28281, 28904, 29521, 30996, 28244, 29902, 31219, 31076, 31264, 28553, 27393, 28305, 29409, 30615, 30330, 28350, 28363, 29108, 27996, 30733, 31304, 30474, 30530, 29901, 28966, 28479, 28770, 28489, 28107, 30689, 28420, 30371, 31454, 31223, 28327, 29452, 28025, 29652, 28492, 27212, 28480, 27400, 29153, 30943, 30227, 29218, 31457, 27232, 29169, 29785, 30761, 27591, 27056, 29412, 29740, 28961, 30836, 27230, 27335, 27388, 27401, 30034, 29242, 27307, 28987, 28071, 29737, 27447, 28476, 30430, 28193, 30164, 29709, 31113, 31038, 30420, 30599, 27366, 28640, 29310, 27910, 27144, 28600, 31017, 30923, 28265, 28411, 28425, 30404, 30635, 28708, 28850, 27934, 28818, 30417, 27055, 27502, 29330, 31294, 31026, 29458, 28840, 30165, 31201, 28208, 28315, 31172, 28579, 27127, 28706, 28557, 29264, 27298, 31321, 27415, 30442, 27172, 28577, 29635, 28805, 27165, 27203, 27311, 28695, 28562, 31143, 30083, 30226, 28195, 30211, 31424, 29393, 28206, 30727, 28729, 29259, 27474, 30892, 27269, 28976, 28320, 29156, 29871, 27161, 28085, 30879, 29731, 31204, 27805, 28512, 27145, 28069, 30768, 31178, 30640, 31461, 30347, 30324, 27480, 31144, 30711, 30464, 27404, 28747, 31288, 30320, 31318, 29802, 31336, 27407, 29926, 27806, 27418, 29183, 28388, 30059, 28892, 28784, 30104, 31333, 29693, 29753, 30041, 29634, 29516, 27139, 30218, 28261, 30764, 30184, 30070, 30378, 27016, 29790, 31488, 31346, 29055, 27915, 30523, 28576, 29700, 29335, 29043, 30535, 30222, 30108, 29325, 29138, 30927, 27583, 30468, 29375, 28791, 29563, 30810, 27218, 29080, 30269, 28344, 29899, 28486, 28539, 28990, 27644, 27572, 30079, 29351, 29041, 30597, 28000, 28681, 29793, 27592, 27491, 31020, 30111, 31476, 30716, 27631, 27886, 27972, 30749, 29070, 28352, 27677, 27213, 29227, 27425, 29221, 28052, 29085, 28928, 27052, 29269, 30993, 29069, 27907, 29742, 29399, 28040, 28649, 29845, 29451, 30991, 28754, 27096, 27740, 31137, 29051, 29318, 28724, 28343, 28541, 30465, 29972, 29708, 30622, 28079, 27008, 27503, 31193, 30827, 29397, 27214, 29656, 30413, 31449, 27626, 27925, 30623, 29518, 28474, 30346, 28957, 30650, 27120, 28498, 27152, 29598, 27908, 27050, 28153, 29461, 27455, 29851, 30152, 31121, 28715, 27561, 28111, 28813, 28484, 27918, 27383, 30823, 29340, 29734, 31092, 28246, 28993, 28049, 29357, 28977, 28404, 30043, 27816, 28565, 28390, 28339, 28262, 30376, 28249, 30159, 30099, 28585, 29567, 31324, 30838, 28229, 31205, 31279, 30862, 29673, 29531, 30306, 29552, 28192, 29284, 29541, 29336, 27685, 30075, 30332, 27255, 28996, 28304, 29663, 27778, 30140, 29665, 27093, 29890, 29799, 30322, 27043, 28056, 29382, 29574, 31002, 30147, 31224, 31180, 29363, 29600, 27751, 31087, 29492, 29328, 29059, 27461, 27026, 27558, 30712, 27645, 29892, 28312, 28135, 29162, 28864, 27985, 27531, 30935, 29149, 28147, 28164, 30831, 28160, 30183, 27970, 31106, 28022, 30014, 28059, 29189, 29591, 29482, 31239, 28978, 27660, 30783, 27959, 28924, 29146, 28446, 30126, 30669, 30760, 28264, 27793, 31369, 27345, 27427, 30048, 29252, 31322, 28975, 27876, 29118, 31041, 28027, 27715, 30858, 30161, 29897, 27711, 28196, 28187, 27092, 31282, 30766, 27669, 27481, 29951, 31064, 31428, 28513, 30434, 27709, 27779, 30843, 27249, 27874, 30186, 30141, 30587, 27080, 29296, 30931, 27574, 29323, 27549, 29944, 27362, 29376, 27399, 28508, 27456, 31061, 31422, 29011, 30586, 31254, 27565, 30422, 31349, 28544, 27378, 29125, 29940, 29474, 29860, 28543, 30807, 30743, 28267, 31472, 29984, 28459, 28360, 29102, 27119, 30934, 30305, 29865, 31055, 31196, 31493, 31289, 29472, 29692, 28130, 29695, 28142, 28240, 29415, 29280, 27186, 28830, 28217, 29198, 30729, 30527, 27689, 30176, 30871, 29016, 29685, 31071, 27170, 29937, 29449, 29562, 28036, 29533, 29385, 30794, 28054, 28889, 27808, 27811, 28843, 29297, 28268, 31467, 27486, 30758, 28637, 29271, 27639, 30915, 27325, 28559, 27372, 30767, 28639, 28888, 27498, 30335, 28113, 30673, 30309, 31053, 30700, 30207, 31214, 29953, 30521, 27231, 30899, 29249, 31396, 28010, 30058, 27312, 28792, 30081, 28257, 31310, 27125, 31136, 28887, 30122, 30536, 31386, 30027, 28338, 27862, 30181, 27349, 30214, 30629, 28945, 28168, 28573, 28800, 28493, 30697, 28158, 28972, 27088, 27850, 28436, 31430, 30856, 31122, 29476, 29774, 27962, 29273, 27443, 30832, 29178, 27928, 29400, 28023, 30348, 29727, 30513, 27032, 28284, 27635, 30867, 31455, 27166, 28642, 27235, 27941, 29850, 28533, 28846, 29466, 29883, 28621, 29455, 27694, 30606, 28372, 30880, 30826, 28313, 27322, 28499, 28732, 27540, 28672, 28906, 27405, 28804, 29309, 27102, 30652, 28690, 27201, 29427, 27442, 27482, 29962, 29870, 30799, 29243, 29528, 27163, 30326, 29974, 30421, 29196, 28435, 30855, 29925, 27712, 28019, 28118, 27110, 27957, 27506, 30291, 30813, 28060, 28707, 31208, 31494, 29676, 30714, 27943, 29456, 29933, 29626, 31213, 27011, 27783, 28448, 29721, 30092, 31031, 30314, 30663, 28341, 27827, 27571, 30053, 29817, 31139, 28399, 31450, 29748, 31019, 29380, 28228, 31110, 31210, 27357, 27521, 29347, 28126, 30701, 27952, 28172, 30678, 27979, 28223, 28860, 28011, 28145, 27074, 29607, 30815, 29141, 27089, 28597, 29565, 27914, 29965, 29767, 29508, 28702, 28308, 31481, 27770, 30487, 27773, 27615, 27842, 29648, 28946, 29867, 28021, 31109, 28269, 31045, 30713, 30926, 28453, 29835, 31260, 30784, 30224, 27507, 27676, 27791, 29536, 30642, 30155, 28608, 31006, 29019, 30251, 29509, 30292, 28950, 28720, 30334, 27010, 28104, 31312, 29608, 30833, 28652, 31107, 27722, 28878, 29643, 29493, 28108, 30662, 27149, 30435, 29525, 28235, 28869, 27743, 30406, 31195, 29078, 27306, 28721, 29417, 30721, 27229, 28188, 30811, 31238, 31347, 27974, 28568, 27367, 27923, 29914, 30791, 28852, 28979, 30441, 29544, 30520, 28911, 28414, 30517, 27865, 30653, 29184, 31489, 30407, 28773, 30792, 28881, 30086, 28948, 28777, 30369, 29704, 30611, 27624, 29681, 28230, 28620, 30948, 27693, 30704, 28613, 29783, 28270, 27903, 27774, 31230, 31498, 30101, 30735, 29306, 27931, 30283, 29749, 28554, 30532, 30483, 29074, 29538, 30496, 30178, 29383, 29332, 28605, 28017, 29618, 29182, 31015, 28891, 30545, 27341, 27062, 28529, 27160, 27718, 28190, 30018, 28429, 28150, 28927, 27769, 30003, 31309, 28551, 27432, 27162, 29180, 27848, 28854, 28872, 28693, 29353, 29478, 30494, 28847, 30433, 29935, 29910, 27727, 30182, 28940, 27183, 27197, 28552, 29395, 29670, 29880, 31365, 30336, 27159, 28510, 27475, 27389, 28952, 28617, 27224, 27663, 31079, 29849, 30984, 29674, 29174, 31376, 27223, 28466, 29684, 27022, 31073, 31401, 28331, 29434, 29484, 30307, 31283, 27956, 28894, 27193, 27692, 28999, 29559, 28921, 30285, 27731, 29006, 30865, 30278, 29022, 30287, 31496, 28356, 28633, 29623, 28409, 30360, 29496, 27040, 29422, 30415, 31253, 27384, 28857, 30864, 27813, 29277, 30228, 27465, 29966, 27017, 29234, 27346, 29253, 30778, 27171, 28769, 30936, 29837, 28218, 31326, 30540, 31171, 29233, 30957, 27281, 29037, 31132, 29099, 31007, 28908, 31237, 27324, 27396, 27556, 31355, 27922, 29028, 27881, 30225, 27710, 27749, 29292, 30655, 31356, 30375, 29097, 27518, 27601, 31384, 30506, 27081, 31466, 30552, 28214, 29550, 28582, 27380, 29275, 28855, 31350, 27122, 29005, 27104, 28332, 31295, 27205, 29315, 27971, 28842, 30352, 27949, 27835, 30612, 29403, 29398, 28530, 30694, 31437, 27070, 29990, 30087, 30921, 27138, 31115, 29773, 30870, 30143, 30200, 30706, 29939, 29202, 28739, 27021, 31081, 30149, 28325, 30210, 31316, 30883, 28521, 28689, 29923, 29928, 29031, 27696, 30695, 27895, 31049, 31070, 29840, 27181, 27326, 31155, 31140, 27699, 30248, 29446, 31275, 28782, 27246, 30162, 29973, 29843, 31108, 28636, 31269, 31280, 27963, 29147, 31142, 27863, 27450, 30481, 28863, 30734, 30449, 30438, 31431, 31315, 27935, 28176, 31320, 29266, 28468, 30382, 31436, 27012, 27568, 28397, 30242, 27686, 30950, 30875, 29842, 30381, 28431, 30339, 31339, 31194, 30756, 29367, 27800, 30528, 28992, 30044, 27130, 27589, 29307, 29235, 30745, 31114, 29589, 30387, 27209, 31383, 30112, 30146, 29497, 27253, 30982, 28949, 27891, 27668, 28935, 29044, 29801, 30260, 31217, 29311, 27398, 28730, 29160, 30690, 30646, 29977, 27023, 30220, 30289, 31161, 31218, 28574, 29615, 30356, 29803, 27308, 28443, 28643, 29657, 29250, 27630, 31272, 29223, 31371, 28865, 27143, 29761, 28614, 31368, 28829, 30192, 27135, 28307, 29794, 31160, 29707, 29772, 30755, 27557, 31179, 27525, 27146, 30500, 29495, 31281, 28438, 27489, 31046, 27076, 27987, 28109, 29390, 30888, 30911, 29093, 29094, 27612, 29995, 28876, 28303, 30238, 27177, 31395, 27936, 30881, 31465, 28657, 28824, 29338, 28202, 30645, 30525, 29020, 29913, 28803, 30232, 31039, 29018, 28311, 27967, 29366, 30208, 30150, 30995, 29672, 30786, 28929, 28611, 27707, 27625, 30050, 30265, 27291, 27238, 29339, 30939, 28538, 29435, 30293, 27860, 28314, 27508, 28199, 30907, 27879, 27890, 28939, 29072, 28883, 30752, 30549, 30462, 31261, 29522, 27417, 30153, 28752, 30448, 29219, 30395, 27887, 27599, 29387, 27114, 29068, 27841, 27794, 27853, 30416, 29107, 28387, 31167, 30258, 27893, 27330, 29101, 28728, 29121, 27527, 27190, 27833, 27464, 31035, 27131, 30119, 29231, 28851, 27485, 29680, 28523, 29954, 28964, 27512, 28007, 31209, 28909, 29256, 27580, 27167, 28995, 27376, 30338, 27054, 27051, 29365, 31185, 30452, 28599, 30042, 28903, 30475, 31391, 27303, 30303, 28472, 27567, 28288, 29660, 28764, 29583, 29649, 29303, 31459, 27116, 29733, 30555, 29111, 29373, 30584, 29911, 29701, 29391, 31148, 27553, 31411, 30854, 30244, 30450, 30379, 27328, 30922, 29057, 29029, 28984, 31367, 27441, 30423, 29487, 30341, 30385, 28482, 31291, 29305, 29287, 31392, 28746, 28956, 30432, 29915, 27030, 28787, 30249, 27275, 29720, 30399, 29542, 29128, 29288, 27494, 29824, 28283, 29687, 30724, 30785, 31244, 31495, 29286, 30031, 27817, 28063, 27268, 30905, 29414, 31270, 28128, 30805, 30298, 30459, 29191, 28033, 31305, 30030, 31299, 31407, 29152, 28648, 28520, 27714, 27473, 29584, 29669, 29462, 28333, 28736, 29419, 29771, 27758, 29411, 29606, 28546, 29968, 29166, 30570, 30910, 28403, 29001, 29682, 27284, 27768, 30802, 29581, 30541, 31248, 29087, 30063, 28933, 27755, 27262, 29696, 29980, 30431, 30632, 30064, 30955, 30219, 30702, 30562, 27560, 31379, 30160, 31082, 28917, 28796, 27477, 29304, 27440, 27576, 30983, 30703, 27263, 28090, 28566, 28778, 28692, 29572, 28581, 31548, 33302, 34466, 32354, 33835, 34928, 34699, 32860, 31510, 35014, 35416, 32422, 31618, 35881, 31657, 34440, 34454, 34000, 34344, 35132, 33817, 34902, 31502, 34511, 34283, 35863, 34618, 32110, 34894, 32038, 34395, 35609, 34364, 32980, 33204, 35219, 32131, 35470, 33469, 32232, 35749, 34441, 33892, 33697, 35278, 33911, 35458, 32713, 33085, 31590, 35201, 32530, 32324, 35088, 32997, 32224, 35557, 33006, 32547, 32725, 35205, 33196, 34497, 32402, 34626, 33230, 32358, 34690, 32361, 32887, 32994, 31732, 33971, 34132, 35002, 33286, 35248, 33534, 33639, 31680, 33346, 33706, 33736, 32356, 32868, 35429, 34503, 33585, 35129, 32429, 34791, 34279, 32299, 34330, 31717, 32107, 32721, 34826, 34174, 32954, 33919, 35451, 34032, 33826, 34109, 35970, 34875, 32160, 32468, 34649, 31516, 35924, 31985, 34524, 35253, 33949, 35870, 31565, 35710, 34238, 35333, 34195, 31506, 35751, 35580, 34481, 34384, 32495, 35619, 35185, 33375, 32577, 34374, 34206, 33659, 34560, 35317, 31930, 33134, 34204, 32231, 35684, 31660, 33548, 33329, 34308, 32278, 34741, 34405, 32840, 35268, 35068, 32684, 32871, 33496, 35952, 34021, 35448, 35381, 34072, 31712, 31684, 35117, 34445, 34190, 33182, 32586, 35373, 33502, 35598, 35105, 32635, 31912, 31795, 32546, 35735, 35400, 35796, 35343, 32509, 31911, 35053, 33906, 34292, 35086, 34539, 35191, 34493, 32850, 32510, 33152, 32919, 35226, 32659, 32262, 31745, 35507, 35078, 34465, 32458, 32146, 33378, 32828, 34316, 31681, 34988, 35066, 33696, 32180, 31932, 31750, 32843, 35582, 35990, 35432, 35570, 33787, 34403, 31982, 35412, 31531, 32055, 32590, 31552, 31803, 35324, 32067, 31770, 33500, 35369, 34019, 34641, 34766, 35784, 32563, 31919, 33554, 33886, 34338, 35980, 33938, 33482, 33146, 32179, 31946, 33269, 35163, 35380, 31900, 35729, 33049, 33741, 33898, 33814, 33291, 33025, 31874, 35841, 34656, 35702, 35304, 33843, 34623, 32384, 35814, 34446, 35121, 35161, 35972, 35686, 33716, 35261, 35012, 32658, 35487, 33200, 34789, 32518, 35109, 31670, 35461, 35319, 32145, 33144, 34729, 33885, 32955, 33973, 34707, 35652, 35566, 34712, 31610, 35064, 35204, 35763, 34484, 34910, 35136, 32139, 34563, 33088, 34993, 35691, 35215, 31511, 32542, 31520, 34218, 32104, 35265, 32947, 35516, 33927, 33961, 34438, 34077, 31822, 34592, 35585, 35899, 35817, 31869, 33175, 33852, 33572, 33417, 32646, 31676, 35708, 33979, 35806, 34101, 35800, 34635, 32941, 35956, 33856, 35447, 31998, 33079, 33512, 34127, 34956, 33428, 34680, 32127, 33720, 33376, 34031, 32016, 33717, 35358, 33825, 31764, 33226, 35252, 33241, 34605, 31651, 33646, 33982, 35367, 32274, 32942, 33703, 31876, 34393, 32268, 35764, 35104, 33681, 31861, 34284, 31829, 34431, 32969, 34229, 32345, 34976, 35199, 35703, 35720, 32108, 34213, 32922, 31722, 34386, 34900, 34848, 34663, 33280, 35494, 31678, 32787, 34704, 32173, 33981, 33583, 33315, 32294, 35297, 35110, 33491, 33754, 34872, 33065, 32477, 31575, 34654, 33708, 33345, 31827, 33155, 33147, 35353, 33455, 34492, 34552, 33847, 31789, 32123, 35212, 34838, 34353, 34056, 32619, 33227, 35036, 32962, 35984, 34769, 33121, 34551, 33618, 35755, 32628, 32987, 31896, 34434, 32709, 31536, 34619, 32791, 33282, 33466, 34268, 32393, 34288, 31913, 32716, 32483, 33081, 35748, 35115, 33263, 35846, 33408, 32420, 33317, 34978, 34124, 32272, 31782, 35439, 34989, 33962, 34572, 33289, 34471, 32093, 32915, 31988, 32128, 33723, 35097, 34233, 32206, 34846, 35627, 35904, 34855, 34743, 32435, 33403, 35482, 33396, 35242, 32888, 32950, 35642, 33575, 35042, 31577, 32141, 33119, 32275, 33876, 33091, 33046, 33596, 33056, 33859, 35603, 35646, 33287, 35651, 34691, 35047, 32464, 34483, 32827, 32895, 33326, 35275, 32624, 35009, 33161, 32907, 35080, 35926, 35326, 31935, 35197, 33487, 32593, 32243, 35272, 33312, 32848, 34703, 34356, 35281, 33547, 34435, 34724, 32246, 34138, 33972, 32550, 35175, 34272, 32705, 34285, 33649, 32605, 35675, 32995, 32744, 31611, 35826, 31991, 32065, 33138, 34236, 34611, 34851, 32238, 33710, 35498, 35481, 34022, 32069, 34420, 32823, 35785, 35709, 34266, 35615, 34317, 32569, 33533, 34973, 35681, 33446, 33577, 32008, 34473, 34004, 33765, 34529, 34548, 32587, 34092, 33233, 31968, 34418, 32610, 35695, 34185, 32061, 35131, 35741, 32085, 35385, 35907, 33759, 35033, 31893, 33298, 33394, 35450, 35509, 32332, 34084, 33228, 34267, 33889, 32918, 32136, 31545, 34775, 34580, 33760, 32314, 33211, 33610, 35483, 31883, 34196, 34083, 35128, 34205, 35122, 32935, 35070, 33297, 33744, 31580, 34981, 32122, 33615, 33851, 33440, 32568, 35166, 32433, 32280, 34903, 35610, 35476, 31595, 35919, 31705, 33632, 34463, 35257, 32570, 33573, 34003, 35900, 33792, 33777, 32261, 35680, 32418, 33468, 35727, 32218, 34241, 33942, 33648, 33712, 35821, 32080, 34678, 34827, 32727, 33601, 34184, 34897, 35060, 35713, 34348, 34829, 34163, 35985, 31917, 31708, 35090, 32364, 31873, 35409, 33198, 32878, 33535, 32544, 35883, 35308, 34632, 31500, 35772, 35530, 34833, 33691, 34225, 34505, 33915, 32680, 32736, 32527, 34366, 33553, 35211, 35721, 35897, 33782, 33439, 35112, 31528, 33130, 34818, 33137, 33926, 32844, 33507, 32921, 35171, 32901, 34562, 32648, 32482, 35209, 35910, 32352, 34684, 34921, 35061, 33104, 32082, 31734, 35746, 32719, 33404, 32210, 32965, 32427, 31962, 32111, 32222, 35526, 31850, 35239, 34702, 31886, 32792, 35023, 34001, 31851, 34165, 33165, 33837, 33970, 33089, 33458, 32471, 32009, 31821, 32730, 32267, 32197, 32953, 33797, 34895, 32132, 32869, 31792, 33595, 33623, 32484, 34258, 33052, 31826, 31699, 35127, 31658, 35251, 31767, 31872, 33035, 34094, 31973, 31970, 33390, 34351, 35287, 31984, 35111, 31855, 35692, 34087, 32849, 33519, 33952, 33433, 32094, 32010, 33574, 34737, 35438, 32251, 35799, 34060, 32202, 34620, 33397, 34687, 33718, 35850, 32117, 32365, 34008, 33429, 32540, 33839, 35093, 32172, 33451, 33436, 35779, 32516, 32394, 33162, 33801, 34157, 32824, 33225, 35173, 35374, 34644, 31761, 31675, 33274, 32245, 35519, 35903, 35690, 33010, 35106, 34828, 32326, 31723, 34150, 32600, 33550, 32325, 33223, 32297, 32654, 33070, 33793, 31898, 35282, 34958, 34073, 32389, 34501, 33422, 34744, 34507, 33562, 34472, 31532, 31638, 32230, 34888, 31794, 32349, 35232, 33727, 33437, 31841, 34181, 32285, 33092, 33007, 32176, 35915, 34116, 33192, 32363, 31774, 33036, 34274, 33112, 32366, 35837, 34277, 35027, 32342, 35917, 35553, 35167, 32043, 32706, 32334, 33026, 33373, 34698, 33412, 34559, 34856, 33912, 32263, 34915, 32415, 31814, 34365, 32492, 32890, 35578, 33976, 32348, 31853, 32675, 34569, 32524, 31744, 31691, 33891, 35937, 32714, 35414, 33802, 34732, 34686, 32531, 34275, 32766, 33929, 33848, 33705, 34320, 34478, 32715, 34520, 32113, 32328, 33305, 32004, 33928, 32211, 31537, 31599, 34194, 32161, 32303, 32079, 33472, 35932, 35177, 33999, 33020, 32497, 34701, 32591, 35859, 31683, 35390, 34725, 32861, 32991, 32442, 33385, 35819, 35238, 31521, 34574, 33078, 34823, 32380, 34429, 31754, 32739, 35771, 33520, 35732, 35025, 33166, 35107, 32143, 33505, 31641, 31507, 31891, 35120, 33779, 31995, 35499, 33752, 31612, 33295, 31964, 32091, 33254, 34739, 32168, 33897, 33123, 35827, 34287, 34173, 33186, 32336, 34982, 35644, 33590, 35137, 35831, 32638, 31916, 32944, 31802, 33251, 32879, 35144, 33124, 31895, 31598, 34100, 32829, 31709, 33750, 33860, 33014, 32500, 32465, 34694, 31609, 34636, 31584, 34352, 35964, 35641, 35743, 34768, 32247, 35960, 33890, 34522, 32162, 33260, 35074, 34358, 33743, 31955, 31757, 32645, 32934, 34810, 32688, 32359, 31807, 34480, 33299, 32381, 35958, 31518, 32932, 34247, 33475, 33107, 32692, 35207, 32647, 32112, 34085, 31820, 34243, 34543, 34120, 32269, 33354, 33244, 34153, 34252, 34223, 35550, 34479, 35497, 35135, 32622, 33558, 35187, 35422, 32163, 31953, 34106, 33994, 32419, 33018, 33087, 33066, 32215, 33521, 32147, 35626, 35701, 34228, 34588, 34995, 33478, 31706, 32834, 32988, 35943, 35890, 34867, 34016, 35243, 31707, 35169, 33719, 34328, 32664, 32862, 32872, 32537, 34026, 32436, 31966, 32260, 34950, 34904, 35786, 35052, 35397, 35473, 35636, 32812, 31899, 33132, 34485, 34011, 31776, 35523, 34257, 31842, 35188, 34793, 33129, 31662, 31627, 34797, 32898, 34027, 33753, 32551, 33399, 32703, 31576, 32808, 35147, 34996, 34735, 32903, 33463, 32327, 32580, 34262, 34448, 34426, 35425, 32052, 32749, 33769, 34853, 33523, 35241, 33586, 32391, 31550, 32096, 34772, 35256, 33242, 33616, 35683, 33606, 31800, 34117, 32678, 33338, 35158, 35423, 35707, 33748, 33990, 35563, 31640, 33400, 33041, 32335, 34954, 33795, 32682, 32889, 35977, 34748, 31942, 33625, 33908, 32357, 33768, 33407, 33772, 35019, 35089, 33733, 35327, 33307, 34488, 32652, 33732, 35656, 34660, 35340, 31606, 32728, 34661, 34221, 33939, 32908, 33984, 31976, 34261, 34301, 35040, 34278, 33740, 35556, 35259, 35505, 32321, 35829, 35654, 31677, 34825, 31570, 31997, 34521, 33448, 31811, 34901, 32968, 32916, 34717, 31729, 35180, 31589, 33476, 33925, 31864, 35593, 35004, 35024, 35873, 33694, 35588, 32220, 33799, 34738, 33072, 32842, 32704, 34417, 32244, 31758, 35824, 33267, 33756, 32045, 33816, 33711, 31629, 32697, 33212, 34007, 35149, 32726, 31560, 33745, 31645, 35954, 32490, 33293, 34074, 32193, 32543, 33592, 34334, 33873, 32013, 33545, 33361, 31693, 35880, 32974, 34546, 35893, 33899, 34733, 33334, 33642, 32676, 35264, 31798, 35168, 35987, 31941, 35648, 35715, 32679, 34342, 34613, 35092, 35948, 33798, 32799, 32912, 34652, 34878, 32874, 32943, 34822, 35995, 35860, 31823, 32423, 35590, 34380, 33221, 34172, 34416, 32183, 32616, 32025, 33896, 32585, 34235, 35629, 31621, 34006, 35145, 35279, 31928, 35254, 32072, 35719, 33679, 34850, 32205, 33120, 31726, 35788, 32259, 32740, 34977, 32558, 34816, 31530, 34819, 34767, 35645, 34545, 35823, 34034, 34760, 31871, 34363, 35842, 33359, 31687, 33034, 34415, 34400, 32614, 32313, 34427, 35142, 35436, 35974, 35529, 34876, 34824, 34911, 32846, 32150, 33387, 33551, 33141, 34933, 35328, 34095, 34951, 33369, 32175, 34959, 33013, 32617, 33960, 34587, 34430, 35912, 33827, 32099, 33893, 31564, 33604, 32847, 31775, 34765, 33536, 32493, 31515, 35795, 31910, 32835, 35225, 32669, 33398, 33494, 34209, 33362, 35454, 32973, 31772, 32121, 33331, 32115, 32656, 34234, 32070, 35193, 32747, 34023, 34495, 35387, 34659, 34376, 32476, 34968, 32287, 35820, 35284, 34249, 35087, 31716, 33410, 35063, 34783, 35639, 35462, 32841, 35164, 33426, 35246, 35375, 35559, 33644, 35894, 33395, 33488, 34807, 34097, 34230, 35810, 32780, 32960, 32807, 34491, 34575, 35726, 33686, 35632, 34812, 32976, 35361, 31777, 34098, 32430, 32306, 34726, 33669, 31692, 34093, 34498, 35421, 34844, 35417, 31903, 34039, 35341, 32031, 33517, 33920, 34423, 33008, 31892, 33980, 32803, 32203, 35745, 31596, 35495, 35790, 33151, 33810, 34979, 34861, 34388, 34030, 33063, 33314, 35119, 32049, 35424, 32382, 35522, 32338, 31862, 32068, 32105, 35657, 32831, 34877, 32060, 32884, 32880, 33169, 34404, 35776, 35440, 35013, 32440, 32377, 35554, 32030, 34820, 35933, 31880, 33721, 35200, 35753, 34677, 35738, 31635, 31741, 33836, 33022, 34442, 32431, 31652, 32443, 33936, 32731, 35781, 35855, 32216, 32044, 35524, 33943, 34972, 31784, 32513, 31541, 34866, 32485, 33918, 34639, 31771, 35043, 34697, 33077, 34798, 32549, 32372, 35884, 34753, 33118, 32165, 35787, 33880, 31513, 32075, 35704, 34999, 31731, 34312, 35079, 33209, 33170, 33865, 31555, 35477, 31572, 35245, 33828, 35625, 32512, 31940, 34667, 33321, 35886, 33818, 32396, 34051, 32951, 35050, 35815, 35731, 34049, 33878, 31837, 31906, 33855, 34419, 33630, 33193, 33270, 35453, 35696, 35502, 31538, 32621, 31748, 32757, 31879, 34547, 32404, 34180, 34719, 31527, 34612, 32698, 33235, 34270, 34971, 32819, 35073, 35668, 32144, 35957, 33561, 32536, 32340, 31971, 32742, 33250, 35139, 35940, 32098, 33666, 33425, 34787, 32444, 31806, 35216, 33788, 32641, 33160, 35532, 35694, 33932, 31582, 31600, 32076, 33958, 35888, 34502, 33557, 31947, 33940, 35065, 33364, 35455, 33689, 34841, 35224, 35833, 32618, 35633, 31561, 33443, 35533, 33564, 31909, 32235, 34830, 34585, 34251, 34759, 34387, 33348, 35214, 32589, 35405, 32090, 35959, 33975, 31698, 32623, 34679, 34224, 34987, 33276, 33402, 33809, 33567, 34814, 32239, 33931, 33322, 34566, 34425, 33776, 31649, 33100, 35892, 32003, 34199, 35807, 35664, 32466, 31703, 33806, 35491, 31990, 32811, 32677, 33116, 34980, 33804, 33499, 31749, 35346, 34898, 32958, 32839, 33854, 35853, 33951, 34746, 31546, 35437, 32963, 34203, 32857, 32441, 35037, 34882, 31958, 32392, 32584, 31739, 33214, 34598, 35055, 35935, 34496, 31605, 34187, 34517, 32289, 34630, 34341, 35617, 33371, 34689, 33184, 31622, 34396, 32293, 31557, 34254, 32416, 33656, 34843, 31921, 31996, 31813, 35769, 32896, 34918, 31897, 35484, 31799, 34930, 35949, 33868, 35194, 31664, 33584, 32582, 35000, 34040, 32053, 32506, 33167, 32461, 34096, 33652, 34136, 34567, 32284, 35220, 33542, 35244, 35572, 33508, 31501, 34940, 35761, 31960, 32344, 33853, 32467, 35467, 33093, 33518, 32521, 32300, 33579, 35471, 31701, 32526, 32081, 33568, 34668, 34953, 35742, 34628, 32514, 31860, 34657, 32379, 33386, 33775, 34421, 34943, 32281, 35146, 34383, 32564, 32088, 34983, 34939, 32899, 34112, 35849, 33432, 34577, 35555, 34946, 31885, 33514, 32311, 31615, 34645, 34584, 35840, 35879, 32541, 34609, 35371, 32029, 33770, 34883, 35747, 35836, 32528, 35638, 31920, 35330, 34179, 31773, 34604, 31746, 34671, 34802, 31715, 34313, 32650, 34740, 33127, 35443, 34734, 35314, 33529, 34354, 33414, 31568, 35614, 35589, 35486, 34323, 34182, 32579, 34874, 33073, 33413, 34202, 31663, 31752, 34889, 35778, 32723, 35993, 33333, 33526, 35705, 32825, 32007, 32588, 31668, 32606, 33188, 32797, 35356, 35355, 32056, 35057, 31801, 33849, 32119, 35804, 35628, 35733, 32100, 31581, 35085, 32298, 34414, 33163, 34467, 32755, 34242, 34391, 34075, 32681, 35560, 32264, 35955, 34198, 34862, 34643, 33670, 33259, 34714, 35515, 32447, 34244, 31597, 35874, 33435, 34306, 33452, 34349, 34171, 33285, 34573, 33019, 34945, 33937, 34253, 34863, 33205, 35427, 32059, 33497, 32499, 31957, 31833, 31730, 32529, 32758, 31710, 33498, 32102, 35222, 34784, 32683, 35782, 34449, 33786, 32601, 31573, 32795, 35395, 32011, 33357, 34526, 34629, 34311, 32998, 35196, 32636, 35081, 33930, 31980, 34758, 33983, 33569, 32576, 34886, 33559, 35176, 32445, 31945, 34044, 34068, 33111, 34688, 33724, 32966, 32637, 35153, 33405, 34152, 33566, 35183, 33341, 33987, 32666, 34757, 33464, 33135, 33668, 34226, 33125, 33051, 33145, 31592, 31832, 35475, 32032, 32036, 31696, 33388, 32475, 32746, 35875, 34212, 32448, 34608, 33565, 32930, 35920, 33866, 34617, 31711, 32148, 34957, 32852, 32538, 32439, 33674, 34325, 33698, 34966, 33549, 34398, 34755, 35017, 33731, 33857, 31690, 33374, 32949, 34207, 32386, 34141, 31719, 35968, 35608, 34211, 32687, 34696, 31922, 35174, 31559, 35858, 35006, 32479, 33203, 32961, 33688, 32598, 33764, 33268, 33444, 32219, 32712, 33767, 32929, 34192, 33524, 34885, 34489, 31733, 32153, 32129, 32972, 33356, 32212, 33064, 32491, 35512, 31535, 34014, 32258, 33114, 34368, 33704, 33528, 32813, 35768, 32137, 35777, 33096, 31727, 32660, 34118, 34795, 33544, 33372, 35370, 31927, 34239, 32001, 32975, 33846, 35398, 33143, 34927, 33944, 34790, 34780, 34633, 32904, 35851, 32390, 34627, 33933, 35967, 33683, 32894, 34332, 33840, 34091, 33068, 31762, 34912, 31751, 33879, 34858, 33277, 33663, 32533, 35667, 32630, 33945, 35292, 35402, 35693, 32417, 33823, 33427, 35227, 35456, 33082, 34541, 32859, 35618, 33530, 35896, 35866, 32613, 35564, 32801, 34601, 35513, 35797, 34327, 35739, 35108, 32182, 34047, 33699, 34602, 31669, 33812, 33392, 33059, 34045, 32507, 34564, 35537, 32748, 34513, 35872, 34024, 34809, 32170, 33882, 32557, 35116, 31974, 35099, 34909, 34763, 32917, 32939, 32931, 35528, 33650, 32936, 33887, 31688, 33977, 32002, 35345, 33213, 35991, 34773, 35911, 35255, 34134, 32667, 33658, 35548, 35003, 32504, 31994, 33634, 35601, 32864, 33347, 35659, 32432, 34777, 35435, 33391, 32234, 33327, 34300, 34102, 33781, 31986, 31637, 35728, 33985, 34892, 35335, 32999, 32343, 35534, 34149, 34887, 34477, 35249, 34638, 35914, 35283, 31549, 33283, 31503, 33456, 35997, 34089, 32575, 32480, 35604, 35391, 34346, 34528, 33222, 34849, 35348, 33742, 33071, 34794, 35567, 35294, 35198, 33202, 34614, 34155, 32254, 31554, 35975, 34369, 35929, 32169, 32330, 32508, 35999, 34260, 35508, 34582, 33421, 32309, 34437, 35506, 32545, 34025, 35936, 34248, 33215, 34716, 32378, 33384, 33986, 35347, 35856, 34736, 31608, 35973, 34947, 34880, 35938, 34057, 33229, 32034, 33617, 33210, 35531, 34538, 35861, 35925, 35411, 32463, 33607, 34144, 32200, 32778, 33543, 35364, 35658, 34406, 35620, 32073, 33239, 33030, 32876, 32990, 35891, 35602, 34339, 35545, 33383, 34276, 32414, 33140, 35895, 34090, 32271, 33687, 35223, 33363, 33531, 32964, 35311, 35001, 34706, 33377, 33382, 33841, 35202, 34992, 31653, 31602, 33220, 34815, 35843, 33480, 34335, 34361, 34960, 33062, 33004, 34069, 31847, 32885, 32452, 35981, 33493, 34799, 33248, 32351, 35046, 31533, 34923, 33103, 33474, 33431, 32604, 34537, 35493, 33237, 34762, 34010, 34770, 35700, 35672, 33954, 32761, 34530, 33794, 32469, 34370, 32295, 35413, 34836, 32875, 35178, 35021, 32317, 32116, 31607, 33069, 32992, 35303, 33950, 35295, 33000, 34299, 32644, 35966, 32927, 34208, 33181, 35100, 32051, 32489, 34360, 32074, 32319, 32779, 35263, 35687, 32012, 31972, 31623, 33434, 33761, 35077, 34831, 31667, 35296, 33673, 33194, 35706, 34005, 35670, 32437, 32410, 34516, 34751, 34631, 31542, 31944, 31505, 35934, 35871, 35812, 34105, 32708, 31943, 34847, 34554, 31585, 34941, 35928, 32515, 31845, 31857, 33304, 34286, 34536, 34532, 33216, 35217, 35290, 33576, 34586, 34776, 35165, 31786, 34997, 32925, 32472, 33510, 34991, 32642, 34036, 32017, 35813, 35337, 32425, 35464, 31686, 32866, 33136, 34984, 32505, 31529, 35571, 35406, 31954, 35044, 33671, 35663, 34994, 35946, 33901, 33657, 32946, 31963, 33055, 32190, 34665, 32207, 34893, 34962, 32184, 34662, 33483, 32388, 32214, 33637, 32702, 32820, 33628, 35762, 34952, 33796, 34054, 35472, 33257, 34407, 34788, 35908, 34389, 34494, 35382, 35072, 32993, 32106, 31534, 32900, 34764, 34232, 33172, 32695, 35699, 35396, 33252, 31882, 34616, 33094, 33217, 33660, 34637, 35489, 34140, 32845, 33805, 34220, 33822, 33246, 33964, 35834, 35549, 31937, 35998, 35961, 33832, 35953, 35266, 33953, 35496, 33747, 34111, 31863, 33690, 33367, 34169, 34177, 33603, 33619, 32996, 32018, 35718, 34231, 32957, 35301, 32256, 32776, 33833, 32737, 35901, 35352, 34625, 35616, 34035, 32406, 34058, 34125, 32867, 32199, 35407, 35247, 33997, 35051, 32561, 35433, 32661, 32556, 33490, 34355, 32738, 33757, 33256, 31951, 33344, 35574, 35750, 35621, 32565, 33730, 34451, 35756, 35669, 32837, 31846, 35170, 32986, 33591, 34271, 34509, 34792, 34018, 34591, 32198, 34436, 32395, 33608, 35045, 33858, 34774, 32891, 34705, 34303, 34728, 34263, 35882, 33002, 31666, 34568, 31983, 32629, 33024, 32818, 35218, 35018, 32454, 33492, 32456, 34329, 32608, 32789, 32760, 34942, 33109, 35376, 33349, 35349, 34135, 33098, 34949, 34167, 31849, 33097, 33902, 35300, 32322, 32870, 34920, 35478, 33515, 33197, 31878, 32014, 31714, 35965, 33489, 32270, 31918, 33678, 32722, 33294, 34709, 31843, 33946, 31787, 32126, 33236, 35005, 32788, 33570, 31512, 31509, 34914, 32373, 34067, 34381, 32149, 31948, 34558, 35288, 34250, 35637, 32984, 33582, 31870, 33511, 33045, 33301, 34459, 34771, 35098, 35536, 34326, 33914, 35384, 35363, 35316, 35186, 33117, 34397, 32201, 34378, 31636, 35561, 32970, 33108, 34871, 33571, 32562, 31887, 35026, 34672, 32520, 31753, 34482, 35016, 35393, 33311, 32470, 33366, 32768, 32892, 31738, 33766, 33264, 34525, 34682, 34345, 35635, 35586, 33465, 32446, 35552, 31848, 34256, 33207, 34965, 32177, 32350, 32039, 32194, 32926, 32474, 35150, 32784, 32817, 33785, 32125, 32786, 32473, 35298, 33869, 32078, 33272, 34835, 32130, 31665, 33199, 33725, 34298, 31613, 33599, 32221, 33612, 35514, 35190, 34860, 34873, 34590, 33477, 35277, 35465, 35510, 32693, 33330, 32453, 33884, 32882, 35581, 32663, 33947, 34474, 34078, 35869, 35015, 33967, 34082, 33900, 31867, 34708, 34969, 34722, 34805, 35306, 31817, 32668, 32822, 32572, 33460, 35415, 34881, 35383, 32592, 32185, 34259, 34159, 34215, 32597, 32387, 32027, 33755, 31632, 35712, 35041, 35597, 35449, 35905, 33296, 35344, 31574, 34379, 33734, 35034, 33722, 34255, 33393, 35285, 34146, 35126, 35752, 31547, 32763, 34336, 34175, 34890, 33655, 33844, 34170, 34557, 33332, 35839, 34811, 33715, 33969, 34533, 34852, 33262, 33784, 35838, 32316, 35123, 35736, 33923, 31926, 34408, 32741, 33600, 34700, 34237, 32865, 34859, 34110, 34857, 35573, 35595, 32204, 33061, 35179, 31634, 32571, 31591, 34015, 33875, 33682, 35979, 31902, 33995, 31601, 34870, 34655, 33011, 33187, 32424, 31950, 33888, 33746, 33993, 32296, 35276, 35101, 35577, 32772, 32487, 35431, 35408, 34219, 35939, 32743, 35270, 32310, 34938, 34531, 32248, 33206, 33654, 33275, 35647, 33084, 33537, 32178, 34046, 31791, 34139, 34922, 32174, 32634, 31901, 35488, 31742, 32920, 33067, 32346, 33729, 35049, 31631, 34222, 34476, 32701, 32151, 32362, 33894, 33016, 34651, 34648, 33176, 31672, 34723, 34059, 34013, 33245, 31835, 33284, 32566, 33830, 34164, 34048, 32631, 34470, 32625, 33153, 33042, 34948, 32282, 33707, 31763, 35558, 31583, 33337, 34168, 32609, 34128, 35989, 32164, 35444, 32046, 33762, 33420, 32006, 34413, 33021, 32670, 33702, 34504, 33336, 31522, 34891, 35069, 34561, 33355, 35944, 31558, 32814, 34160, 31587, 34675, 35360, 33726, 33243, 35520, 32249, 34804, 34865, 35152, 34210, 33903, 33506, 35679, 34796, 32257, 32208, 35038, 31934, 34158, 32910, 33684, 33380, 33676, 35394, 34832, 32700, 35307, 35774, 33048, 33027, 32084, 32503, 33641, 32937, 35780, 31625, 35130, 32720, 33957, 31830, 31929, 32923, 32854, 31735, 32022, 35857, 34589, 31525, 32305, 33080, 34137, 34523, 33461, 35071, 35428, 35154, 35468, 33324, 34821, 33620, 32717, 35885, 31756, 32633, 35258, 31736, 35156, 34721, 33076, 31967, 32097, 32583, 33874, 35452, 33803, 31959, 34062, 35338, 35587, 33653, 32488, 33453, 32626, 33495, 33629, 32063, 34041, 34043, 35386, 32000, 32225, 35649, 33308, 32304, 33831, 34290, 32401, 32413, 35867, 34178, 35544, 35671, 32769, 34782, 33783, 35022, 32535, 34556, 34550, 35791, 34156, 34955, 33438, 35305, 34469, 35322, 34935, 33335, 35969, 33905, 33389, 33183, 35280, 35941, 33539, 34357, 34731, 33589, 33955, 33247, 32711, 33513, 34028, 31654, 34188, 32886, 32809, 34033, 35740, 32552, 32981, 33381, 32794, 33074, 33692, 35822, 32155, 32426, 31812, 32371, 35760, 34615, 33546, 34151, 35262, 32331, 32434, 31859, 33316, 34964, 34191, 35460, 32689, 31695, 31877, 34926, 34052, 33728, 32028, 34931, 34065, 31647, 35446, 34603, 33401, 35942, 33541, 34240, 32462, 35011, 32971, 32021, 34506, 35032, 31639, 33555, 34080, 32893, 32858, 33310, 34189, 32040, 35792, 34634, 34879, 32783, 33032, 32054, 35923, 32771, 34934, 35541, 35490, 33179, 31671, 32686, 33924, 33180, 35091, 33351, 31783, 33578, 34331, 35525, 33996, 32385, 31936, 35463, 35325, 32532, 32217, 34126, 32883, 31659, 32696, 32665, 31933, 34401, 34803, 33713, 34800, 34579, 35418, 34683, 35971, 32607, 33015, 35357, 35048, 33978, 32450, 34884, 31768, 35031, 32873, 33693, 35848, 35951, 32718, 34411, 34544, 34534, 31815, 35758, 35868, 32830, 35389, 35399, 32157, 33309, 35547, 33916, 34786, 35096, 31804, 35028, 35798, 35538, 34963, 35492, 34197, 32756, 33661, 35862, 35151, 32240, 31965, 34343, 32403, 34937, 35299, 32501, 34975, 35650, 33131, 35113, 35660, 32360, 35535, 33677, 34970, 33313, 32863, 33675, 33128, 31769, 33342, 33738, 35666, 31987, 32620, 33232, 31890, 33411, 34129, 32050, 34936, 33509, 32329, 35931, 31661, 35643, 33039, 35302, 34319, 34273, 35210, 35963, 33110, 33791, 34103, 33959, 35160, 33763, 31809, 31569, 32292, 32337, 34450, 35466, 31713, 35235, 35331, 34201, 34088, 34147, 33877, 34607, 31626, 33813, 34245, 33881, 34676, 34455, 32191, 33168, 35677, 31949, 34650, 33339, 34304, 34390, 32724, 31594, 35665, 32368, 33651, 31831, 34017, 33249, 34905, 33611, 31624, 35095, 32451, 35189, 33418, 33441, 35103, 35140, 35744, 34122, 34002, 32071, 35359, 35921, 34781, 35054, 35521, 33360, 34727, 33636, 35094, 33279, 34565, 31648, 33807, 32977, 35228, 34443, 34324, 32399, 34456, 32138, 35318, 32376, 35865, 34020, 35854, 32291, 34375, 33040, 33379, 32581, 35445, 34624, 33457, 35056, 31588, 35607, 33191, 31551, 33106, 32181, 35583, 35828, 31805, 35600, 33043, 34519, 35945, 31914, 34998, 32522, 34318, 32603, 35847, 35864, 33910, 32005, 33054, 34749, 32751, 34114, 35419, 33850, 35260, 35474, 33614, 33485, 32940, 34162, 34913, 34143, 32279, 34475, 31504, 33102, 35504, 34460, 32370, 33503, 34597, 32375, 35877, 32320, 34148, 32019, 31759, 33635, 35661, 32171, 31904, 33370, 32315, 34486, 32982, 35730, 33273, 34076, 34012, 34944, 34906, 33941, 31619, 32911, 34750, 32062, 35469, 33149, 35029, 34666, 31819, 35830, 34693, 35766, 32226, 34293, 34154, 33419, 34200, 33643, 34086, 33164, 33325, 31781, 32967, 35067, 32273, 33481, 32985, 31628, 34606, 35159, 35020, 32810, 34217, 35420, 34464, 35947, 32539, 34961, 32554, 35155, 35725, 32599, 33208, 33430, 34468, 32691, 34055, 33695, 32037, 32233, 34555, 31808, 33992, 32655, 34571, 34490, 34422, 34453, 33044, 32134, 35076, 35459, 32750, 31616, 35655, 35562, 35430, 33633, 32154, 34806, 33842, 35233, 32333, 32796, 33171, 33845, 34295, 33278, 31875, 35007, 33597, 34432, 32511, 32729, 32785, 33201, 31579, 33778, 32733, 32058, 32673, 32383, 34808, 31952, 35125, 33909, 33406, 33609, 32353, 34289, 32159, 34899, 32266, 32959, 32685, 33017, 35575, 32754, 33154, 32594, 34681, 33057, 34315, 33157, 33588, 32815, 35809, 32774, 33758, 31989, 35662, 34640, 32092, 35332, 35825, 35805, 33815, 35996, 32548, 31868, 34854, 33115, 32806, 32690, 35543, 35286, 32188, 35138, 34133, 32140, 34280, 32323, 34305, 31556, 35922, 35898, 35274, 34457, 31969, 32156, 34542, 35775, 33864, 35568, 35501, 35793, 31650, 31824, 33989, 31617, 31593, 32933, 34216, 34986, 33290, 33323, 32109, 31562, 34409, 34412, 33563, 31881, 33178, 31760, 33662, 31656, 34227, 32836, 35906, 33353, 35229, 31737, 35008, 33504, 32229, 34599, 33219, 32048, 34161, 34394, 33101, 32186, 33231, 32152, 34359, 31553, 35976, 32312, 31563, 33416, 34510, 32250, 32374, 35767, 35803, 31975, 31743, 35889, 32066, 33142, 31519, 32833, 33739, 35310, 32486, 32855, 31689, 35606, 31796, 34646, 31524, 34302, 35084, 32790, 32167, 32041, 34673, 32428, 34540, 34145, 35789, 35759, 32612, 34692, 35688, 34925, 35770, 34402, 34246, 31642, 33605, 34063, 32945, 32517, 32242, 31508, 34715, 32909, 33442, 32671, 32553, 31765, 35479, 32077, 35818, 33580, 32086, 35426, 34307, 33838, 35909, 32308, 32301, 35485, 31724, 35640, 35434, 31931, 34919, 33253, 33921, 33948, 32057, 31797, 31526, 33861, 35737, 33587, 34801, 32253, 31956, 33935, 31852, 33126, 35902, 33271, 34594, 33680, 34070, 32651, 32952, 34756, 33621, 32101, 35240, 34553, 32114, 32983, 32902, 31907, 33352, 33998, 35576, 31685, 35213, 35835, 32764, 35612, 33974, 31644, 32035, 31633, 33350, 35208, 32699, 34742, 33358, 32033, 35315, 35083, 34291, 32881, 34745, 34549, 31702, 32777, 34333, 34647, 32455, 31728, 32460, 32187, 33917, 35542, 33288, 33303, 32020, 34596, 35724, 34061, 35565, 33667, 34166, 32083, 35734, 31999, 35982, 34916, 33447, 35916, 35250, 34610, 33266, 35181, 32989, 32302, 32653, 35267, 32782, 33872, 35717, 33156, 35716, 35599, 32252, 35808, 34730, 35342, 32643, 33090, 32821, 33047, 32023, 35994, 35118, 33122, 31700, 31981, 33409, 34924, 33053, 31571, 31839, 35293, 32578, 32905, 32853, 33261, 33602, 35192, 31838, 33516, 35372, 35783, 34713, 31779, 35983, 34845, 32481, 33029, 31905, 31888, 31539, 35273, 32611, 34512, 33265, 33005, 34347, 34282, 35221, 35354, 32775, 33685, 32341, 33012, 34813, 34297, 32277, 35546, 33501, 32615, 32826, 35157, 31679, 31840, 34752, 35801, 33340, 34576, 33963, 35962, 34322, 34864, 34362, 33581, 34518, 33023, 35480, 33058, 35551, 33811, 32087, 34130, 31604, 32408, 34535, 35986, 32804, 32732, 32856, 35133, 34761, 31977, 35930, 34720, 33224, 31908, 32195, 33709, 31543, 34929, 32133, 33003, 32405, 35852, 32657, 34779, 31725, 35511, 34583, 35062, 33907, 34974, 35913, 32347, 34754, 34444, 34595, 31674, 35010, 35368, 34840, 33821, 35676, 32978, 32567, 32227, 33867, 31540, 32649, 33790, 31884, 31866, 34842, 32158, 34896, 31785, 35527, 34527, 34193, 33060, 35059, 32283, 33862, 35950, 35143, 32802, 33319, 34642, 32924, 31620, 34029, 32793, 35682, 34515, 34264, 32307, 35802, 32438, 33037, 32494, 35622, 32694, 34907, 33714, 35141, 32166, 31694, 33099, 33462, 33538, 33594, 35605, 34670, 33028, 32189, 33300, 33148, 35410, 32397, 34500, 35674, 33009, 33956, 32064, 32596, 35203, 35723, 32639, 32759, 33343, 32120, 35392, 33424, 33527, 34350, 31816, 33870, 35592, 33780, 32816, 34377, 34115, 34372, 33486, 34439, 43456, 43186, 44500, 41496, 42083, 40870, 44932, 43876, 41459, 40586, 42537, 44145, 44817, 40622, 41264, 41273, 42249, 42941, 44187, 42874, 42285, 42766, 41794, 42066, 42765, 43825, 42234, 44411, 41425, 43079, 44194, 40720, 40605, 42672, 43623, 44827, 41353, 41937, 43294, 41733, 42212, 41183, 44175, 40963, 43770, 43402, 44679, 41834, 44155, 43460, 42281, 40741, 44998, 42109, 40985, 44169, 40676, 44232, 43607, 41542, 42575, 44421, 43540, 40589, 42222, 41958, 41020, 42071, 40570, 42283, 43996, 40822, 40634, 43045, 43295, 42100, 41081, 43110, 40750, 42912, 42693, 41823, 42553, 41236, 44820, 42805, 42829, 40947, 42182, 41375, 41622, 42273, 40845, 42407, 42174, 44253, 44649, 42451, 41292, 42819, 43773, 43135, 44717, 42541, 41410, 43153, 42289, 43689, 40587, 43942, 40769, 42898, 42658, 42510, 41562, 42749, 41724, 44856, 43879, 42571, 43330, 43656, 44466, 40654, 44903, 42666, 44520, 41844, 41756, 40564, 44285, 43268, 43115, 43014, 44929, 44456, 44516, 44400, 43116, 43024, 43838, 40522, 42688, 43886, 44444, 42171, 40575, 43895, 41415, 44940, 43103, 41489, 42312, 41926, 43708, 42078, 43350, 40775, 40640, 41362, 44937, 43875, 41923, 43044, 41345, 42994, 43960, 44761, 44605, 40795, 43835, 42507, 44504, 42410, 40610, 44360, 42143, 41688, 42811, 42674, 44034, 41893, 43577, 41280, 40796, 42229, 41056, 42224, 42759, 44472, 44140, 41745, 40834, 44935, 43532, 43164, 42562, 43201, 42985, 44667, 44375, 42518, 43703, 44066, 42950, 44451, 43550, 40688, 41818, 42408, 44924, 42997, 43187, 41318, 40981, 41277, 40556, 42564, 44541, 44808, 43858, 42209, 40887, 42007, 43878, 42617, 40574, 41241, 40825, 41649, 42265, 40993, 42489, 43125, 43040, 43873, 44968, 43783, 42101, 44044, 42903, 43853, 42525, 42416, 44513, 40837, 44453, 41808, 41964, 44567, 42650, 41763, 44997, 41547, 40833, 40967, 42864, 43310, 44093, 41138, 41597, 43557, 44023, 40915, 41187, 42735, 41769, 40931, 41450, 41303, 42279, 43808, 43077, 44895, 43211, 44675, 44240, 43306, 42183, 42447, 42718, 42565, 41784, 42413, 44276, 44651, 44527, 44434, 41761, 40661, 41263, 40603, 42857, 42146, 44308, 43372, 41155, 44480, 43488, 42613, 41872, 41677, 42610, 41134, 42204, 44931, 43087, 44672, 43152, 44918, 42193, 41399, 42366, 42713, 42432, 40593, 43665, 43071, 41136, 42252, 42074, 41000, 44980, 43391, 40623, 43823, 43715, 40773, 41734, 42875, 42886, 44570, 44760, 42670, 42134, 42192, 43240, 42737, 41390, 44662, 43466, 40730, 42115, 44959, 43416, 43410, 43324, 41188, 43782, 43083, 40973, 43233, 41320, 44182, 44344, 44153, 44630, 44557, 42087, 44890, 42780, 42707, 40518, 42458, 44018, 41427, 44136, 44220, 43671, 42444, 41094, 42855, 41193, 41043, 44840, 43973, 44537, 44345, 42090, 42621, 44870, 42006, 42020, 41035, 42845, 42216, 43005, 43433, 42399, 40658, 44110, 43576, 40861, 43360, 40990, 44348, 40936, 43727, 43023, 43098, 44694, 43441, 42797, 42371, 44189, 43419, 42097, 43388, 44829, 42837, 43848, 44417, 41611, 44737, 41498, 42242, 44449, 44162, 43247, 44725, 42632, 42971, 44323, 41051, 44493, 40854, 41327, 43580, 44602, 44925, 41543, 44719, 41380, 44993, 43191, 41673, 42847, 43117, 40636, 44970, 43106, 44298, 43712, 41332, 44519, 43273, 43745, 42223, 43545, 40912, 40766, 44780, 40690, 42550, 42789, 43872, 41208, 43741, 42926, 44913, 40818, 43175, 42157, 42534, 40867, 43248, 42593, 41406, 42360, 41422, 42060, 41934, 42849, 41122, 41491, 43646, 44443, 44568, 44627, 42813, 42063, 44442, 41948, 44765, 44637, 41014, 42524, 41791, 42094, 44711, 42151, 43340, 40709, 41322, 40984, 40992, 44781, 44666, 43463, 43100, 42883, 43619, 44365, 41668, 44338, 43562, 40852, 43723, 41607, 43601, 43883, 44430, 40599, 42960, 41315, 43903, 44074, 42442, 41370, 42956, 43866, 41346, 42594, 40532, 41158, 41803, 44558, 43713, 42638, 43478, 43643, 44634, 44920, 41871, 41077, 41486, 43843, 42241, 41864, 41950, 43696, 42428, 41125, 43891, 41423, 43795, 44677, 43359, 44150, 43799, 44755, 40950, 43885, 42791, 44407, 42077, 43731, 44879, 40508, 43214, 41154, 42725, 41221, 42710, 44977, 41289, 41393, 41635, 40502, 41218, 41820, 42787, 43443, 40591, 40544, 43994, 44031, 42602, 42300, 40811, 40652, 41433, 44112, 42589, 41069, 40809, 44753, 44532, 42261, 40673, 42624, 44163, 44186, 40584, 44734, 43450, 44005, 43299, 41602, 44987, 43303, 44325, 43171, 42969, 44264, 40719, 41063, 41421, 41885, 41333, 42011, 44573, 41561, 41519, 41285, 44331, 44037, 44979, 42359, 41685, 42733, 41152, 42207, 40535, 41225, 42144, 42952, 44237, 41199, 44092, 42977, 42314, 44021, 44819, 40628, 40704, 40916, 43050, 43989, 42264, 44704, 43972, 43984, 43869, 41336, 43625, 43804, 44250, 43451, 43208, 41291, 44304, 44969, 44843, 41968, 42963, 44983, 42342, 44002, 41928, 44681, 43447, 40805, 44733, 41876, 44080, 44337, 40528, 42393, 44215, 42440, 42099, 43991, 44107, 44740, 43824, 44763, 44811, 42609, 43813, 40806, 44180, 42487, 43839, 41757, 41689, 42181, 41891, 40958, 44624, 41107, 44625, 41605, 43717, 42027, 42690, 40738, 43593, 43296, 44097, 44171, 44805, 40872, 43802, 42563, 41308, 41708, 42506, 40827, 42976, 42910, 43704, 43635, 44213, 44598, 41630, 42939, 44435, 42033, 41833, 41388, 41454, 41046, 44818, 44263, 44922, 44783, 42388, 44318, 44389, 41397, 42148, 43067, 40501, 42124, 43232, 41880, 40641, 44927, 44184, 44518, 42236, 44705, 40951, 41801, 41473, 41108, 43978, 44461, 42206, 40787, 41799, 41924, 41337, 44158, 41909, 44693, 40790, 42190, 41942, 43832, 44040, 42121, 43947, 41105, 41898, 43304, 41504, 43749, 44381, 41371, 42391, 41247, 41825, 44454, 40935, 40551, 44385, 41861, 42944, 41268, 41636, 44743, 43530, 41643, 42093, 40770, 42155, 41060, 42913, 41251, 42166, 40639, 42795, 40633, 44957, 42267, 41361, 44706, 40899, 44831, 44033, 40913, 44775, 41086, 41027, 43846, 40768, 40655, 44939, 42233, 43078, 44380, 43850, 41414, 43318, 43662, 43041, 42596, 40978, 43151, 43158, 42110, 43982, 44475, 44307, 43180, 42587, 44654, 41997, 41490, 42051, 42002, 41732, 40987, 42227, 42305, 43921, 44496, 40612, 43061, 40756, 43146, 44522, 41363, 41435, 41170, 41750, 42652, 40698, 40708, 42586, 44377, 44478, 43393, 43965, 42456, 44108, 42092, 43052, 42195, 41053, 43552, 41129, 42287, 43728, 40576, 44244, 42686, 44464, 42642, 41449, 41793, 44985, 41592, 42095, 41868, 43963, 44202, 41479, 42046, 44976, 41539, 43833, 41530, 44618, 42668, 44792, 40657, 44073, 41068, 44358, 43834, 42526, 43700, 41856, 41059, 44533, 43800, 40607, 41577, 44258, 42880, 43058, 41119, 42313, 40519, 43453, 43229, 43379, 44867, 44833, 42841, 41443, 42909, 44235, 40692, 43658, 40643, 41038, 43719, 43526, 44632, 42474, 44676, 41737, 42433, 44702, 44594, 40608, 43661, 41349, 40921, 42676, 42965, 42983, 44205, 41383, 41168, 42719, 44905, 41752, 43561, 42228, 44497, 42400, 44946, 43347, 44236, 41814, 42687, 41744, 44200, 40696, 40563, 43560, 42777, 41074, 42397, 43868, 40920, 44978, 42353, 41488, 43461, 41298, 41173, 41563, 41002, 41139, 44424, 43672, 44828, 44971, 41141, 41049, 43650, 41521, 44423, 41018, 41517, 40520, 43542, 40547, 41858, 41294, 42948, 43188, 44656, 42482, 43086, 44606, 41321, 41903, 43265, 43602, 41929, 44620, 41625, 44067, 42793, 42049, 43513, 41710, 40835, 40533, 43958, 44198, 42803, 42762, 42988, 44642, 40765, 42316, 44710, 41661, 44515, 41088, 41840, 44223, 43378, 41783, 44277, 42028, 41821, 44427, 42446, 43033, 43377, 41672, 41142, 41010, 41245, 42869, 41918, 44503, 40782, 42463, 43520, 42830, 44789, 41558, 42516, 43514, 43001, 41767, 41816, 40739, 41376, 43332, 42750, 42861, 40757, 41985, 44772, 41037, 44999, 44603, 41702, 42583, 41674, 44559, 44577, 44433, 41875, 44994, 41768, 44502, 43849, 44730, 41620, 44988, 43931, 41153, 42590, 40582, 41186, 44514, 44623, 42383, 44953, 41497, 42346, 41740, 44124, 43940, 42404, 44550, 42161, 43504, 43595, 44949, 43111, 40712, 43499, 44944, 41302, 40859], [1077, 3149, 1581, 2245, 3139, 3624, 3129, 1779, 52, 4151, 645, 4256, 1491, 569, 187, 1018, 3905, 3979, 2479, 2326, 3778, 1384, 2888, 1189, 1605, 3950, 3095, 1958, 4475, 246, 3600, 796, 3472, 4027, 3646, 4009, 3511, 838, 1068, 2409, 1641, 1778, 1752, 1014, 5, 3025, 3765, 2684, 3940, 2087, 2015, 950, 629, 4069, 1685, 2505, 2475, 3175, 2354, 4297, 4266, 3075, 3887, 1749, 1756, 3708, 2132, 3618, 2056, 4063, 1791, 3551, 3251, 2845, 2302, 3859, 721, 2143, 1109, 3480, 4492, 3397, 2622, 2587, 3219, 3856, 1202, 4267, 945, 1820, 159, 1620, 273, 419, 2961, 174, 3820, 4122, 741, 2903, 1184, 1142, 2482, 2036, 2276, 656, 1741, 2552, 2857, 1443, 2025, 80, 1657, 828, 2664, 4116, 4319, 2242, 1098, 528, 4182, 1401, 1578, 2079, 1286, 4008, 3348, 911, 3036, 2975, 2333, 2214, 1099, 291, 4456, 4408, 4440, 101, 8480, 5487, 4960, 7532, 6869, 8704, 7735, 6266, 5101, 6431, 6231, 8067, 8343, 8433, 6784, 8575, 5915, 8905, 9340, 12997, 24848, 23869, 24044, 25557, 26073, 26316, 22860, 24177, 23141, 23383, 22931, 25826, 24901, 25307, 24490, 24277, 25828, 23941, 22945, 24247, 26570, 25484, 26132, 25287, 26789, 26338, 26079, 33470, 34581, 32640, 32525, 32223, 35500, 32398, 32400, 33665, 35678, 34570, 33292, 33459, 34142, 31810, 34433, 31828, 31818, 31544, 35441, 33133, 34621, 31865, 31979, 31704, 34119, 32412, 32574, 33177, 34778, 33158, 35844, 34113, 33095, 31889, 34340, 35236, 32089, 33789, 34392, 34309, 35182, 32124, 32409, 35351, 32928, 32838, 34747, 34410, 34600, 32478, 32042, 32411, 31718, 32288, 34373, 35623, 35114, 33190, 33086, 31586, 32752, 33415, 32734, 35401, 32213, 31834, 35992, 35039, 34499, 31925, 34834, 33556, 33195, 31844, 31697, 31673, 32773, 33934, 33471, 34428, 31643, 32449, 33622, 34071, 34593, 32573, 32339, 35773, 33328, 35539, 31894, 33922, 32745, 35291, 32047, 33965, 35172, 33306, 34685, 32735, 35336, 33450, 35329, 33645, 33189, 34066, 33540, 35794, 34321, 33700, 35765, 33735, 33454, 33966, 34839, 33771, 35457, 35754, 35711, 33820, 32103, 31780, 35075, 34868, 33484, 32770, 33467, 32632, 32906, 32710, 35579, 33368, 33991, 33871, 31747, 35234, 33774, 35918, 35540, 33913, 35611, 32534, 31939, 33819, 33479, 31720, 31603, 35148, 35162, 34038, 33829, 32421, 35613, 31614, 35816, 31790, 35584, 32015, 33185, 32765, 33895, 34269, 33640, 31721, 31924, 35230, 34294, 33255, 32286, 32290, 35366, 35237, 32707, 33033, 32805, 34447, 32914, 33240, 31778, 34908, 35206, 35320, 35379, 32095, 35594, 32024, 35403, 34281, 33638, 33001, 32662, 33075, 34053, 32236, 32781, 34176, 32674, 33647, 33038, 32265, 34837, 35876, 33113, 32851, 34037, 33031, 34382, 34108, 33593, 32228, 31567, 32209, 35634, 35377, 33159, 33751, 35630, 31923, 35271, 34064, 32877, 34458, 35503, 31915, 32192, 32118, 35442, 31646, 33824, 34079, 34817, 33627, 34399, 35231, 31856, 35378, 32457, 31682, 31793, 35058, 35404, 34104, 33522, 35685, 31630, 35134, 34424, 35845, 35591, 33050, 34869, 32938, 31740, 32496, 34265, 33445, 34296, 32196, 34967, 33473, 31514, 33863, 34462, 32459, 32948, 33105, 34452, 32627, 34214, 34718, 34711, 35689, 34669, 35124, 35323, 34622, 32897, 35653, 35312, 33672, 33834, 34917, 32407, 31978, 33238, 32502, 35878, 34121, 35030, 33560, 32560, 33281, 31517, 34487, 34461, 35722, 33624, 35339, 35927, 35082, 32237, 33988, 34385, 33320, 31655, 31938, 34371, 33449, 35673, 35517, 34710, 33218, 34099, 31993, 34674, 34653, 35887, 32241, 35569, 31755, 32276, 31961, 33800, 35697, 35624, 33423, 32798, 35289, 35334, 33904, 33532, 34785, 35631, 32832, 33365, 32555, 35350, 34514, 32026, 32762, 32595, 33083, 35811, 32979, 34050, 33631, 34985, 31766, 34081, 35313, 34508, 34042, 33552, 33968, 33174, 34932, 33258, 32135, 31566, 31788, 32318, 32672, 34186, 35184, 32956, 32355, 32800, 32753, 35269, 32498, 34123, 33737, 35757, 34337, 33664, 35362, 34664, 33701, 31578, 34578, 35195, 35832, 33318, 32369, 34107, 31858, 32142, 31854, 31992, 35978, 34310, 32523, 34658, 33598, 33883, 33150, 35714, 35988, 32913, 33525, 35518, 33808, 35388, 34009, 34314, 33773, 32559, 32767, 33139, 34990, 35365, 31825, 44531, 41743, 40977, 41731, 42748, 44752, 41468, 41508, 41786, 41465, 42047, 43346, 43624, 42692, 44143, 43676], [5635, 7486, 7022, 5379, 5138, 4722, 8492, 5655, 8470, 5586, 6552, 7540, 7338, 7417, 6423, 6181, 6896, 5043, 7451, 6098, 8841, 4732, 5623, 6036, 5758, 6475, 6355, 7192, 7096, 5425, 6309, 5727, 6639, 7895, 5960, 6859, 8354, 7588, 8432, 7202, 5879, 6932, 8616, 6076, 7747, 5399, 5658, 4817, 5908, 5287, 8689, 5701, 7521, 6102, 8785, 5252, 4877, 6841, 5310, 8161, 6726, 7094, 4527, 6651, 8346, 8271, 8503, 6838, 7020, 6521, 7086, 5060, 5631, 5054, 6020, 7413, 5854, 5546, 8780, 5515, 6831, 4880, 8978, 6839, 6009, 4674, 4539, 7000, 7965, 7683, 8028, 6105, 4528, 7362, 5012, 8998, 5565, 7921, 7981, 5222, 6413, 8357, 5995, 6638, 8140, 4841, 8944, 6307, 5166, 8182, 5082, 6613, 7131, 6944, 4980, 5497, 8291, 7057, 7849, 4766, 8546, 5034, 5978, 4664, 4736, 5198, 7333, 5544, 4966, 5216, 5363, 7009, 8288, 7861, 6887, 7883, 5728, 4504, 7680, 7541, 8737, 5721, 6157, 7299, 8143, 6918, 4889, 7124, 6506, 6241, 5190, 6278, 8266, 7616, 4576, 5257, 4624, 5094, 6430, 7587, 5765, 6485, 6171, 7994, 7142, 5002, 4968, 7514, 6623, 5700, 5819, 5388, 5312, 4660, 6146, 5782, 6809, 7267, 7806, 5454, 8702, 7178, 7411, 8310, 5039, 8516, 5914, 7567, 5984, 8602, 7281, 4986, 7158, 7507, 7954, 8759, 7245, 4588, 5821, 7163, 6097, 5612, 7209, 7132, 5268, 7762, 5360, 5341, 7015, 5510, 7906, 7617, 6328, 5579, 8891, 8362, 6679, 5156, 7443, 8740, 5756, 6227, 7978, 7474, 8466, 5421, 8539, 6940, 5906, 7783, 5383, 5499, 8451, 8706, 6101, 5380, 5679, 5769, 5314, 4501, 8255, 7466, 8317, 4604, 6510, 5551, 7672, 6589, 8810, 7740, 8511, 7980, 6568, 5244, 7233, 5648, 8899, 6415, 8364, 5919, 4611, 7798, 8401, 6891, 7676, 8003, 7283, 5958, 7969, 5007, 8348, 6159, 6562, 8941, 6499, 5972, 6686, 7355, 5349, 6899, 6948, 5865, 8589, 8107, 7934, 5202, 6016, 8710, 5283, 8015, 6366, 5864, 7305, 8730, 4950, 5100, 8481, 8124, 4672, 7176, 5837, 8185, 8842, 8158, 6958, 7287, 8726, 7199, 5281, 8116, 7945, 6142, 5079, 5208, 6946, 6492, 6766, 7093, 7354, 6725, 5818, 6188, 8257, 6553, 7755, 5006, 4753, 7654, 6700, 6495, 5240, 5994, 6249, 8024, 7893, 4888, 8252, 4550, 6535, 5106, 8117, 8234, 5089, 6558, 5897, 4853, 4962, 6014, 8681, 7859, 5587, 5889, 7575, 5948, 6454, 5644, 7463, 5254, 8527, 6786, 8393, 4522, 5203, 6274, 6410, 5167, 4951, 8166, 8051, 6605, 4932, 6200, 7269, 5343, 5223, 5833, 8981, 8648, 6336, 7627, 6625, 7201, 8222, 7784, 8688, 5299, 6199, 8098, 7960, 8992, 6058, 6668, 8598, 5649, 6456, 7947, 7678, 6405, 8385, 8093, 7839, 5593, 7504, 7424, 7624, 5004, 8134, 8983, 7067, 5350, 4762, 8128, 4919, 8739, 4673, 8049, 5830, 7238, 7210, 8103, 7221, 6554, 8580, 8581, 6191, 7918, 8154, 8494, 8508, 5237, 7822, 6991, 8787, 4790, 6567, 7380, 7024, 5663, 8840, 5160, 5735, 5130, 7348, 8834, 7228, 6149, 4635, 5064, 6840, 8285, 6397, 5018, 6708, 8577, 6773, 7899, 4954, 5808, 6352, 8249, 7342, 8953, 6396, 4645, 7247, 7332, 5233, 8550, 7831, 7950, 6392, 5662, 7177, 7011, 6820, 6062, 4575, 7045, 6789, 5173, 8755, 5227, 7335, 7431, 7140, 6699, 5622, 4578, 7807, 5534, 7347, 8951, 7758, 5899, 5788, 7491, 5741, 6089, 7477, 8794, 8060, 6174, 5032, 7694, 5178, 6574, 4714, 4900, 6313, 8095, 5619, 7618, 6846, 4964, 6604, 4861, 5771, 8022, 8091, 7684, 7673, 8047, 5051, 8607, 7308, 6560, 7194, 5357, 4510, 5025, 5243, 8865, 4552, 6532, 8676, 5192, 7660, 8211, 8070, 7309, 6925, 8793, 8057, 6844, 7625, 8461, 5745, 8059, 5611, 8156, 4558, 7524, 7975, 7952, 7271, 5213, 5306, 4718, 7236, 6518, 6239, 6849, 5131, 5416, 6464, 8723, 5812, 5647, 6406, 6279, 7612, 7691, 7768, 4783, 7402, 5179, 5500, 5963, 5930, 8926, 5224, 8856, 7665, 5683, 7623, 4845, 6001, 5796, 4756, 8175, 4782, 4655, 4874, 6340, 5784, 5108, 6041, 5461, 7115, 8767, 8394, 5508, 5320, 5599, 7007, 7570, 5562, 6113, 5814, 5540, 8141, 7529, 7442, 6813, 7932, 5968, 8368, 6321, 6759, 7610, 5010, 8826, 8504, 8626, 6855, 7190, 7251, 7734, 5204, 6777, 8741, 5692, 8446, 8440, 7174, 6402, 6407, 8295, 6924, 7935, 8936, 7523, 5132, 4843, 4975, 5942, 8042, 7195, 4891, 8651, 6414, 6957, 5420, 7517, 6596, 4734, 8949, 5168, 6292, 4634, 4947, 8752, 4781, 8757, 6455, 4546, 6027, 5121, 7912, 4569, 5000, 8178, 4571, 5353, 4881, 6913, 5866, 4512, 5708, 6265, 8678, 5589, 8187, 6826, 7812, 6393, 5939, 4581, 5071, 5503, 6980, 7076, 4912, 8377, 6029, 5065, 7749, 6504, 7957, 5041, 5975, 7844, 7119, 5073, 8765, 5005, 8318, 4813, 4556, 5387, 8050, 7062, 5180, 6749, 7605, 6697, 4693, 4922, 7436, 8112, 8603, 8039, 7453, 8428, 7232, 7018, 7856, 6526, 7788, 8100, 8658, 8096, 8384, 4921, 5008, 6470, 4602, 8868, 5959, 7248, 6630, 5149, 6943, 7640, 8215, 8174, 7392, 6901, 4540, 6401, 8253, 7396, 6962, 6043, 8957, 5807, 5526, 8267, 8917, 7738, 6798, 5428, 5786, 7687, 8588, 8523, 8309, 5495, 8792, 4923, 5114, 5824, 6563, 6540, 4520, 7479, 4687, 6325, 5177, 7531, 7767, 7042, 7996, 7369, 7700, 7645, 6451, 4663, 6107, 7881, 4529, 7087, 4802, 8576, 5667, 7254, 5226, 5800, 5076, 6183, 6374, 4710, 7698, 7539, 4640, 4978, 7234, 4599, 8323, 5964, 7031, 8733, 7644, 7621, 5811, 6190, 8553, 5757, 5194, 5093, 8797, 6465, 7882, 6298, 5088, 7774, 8519, 6330, 5918, 5621, 6472, 4740, 8632, 4982, 4876, 8881, 7560, 5038, 6659, 6481, 8027, 5392, 6692, 4983, 7520, 8517, 7837, 5159, 4726, 8479, 4752, 6664, 8727, 7454, 7810, 5997, 6099, 8572, 7091, 4638, 5563, 6211, 7711, 6546, 6772, 5566, 5549, 7814, 8495, 6347, 6684, 7407, 6866, 7662, 6409, 5186, 4696, 6857, 8986, 5583, 7967, 5288, 7894, 7877, 6232, 6468, 5236, 6656, 5852, 4549, 8004, 8932, 5225, 4656, 4828, 6601, 8673, 8562, 7360, 7224, 7054, 5486, 8248, 7183, 4731, 6387, 5954, 7069, 4985, 7373, 8525, 6764, 8923, 7797, 5369, 7277, 8170, 8139, 6326, 6515, 6967, 8313, 8490, 7582, 5361, 6382, 4683, 7927, 5069, 6837, 6669, 8224, 6375, 8331, 6637, 6852, 5520, 5403, 4748, 7987, 6005, 8832, 7710, 6094, 6247, 8241, 7538, 7590, 5798, 6343, 8207, 6621, 7051, 4580, 7184, 8435, 7340, 8871, 8650, 6168, 8006, 6525, 7134, 7409, 8133, 8353, 5426, 5716, 8647, 5229, 7992, 6981, 7769, 5465, 7452, 6297, 7063, 7286, 5258, 4525, 5111, 7435, 6814, 6037, 4697, 5760, 4818, 7046, 5969, 5607, 6765, 7723, 6666, 6783, 8609, 8997, 5246, 6947, 7670, 5582, 8289, 4649, 8533, 6581, 6032, 6707, 6177, 5333, 5447, 5783, 5983, 7941, 4662, 7322, 7193, 7827, 4821, 5116, 8857, 6221, 5763, 6905, 7191, 7974, 6870, 7817, 7648, 7381, 4867, 8586, 4514, 7398, 7023, 8585, 8728, 8773, 7434, 6875, 5715, 8294, 4521, 8662, 6268, 7714, 6714, 6487, 5087, 6665, 6832, 8543, 7098, 4639, 6612, 8445, 4833, 8149, 4577, 4917, 4711, 8383, 8652, 4618, 5050, 4517, 6590, 6034, 7884, 6403, 4768, 8184, 6824, 5875, 5632, 5952, 7850, 8855, 5835, 5999, 7568, 6333, 5442, 4590, 6162, 7246, 4507, 5391, 8001, 5165, 8497, 8663, 6095, 6975, 7510, 6691, 7432, 6457, 4869, 5820, 4898, 4650, 5393, 7329, 6223, 5670, 8509, 8351, 6856, 6412, 5036, 8674, 5485, 6380, 4519, 4806, 7457, 5725, 7231, 4758, 8478, 7903, 6527, 7168, 5429, 7114, 4537, 5848, 7481, 7635, 6276, 7066, 6586, 6443, 7125, 7171, 5464, 8352, 8168, 5446, 5438, 5362, 5615, 6633, 7200, 5107, 5496, 6069, 6294, 8858, 6990, 6118, 8366, 5803, 7368, 4949, 7886, 5449, 8838, 6872, 4832, 7803, 4622, 5850, 6865, 4824, 6136, 5514, 6480, 7279, 8524, 8825, 4784, 7496, 6685, 6606, 5677, 7819, 7144, 6556, 7595, 7857, 6155, 4942, 4819, 8434, 7429, 7869, 7034, 4716, 6614, 7526, 7296, 5722, 8566, 7805, 5122, 7728, 6812, 6203, 8153, 6122, 5381, 8230, 5957, 5389, 7653, 7180, 7594, 8058, 5085, 6998, 5531, 5780, 7986, 8853, 8551, 6989, 7394, 6117, 6302, 7122, 6547, 4882, 6757, 7890, 4653, 5945, 7217, 5681, 6137, 4931, 7946, 6787, 8228, 6477, 7441, 6112, 7249, 6419, 7307, 4911, 8709, 6361, 7384, 8958, 6941, 6331, 5171, 5893, 8125, 7795, 5049, 7555, 7123, 5509, 6902, 6660, 7591, 5792, 7547, 6804, 6438, 8119, 7761, 7668, 7106, 6830, 6035, 8612, 8137, 8692, 7671, 7771, 5374, 7113, 5743, 6123, 5135, 8619, 8190, 6557, 7516, 8284, 4849, 5262, 8900, 5031, 4668, 5205, 8850, 5775, 7275, 8807, 6489, 6760, 5084, 5104, 5211, 7705, 7753, 5137, 7940, 5977, 7145, 6288, 8169, 6068, 8268, 8573, 4846, 7266, 5003, 8017, 6482, 5620, 6344, 8608, 8279, 5989, 5768, 7546, 8031, 5351, 6234, 7229, 5021, 7696, 5117, 8959, 5588, 7522, 8477, 8465, 7298, 8460, 5052, 8152, 4996, 7419, 5535, 6110, 8672, 6788, 4769, 5511, 8486, 8645, 7509, 4626, 4837, 4723, 6871, 8472, 8250, 6533, 6442, 7377, 5633, 6432, 6420, 5933, 4689, 6522, 8699, 6391, 8884, 8347, 7489, 6761, 4665, 5876, 6974, 6348, 4759, 8422, 8426, 6038, 5858, 8614, 7010, 5502, 8791, 6072, 8296, 5791, 7843, 8300, 8085, 4808, 7182, 4574, 6073, 7389, 4749, 4742, 4654, 5673, 8968, 5284, 5935, 6213, 6982, 7603, 7004, 5457, 5404, 5532, 6763, 8775, 7471, 5976, 7152, 6108, 7720, 7028, 6710, 5498, 6800, 7052, 5896, 7512, 7049, 6960, 8950, 6503, 8378, 5265, 8471, 5656, 5371, 4511, 6354, 6446, 8286, 5859, 7804, 5720, 5155, 7397, 7414, 8646, 6175, 8888, 8989, 7816, 8292, 6080, 8120, 6603, 7552, 8438, 6252, 5453, 7697, 5023, 7638, 5417, 5337, 6496, 8679, 7537, 8814, 7391, 6280, 5703, 7801, 7478, 5559, 4872, 8605, 6898, 6253, 4568, 8221, 7444, 7334, 6966, 7035, 8026, 4953, 7025, 5881, 7576, 5474, 4928, 8236, 8756, 8540, 6251, 8712, 6636, 8638, 8788, 8108, 5402, 6791, 5880, 8771, 6769, 7099, 6291, 8725, 5456, 8403, 6235, 6709, 8643, 6592, 5440, 6822, 5992, 6271, 8837, 7920, 8273, 5550, 4850, 8717, 6609, 8136, 5058, 8235, 5466, 5965, 6816, 5591, 4573, 5030, 5191, 8210, 8880, 8563, 5057, 6077, 6082, 8617, 8698, 7075, 4930, 6267, 7634, 6719, 6963, 6008, 8531, 7838, 7121, 6753, 6747, 5810, 8691, 5770, 5518, 5413, 7777, 6141, 6780, 4636, 6310, 6811, 8080, 6212, 5091, 5696, 6370, 6877, 5660, 6045, 8138, 8558, 8104, 8578, 7930, 6690, 4570, 8656, 6473, 7204, 7078, 6600, 5755, 5144, 5354, 6185, 6479, 5539, 8931, 4767, 5825, 4536, 6242, 8747, 7626, 5067, 5118, 8167, 5303, 8920, 8014, 5931, 6815, 6437, 7718, 7772, 7764, 5556, 8410, 6715, 5817, 7585, 8118, 7050, 4763, 7813, 5853, 4579, 7600, 7189, 4757, 8391, 6955, 4937, 7607, 7331, 6145, 8010, 7501, 5666, 8680, 7482, 6381, 5737, 6938, 8629, 8068, 5851, 6879, 7658, 8334, 8750, 7118, 6622, 7766, 8928, 4606, 5950, 8660, 5710, 5712, 8498, 5274, 6197, 5027, 5015, 7033, 6264, 8018, 7983, 4543, 6158, 7955, 6682, 5944, 5273, 8312, 5301, 7685, 6892, 8819, 5890, 6713, 4596, 5533, 8897, 8597, 5431, 8811, 4652, 7596, 8592, 6071, 7446, 5409, 6218, 8653, 4952, 8195, 5308, 8935, 6066, 5484, 6867, 5339, 8171, 6748, 4567, 8181, 5884, 7636, 5746, 6641, 6425, 8664, 8418, 6408, 6216, 8265, 5321, 5718, 7544, 4883, 8358, 5834, 4738, 8828, 7357, 8604, 6180, 6285, 8424, 5490, 4616, 7566, 5405, 7548, 6434, 5220, 5625, 5077, 7708, 7029, 4991, 6722, 4893, 6320, 7825, 8684, 8087, 6424, 8414, 8512, 8109, 6024, 4999, 4805, 5098, 7260, 8820, 8732, 4892, 8217, 7746, 8744, 7027, 8510, 4564, 6635, 5319, 8148, 8734, 8425, 4745, 6150, 5266, 7472, 6490, 4727, 6893, 7323, 7173, 4706, 7834, 5140, 8046, 7871, 7972, 6705, 7739, 5651, 5042, 6088, 7324, 8999, 5870, 8381, 6152, 8231, 4739, 6806, 7505, 8962, 6204, 5185, 5358, 6985, 6768, 7809, 7081, 6920, 5390, 4924, 5580, 4855, 5477, 7606, 7721, 8013, 4973, 8326, 8084, 4719, 5242, 5419, 8634, 4704, 5210, 7495, 6163, 5733, 5869, 8345, 6448, 7365, 4914, 8226, 8761, 4859, 6398, 8537, 6219, 7961, 6619, 6259, 5832, 5086, 7497, 5794, 6383, 8705, 6573, 8030, 7500, 5605, 7643, 8711, 5080, 8483, 5154, 5902, 8311, 8036, 7030, 7924, 6731, 6308, 5070, 6681, 8205, 6187, 7773, 5463, 7313, 8781, 8557, 5527, 8272, 4958, 8055, 6371, 6059, 5372, 6711, 6086, 7318, 6015, 5394, 5891, 8948, 7071, 5676, 5472, 7450, 4751, 7088, 6794, 6115, 5998, 6478, 8247, 5962, 5555, 5083, 7188, 7483, 8293, 4531, 8707, 4562, 6167, 6084, 8409, 7387, 6894, 7126, 7732, 8895, 8829, 8376, 4787, 5215, 7379, 6545, 7205, 5862, 8329, 10370, 10687, 13045, 11236, 9088, 10032, 9909, 12612, 12137, 11563, 10571, 10772, 10451, 12221, 11027, 12285, 11223, 12043, 9939, 12146, 12527, 12208, 10850, 10414, 12526, 11675, 11947, 11445, 12587, 10067, 9578, 11635, 13196, 12711, 9858, 12478, 12773, 9173, 12643, 10084, 12501, 12396, 10812, 10321, 10987, 11781, 11468, 9712, 9861, 10669, 11133, 12122, 12451, 10175, 12701, 13175, 11416, 9242, 13067, 9582, 10204, 10379, 10132, 13471, 13096, 9798, 12412, 10980, 12967, 9360, 11147, 10048, 12420, 9990, 9744, 13282, 9329, 9074, 12038, 10156, 9765, 11782, 11153, 9284, 10531, 11660, 12298, 9144, 11294, 11112, 11041, 10456, 10717, 10527, 11576, 12025, 10749, 10833, 10399, 10215, 15657, 15411, 15078, 17512, 14225, 16377, 14262, 17691, 15430, 17960, 15867, 14151, 15133, 14236, 16124, 14112, 13680, 17212, 15727, 17451, 13863, 16511, 17700, 16295, 16725, 17734, 16971, 16415, 16248, 16267, 15731, 14856, 16200, 17031, 13549, 14291, 17892, 14597, 13619, 14371, 15255, 13612, 13727, 15540, 14201, 16318, 17050, 14383, 16968, 17385, 16804, 16942, 13736, 17213, 16977, 17933, 14646, 15507, 17518, 17809, 16169, 17271, 14145, 15783, 15214, 16986, 14859, 17770, 16208, 14967, 13633, 16094, 15544, 14453, 17237, 15200, 15749, 15978, 14005, 17903, 14755, 14341, 14189, 13662, 13728, 15790, 16272, 13516, 16095, 14449, 14153, 15155, 14538, 13575, 13509, 16135, 16146, 14059, 17233, 15819, 14528, 14506, 14672, 13913, 17114, 15621, 16559, 14766, 14127, 14861, 15226, 15004, 16109, 14837, 13805, 17513, 13856, 13924, 16936, 15160, 16043, 14461, 17980, 17093, 13819, 16531, 14520, 16963, 14667, 16244, 14677, 15476, 17008, 15125, 15634, 15259, 14277, 17535, 17846, 14821, 13806, 14465, 17757, 13682, 16705, 17590, 17705, 17795, 16457, 13698, 13696, 16832, 15359, 15609, 15451, 17538, 17961, 13635, 16228, 16236, 13583, 15170, 17478, 14955, 16261, 16509, 15841, 16898, 15447, 14625, 17727, 16373, 16833, 16455, 15600, 17332, 16312, 17281, 13607, 13503, 13520, 15620, 17564, 15138, 17388, 16570, 15631, 15005, 14355, 15742, 17482, 14540, 17884, 17673, 13820, 16141, 15024, 17273, 15946, 15789, 14209, 14176, 14418, 16537, 17740, 16235, 15361, 15694, 13790, 14268, 15389, 17129, 16027, 17078, 14810, 17423, 13729, 15844, 15383, 14199, 15599, 15082, 13801, 14493, 17496, 14456, 15973, 13934, 15633, 13504, 15441, 14805, 15084, 17064, 17907, 14696, 17381, 16937, 17086, 17820, 14136, 16609, 17580, 15858, 14253, 13839, 15702, 16743, 16080, 16796, 13737, 17413, 16504, 17565, 14892, 16549, 14035, 14968, 14756, 15528, 16780, 16599, 15924, 15343, 17545, 14889, 17785, 15056, 16073, 13560, 15925, 17279, 16820, 17763, 14243, 15688, 15234, 17934, 16980, 17358, 16604, 16925, 15384, 14251, 16548, 17224, 15557, 15735, 17071, 16946, 15572, 16437, 17262, 14858, 17252, 17377, 25480, 26205, 26841, 24301, 25019, 26370, 26143, 24299, 25112, 23657, 23614, 25502, 24601, 24475, 24633, 23208, 23486, 24653, 25662, 22666, 24680, 25491, 26058, 24596, 23177, 23458, 23403, 26071, 25919, 24139, 25995, 24542, 22856, 26185, 24630, 23377, 26282, 25131, 23480, 26352, 22542, 23963, 24453, 23416, 23443, 25148, 26003, 25787, 23680, 26870, 24109, 25642, 22833, 23917, 23154, 24232, 22908, 22648, 26274, 23848, 25876, 22649, 26224, 23865, 25064, 23818, 22658, 23803, 24679, 24450, 24780, 26446, 26996, 26505, 26622, 26521, 25661, 23331, 22563, 23485, 26183, 26174, 22521, 26834, 23665, 22694, 26594, 22723, 26487, 25561, 24765, 23660, 23876, 25699, 25486, 24629, 25979, 25173, 26330, 26027, 26519, 23397, 25413, 23967, 23980, 26410, 24896, 25468, 26464, 25200, 26921, 24683, 25601, 24998, 24396, 25077, 24563, 23247, 24790, 26864, 23114, 23985, 26190, 24921, 23621, 25020, 23936, 22976, 25570, 24661, 23959, 26029, 24963, 27020, 27199, 27691, 30837, 27872, 30277, 27534, 30313, 36814, 38426, 36123], [8583, 6126, 5146, 7741, 6452, 7102, 8735, 5947, 5751, 7222, 8867, 6196, 6781, 8322, 8283, 7127, 7214, 7667, 6931, 8627, 16768, 16497, 14972, 14244, 15263, 17408, 16854, 13982, 15026, 15494, 13527, 14724, 15349, 15627, 15448, 17367, 16232, 17759, 16818, 13852, 14804, 13912, 14541, 14378, 16042, 15313, 13926, 14297, 14649, 13874, 15555, 14768, 15863, 17997, 15387, 17263, 13697, 17014, 16564, 13645, 16764, 13552, 14386, 16393, 16641, 15489, 17511, 17228, 15044, 16053, 16408, 16328, 15728, 17260, 16269, 17825, 17414, 17568, 16350, 16280, 15601, 17766, 15691, 15536, 13557, 14417, 17771, 15752, 16927, 14093, 15097, 15987, 14488, 17542, 13961, 13590, 13586, 13907, 14115, 15198, 14138, 16397, 15075, 14227, 17208, 17038, 14208, 15846, 15664, 16995, 17812, 16533, 14397, 14835, 16757, 15374, 17039, 16156, 16848, 16344, 17001, 16184, 13689, 17043, 17870, 16322, 16835, 15801, 17541, 17595, 17459, 15670, 13746, 15156, 14912, 15963, 14789, 15638, 15112, 17438, 14774, 13815, 14958, 14923, 14497, 14500, 17090, 14571, 17670, 13848, 15153, 16535, 17251, 17746, 15299, 16938, 16091, 14205, 14351, 17948, 16649, 17470, 15279, 16541, 15675, 14573, 14665, 16748, 16131, 16897, 15353, 16428, 15031, 16530, 14543, 17412, 17032, 16771, 16914, 15834, 16143, 16745, 17186, 13973, 15549, 14532, 14653, 17264, 16388, 14898, 17051, 14965, 17442, 16961, 13714, 15571, 17982, 14066, 15602, 14961, 13764, 14304, 15482, 13962, 14888, 16868, 14981, 16050, 17419, 16636, 15630, 15013, 13724, 14552, 17136, 15962, 15882, 15617, 15335, 17183, 15249, 16807, 15993, 16643, 16883, 14046, 16126, 17384, 14113, 13600, 15704, 14026, 14607, 16034, 15825, 15282, 17456, 13699, 17080, 16669, 14265, 15492, 17760, 16105, 17430, 17465, 15622, 17162, 14795, 17911, 17991, 17913, 14694, 17633, 14090, 14117, 14494, 17225, 17563, 15071, 17485, 16301, 15278, 17939, 16412, 14072, 15750, 16115, 14373, 17684, 17942, 16354, 14283, 16254, 17805, 15895, 14464, 17441, 15442, 16849, 15067, 16626, 14922, 15739, 17855, 16677, 15435, 14376, 14581, 15795, 14544, 16438, 17510, 15582, 15095, 15865, 13939, 14466, 14463, 13757, 14356, 14698, 17949, 15119, 14016, 14108, 17514, 15529, 16089, 16334, 16270, 16327, 15546, 14061, 16709, 16933, 17304, 16776, 16863, 16707, 14186, 15048, 17813, 14542, 15364, 14793, 14783, 13770, 16345, 15216, 16342, 17468, 15864, 14067, 17127, 16611, 13859, 15295, 15342, 17570, 17066, 15178, 16191, 16386, 17249, 17284, 13611, 16951, 14231, 16134, 14517, 16926, 13754, 16157, 15453, 16847, 16477, 15488, 15904, 15358, 17815, 15205, 15486, 14791, 13543, 16632, 14610, 17475, 14343, 17276, 17336, 14524, 17716, 14258, 15524, 15027, 14676, 15242, 15519, 13810, 17865, 16523, 17901, 17286, 17497, 16180, 17782, 14881, 17879, 17650, 16233, 15923, 15328, 17218, 16307, 15566, 14179, 14125, 17100, 14704, 13617, 16582, 14513, 16562, 16288, 14511, 13947, 15408, 17536, 17177, 16989, 13582, 16315, 14114, 14432, 17258, 14555, 15124, 15998, 15565, 14085, 16045, 16485, 17807, 15277, 17620, 15444, 17665, 16219, 15493, 17967, 17864, 14808, 15719, 16658, 14372, 17621, 16374, 14034, 15499, 17897, 15623, 13523, 14851, 16508, 13948, 17200, 16065, 17433, 14213, 16615, 17984, 14709, 15692, 15270, 15142, 15597, 15969, 15401, 16451, 17491, 15297, 17625, 17148, 14221, 16524, 15592, 14096, 15916, 16216, 13687, 15150, 15954, 15254, 14809, 13951, 17583, 14747, 15241, 13802, 14744, 13909, 15939, 14580, 16923, 17611, 16674, 16885, 17707, 17448, 17556, 14232, 15754, 15625, 15076, 15699, 16103, 14032, 15070, 14290, 13540, 15258, 16040, 13941, 14087, 17850, 16396, 17268, 14824, 15689, 17395, 13616, 13639, 15484, 16098, 16857, 17972, 17161, 14246, 16170, 14375, 17009, 13974, 16339, 16188, 17816, 17817, 14962, 16631, 17150, 16453, 17749, 16765, 17469, 16922, 15379, 16864, 15761, 16060, 15072, 14352, 15530, 17687, 16862, 14711, 15645, 13751, 14518, 16478, 16081, 17472, 15929, 15289, 16844, 16597, 14475, 17214, 16976, 15576, 17115, 14259, 17310, 14100, 17858, 14318, 17628, 17651, 15330, 16230, 14195, 17768, 14333, 14934, 17253, 13501, 17793, 15746, 14403, 16773, 14956, 15888, 17916, 14740, 16769, 16395, 17549, 14211, 16802, 14688, 14216, 14472, 17706, 17783, 14928, 14738, 14222, 16003, 15988, 15999, 15382, 15425, 13915, 13849, 16970, 17238, 15635, 15805, 13991, 15348, 17015, 14450, 15781, 17874, 13931, 16919, 13758, 14916, 16724, 14697, 15368, 15061, 13903, 16635, 14408, 16100, 17686, 15964, 17853, 17818, 17155, 14082, 14380, 17345, 17543, 14989, 15194, 17894, 16869, 17873, 17551, 16602, 17827, 17479, 14094, 17811, 15215, 14848, 14444, 16838, 16998, 17371, 13804, 16905, 15686, 15396, 13840, 15381, 17900, 16928, 15471, 13774, 14560, 14362, 17324, 16565, 14699, 15105, 16721, 17428, 14839, 14017, 16676, 16629, 14047, 14278, 13651, 17557, 15575, 17713, 13548, 15143, 14260, 16481, 14695, 16720, 16790, 17352, 16078, 14381, 17704, 14404, 13996, 17461, 14681, 16449, 17685, 14197, 16608, 14004, 17142, 14315, 17970, 15237, 17490, 13886, 16534, 16179, 13775, 16074, 15503, 14226, 15777, 15111, 14976, 13979, 17618, 16646, 15182, 17655, 13603, 17338, 14924, 15487, 17248, 15495, 17848, 17103, 15579, 17256, 14578, 14414, 15421, 15003, 15497, 14122, 15244, 17592, 16444, 17544, 15753, 14949, 17880, 15531, 17747, 16021, 16470, 17666, 17409, 16329, 16653, 16133, 15021, 16016, 15171, 14687, 15311, 15660, 14104, 17503, 17906, 16593, 15344, 13994, 17375, 13860, 17231, 15104, 17013, 17725, 17207, 17210, 14840, 14428, 15296, 14561, 16271, 17075, 17171, 17669, 17937, 16072, 15843, 16756, 17329, 14891, 14015, 15402, 17057, 15360, 17995, 15417, 17211, 17598, 14919, 16398, 15986, 16921, 16245, 15932, 17507, 15187, 14041, 16196, 16665, 15944, 17801, 15461, 17359, 16666, 16622, 16102, 15838, 15011, 14549, 16795, 17232, 15974, 17999, 16019, 15485, 14365, 17378, 14078, 13797, 13528, 17588, 15720, 15213, 16140, 17791, 16190, 14295, 17613, 16816, 15154, 17860, 15388, 17098, 14854, 15102, 15351, 13803, 16189, 13893, 13625, 14674, 16696, 14730, 15139, 14164, 16861, 17988, 15276, 15477, 17173, 17996, 15971, 16392, 15997, 15945, 14323, 15224, 14419, 17838, 14771, 17765, 15619, 17517, 16823, 16634, 17105, 14602, 14433, 16965, 14705, 16442, 13573, 13868, 17871, 16903, 16899, 17744, 13748, 17393, 16358, 17888, 16909, 15245, 16209, 16079, 15794, 17366, 13904, 15756, 16647, 16104, 13702, 17160, 14316, 13546, 13745, 14120, 16934, 16241, 14600, 16207, 16913, 17643, 14930, 16057, 15164, 17944, 16895, 17521, 17437, 14369, 15217, 15370, 15827, 15232, 17520, 14344, 14624, 17835, 14407, 17143, 13715, 13704, 17360, 15550, 14710, 13519, 16962, 16472, 15197, 14812, 13765, 15559, 14220, 15822, 14979, 17609, 14640, 15315, 15298, 15131, 16887, 15146, 14467, 15474, 15873, 14298, 15115, 17579, 15446, 15228, 15195, 15913, 17347, 17055, 14109, 16426, 15117, 17106, 14247, 16817, 20464, 20329, 19765, 19226, 20589, 20533, 18655, 19586, 19767, 18265, 18894, 21680, 20307, 19339, 20636, 21009, 21346, 21073, 20586, 21042, 18416, 19427, 22392, 20488, 22245, 18104, 20187, 18188, 21403, 21127, 22015, 18691, 21320, 18074, 20817, 18511, 18791, 18771, 19430, 21291, 22071, 19374, 21035, 21511, 19535, 21561, 19320, 20748, 18279, 21593, 20324, 18899, 18016, 18008, 18845, 18030, 21225, 21263, 22315, 19312, 21558, 20869, 21303, 20499, 19867, 19398, 20446, 20576, 22010, 19182, 18346, 22188, 19352, 20928, 18807, 20472, 18186, 20392, 21357, 22451, 21542, 21877, 20761, 20122, 20907, 20388, 22349, 18189, 20995, 19970, 20134, 19919, 18171, 18808, 21210, 20438, 19780, 19749, 18044, 19243, 20785, 21226, 19839, 18338, 20872, 19158, 18726, 20482, 31188, 30121, 27953, 30443, 28276, 28699, 29982, 29143, 29007, 29424, 29905, 28487, 30455, 31381, 30325, 30045, 29481, 27519, 27526, 30626, 27955, 29575, 29903, 27973, 29646, 30677, 29201, 29811, 27128, 30776, 31120, 30609, 30365, 29662, 30747, 30817, 27169, 31202, 28455, 28753, 31276, 29826, 28986, 30971, 30537, 30661, 30118, 28868, 30691, 30205, 31362, 30621, 28575, 29081, 31129, 27356, 31135, 27724, 28212, 30276, 29181, 29920, 27289, 28580, 28743, 27984, 27916, 29255, 29467, 29590, 28183, 30576, 30412, 27840, 30830, 29026, 29788, 30106, 27700, 28663, 30004, 27932, 31423, 29686, 30522, 30594, 28555, 27118, 31124, 31484, 27094, 30908, 29838, 27488, 27812, 28321, 30187, 30377, 31308, 27831, 29345, 28619, 31403, 27516, 29810, 29004, 29457, 31497, 27789, 29167, 28718, 28219, 29654, 30343, 27832, 30504, 28119, 29119, 27975, 30026, 29469, 28216, 30316, 29067, 28867, 27048, 29428, 30688, 29636, 27682, 28340, 29938, 27716, 31337, 28462, 28670, 28255, 27539, 27917, 28232, 30579, 27361, 31166, 29494, 27240, 29048, 27756, 27095, 31332, 30980, 27926, 27648, 30105, 31077, 31348, 28748, 28082, 29875, 27656, 28014, 27642, 30682, 30607, 31102, 29605, 28675, 27234, 29374, 30078, 30698, 27610, 29465, 28958, 28349, 27353, 27061, 30902, 29188, 27256, 31246, 30978, 30093, 29511, 28242, 28578, 30636, 28300, 27772, 29637, 27543, 31089, 27849, 27371, 28066, 29632, 31485, 28494, 29689, 29936, 28960, 30051, 29132, 27661, 31490, 28263, 30113, 30912, 29407, 28669, 31434, 29560, 28697, 29009, 27821, 29520, 30577, 31446, 27179, 28902, 27319, 31415, 29950, 30392, 31212, 27836, 29712, 29120, 30659, 29267, 28083, 31116, 27271, 28380, 27173, 29907, 29770, 28627, 27608, 30710, 27354, 29797, 28825, 29613, 27500, 28289, 27492, 30610, 27109, 31147, 28277, 30235, 29151, 29611, 28795, 27594, 30028, 27140, 30201, 27654, 30620, 27899, 30073, 29502, 27285, 30012, 29862, 27142, 31117, 27004, 28896, 28631, 28907, 42328, 44046, 42618, 42511, 40748, 43633, 42476, 42630, 40800, 42084, 41300, 42232, 42424, 43062, 43081, 41631, 44063, 44869, 41782, 43438, 42466, 42894, 43494, 43238, 42225, 43420, 42389, 42953, 43348, 41932, 44847, 40572, 41160, 43260, 41112, 41975, 42493, 43474], [968, 1210, 3391, 4113, 1649, 4317, 2379, 2062, 2402, 239, 166, 1514, 742, 2241, 1368, 554, 2197, 1982, 4172, 2835, 3273, 4282, 4093, 2439, 2770, 1789, 1659, 3625, 300, 2460, 3944, 374, 2410, 120, 1942, 1589, 4120, 2602, 214, 3491, 35, 1182, 4310, 3119, 344, 1070, 2733, 1652, 3845, 1405, 1898, 2871, 2709, 4083, 2086, 1257, 3933, 3064, 877, 3743, 1712, 4477, 4134, 4237, 466, 3128, 2060, 3515, 270, 3797, 324, 2714, 2274, 375, 1692, 2093, 2815, 4044, 4394, 87, 381, 462, 2695, 147, 3879, 2092, 9, 224, 3841, 1048, 1194, 2970, 2988, 753, 4081, 4202, 2907, 403, 88, 3993, 3398, 2182, 2144, 10, 3663, 4380, 3637, 2762, 200, 708, 3654, 1639, 3555, 3080, 743, 1394, 3939, 225, 676, 4313, 2134, 2792, 16159, 16618, 17616, 13960, 17882, 17861, 13739, 13657, 17350, 15810, 17804, 15230, 16195, 14256, 13880, 14445, 15840, 15460, 17951, 14971, 15861, 15611, 15467, 16639, 14237, 14480, 15926, 15089, 15919, 21382, 21389, 19041, 18974, 18210, 19547, 19847, 18261, 18590, 18647, 19203, 22089, 20845, 21409, 21087, 20885, 20899, 18461, 20628, 21179, 19901, 22397, 22445, 21750, 19702, 19556, 19179, 18417, 18228, 21284, 18690, 20626, 21559, 18216, 21800, 20726, 18941, 20656, 19801, 20550, 19903, 20849, 21584, 18192, 18574, 19792, 18310, 19688, 22198, 19313, 19649, 21391, 19011, 20378, 18631, 21654, 22390, 18592, 21098, 22450, 20513, 20127, 18737, 19086, 19400, 19244, 22098, 21599, 18785, 19229, 20123, 18371, 19072, 21754, 18660, 20702, 20713, 18636, 20640, 21836, 20410, 20594, 18889, 22287, 20133, 19255, 22243, 19987, 19889, 20545, 20524, 21294, 20643, 18913, 21059, 19947, 20900, 21309, 20880, 21214, 19640, 18948, 18703, 20917, 22318, 20158, 18421, 19820, 22482, 19714, 19593, 18062, 19267, 18714, 21103, 18251, 18525, 19489, 19192, 21368, 18743, 20276, 22238, 18742, 21498, 18955, 18308, 18863, 20354, 18247, 20261, 19825, 21514, 19983, 18723, 18235, 20441, 19019, 20184, 18833, 22019, 21504, 19966, 18822, 19520, 18078, 18814, 18982, 18217, 21860, 21034, 21967, 19689, 19991, 18156, 19097, 20018, 22452, 20787, 19091, 22070, 19455, 18431, 18028, 20005, 22196, 21007, 20736, 20704, 18102, 21791, 18971, 20613, 20245, 18500, 21764, 19693, 21946, 22269, 18711, 21738, 20470, 20045, 22006, 21161, 19751, 21855, 19122, 21155, 19769, 20681, 22350, 19148, 18575, 20523, 19066, 22431, 19726, 19790, 22240, 20299, 20972, 18017, 19797, 21862, 18770, 20425, 21963, 20949, 20920, 21634, 21575, 21447, 19194, 19975, 18073, 21314, 20831, 19818, 19397, 18459, 20551, 21057, 20126, 21545, 18285, 19193, 19087, 18330, 22239, 18383, 21574, 21107, 20180, 20181, 18776, 21353, 19718, 22310, 21312, 18756, 18693, 18569, 18020, 20601, 19350, 21688, 19599, 20330, 18755, 21390, 19064, 20669, 20178, 20195, 20588, 21625, 21808, 19102, 19552, 22379, 22490, 21070, 21505, 21672, 19799, 19305, 19059, 18316, 21239, 18381, 19376, 21925, 20954, 22220, 18301, 19522, 21513, 21069, 19806, 22258, 18629, 22475, 22487, 20272, 21158, 20699, 18149, 20985, 22416, 21657, 22161, 21091, 19713, 21949, 20424, 18987, 21484, 22413, 18518, 21456, 21594, 21993, 18704, 22085, 21825, 22110, 21112, 20110, 18010, 21990, 20617, 20210, 21700, 21974, 18075, 21804, 19222, 21204, 21696, 21872, 18566, 21535, 18305, 19429, 22125, 22306, 18307, 22324, 18829, 20944, 20312, 22461, 21233, 21817, 20910, 20237, 19347, 22391, 18302, 18175, 19785, 18563, 20859, 22409, 20114, 21436, 23471, 23059, 26845, 26655, 25444, 24760, 22879, 23998, 26857, 25292, 24778, 23815, 26556, 24132, 25609, 24408, 25703, 24528, 23684, 25049, 25021, 23195, 22772, 26023, 25981, 25913, 24681, 24796, 24621, 23321, 23592, 25290, 25481, 24449, 24515, 23549, 25845, 25247, 25518, 24718, 25155, 25651, 22517, 26854, 23007, 22966, 22716, 24704, 26413, 26628, 24499, 25120, 23216, 22901, 25846, 25536, 26421, 26312, 22921, 26390, 25493, 25266, 25924, 23785, 26576, 24984, 24486, 24321, 22576, 25399, 24555, 22882, 23533, 25777, 23570, 25103, 25002, 26743, 26160, 24065, 25316, 26044, 25825, 23766, 26164, 22985, 24406, 25458, 22821, 24271, 23445, 25627, 24147, 23434, 26267, 26894, 24442, 24877, 25602, 24222, 26009, 24514, 24201, 23603, 25434, 23362, 26473, 25376, 25675, 22511, 24368, 26843, 23444, 22883, 22657, 26347, 26526, 26424, 26380, 26564, 26836, 26755, 26830, 26671, 25154, 26754, 24888, 22998, 26687, 23404, 23408, 23752, 26361, 26052, 24018, 23165, 23907, 24554, 22729, 24050, 24866, 25450, 22551, 26598, 23756, 26086, 25102, 24818, 24891, 23385, 24758, 22695, 22683, 25050, 22797, 24994, 26054, 24316, 24576, 23842, 24142, 22626, 26551, 24084, 26206, 26912, 23211, 23698, 25100, 25032, 25849, 22941, 25452, 25984, 26865, 24884, 24097, 23919, 24138, 24539, 26605, 25169, 22947, 25926, 26578, 25622, 26640, 23182, 26378, 23146, 26914, 24560, 22838, 24535, 25051, 23068, 24099, 23320, 26909, 25935, 24748, 25930, 25323, 23318, 26903, 24905, 26401, 26335, 25185, 25809, 25387, 25262, 24928, 22568, 25136, 25435, 22857, 26573, 24929, 23462, 22661, 24482, 26425, 22983, 23908, 25107, 26203, 24275, 26480, 25776, 26194, 25317, 26537, 23179, 25381, 26209, 23796, 26362, 23527, 22825, 24743, 23695, 24038, 25998, 26881, 23244, 22555, 22805, 23774, 25074, 24808, 23703, 23808, 23132, 23514, 22970, 24384, 22929, 26674, 23563, 24484, 25118, 26148, 24095, 24206, 25235, 25356, 26318, 26317, 22886, 25793, 26522, 23763, 24315, 25329, 25467, 22831, 25029, 22827, 23732, 26913, 24570, 26055, 25728, 23903, 25242, 24323, 25214, 24220, 24417, 22988, 26502, 26630, 23726, 26489, 22859, 23217, 24588, 26908, 25906, 26313, 23667, 24599, 23829, 25716, 23241, 26481, 22822, 24814, 26560, 26677, 26656, 22910, 23184, 25878, 23388, 23172, 24154, 25774, 24414, 23001, 23584, 24746, 23943, 23553, 23272, 24711, 25431, 25577, 25178, 24100, 23469, 24772, 25342, 23834, 24887, 24944, 24737, 23210, 25509, 23355, 26114, 26284, 26120, 25149, 26050, 23372, 24401, 26392, 25181, 25224, 25821, 23249, 24768, 26488, 26064, 22667, 24193, 25982, 26075, 23317, 24694, 26119, 24375, 26366, 24472, 25588, 25977, 22846, 23691, 26660, 26082, 26081, 25790, 24002, 24971, 26991, 23659, 24004, 22826, 24172, 24257, 23747, 24710, 24270, 24477, 25890, 23326, 24329, 25204, 23492, 24553, 26669, 22547, 24338, 26779, 23334, 25988, 26997, 25937, 25881, 22820, 24119, 24376, 26842, 24530, 25351, 25286, 22919, 26130, 25644, 22735, 24468, 26835, 22858, 26369, 23128, 25857, 25527, 25325, 23083, 23346, 25389, 26412, 25689, 23254, 23125, 25770, 23260, 23736, 26807, 25810, 25490, 22714, 25679, 25618, 24972, 26918, 26394, 25905, 22704, 24389, 23478, 26004, 26705, 25524, 26015, 26806, 24927, 26962, 26614, 22792, 22732, 23398, 25321, 25944, 22788, 25301, 25210, 26168, 23424, 25159, 24269, 23234, 25516, 26989, 22884, 26638, 24839, 23933, 25459, 26095, 22973, 25250, 23459, 25150, 23032, 25613, 26334, 23197, 25897, 23532, 26238, 25176, 24756, 25951, 23206, 24899, 26545, 23054, 25300, 23393, 25085, 26479, 23139, 26813, 23528, 25969, 22690, 25022, 24583, 26868, 26382, 25360, 26083, 26905, 25201, 22529, 22538, 24785, 24230, 24811, 22578, 24810, 24732, 23913, 24735, 25994, 25705, 24919, 25213, 26867, 26785, 23447, 26212, 26721, 24696, 26040, 22890, 22944, 25359, 25167, 26631, 26158, 26627, 24724, 22925, 26161, 25105, 26932, 26486, 22989, 22967, 23992, 24935, 25833, 24267, 25246, 24031, 25936, 25895, 23157, 23127, 26832, 24557, 23222, 24912, 25128, 24440, 26848, 25054, 23347, 23246, 23733, 22862, 23112, 24135, 24361, 25320, 24764, 24982, 22888, 23357, 24225, 24904, 22986, 25879, 26386, 26411, 26257, 22934, 25271, 25888, 23024, 25756, 24342, 22871, 25867, 26271, 26981, 26101, 24670, 24296, 22560, 25950, 24614, 22918, 25497, 23341, 25721, 24750, 25184, 24852, 23095, 26309, 24872, 25692, 25836, 25397, 24233, 25284, 23043, 23631, 24843, 24344, 26768, 25663, 22520, 23775, 26982, 24426, 24932, 23421, 25964, 26808, 24249, 23724, 26323, 25824, 24087, 24042, 23150, 26460, 25762, 24274, 22953, 24470, 23706, 26432, 23875, 25129, 26374, 24830, 23131, 25865, 24939, 23950, 22612, 23052, 23626, 24619, 26121, 22932, 23795, 26664, 24281, 24598, 24402, 25047, 25700, 24538, 23575, 24457, 22991, 23683, 22605, 23481, 22984, 24014, 25033, 23534, 26418, 24709, 26498, 25727, 25273, 25802, 23401, 23585, 24124, 22761, 25227, 23145, 25463, 26231, 23178, 26471, 24083, 26118, 22850, 26681, 24961, 22645, 25205, 26099, 24516, 24816, 23363, 24290, 25706, 25586, 23283, 23198, 24320, 22979, 24931, 25455, 23267, 25547, 25433, 25735, 23846, 24531, 23428, 26718, 23619, 25911, 24429, 24217, 22762, 22780, 25612, 26211, 25747, 24033, 25318, 23854, 25122, 25752, 23576, 23115, 25831, 23295, 22842, 26354, 24605, 24288, 22936, 23804, 23604, 22705, 25938, 26420, 22664, 24979, 23719, 24769, 23199, 26416, 23593, 23045, 24204, 23381, 25065, 26565, 24593, 26546, 23467, 26144, 24188, 25992, 22625, 24850, 22710, 25583, 24346, 24745, 24343, 26105, 24067, 25396, 23224, 24291, 26457, 25823, 23491, 23117, 24639, 24625, 23354, 23735, 24620, 24789, 23294, 25476, 25837, 23996, 25199, 23620, 24021, 25151, 23662, 25180, 26529, 25954, 23859, 23301, 23008, 24918, 25966, 25574, 24161, 25449, 26869, 26375, 26787, 26910, 25829, 25665, 25980, 24305, 25693, 24126, 24658, 25115, 23677, 26468, 25515, 24763, 23792, 26773, 23721, 26304, 26540, 25278, 24500, 26292, 24752, 22516, 23034, 24266, 23977, 26728, 25539, 22689, 26329, 23496, 23689, 25039, 24854, 23668, 22545, 22905, 26135, 23679, 25298, 25012, 24162, 22651, 23905, 25362, 26795, 24654, 25606, 25303, 26922, 24762, 26882, 23094, 24068, 22779, 24941, 25153, 23543, 22868, 25036, 23200, 25126, 23975, 26941, 22864, 24279, 25295, 22553, 23948, 23673, 23675, 23302, 26252, 23705, 26694, 23286, 24981, 25192, 22718, 24430, 23546, 24970, 25057, 24782, 22562, 25868, 23972, 26344, 25544, 25500, 23215, 26963, 25261, 25892, 23137, 23257, 24158, 23329, 24057, 23530, 25855, 24965, 24398, 24873, 25972, 24953, 23551, 24209, 22793, 22927, 25096, 26593, 26810, 26724, 24556, 24604, 23742, 22837, 23639, 24864, 26342, 22962, 24652, 26780, 22885, 22900, 22581, 24788, 24771, 22656, 26034, 26654, 25621, 25368, 26968, 26321, 23615, 23451, 25427, 22677, 25753, 26745, 24851, 22608, 23378, 24987, 23999, 23455, 24911, 22847, 24292, 24487, 23149, 24219, 22902, 23047, 25530, 23243, 22580, 22800, 23564, 25710, 23882, 25859, 26947, 22736, 24302, 23625, 22867, 24855, 24317, 23807, 25808, 22565, 24157, 23608, 24551, 24993, 26949, 23899, 25593, 26520, 24026, 22621, 24793, 22515, 26679, 24189, 26942, 26125, 26797, 23989, 23973, 23067, 22519, 25745, 25569, 25447, 26923, 25437, 23984, 25392, 22692, 22968, 24561, 24082, 26247, 24914, 26742, 24032, 24010, 24910, 25513, 22615, 23305, 23746, 25893, 25340, 23123, 22763, 23836, 25147, 24103, 26612, 24025, 24894, 23418, 24333, 25061, 25910, 25559, 24035, 25842, 25005, 26277, 25367, 24352, 25866, 26692, 25026, 26703, 26553, 26235, 23708, 26444, 25739, 25099, 23290, 25962, 25197, 25713, 23569, 22623, 26757, 22635, 22639, 22528, 23964, 26322, 23731, 26001, 23282, 25939, 26388, 25081, 26917, 25251, 26087, 26134, 25750, 24781, 25901, 26769, 23874, 26177, 23728, 24828, 24865, 25571, 23474, 23914, 26381, 25071, 25805, 26538, 25912, 25018, 22638, 23720, 26230, 26944, 24006, 26549, 23906, 25146, 23075, 24348, 23489, 25263, 22803, 25676, 26349, 23464, 23853, 24920, 22801, 23479, 24236, 23723, 24479, 23289, 24298, 26167, 25390, 23858, 23303, 26577, 26956, 24744, 23461, 24419, 23352, 25572, 23791, 22719, 22518, 24156, 23433, 26476, 25186, 23957, 25817, 26847, 24635, 26952, 26063, 26455, 23364, 25332, 23745, 22671, 25578, 24125, 24916, 23783, 24098, 24572, 23901, 26261, 24705, 24264, 26555, 22682, 26131, 26278, 26525, 25072, 26279, 26017, 25281, 26951, 24382, 23537, 25378, 23386, 22741, 23577, 26300, 26024, 22502, 22659, 25751, 26988, 26744, 22627, 25851, 24295, 22930, 24641, 23251, 24373, 24080, 22737, 26396, 23360, 26986, 25004, 22836, 25013, 23942, 22880, 24144, 25492, 26088, 26331, 22727, 23493, 25043, 22776, 26109, 23559, 26729, 26711, 24039, 26723, 25144, 24224, 23599, 26758, 25422, 23978, 24767, 25282, 23930, 26443, 25460, 23439, 23845, 26960, 26799, 24730, 25804, 24648, 23299, 25522, 25141, 24228, 23384, 25489, 23476, 23562, 22808, 22574, 25853, 22592, 26060, 23370, 26406, 23262, 25175, 25554, 24221, 23820, 25031, 24820, 23460, 22706, 25581, 22700, 26731, 23954, 22987, 23190, 23191, 24510, 25473, 23441, 24387, 24263, 26659, 26948, 26308, 25223, 26116, 23350, 25696, 23798, 24192, 25724, 25425, 26262, 24657, 22813, 26961, 23535, 23890, 26302, 22617, 24370, 25165, 26809, 26623, 22722, 25446, 22841, 25916, 22590, 26438, 23417, 25354, 25352, 22964, 24622, 23809, 24303, 24276, 26297, 25358, 22663, 22817, 26993, 24708, 24776, 26092, 22849, 25420, 23633, 23838, 26990, 24064, 22790, 23122, 26385, 25372, 23693, 23420, 23186, 22782, 25255, 26442, 25379, 24506, 24003, 24936, 26853, 26470, 24272, 26417, 24836, 25741, 25564, 22631, 26254, 24345, 26670, 24717, 26720, 26691, 24885, 22786, 25348, 25927, 24175, 23759, 25889, 25637, 26602, 22596, 26393, 24462, 24525, 25780, 22602, 25792, 24685, 25430, 26376, 22534, 23005, 24548, 26704, 26140, 26458, 26636, 23658, 24174, 25885, 26253, 26033, 26450, 25702, 23263, 23851, 26818, 24184, 25035, 25344, 26815, 26587, 26633, 24282, 23799, 23423, 25767, 26667, 24701, 24573, 25044, 24923, 25835, 26751, 25510, 26236, 24985, 24023, 26580, 25803, 25791, 25610, 23488, 26786, 23824, 25135, 23453, 25832, 26547, 25681, 23550, 26006, 25668, 23778, 24587, 24991, 25114, 22634, 25546, 25499, 22872, 22569, 25815, 26084, 24409, 23058, 23140, 23298, 24733, 22552, 23730, 26533, 26157, 23991, 23567, 24753, 26812, 26839, 24297, 22603, 25725, 24092, 26327, 25864, 22599, 24707, 26454, 24671, 23762, 22641, 23580, 22744, 26031, 24980, 26604, 26332, 24287, 22696, 24949, 23187, 23287, 26716, 26515, 26163, 23000, 24590, 25080, 25209, 22781, 25249, 26414, 23316, 23456, 23292, 26208, 24689, 23995, 24367, 25028, 22749, 24383, 22539, 26056, 25124, 24562, 25529, 26778, 25519, 24265, 24822, 23923, 26000, 26107, 22957, 26620, 25324, 26791, 25027, 23484, 24311, 23983, 26426, 23810, 23969, 23142, 25863, 25754, 26523, 25928, 26542, 25970, 25108, 22522, 25641, 23722, 22637, 23801, 24617, 24248, 23839, 23529, 22636, 24702, 24597, 24418, 26686, 23449, 23510, 24448, 23278, 26575, 25109, 26980, 23623, 23084, 23233, 22943, 24363, 23873, 22892, 25416, 23288, 26969, 25306, 26328, 23400, 26749, 23415, 23953, 22585, 22834, 24241, 23743, 22570, 26345, 25584, 22767, 23159, 23414, 26585, 26408, 24108, 23518, 24153, 24893, 23524, 23214, 26139, 26697, 26861, 22963, 25053, 26384, 22775, 22731, 24989, 26324, 26463, 24071, 24081, 26294, 26218, 24803, 26225, 25092, 26906, 25682, 25060, 23269, 26637, 26154, 25058, 24699, 26506, 25768, 26094, 25764, 25758, 26653, 23871, 24096, 26085, 25494, 26558, 25918, 23232, 26801, 25654, 23240, 23525, 26503, 23850, 22980, 26750, 24611, 25293, 26151, 25432, 24309, 23507, 26887, 26762, 23028, 22877, 26204, 23306, 23866, 23741, 22725, 23087, 23827, 26353, 23336, 25626, 25591, 24020, 24141, 24105, 22816, 24581, 24091, 26191, 23324, 24159, 26011, 25471, 25629, 23380, 25371, 23748, 22798, 24107, 25971, 24360, 23841, 26987, 24571, 23271, 23981, 26618, 26798, 25121, 26544, 25996, 25827, 26700, 24578, 25558, 22928, 26643, 24890, 23946, 26828, 22557, 25369, 24602, 24934, 22628, 23487, 23504, 25221, 24432, 25812, 24946, 24809, 25086, 23473, 22876, 22540, 24167, 24183, 23788, 25094, 25116, 24151, 23266, 24533, 26688, 26645, 25549, 24508, 24324, 26227, 23221, 26717, 26524, 24674, 26500, 26680, 23560, 22728, 23676, 23637, 23589, 26289, 24285, 24983, 25775, 24938, 22559, 23256, 23106, 26916, 23406, 24586, 26859, 24628, 26876, 22630, 26878, 25986, 22676, 23884, 24322, 22965, 25680, 26459, 23806, 25469, 25623, 25198, 26490, 22611, 25095, 25600, 25346, 25023, 24529, 24186, 25715, 25511, 26196, 22869, 22896, 23805, 23598, 24399, 26666, 25222, 23023, 24378, 24697, 25219, 22591, 24512, 24675, 22721, 25882, 23857, 24651, 25794, 22620, 26682, 24246, 25157, 23239, 22974, 25289, 24575, 23500, 23911, 24632, 24111, 24467, 23099, 25880, 24060, 24881, 25350, 26091, 25806, 25297, 26796, 24565, 25190, 23046, 26898, 26902, 26629, 23171, 23264, 23513, 26665, 23253, 25448, 25436, 26937, 25542, 24240, 26635, 26202, 22996, 22952, 26517, 25139, 23755, 23143, 23642, 24024, 23060, 26811, 24000, 22810, 26096, 23548, 25811, 22994, 23293, 24517, 25660, 25632, 23652, 23327, 23035, 24052, 25101, 26541, 26008, 23595, 26837, 26461, 23432, 25388, 23544, 26287, 25566, 23670, 23813, 24215, 25631, 25909, 25746, 25216, 24523, 23151, 24053, 26207, 26077, 26226, 22678, 25411, 23064, 23770, 26516, 23612, 26136, 26117, 24513, 25749, 24173, 26725, 24925, 22926, 23395, 26436, 24340, 26433, 25309, 26548, 24908, 24234, 24459, 24889, 26939, 24034, 26597, 25605, 25402, 23230, 24337, 25652, 26719, 25535, 25822, 24631, 24511, 24355, 26244, 24841, 24835, 25596, 26509, 24594, 23220, 23960, 22794, 22508, 26402, 23339, 24784, 24428, 25106, 23337, 24163, 24168, 23990, 24774, 23872, 24164, 25945, 24008, 25714, 25512, 25079, 24216, 26066, 24831, 22572, 23259, 24518, 23909, 25712, 24019, 25884, 24882, 26609, 26617, 24942, 25598, 24166, 25343, 26676, 23077, 23368, 24212, 23116, 23578, 22942, 26187, 23069, 25055, 23920, 24461, 26871, 26822, 25487, 25963, 23928, 23265, 24187, 22840, 24013, 23096, 26572, 22668, 26897, 26825, 23609, 24476, 24591, 25279, 24903, 25156, 26041, 23951, 26732, 23448, 22960, 23072, 22758, 23556, 26504, 25738, 24385, 25778, 25543, 24917, 26337, 26584, 26514, 25900, 23073, 25903, 23173, 23753, 24017, 26228, 24244, 23812, 26485, 26251, 23994, 23740, 26707, 23777, 24411, 26954, 26975, 24505, 26919, 26229, 25736, 23880, 23590, 24129, 25505, 26978, 26873, 26775, 26210, 22618, 24880, 22992, 23319, 23427, 23119, 25226, 25386, 25421, 25113, 25987, 24112, 23086, 23656, 25917, 25690, 25398, 26133, 23189, 24078, 24860, 26475, 24328, 26652, 26802, 23039, 26291, 23878, 25407, 26690, 23440, 23976, 22543, 26979, 25646, 23168, 25478, 24055, 25024, 22904, 26007, 23965, 26155, 26427, 24926, 22595, 23373, 26306, 24613, 26675, 22724, 24706, 25639, 22887, 24584, 23227, 24121, 22746, 24148, 25636, 25538, 25496, 23654, 22582, 25073, 24950, 24740, 24863, 24047, 26415, 24076, 26106, 24806, 23124, 26295, 22946, 22917, 26915, 25772, 26737, 22506, 23793, 25628, 23242, 26305, 23258, 24738, 24436, 22893, 23147, 22673, 24861, 24720, 23092, 25130, 23606, 26965, 23862, 23204, 25920, 26398, 25587, 25685, 23425, 26741, 23647, 22956, 26501, 23787, 26340, 22839, 23789, 26232, 24063, 25508, 26333, 25779, 22773, 24229, 24069, 23640, 25248, 24943, 22938, 23018, 26872, 25915, 24255, 25038, 23912, 24849, 23934, 24424, 26127, 22958, 23509, 26844, 26339, 22535, 24799, 24239, 25189, 24364, 24747, 26469, 24300, 22699, 24945, 26684, 23861, 26263, 22613, 26582, 25594, 25337, 22972, 23315, 23274, 25834, 23765, 25288, 22777, 24787, 25132, 25172, 26046, 23212, 24660, 26708, 23176, 25264, 25202, 25168, 24495, 22642, 26035, 24106, 22978, 22830, 22530, 23915, 22787, 23918, 26794, 23429, 25789, 24474, 23760, 25412, 26179, 26642, 26528, 23555, 23571, 23483, 24875, 24115, 26395, 22812, 24438, 25188, 24030, 24353, 25506, 25575, 25140, 23713, 24180, 24481, 25531, 24853, 23252, 24404, 23300, 24210, 23344, 26957, 24137, 24123, 26298, 26355, 26608, 24986, 26530, 23412, 23017, 25483, 26112, 22670, 24310, 26649, 23772, 23526, 22756, 26508, 24422, 23929, 24589, 24794, 24838, 25373, 23641, 26513, 25374, 24431, 25773, 25625, 24665, 24181, 25474, 24045, 25440, 26428, 24469, 24380, 24258, 23413, 24892, 24369, 25953, 23029, 23561, 24331, 26275, 22712, 24350, 24527, 25276, 25404, 23170, 24145, 26215, 25042, 26904, 25597, 24284, 23893, 25657, 26974, 23180, 26102, 26761, 24736, 26950, 24223, 25034, 25069, 23508, 25270, 22828, 25041, 25722, 26661, 24200, 26747, 26266, 26178, 26137, 24226, 24197, 23255, 22644, 23365, 26288, 22916, 26128, 23855, 25123, 23645, 23558, 24235, 23856, 22594, 23477, 25548, 25711, 25766, 23790, 23545, 25439, 26346, 23101, 22616, 23079, 24958, 24130, 23325, 22752, 24433, 25616, 24381, 24307, 23904, 22774, 25240, 25207, 24253, 26764, 23057, 26885, 25162, 26911, 25296, 26307, 23311, 23155, 22933, 26766, 23583, 22587, 24379, 22643, 24684, 26824, 24906, 23538, 23694, 25438, 23879, 23988, 22655, 23343, 26348, 26804, 23587, 24761, 23374, 24791, 25648, 23270, 25683, 25187, 23011, 25160, 25737, 24463, 22533, 23426, 26042, 23916, 25239, 26200, 22512, 22646, 26153, 26840, 26002, 23367, 26953, 23729, 24356, 25117, 23038, 26090, 23207, 24940, 25037, 23868, 23847, 25285, 25011, 26223, 25088, 24564, 24214, 24659, 24435, 24027, 24662, 23685, 25960, 25163, 26900, 26037, 25355, 25894, 22501, 25782, 22713, 23457, 23697, 25848, 22818, 24537, 23892, 23586, 25143, 25869, 24304, 25194, 24722, 26998, 25562, 23802, 25887, 23088, 23877, 23167, 24969, 23030, 26018, 26241, 24845, 26977, 26108, 23961, 25461, 25104, 23843, 26051, 26310, 22769, 26296, 26846, 24117, 23108, 25582, 23725, 24645, 24073, 24802, 23074, 25763, 26689, 23671, 22653, 26076, 22720, 23009, 25409, 24007, 22809, 23687, 25299, 26221, 25406, 26606, 25003, 23664, 25048, 23927, 23053, 25604, 24421, 25958, 25152, 22995, 23050, 26647, 26817, 24592, 24252, 23539, 24739, 22806, 25733, 26901, 24480, 23987, 23520, 23163, 24610, 24524, 25308, 25119, 23055, 22770, 23231, 26057, 24260, 26610, 26286, 26325, 23097, 25426, 22536, 25441, 25567, 25850, 22531, 24199, 23597, 25674, 24775, 23594, 24118, 26285, 25908, 23062, 22564, 26938, 26478, 22982, 22915, 23382, 26147, 25734, 25312, 24955, 24227, 22829, 24405, 26256, 26611, 25272, 24975, 25345, 22771, 23758, 25361, 26793, 25091, 23600, 25717, 26726, 24113, 24666, 24319, 24040, 24870, 24058, 25967, 24243, 22955, 22652, 26829, 25349, 24464, 23688, 25856, 22799, 26439, 23065, 26783, 23666, 24676, 25788, 26733, 26563, 26360, 26303, 24992, 24833, 24504, 23411, 25686, 23962, 22993, 25947, 23436, 24792, 23542, 26709, 23174, 24046, 23280, 23925, 26363, 25974, 25014, 23568, 25283, 25370, 26301, 24471, 22891, 26552, 26827, 26142, 25923, 25232, 24009, 23786, 25922, 25839, 25001, 24273, 23552, 24874, 24088, 24325, 24690, 23130, 23107, 24146, 22951, 26860, 23902, 22610, 25363, 26972, 23709, 24667, 24502, 22764, 23547, 23646, 24116, 22687, 25253, 26624, 23686, 24242, 24102, 25206, 25786, 26379, 25408, 22583, 24871, 23248, 25585, 24335, 26368, 25592, 24392, 23409, 24208, 23816, 23111, 25658, 23002, 24293, 22845, 23863, 24714, 22906, 24574, 25525, 22601, 25874, 25555, 25732, 25691, 25624, 23061, 23939, 25861, 23015, 22665, 26543, 25244, 26270, 22513, 23898, 22504, 24473, 22525, 25664, 24627, 25620, 22920, 25400, 24349, 23219, 23519, 26591, 22796, 23454, 26280, 23579, 26693, 23358, 25382, 25218, 26080, 23080, 25228, 23340, 26784, 23616, 23692, 25008, 22614, 23734, 25134, 23431, 25305, 23192, 26621, 26933, 23588, 24897, 26430, 25472, 23330, 24823, 24967, 26567, 23821, 22579, 22571, 26156, 24093, 25259, 24015, 24755, 25740, 22510, 25233, 26484, 26499, 22751, 26049, 23717, 24483, 22757, 25417, 26771, 24416, 26233, 23348, 22913, 26658, 24546, 23392, 23952, 25453, 26351, 26777, 24086, 26566, 25783, 22597, 22507, 26858, 24606, 23051, 24522, 26715, 23800, 23121, 23554, 24937, 26790, 23565, 23945, 26189, 23932, 25785, 23889, 24842, 26877, 24824, 24218, 23366, 22851, 23627, 22672, 22711, 24669, 23867, 22959, 25603, 26149, 22865, 26336, 22907, 25470, 26759, 23900, 23435, 24715, 26833, 23312, 26341, 24642, 22940, 23650, 26934, 23956, 25245, 26531, 23025, 26539, 24640, 25451, 26650, 26940, 24250, 22669, 24077, 22853, 24990, 25955, 26067, 26599, 25328, 26892, 24973, 26364, 26510, 22550, 23071, 25611, 26753, 24347, 23042, 24314, 23016, 23223, 26171, 25059, 24312, 24190, 22909, 26945, 26976, 24813, 26695, 23738, 25534, 24997, 25211, 26770, 23617, 24048, 26823, 24029, 23494, 24501, 22759, 23102, 24443, 22832, 24626, 23696, 25838, 23359, 23761, 26061, 25087, 22854, 26792, 26657, 26929, 24365, 25314, 23468, 22740, 24837, 25898, 22743, 25275, 26159, 26992, 24413, 26068, 24847, 23109, 23611, 26141, 25707, 25304, 23004, 25550, 26512, 25164, 24859, 24420, 24608, 23284, 25443, 25504, 24638, 26641, 23979, 24397, 26561, 25671, 25410, 26752, 24713, 26765, 23333, 24664, 26356, 25978, 23768, 24550, 26999, 26535, 22584, 26184, 23940, 25608, 26467, 26588, 24712, 25056, 26507, 24211, 24286, 23794, 26276, 31152, 29942, 28175, 31189, 34695, 37846, 39862, 39107, 40332, 37512, 38195, 38039, 37643, 36572, 36134, 37490, 40086, 36522, 36444, 36958, 36476, 37728, 38907, 37352, 36264, 36942, 36627, 36005, 36824, 36302, 39906, 38557, 38167, 40347, 37266, 36941, 38351, 37939, 36022, 39191, 40345, 39888, 39170, 36106, 38085, 36903, 36311, 37802, 39608, 38943, 38851, 37666, 39392, 39493, 40189, 36166, 40337, 39086, 37305, 37977, 36475, 36413, 39294, 37892, 39540, 36833, 37167, 39820, 39712, 36330, 36911, 39111, 36718, 39975, 37499, 37074, 38897, 37046, 38091, 37101, 38601, 40292, 39703, 38247, 40219, 38011, 36987, 40426, 38668, 39795, 38255, 37003, 38572, 36656, 37824, 39893, 37557, 36306, 37405, 36726, 39293, 37748, 37705, 40102, 36389, 36153, 38743, 36278, 38987, 36213, 38596, 37469, 39538, 39080, 39764, 37214, 37474, 39478, 39513, 37516, 39988, 39877, 38649, 40466, 36946, 37153, 37486, 36113, 38680, 39316, 36050, 37580, 39104, 39771, 38112, 39613, 37542, 39869, 39701, 39773, 39536, 36636, 40448, 39079, 39529, 36621, 39974, 36446, 36890, 38725, 36471, 39419, 37430, 39409, 39956, 37423, 38723, 39889, 36555, 37998, 39700, 38623, 40227, 36701, 36136, 37898, 38752, 36270, 37106, 40009, 37920, 38630, 39126, 38387, 37640, 38089, 36940, 37665, 40490, 38031, 39560, 36983, 36881, 40228, 37220, 37462, 36712, 37296, 36473, 38591, 37625, 38517, 39423, 36191, 36648, 40170, 38360, 40034, 36513, 40129, 36526, 39881, 37300, 38746, 37226, 38682, 37128, 39152, 38029, 37715, 37778, 40069, 37207, 38790, 39109, 38823, 38343, 38342, 37061, 38498, 36741, 39873, 40138, 39372, 39245, 37834, 40358, 36314, 39110, 39139, 38792, 40173, 40013, 39369, 37809, 38414, 38656, 38353, 39338, 37762, 38873, 40082, 36783, 37932, 39159, 39614, 36034, 38245, 36349, 37333, 40394, 37546, 40441, 37112, 38488, 39276, 39253, 37291, 40183, 37692, 38444, 37805, 38369, 36013, 38397, 40350, 37098, 38968, 39986, 38020, 37884, 38016, 38078, 40057, 38722, 36241, 36331, 40262, 38629, 37058, 37006, 39601, 37441, 37598, 40174, 36427, 37021, 38600, 38923, 36410, 37426, 36626, 40456, 38605, 41104, 41654, 44209, 40880, 40724, 44554, 44144, 40853, 41546, 43592, 43344, 44995, 41135, 44838, 43197, 42470, 43892, 40617, 44060, 43956, 40707, 42370, 42024, 42521, 40578, 42798, 40590, 43457, 41866, 42263, 44936, 42655, 42781, 42504, 40886, 44596, 44535, 41255, 40567, 43006, 41813, 44126, 40911, 43979, 42882, 41910, 42561, 44484, 42844, 40955, 44892, 41913, 44408, 42675, 40860, 42175, 44326, 44087, 44259, 44744, 41360, 43177, 41234, 44115, 41493, 40917, 41514, 43888, 44741, 42804, 41144, 44735, 44742, 42438, 41324, 43589, 43210, 40934, 44343, 44288, 41627, 40699, 41727, 41691, 40896, 43533, 40733, 42742, 43331, 42004, 44551, 41299, 42699, 41352, 41446, 43129, 43130, 44508, 42852, 40592, 41099, 44566, 43774, 44245, 43204, 43468, 44151, 42528, 40891, 42309, 42163, 41404, 44062, 41030, 42452, 44477, 43567, 41915, 43733, 41384, 42753, 44961, 40838, 42089, 41161, 42348, 43556, 43406, 42881, 44084, 43765, 42702, 42755, 41343, 43509, 42354, 42667]], "client_label_counts": [[232, 1405, 4, 138, 4, 0, 1738, 12, 3406, 1847], [2672, 332, 3932, 2762, 0, 0, 400, 0, 328, 41], [24, 0, 338, 60, 803, 1211, 75, 7, 0, 1323], [0, 0, 31, 253, 2954, 166, 40, 1, 317, 0], [0, 9, 93, 0, 284, 2, 264, 0, 157, 0], [1312, 802, 0, 16, 0, 3, 1699, 4066, 0, 1098], [138, 18, 2, 0, 0, 27, 0, 413, 0, 16], [0, 1914, 100, 296, 0, 133, 8, 0, 3, 0], [0, 20, 0, 946, 108, 0, 272, 0, 0, 38], [122, 0, 0, 29, 347, 2958, 4, 1, 289, 137]], "raw_training_sha256": "67e12c2a5906880a4fe5595fe6d768185ad7ca587f35d3a7ece3c3b8b85035d2", "train_evaluation_indices": [39271, 8207, 43303, 8535, 40516, 31358, 41490, 40648, 1306, 9401, 38335, 13225, 14479, 20404, 44045, 33857, 8018, 32144, 34799, 21439, 33960, 20169, 25571, 17101, 39080, 49263, 13915, 46294, 2662, 22604, 40876, 11709, 44609, 11374, 22799, 13382, 38519, 24605, 5472, 6929, 40485, 34189, 38433, 33146, 35685, 32401, 24492, 6952, 36395, 9031, 42175, 5432, 15628, 3197, 6425, 22146, 3701, 31865, 1338, 44031, 28887, 24507, 47525, 2420, 19030, 938, 2156, 34009, 30929, 3570, 39553, 49863, 27645, 38238, 43125, 43867, 44143, 20002, 42908, 35418, 4991, 1598, 392, 18538, 25995, 25457, 2642, 24351, 29487, 39104, 34780, 44307, 5426, 19664, 4653, 35269, 20759, 26300, 14534, 38217, 4348, 36924, 39664, 22693, 1470, 15236, 2034, 19445, 8963, 49557, 2427, 17983, 19492, 11076, 43811, 27777, 46458, 24837, 10952, 30591, 17383, 9171, 39883, 43698, 47298, 29655, 12030, 8096, 44136, 10455, 23732, 1816, 46864, 24420, 21760, 25651, 6440, 40476, 32874, 1400, 29844, 39815, 822, 598, 42543, 35665, 23478, 48546, 36018, 37330, 13979, 25106, 49339, 3024, 40548, 26391, 9096, 42073, 22164, 39379, 42044, 10148, 11812, 45564, 40680, 6075, 22034, 2435, 49373, 32290, 24502, 3334, 35195, 41818, 18203, 21634, 44618, 46822, 44770, 6308, 26495, 36836, 32455, 4027, 33052, 9751, 8549, 12129, 21639, 11054, 39329, 46782, 30977, 13966, 7674, 35132, 23528, 16487, 20602, 46054, 7842, 18302, 9512, 10343, 42165, 3607, 13716, 45163, 22254, 26164, 44592, 33750, 17514, 13467, 9069, 18955, 32369, 22350, 17762, 1260, 40197, 45143, 2613, 6015, 38711, 5331, 6682, 37867, 11424, 41258, 21166, 33258, 15352, 37334, 18383, 23171, 39012, 42754, 16553, 32326, 40150, 39037, 6919, 28733, 41243, 49660, 42852, 11169, 1811, 47802, 29754, 17093, 36337, 26000, 16148, 7014, 39223, 11783, 24319, 24144, 41868, 31023, 22320, 20539, 28178, 4509, 2490, 14329, 26177, 14460, 9124, 37062, 37729, 12270, 20973, 29286, 42572, 45176, 33451, 33654, 6947, 24971, 47771, 2633, 22622, 16952, 10008, 11474, 30093, 35859, 24021, 18299, 47328, 7327, 22084, 2859, 276, 28000, 15767, 31819, 13031, 989, 19390, 46678, 42399, 10338, 42934, 6518, 26552, 40319, 23644, 17509, 47599, 47375, 7423, 44545, 21930, 35529, 41696, 43077, 2804, 43659, 22847, 31635, 3880, 20328, 46898, 24511, 39281, 36038, 22904, 13348, 2861, 33572, 27137, 9499, 34646, 14390, 16838, 5050, 25930, 23854, 4952, 35633, 42204, 41274, 1540, 24020, 45845, 11218, 35690, 21721, 38179, 8702, 20334, 16380, 23848, 41606, 46770, 32669, 906, 37022, 12029, 4504, 13206, 25004, 37843, 10955, 32341, 13326, 47402, 25807, 30710, 17692, 1376, 33117, 43037, 37371, 26088, 12435, 6923, 32131, 15333, 29735, 5404, 39179, 20852, 10911, 2946, 22997, 36819, 1589, 43814, 10197, 19282, 12553, 36955, 10297, 18315, 22628, 41900, 16313, 34781, 40945, 752, 30378, 46513, 46369, 20097, 31471, 25746, 8660, 49004, 10637, 9533, 39670, 23899, 38036, 28826, 5765, 45188, 19115, 21000, 16686, 21310, 9057, 45956, 14343, 19974, 42103, 8292, 21308, 11263, 12181, 40843, 1123, 7925, 12345, 3053, 48257, 38576, 42576, 3689, 10301, 4239, 43667, 35524, 1142, 317, 26632, 1381, 29854, 46637, 4559, 30830, 6393, 31029, 11633, 4540, 42711, 24057, 4498, 18298, 26499, 27502, 7784, 43945, 9384, 34279, 7409, 44484, 32432, 40649, 35731, 17573, 46041, 34944, 23507, 12836, 25362, 4925, 37783, 48908, 564, 37532, 29160, 2014, 32471, 35414, 33502, 10353, 30913, 27686, 30604, 30205, 19493, 47994, 40245, 26783, 37690, 40184, 28858, 31724, 49593, 36853, 14040, 40172, 25428, 10491, 32252, 44004, 15512, 6709, 45946, 9898, 39911, 30714, 37382, 47030, 12575, 49447, 36614, 12648, 16385, 27024, 31720, 33832, 27272, 21959, 33772, 37047, 13444, 13858, 19598, 21178, 3808, 16017, 36907, 9327, 17479, 4265, 36550, 18932, 21685, 33188, 46507, 44965, 22982, 47704, 5433, 4654, 7352, 35753, 19571, 43789, 2496, 35945, 7198, 18206, 29330, 20907, 39964, 38562, 37455, 36376, 16474, 12919, 46889, 38257, 40987, 41978, 4390, 18518, 30446, 35356, 15776, 24680, 45569, 2928, 10362, 41241, 38278, 35691, 25915, 12336, 25306, 25975, 49326, 35357, 42113, 19764, 44415, 38822, 24024, 32087, 49604, 46693, 6136, 14384, 13052, 25388, 2029, 25046, 9690, 31245, 5236, 44889, 42464, 33164, 27802, 28655, 20214, 12027, 2153, 46127, 32652, 1251, 44767, 35587, 21230, 19898, 25459, 32847, 10535, 8232, 42877, 46953, 39204, 40880, 16613, 29710, 24986, 44235, 17397, 22001, 16400, 21529, 30516, 20463, 40311, 5076, 21976, 29932, 22659, 28538, 48113, 17986, 4500, 6737, 44686, 11702, 43600, 9534, 43786, 31957, 15704, 1689, 39322, 19226, 46828, 5157, 11824, 6725, 7019, 33390, 10249, 34069, 23601, 24466, 37779, 5951, 16723, 16937, 37506, 45899, 38643, 42879, 34813, 11301, 38522, 46674, 30006, 35953, 24240, 1153, 31268, 32003, 47060, 37248, 32, 43891, 41455, 8944, 34911, 12849, 1464, 22060, 21813, 33963, 16774, 5337, 38630, 8893, 48293, 30135, 34162, 48667, 29829, 3346, 28559, 40537, 6434, 38266, 12102, 5301, 6896, 16598, 8693, 20557, 45567, 40207, 41072, 3414, 20304, 23192, 40173, 24999, 44598, 39373, 28248, 26424, 28963, 9870, 33505, 48234, 38571, 8628, 46717, 49436, 49847, 17112, 2568, 17924, 38872, 13555, 49494, 43186, 22553, 47423, 8869, 17772, 43372, 506, 39268, 14302, 36067, 28005, 21661, 22217, 44557, 14238, 47178, 18093, 14795, 140, 18223, 47151, 20353, 36086, 46177, 12311, 16490, 20796, 22522, 38271, 17126, 42666, 31193, 4206, 41888, 8796, 17548, 26878, 30314, 49933, 19310, 9766, 46060, 22899, 43132, 2887, 46920, 21448, 41061, 25150, 22952, 40602, 2588, 1570, 980, 19971, 11075, 35048, 35021, 1320, 1356, 31786, 30362, 21118, 41105, 24595, 49392, 4578, 34962, 13944, 46358, 17309, 21437, 2186, 16577, 41643, 26456, 2268, 30009, 7324, 44524, 44835, 6244, 841, 40185, 34530, 20674, 37592, 25377, 10832, 40762, 12628, 23578, 29270, 47703, 2039, 27306, 1901, 32135, 28298, 41736, 22938, 23901, 40453, 49539, 22745, 38842, 18377, 19448, 39987, 49629, 49022, 46078, 34519, 21104, 29633, 2545, 17128, 47616, 37320, 15248, 6130, 45780, 39906, 21933, 26881, 40423, 34862, 13821, 25044, 8735, 4696, 11695, 323, 48141, 18388, 46281, 33194, 2328, 43969, 48215, 39974, 14717, 2825, 34489, 12340, 364, 36040, 1578, 14502, 33050, 43859, 26168, 34065, 25050, 16428, 26509, 42726, 8600, 31776, 17017, 18583, 747, 4648, 48539, 35004, 9884, 43015, 13722, 48746, 43085, 30050, 8127, 32771, 27073, 26853, 22552, 13667, 47706, 27238, 20970, 4909, 31737, 42188, 40569, 18246, 15114, 46966, 24725, 6121, 24219, 262, 22037, 45040, 40204, 42710, 36085, 22145, 20858, 28441, 34720, 48995, 45444, 27656, 13784, 11692, 19485, 11163, 10420, 27509, 38330, 14912, 26290, 34700, 32202, 32295, 7438, 26712, 46237, 37698, 12977, 24484, 32679, 31208, 49416, 1448, 30182, 5459, 27953, 3387, 5759, 30696, 25137, 16882, 5202, 38838, 16638, 13244, 48263, 302, 41844, 33230, 8622, 44423, 43818, 35694, 5099, 20042, 47310, 23088, 30014, 26093, 23213, 5257, 32601, 30229, 19425, 23537, 11175, 4604, 9603, 16919, 13042, 49275, 37464, 9580, 11882, 27480, 15477, 37185, 30402, 36756, 18964, 35460, 36849, 23650, 45953, 25929, 30315, 35306, 6334, 7465, 49256, 4549, 45940, 40176, 4012, 20621, 7068, 47123, 27597, 34219, 12667, 35537, 14459, 17064, 33445, 6970, 44544, 804, 22845, 13033, 7184, 17382, 38535, 1705, 34789, 2966, 27750, 123, 41995, 90, 17362, 9446, 29595, 39991, 23209, 34529, 38058, 36141, 6327, 32513, 7596, 31269, 20538, 24780, 45893, 6917, 16660, 44181, 35168, 21348, 24461, 14918, 22841, 46284, 21532, 4431, 18241, 21487, 45424, 2878, 32639, 6583, 33379, 8669, 39368, 34836, 6, 16266, 44831, 49710, 30157, 34373, 36138, 38592, 10860, 24201, 11349, 22032, 2772, 48831, 1830, 42328, 25415, 27309, 2619, 6976, 19231, 14156, 14768, 36349, 3814, 22691, 11528, 2093, 8195, 19915, 2854, 19901, 14157, 33462, 20212, 38407, 41481, 38981, 48703, 31026, 7480, 36268, 25831, 5762, 29005, 2098, 42993, 11198, 13837, 38765, 40994, 20547, 39508, 34463, 43179, 38594, 42848, 32951, 25516, 18163, 16080, 5758, 35947, 24115, 13341, 28452, 15695, 30893, 19899, 48251, 5992, 11335, 30740, 26051, 4700, 31979, 29870, 41211, 9341, 32028, 6097, 25484, 15658, 14266, 35148, 22729, 17207, 21637, 6774, 17954, 16678, 35681, 47727, 32101, 16786, 38745, 39055, 742, 9047, 36344, 44334, 40212, 3423, 20005, 40225, 35243, 34769, 10671, 33277, 30045, 3291, 12067, 45006, 14619, 45748, 48002, 26541, 5281, 20125, 15068, 47565, 46798, 4122, 33621, 30478, 24710, 11731, 24911, 6392, 17070, 11115, 13621, 44253, 2682, 18242, 9319, 37745, 37581, 48015, 14120, 49693, 23597, 17419, 701, 38638, 40566, 18364, 47304, 17339, 44910, 39492, 709, 30874, 9802, 673, 6744, 5165, 27192, 29988, 2868, 3760, 20580, 22728, 39019, 37952, 25530, 6805, 8528, 26219, 15034, 14793, 1818, 6616, 39686, 31897, 34996, 34166, 32687, 32899, 3944, 24195, 23716, 33218, 40720, 25302, 36184, 26386, 4376, 11959, 37848, 9333, 25695, 46837, 37503, 11050, 28026, 3963, 36441, 9114, 13752, 44885, 24432, 36169, 6816, 32526, 45803, 36193, 39809, 28641, 21711, 33021, 45131, 9053, 11710, 10725, 17267, 7146, 49721, 16683, 9757, 41194, 43589, 11973, 9660, 29379, 20029, 19296, 9991, 1440, 48093, 39928, 15297, 35834, 28551, 32047, 34497, 4351, 40704, 11825, 27816, 38129, 3488, 16207, 2760, 12455, 25536, 28227, 33047, 38049, 46909, 1745, 30224, 14172, 31882, 8518, 10398, 31307, 16974, 41604, 19295, 7877, 25984, 42158, 29989, 40032, 43361, 14814, 47248, 26414, 2470, 41865, 4056, 11286, 28301, 6028, 11705, 11415, 1777, 13047, 20696, 46562, 14812, 21765, 29181, 2704, 11629, 47668, 5554, 31343, 46014, 49527, 49357, 30286, 46832, 12748, 48244, 42988, 44351, 21824, 11873, 5717, 16622, 30396, 7008, 18837, 17745, 43261, 8341, 33564, 27546, 44495, 25449, 49725, 24170, 45532, 17561, 26175, 23188, 35172, 45847, 36759, 2033, 22281, 2702, 25646, 7555, 40342, 35936, 42536, 20671, 8186, 27685, 15356, 15200, 30493, 12703, 43365, 18529, 22770, 26119, 19714, 2595, 40706, 24074, 33449, 36450, 18419, 41644, 10089, 49877, 20660, 1478, 8800, 42588, 31191, 18863, 19225, 9659, 19280, 18328, 28176, 49104, 33708, 17487, 34508, 25496, 22215, 22708, 49016, 33977, 25833, 4895, 45218, 21860, 36598, 12107, 37127, 4521, 39499, 28043, 15754, 13418, 21115, 25089, 22539, 20700, 29612, 27884, 34495, 36094, 46326, 32470, 8957, 39786, 35959, 9368, 33890, 17127, 45855, 3869, 40087, 22280, 1995, 40020, 46467, 5967, 2533, 46215, 331, 5980, 2606, 45901, 15053, 27020, 25028, 47684, 21326, 14703, 12113, 33236, 16273, 43402, 37209, 36728, 3565, 8054, 31198, 14297, 1696, 26260, 6961, 27742, 9656, 28209, 10017, 39375, 19375, 7086, 40073, 16401, 10005, 14269, 15228, 43752, 5507, 23378, 41053, 13061, 27108, 6404, 1076, 20117, 23589, 6584, 5492, 33041, 8592, 14125, 48957, 29705, 4847, 7389, 23114, 27263, 16656, 42189, 23145, 34461, 40764, 30611, 35769, 39140, 39609, 45928, 30266, 44455, 13202, 17863, 33642, 28330, 41461, 15345, 14118, 41349, 47327, 7107, 26399, 15392, 30013, 8288, 1963, 23348, 26883, 21749, 23735, 11976, 6162, 36543, 26407, 13971, 33789, 5008, 15246, 20531, 12174, 46657, 446, 15247, 41412, 8781, 29561, 10825, 39500, 14047, 27064, 15856, 39325, 31406, 32649, 36077, 10177, 4087, 15941, 20685, 14161, 15224, 31910, 30862, 10244, 12454, 46529, 46371, 8645, 28242, 16345, 7492, 24192, 38246, 25218, 17904, 33049, 48200, 30624, 41725, 30848, 12882, 46976, 15714, 35040, 42604, 43836, 40670, 43500, 34952, 3546, 22193, 31503, 32423, 42258, 32808, 38702, 40532, 37675, 41845, 16526, 44631, 20569, 38485, 1196, 37109, 14590, 46812, 46085, 8224, 8760, 28608, 27298, 41910, 5539, 12853, 35919, 12546, 11628, 21818, 22809, 34496, 10558, 24305, 4994, 21727, 49599, 2766, 1057, 14817, 7603, 18662, 29982, 20401, 17074, 23695, 19578, 9909, 31437, 28214, 36219, 10468, 39321, 44868, 8133, 41020, 43841, 33443, 30896, 10595, 18452, 2723, 36685, 26675, 38400, 6394, 27069, 23112, 25535, 27156, 40086, 44144, 41372, 10770, 15300, 49140, 34185, 7665, 12255, 35998, 43744, 27118, 27628, 17545, 28698, 2903, 37215, 22413, 27275, 18408, 32293, 36425, 1864, 2312, 38432, 40078, 10189, 25986, 17098, 42492, 18072, 16360, 30347, 6994, 1098, 45850, 42417, 46815, 31094, 22700, 8302, 35759, 35428, 32881, 4435, 49319, 9394, 4083, 48830, 11760, 27432, 47717, 8947, 12517, 4146, 9752, 35532, 31016, 48849, 19061, 19717, 10942, 4887, 38956, 19414, 4010, 34281, 28787, 3792, 37110, 29607, 31383, 5129, 20431, 4350, 20203, 15819, 31740, 18006, 3340, 46081, 48907, 35472, 10414, 29084, 44456, 12821, 38275, 34479, 36643, 1202, 42773, 45933, 2865, 25541, 597, 28597, 18449, 5218, 21728, 33031, 15954, 33972, 48798, 46411, 39073, 9305, 37167, 40907, 28592, 17144, 16427, 9182, 45908, 47219, 9912, 25953, 14685, 10125, 5876, 30772, 17067, 11389, 7681, 9982, 40863, 11476, 5725, 35525, 35481, 7427, 7749, 998, 45026, 47603, 25309, 17414, 6108, 26210, 16851, 48762, 19782, 4166, 29177, 30809, 3218, 12215, 23541, 32732, 40384, 15057, 26372, 38931, 8978, 20965, 17047, 29460, 49958, 47970, 4908, 22425, 3188, 15659, 18647, 13533, 45362, 4449, 41944, 11120, 10066, 23963, 48999, 28034, 40457, 20522, 25277, 3650, 11534, 18771, 32980, 21277, 28712, 39972, 25103, 26453, 14368, 42647, 49044, 2326, 41012, 5354, 49499, 20080, 13001, 37773, 37176, 4392, 9892, 12370, 48306, 21368, 40996, 30288, 33101, 23270, 13221, 34243, 38097, 32264, 11894, 18954, 27475, 28529, 12042, 12595, 1735, 21712, 19221, 38647, 37080, 43955, 7346, 26323, 48761, 6079, 14735, 3679, 11379, 29439, 43254, 41918, 29255, 34768, 7680, 8863, 10981, 34492, 7307, 9300, 26974, 45152, 13750, 49563, 32043, 1655, 11564, 12304, 43751, 24337, 6649, 46155, 12045, 20496, 24174, 13443, 42845, 2092, 47892, 44513, 17104, 32046, 49015, 10788, 32006, 7142, 42131, 2132, 4950, 19388, 44973, 45057, 19049, 32098, 19344, 4294, 14574, 49983, 10587, 11531, 15361, 33043, 25812, 46801, 40658, 41934, 44172, 49812, 10210, 2485, 22886, 33004, 40529, 4173, 21453, 24830, 9342, 6591, 3664, 8254, 17623, 44697, 42718, 32882, 42982, 82, 44360, 23755, 28785, 40146, 34247, 48605, 19643, 43180, 16587, 43044, 43055, 37093, 41178, 46476, 48807, 37004, 44563, 31642, 30958, 6985, 1535, 32119, 32368, 31609, 36711, 25879, 20659, 36428, 40156, 37576, 43231, 26819, 37903, 22318, 41648, 28649, 38269, 46616, 35308, 19285, 27649, 29161, 3527, 39182, 8208, 28470, 13215, 5259, 22683, 15596, 23445, 17044, 14447, 13887, 24306, 3945, 34144, 18705, 25529, 16527, 18032, 30353, 25753, 13279, 44656, 49504, 35156, 30153, 49805, 29278, 27063, 9840, 22617, 38418, 12805, 36631, 13828, 38465, 36420, 30799, 46779, 26926, 28375, 11757, 16194, 40210, 19180, 48488, 17147, 26068, 27455, 11235, 44446, 1630, 36437, 27754, 9848, 2442, 26130, 14798, 26326, 40531, 1881, 1169, 33703, 25977, 14051, 47591, 39481, 38923, 1001, 420, 12505, 39217, 17546, 33581, 7656, 44202, 33365, 39946, 15777, 12006, 4032, 23393, 38213, 25803, 14858, 46940, 24920, 33073, 3539, 36694, 25798, 11550, 46644, 3433, 32478, 2528, 32799, 25959, 40718, 29202, 42665, 16636, 6940, 25636, 45935, 44790, 10861, 1268, 21619, 39249, 4753, 25458, 20828, 693, 49213, 35198, 28795, 30230, 49749, 3936, 12636, 1667, 6924, 12591, 36652, 19569, 48305, 18669, 39615, 45189, 3408, 25962, 30884, 40240, 14226, 45764, 33312, 3176, 27898, 39284, 11888, 7436, 13416, 46531, 33465, 41186, 16463, 26602, 17823, 28478, 17260, 14181, 41107, 27003, 43327, 45136, 24797, 7531, 46251, 3687, 45595, 40650, 6289, 18931, 8447, 28246, 9507, 21303, 41077, 40593, 17787, 21173, 37696, 48634, 16433, 34331, 41417, 45957, 22153, 49990, 9949, 22711, 19358, 46255, 18374, 15238, 16924, 38134, 23638, 40794, 31393, 38895, 26346, 526, 13855, 21391, 7956, 14516, 2486, 42640, 1350, 29983, 33719, 24548, 21454, 36105, 5042, 16890, 26434, 34751, 49002, 27105, 4297, 42863, 37172, 49013, 25690, 2465, 3464, 24737, 43885, 45205, 9254, 12580, 40397, 37577, 2995, 11952, 32300, 46049, 26946, 29183, 20137, 43627, 29008, 19098, 31932, 8804, 26023, 43582, 4305, 9568, 16959, 21649, 15140, 31143, 20964, 8263, 20192, 44389, 581, 20435, 43351, 5768, 3913, 44316, 4910, 28255, 20564, 43640, 35954, 45668, 23611, 43524, 41249, 13945, 28555, 1388, 40629, 10694, 12672, 40135, 25003, 18207, 14263, 9750, 23604, 16020, 27579, 27558, 1182, 21781, 33669, 33408, 29172, 15643, 14484, 5212, 48023, 17570, 11769, 14905, 16889, 10765, 12343, 21188, 46803, 32901, 8652, 47909, 32026, 10392, 43031, 40553, 20060, 27891, 16173, 32645, 2225, 46528, 47305, 8403, 32731, 31271, 16878, 16948, 23954, 48413, 25715, 22288, 30885, 18363, 39451, 20, 24046, 13787, 33872, 6612, 29471, 24430, 34561, 41246, 37942, 45022, 44994, 46285, 48484, 14937, 41382, 36855, 25437, 11398, 19136, 1509, 13102, 36896, 7058, 6983, 378, 45913, 1491, 39413, 18734, 3236, 10174, 9363, 45616, 23247, 2792, 1623, 30326, 14935, 23187, 17402, 39690, 22438, 15925, 33826, 12204, 14396, 27647, 18264, 2444, 33302, 7733, 42915, 15538, 41852, 34193, 39932, 29947, 26854, 45869, 31030, 22963, 29419, 45144, 16514, 20274, 27461, 38454, 10633, 23474, 45873, 42526, 13038, 1221, 22243, 6080, 12132, 24241, 38242, 19711, 18664, 23989, 29737, 40745, 26823, 1324, 29743, 21021, 16033, 9962, 10134, 23655, 6613, 33016, 33610, 33334, 28040, 34410, 19262, 20785, 10086, 44032, 414, 1569, 12084, 36294, 16356, 47053, 41337, 28875, 19584, 21382, 1925, 2416, 48724, 48991, 49333, 12682, 25805, 11165, 15186, 28629, 24981, 46780, 20076, 17595, 17931, 16899, 6675, 43340, 34389, 13532, 27520, 4635, 15980, 9811, 48240, 10555, 7354, 49548, 653, 5681, 10432, 33629, 31782, 30310, 3632, 16969, 47688, 12198, 21258, 7000, 37282, 14673, 20365, 15233, 10862, 2120, 24914, 16236, 32336, 173, 43801, 16403, 34884, 15591, 47920, 5233, 36332, 20982, 40992, 34403, 16470, 83, 48832, 44214, 17186, 8731, 16098, 21610, 8935, 37621, 22932, 37986, 35424, 2167, 11694, 24969, 38059, 36227, 32942, 9491, 16419, 42111, 14657, 35438, 26237, 16886, 8167, 14627, 44593, 19156, 1886, 38695, 28575, 6794, 22876, 24637, 31977, 37559, 25418, 7195, 12974, 25057, 24867, 28902, 26545, 981, 25894, 17189, 3187, 39487, 3448, 3152, 49638, 20037, 33965, 34854, 12223, 13610, 39662, 46565, 23174, 9316, 44434, 37224, 24287, 44581, 41565, 25864, 25699, 25603, 39176, 4074, 15798, 45450, 40434, 32719, 7351, 32393, 38997, 19735, 14504, 8269, 49324, 25390, 30046, 19606, 33455, 24378, 41997, 10632, 6781, 38582, 8621, 42494, 21449, 16797, 8039, 39403, 22103, 726, 5700, 30701, 38392, 9450, 24459, 44358, 48992, 43093, 41886, 31180, 27349, 37899, 5837, 21062, 19177, 5736, 40697, 17343, 46361, 38021, 46669, 37958, 36259, 25272, 27093, 21740, 25515, 31650, 12326, 34132, 37462, 46310, 11298, 38359, 48050, 984, 40934, 11530, 21707, 36673, 37096, 13499, 35552, 3171, 14632, 44700, 47621, 7515, 32255, 13781, 15213, 38944, 4884, 38784, 40214, 18096, 49884, 31836, 45554, 33006, 36246, 21379, 27922, 7280, 34941, 28909, 39456, 40754, 43248, 44439, 2240, 49675, 37470, 13980, 7082, 2906, 38114, 32055, 42530, 12496, 7157, 47988, 31021, 15319, 35510, 918, 37341, 48110, 24826, 23831, 45519, 27528, 25670, 5606, 18156, 13405, 19754, 34954, 5645, 25394, 34797, 21689, 24899, 33873, 9899, 38272, 13057, 15301, 46022, 39880, 12431, 8320, 8793, 18174, 148, 49531, 16534, 19965, 28616, 30095, 19012, 44738, 4529, 48155, 39525, 21450, 31641, 18799, 42862, 42491, 19176, 3778, 36857, 48715, 8412, 37610, 13679, 10863, 11519, 42396, 4002, 15449, 22235, 39347, 9264, 45831, 5509, 26102, 38632, 32196, 20087, 28508, 1634, 4740, 30871, 37210, 18770, 14391, 37680, 39669, 41175, 28425, 48900, 47463, 49709, 32272, 24953, 5555, 35049, 14001, 34702, 28336, 35166, 42966, 36964, 37218, 20059, 14669, 42524, 16781, 16955, 11600, 19958, 26529, 1204, 26791, 45633, 37169, 38709, 16436, 34303, 33306, 47054, 37003, 43025, 33579, 19487, 16578, 44388, 45083, 5751, 17934, 15602, 1991, 42782, 8252, 46071, 33567, 34436, 37720, 24831, 24532, 6105, 37101, 6029, 32801, 49493, 12578, 17368, 36629, 31995, 3055, 45545, 4161, 26167, 41371, 37229, 3370, 17811, 16358, 6248, 36048, 33304, 10060, 33820, 20776, 46187, 4479, 33720, 39157, 3431, 33142, 3367, 21910, 38004, 10410, 26543, 15527, 43209, 21677, 1600, 23039, 38489, 46853, 32924, 5961, 17079, 45963, 29816, 34472, 26884, 42731, 36120, 5458, 32559, 41082, 31145, 20422, 16469, 37900, 19021, 47739, 12661, 6730, 45544, 27776, 29491, 44196, 20126, 28510, 35580, 22342, 31543, 41358, 21670, 17809, 45986, 36350, 3005, 23694, 7938, 6202, 11525, 15686, 7160, 7620, 23432, 24473, 43321, 18919, 14184, 35015, 14759, 46350, 34839, 41420, 38253, 4009, 14987, 32804, 11493, 32667, 6001, 43816, 1460, 38411, 10484, 43053, 4808, 45374, 25408, 7094, 15952, 853, 12480, 28283, 31309, 36692, 40456, 7266, 48828, 27, 34988, 21128, 11269, 17306, 198, 16835, 33707, 42635, 13658, 18990, 44566, 39858, 25511, 36373, 9321, 41549, 26782, 15291, 21030, 16442, 34912, 1374, 27240, 6721, 35222, 4118, 24966, 27117, 33848, 24249, 28252, 37275, 3525, 24531, 3730, 17676, 31601, 31396, 47552, 37992, 48771, 14027, 27610, 33799, 42748, 20993, 38309, 28490, 22066, 2729, 22878, 47873, 18871, 20113, 18407, 37238, 6893, 18988, 2424, 5355, 26611, 41177, 8256, 8877, 31413, 31752, 29375, 16389, 9785, 10939, 41981, 15211, 12779, 47283, 2796, 49059, 32637, 35170, 33436, 20504, 33192, 1933, 25935, 19834, 17925, 1027, 47135, 8820, 26199, 5588, 45836, 12852, 28181, 12933, 34322, 25866, 18655, 35342, 41045, 14631, 22863, 45878, 17684, 9238, 29465, 22439, 48974, 1194, 44194, 1031, 7265, 28690, 29095, 28060, 16393, 4899, 21621, 38020, 24956, 33491, 48065, 48067, 42778, 9256, 49110, 3203, 44696, 10909, 45135, 30138, 11331, 1876, 41275, 7825, 3588, 10718, 30603, 4659, 10199, 9784, 2439, 33367, 20919, 22339, 9847, 12624, 31780, 49621, 14639, 20384, 1228, 49581, 11792, 17105, 21717, 30739, 39909, 10026, 8704, 9756, 6750, 26431, 14178, 48373, 33885, 42415, 28565, 39922, 13783, 16499, 30583, 22804, 42679, 49095, 17938, 36089, 38490, 27971, 46804, 7321, 6536, 3207, 36704, 1959, 1955, 10908, 29640, 20225, 30323, 8053, 20527, 21047, 21572, 7092, 11048, 30569, 24275, 4094, 24673, 9706, 38409, 40797, 9727, 31857, 7091, 32746, 27708, 29798, 34443, 34288, 15035, 41260, 44187, 7025, 26403, 27473, 11439, 3780, 31382, 35396, 31685, 14622, 37134, 40466, 23570, 1678, 29797, 2915, 37378, 45637, 33405, 19013, 47451, 46092, 22004, 45443, 10176, 7264, 9551, 12367, 44405, 21722, 40041, 25396, 30594, 6941, 2924, 4824, 16940, 43577, 36522, 28188, 45526, 18542, 27793, 24660, 43958, 35225, 17370, 25340, 13838, 48983, 35838, 18433, 37048, 24117, 7762, 16913, 27126, 36602, 43269, 26084, 38671, 42850, 46050, 46336, 4279, 7392, 13365, 3563, 37694, 36790, 6350, 39562, 41487, 30625, 18532, 10400, 3010, 45770, 38844, 9969, 10238, 49804, 43027, 1023, 21228, 7820, 27648, 24928, 15962, 29627, 12692, 11445, 15986, 9219, 9797, 38088, 28194, 22404, 27611, 39190, 46995, 24354, 7315, 5318, 20561, 24870, 38181, 21673, 10063, 45676, 6005, 49302, 46677, 11468, 25, 37774, 31812, 41090, 32581, 11726, 27134, 29731, 41645, 44077, 48658, 23458, 18090, 39068, 37270, 33883, 7648, 13939, 43388, 43174, 292, 15971, 42712, 38061, 48190, 24312, 5122, 9084, 21146, 24888, 30193, 35091, 18509, 23208, 25121, 10364, 17342, 21091, 1613, 16762, 2179, 28760, 11784, 46846, 46126, 45759, 36582, 32768, 27577, 23051, 44346, 33425, 37887, 35830, 38698, 7795, 26409, 39357, 47464, 23987, 12293, 36274, 17523, 12146, 20297, 28378, 30536, 8942, 29426, 20535, 44825, 15812, 42614, 31342, 11634, 22044, 22721, 34602, 29310, 43501, 16574, 1161, 45208, 15474, 17326, 41327, 23686, 27595, 23036, 30588, 21612, 17000, 49459, 26448, 40544, 12374, 19233, 18554, 10025, 11098, 25526, 40748, 46721, 6246, 20008, 13920, 48600, 46558, 11672, 39938, 24672, 49212, 5124, 27010, 30512, 46188, 46388, 19230, 43561, 34245, 4907, 48298, 25878, 42960, 38125, 22530, 44099, 34986, 20582, 48947, 28462, 15338, 28749, 28816, 20981, 31197, 10786, 14999, 47760, 14755, 38917, 17245, 48460, 35577, 1013, 29009, 37918, 23470, 12597, 47811, 12441, 25678, 25255, 44422, 39759, 15218, 41632, 48463, 10631, 12354, 9543, 12003, 32027, 2159, 17234, 20482, 18978, 38428, 14098, 33251, 16451, 29680, 38747, 31681, 31455, 28860, 13804, 818, 38137, 25345, 42762, 14625, 11239, 33475, 47153, 391, 38284, 16175, 16826, 10874, 40626, 32148, 6481, 34511, 35589, 14837, 32236, 23415, 8605, 46620, 5158, 25310, 8818, 36824, 18881, 28044, 12869, 38057, 25873, 39077, 24472, 17985, 36205, 19879, 2724, 33585, 13135, 32898, 39835, 17804, 42251, 48567, 30150, 4178, 16828, 11656, 26983, 43568, 25617, 35005, 24227, 21692, 21109, 14272, 16645, 17408, 22896, 39255, 17364, 8615, 47924, 6386, 23140, 38604, 4712, 30195, 39136, 1896, 21001, 25033, 35793, 16031, 26031, 29178, 43316, 42018, 10816, 40533, 5778, 19346, 8708, 28195, 30075, 15433, 31364, 26692, 27255, 26709, 10216, 25109, 39261, 26858, 8604, 37000, 19794, 29622, 43305, 30897, 36619, 16557, 2897, 18219, 2981, 2553, 3627, 47844, 8537, 842, 47638, 38094, 23186, 1650, 48066, 21353, 19200, 30805, 5241, 4065, 5258, 44531, 24573, 40360, 24892, 44398, 25241, 289, 17182, 21902, 7416, 2430, 26276, 46581, 15355, 14537, 49141, 12446, 16187, 2151, 386, 6329, 13703, 23308, 35812, 42003, 28923, 35253, 47286, 12617, 11704, 49309, 11350, 47233, 40730, 3272, 28015, 11877, 12381, 29778, 18152, 23852, 9294, 16183, 10106, 34239, 41393, 8966, 3358, 10546, 14086, 2243, 2311, 1858, 611, 29211, 18823, 10277, 12942, 20590, 10305, 34015, 41185, 43322, 20247, 5396, 40416, 6076, 20499, 49578, 15208, 16265, 48741, 16914, 39797, 45061, 18339, 2776, 4939, 7939, 1898, 32152, 12529, 12909, 2392, 1089, 14356, 28911, 39181, 4318, 13372, 9223, 49454, 20741, 42078, 15292, 32948, 10754, 25410, 152, 36987, 49978, 8745, 10081, 43792, 22852, 42485, 2207, 36730, 19383, 20399, 33096, 68, 15216, 972, 771, 44262, 46370, 33684, 9369, 47590, 46027, 10274, 17618, 9456, 10540, 46103, 27244, 20186, 17377, 45851, 25043, 22052, 20314, 36429, 11414, 37763, 36037, 40426, 23621, 43844, 41584, 10466, 37661, 4331, 46270, 7986, 24091, 47466, 23212, 10339, 16815, 10496, 44892, 13605, 22204, 35062, 19507, 26208, 25537, 31436, 34782, 12998, 49841, 22612, 35815, 29644, 33524, 43355, 49231, 23727, 30939, 8115, 27172, 33330, 21343, 1679, 27079, 4480, 35093, 42955, 18695, 35816, 27894, 48697, 20436, 1930, 19600, 29305, 26515, 29195, 4714, 3374, 39064, 36034, 38550, 15325, 44718, 31263, 41724, 38180, 33389, 21314, 5126, 5652, 41805, 10225, 42117, 41370, 13892, 27217, 27320, 45540, 17198, 8764, 8533, 38131, 31847, 2074, 12157, 2852, 40026, 5160, 4333, 26767, 11796, 43537, 23867, 18323, 17951, 2499, 19431, 43964, 34412, 10235, 14977, 28257, 17754, 30548, 25164, 43128, 36190, 22655, 23290, 28916, 43510, 12899, 7849, 40454, 14633, 26406, 49226, 722, 37286, 29208, 41620, 39078, 41780, 8345, 12464, 30298, 11697, 26037, 12995, 22541, 5139, 4248, 4241, 46834, 30581, 46184, 13373, 17605, 2620, 45843, 7666, 15514, 31156, 24675, 44064, 11108, 13280, 28293, 15099, 47724, 38025, 21695, 28920, 39700, 40461, 38067, 14081, 30993, 794, 8980, 32579, 6864, 32920, 40230, 11749, 17542, 8996, 7922, 46282, 27635, 40025, 23889, 31276, 30434, 37, 29789, 1783, 10269, 2912, 11484, 16348, 32440, 5779, 17714, 23265, 3487, 11390, 8712, 7895, 11502, 4872, 17462, 31513, 4747, 14222, 23627, 19372, 11595, 28111, 38440, 35158, 21787, 22046, 31359, 9486, 21268, 14863, 7969, 32298, 46549, 8718, 9741, 22569, 7845, 42685, 1442, 178, 29667, 43894, 32162, 4883, 7781, 30382, 44166, 34273, 42366, 7482, 6641, 12744, 49763, 12220, 18701, 33340, 14818, 39888, 9906, 5563, 4996, 926, 14219, 8681, 25454, 3623, 11996, 1441, 7372, 28048, 4386, 38486, 9773, 21844, 11069, 40415, 1383, 38779, 31846, 29773, 3058, 459, 2161, 40700, 40191, 3638, 2803, 31317, 48316, 18253, 24455, 25336, 23436, 11248, 29689, 12351, 33014, 1183, 29782, 21050, 13672, 25790, 6004, 15049, 30262, 46710, 28239, 36299, 13874, 19603, 6225, 2388, 5246, 13666, 9623, 5339, 1092, 28418, 15911, 17730, 4812, 24905, 15768, 16121, 15237, 34274, 9630, 10069, 14971, 33072, 8775, 47978, 18535, 38733, 18045, 37794, 42182, 49976, 8, 31462, 27747, 48737, 44727, 36551, 14166, 17758, 20358, 15198, 43612, 42926, 17962, 31076, 26579, 777, 33410, 34814, 6862, 18201, 49347, 562, 18593, 36151, 23080, 17048, 42270, 43400, 4514, 22578, 456, 11309, 13633, 4916, 42847, 13893, 6646, 19975, 40183, 37362, 18558, 42367, 10708, 44114, 14876, 17933, 24045, 13545, 10483, 21762, 15416, 16430, 19666, 31511, 12650, 20889, 42699, 49897, 45354, 49767, 1468, 6238, 20455, 41835, 25783, 21919, 48076, 2434, 12938, 17630, 11652, 30488, 1859, 36001, 40001, 21164, 48462, 3541, 42477, 3584, 36966, 39578, 41988, 36744, 2987, 26925, 37711, 7514, 32077, 6728, 40641, 15455, 34521, 32512, 42325, 28450, 37416, 28435, 8574, 8241, 49479, 37583, 5251, 25104, 33840, 32501, 16930, 20594, 34514, 42607, 29421, 4397, 8769, 13015, 23497, 16076, 48774, 21931, 29262, 8715, 30859, 41950, 43007, 33398, 31841, 40136, 33456, 22440, 15322, 46442, 37567, 31938, 41028, 13476, 45338, 736, 46210, 6337, 45062, 8270, 33184, 10361, 36295, 43291, 36798, 31526, 19141, 42389, 32421, 45371, 42917, 30483, 16630, 6679, 7695, 39239, 44882, 5054, 519, 22409, 36131, 22000, 40864, 8073, 38301, 27808, 21042, 36444, 47179, 31379, 49434, 32676, 11207, 17799, 31810, 35896, 49936, 48877, 1720, 4093, 17592, 3159, 23513, 4446, 35425, 8468, 36783, 30460, 39154, 20259, 20786, 32578, 39507, 21953, 17444, 3425, 16978, 9826, 44213, 45830, 32506, 19843, 32783, 23595, 3324, 40578, 38832, 19398, 6898, 42359, 19020, 15239, 30472, 20300, 25207, 15276, 49253, 16700, 48342, 35678, 24554, 5528, 19097, 36108, 2640, 3561, 32178, 12866, 25364, 32200, 17028, 2212, 17874, 18154, 47782, 23466, 7737, 40458, 16141, 7281, 30660, 2663, 4891, 34369, 20984, 3681, 15161, 6166, 32448, 30034, 29067, 3898, 42705, 34030, 48534, 18327, 7447, 22712, 5092, 766, 32351, 12490, 509, 22581, 6882, 31372, 3874, 42275, 21755, 22589, 24328, 41247, 39089, 25047, 40886, 35295, 37643, 4975, 12258, 35074, 32213, 13426, 40963, 47091, 21679, 8042, 44556, 27171, 36341, 7995, 21840, 4611, 37384, 37642, 9818, 22600, 31367, 42506, 40778, 22849, 47376, 35211, 10172, 11042, 16792, 40728, 47527, 28940, 3093, 20064, 11566, 16257, 10164, 30142, 40223, 9122, 25717, 20290, 610, 2065, 49043, 7748, 21443, 28016, 24085, 31628, 13695, 45318, 8358, 39571, 41943, 23766, 9545, 5732, 49553, 5250, 47023, 13702, 22954, 16558, 34455, 28103, 40881, 43183, 1967, 48440, 30273, 44594, 9092, 18076, 811, 32887, 19768, 19748, 2881, 4955, 1558, 28841, 29722, 3777, 32691, 43644, 46926, 42280, 22455, 9722, 45809, 1515, 27550, 45309, 28728, 8222, 19509, 33802, 35224, 45617, 47825, 21414, 10645, 29428, 15405, 10639, 3305, 5283, 49828, 36939, 41864, 41132, 35192, 4815, 21546, 38276, 47945, 7306, 8542, 29362, 5278, 6403, 35268, 13315, 41833, 47713, 35169, 2687, 19251, 42693, 26806, 35374, 21972, 43046, 30607, 6219, 28782, 30018, 14292, 44092, 8526, 9572, 32547, 15374, 46102, 17020, 25133, 46001, 43159, 16676, 29762, 27715, 35562, 11576, 35210, 45240, 1255, 37207, 18546, 5138, 14723, 37226, 40699, 10331, 27740, 1102, 24391, 44190, 27030, 30776, 4371, 34970, 24627, 18467, 26655, 768, 18778, 40885, 3007, 39859, 25548, 28571, 15821, 46079, 25654, 16535, 44242, 26021, 22475, 22140, 24173, 43689, 24453, 22252, 15082, 31095, 49029, 42157, 5801, 12298, 48371, 10312, 9810, 29179, 28931, 34134, 13699, 40742, 13512, 31905, 9143, 15857, 3143, 28747, 8501, 28886, 30276, 28549, 44873, 28534, 38314, 42473, 3237, 2187, 5077, 42591, 4335, 36250, 10717, 45673, 35251, 10881, 15978, 40750, 37413, 5104, 32878, 3267, 577, 25752, 32209, 5418, 30780, 41135, 11517, 39673, 11984, 30465, 44157, 12902, 4289, 17090, 30823, 8567, 20516, 319, 28968, 7373, 7752, 30379, 24542, 357, 9396, 26039, 3234, 26839, 20679, 18244, 49249, 48431, 22233, 23720, 40724, 495, 43333, 46656, 9541, 43780, 12976, 45183, 27435, 3345, 26289, 37400, 35433, 31774, 15264, 37606, 13160, 40158, 7554, 21350, 32945, 43310, 15586, 29651, 29013, 16, 579, 42441, 42154, 4913, 24133, 1378, 3838, 29978, 47765, 42703, 48210, 43910, 225, 37249, 21609, 23846, 11373, 31010, 18337, 33483, 34572, 36064, 13308, 42264, 27551, 12467, 2529, 20854, 6766, 21799, 15993, 39746, 4121, 43696, 14326, 40338, 17068, 43341, 21221, 1190, 48455, 5591, 8290, 25120, 22685, 18020, 45538, 34796, 36456, 39065, 3216, 2129, 11296, 35961, 8303, 2352, 13962, 11139, 25317, 11814, 36807, 5654, 26970, 17468, 45684, 45791, 22296, 37155, 35699, 41419, 270, 23001, 20915, 47648, 20995, 14170, 19505, 7944, 4068, 15119, 4246, 48339, 40144, 2728, 41354, 3202, 17097, 16642, 45813, 6116, 32008, 43226, 28781, 28514, 22017, 295, 3722, 28004, 42279, 43081, 24619, 37571, 1773, 6381, 14250, 36577, 5213, 3086, 37975, 37195, 307, 19120, 34973, 11620, 3633, 4643, 15123, 19429, 32653, 5231, 32112, 21478, 32355, 43311, 13320, 40825, 39510, 36329, 38602, 28329, 17296, 15159, 40079, 29182, 32102, 23651, 42704, 6237, 18361, 38363, 17428, 9336, 43943, 20675, 12789, 27755, 23383, 42851, 6264, 9673, 37383, 33778, 8773, 34515, 18800, 36218, 45844, 20004, 22016, 48982, 25338, 38277, 19424, 29401, 40564, 7793, 11213, 31983, 1, 32563, 26057, 10246, 42244, 42208, 39844, 26828, 11703, 15027, 360, 48017, 44132, 44646, 21519, 34355, 26756, 9302, 47501, 2585, 21411, 7337, 44564, 7210, 27249, 43169, 12700, 40361, 11547, 26229, 40845, 49601, 24320, 38759, 34753, 6431, 39453, 44744, 2208, 45560, 4416, 30462, 18929, 46537, 28010, 12608, 46852, 10390, 28778, 12986, 37090, 19193, 34843, 25297, 39115, 32466, 10829, 45048, 23075, 40254, 44912, 43346, 7419, 7764, 15763, 2, 8532, 10306, 45984, 11720, 13642, 32115, 2890, 21729, 20578, 40168, 11931, 30327, 40102, 1105, 21336, 42422, 16396, 26468, 23751, 14083, 38494, 2495, 4970, 1186, 34085, 26222, 48590, 17171, 32041, 17535, 36640, 37864, 18968, 46781, 28709, 35231, 3099, 11275, 3075, 46225, 67, 19660, 3685, 41316, 4865, 9097, 44013, 16458, 33966, 33672, 10659, 5330, 13208, 17941, 18488, 27070, 44372, 48165, 27018, 1893, 18689, 4291, 6438, 37139, 49931, 11152, 21401, 33665, 46221, 16975, 5040, 28511, 15330, 21236, 1610, 49842, 30180, 27360, 14224, 19671, 41560, 28358, 31790, 46298, 28129, 23783, 43903, 10658, 1467, 39917, 34625, 7276, 4612, 1232, 6890, 44247, 36271, 10930, 17435, 27622, 25736, 26518, 8439, 668, 269, 683, 12613, 27160, 39016, 2767, 29867, 18963, 2214, 26496, 13827, 23433, 10827, 950, 44714, 5453, 9419, 44949, 13003, 45922, 17885, 20420, 15215]}


==> anc/supplementary_material/experiments/nn/records/final-400/partition_iid.json <==
{"train_indices": [29380, 33983, 42110, 48663, 2598, 4868, 46632, 822, 41821, 348, 14210, 16785, 25838, 42621, 22800, 19065, 46108, 4567, 9611, 14856, 15379, 32363, 44616, 43740, 4774, 21272, 7256, 799, 33934, 24351, 38307, 28966, 41019, 24755, 13649, 43458, 12284, 47685, 17764, 26045, 25797, 3352, 6919, 35326, 2423, 23446, 29927, 14848, 5972, 35369, 18406, 24713, 5093, 18192, 10401, 11762, 927, 1954, 189, 20566, 24492, 11356, 35269, 15494, 11022, 24374, 12809, 30084, 11849, 8249, 37325, 8553, 18920, 2035, 26985, 26632, 16316, 44498, 27873, 32436, 35763, 22200, 29944, 40321, 35683, 28402, 21997, 13522, 29153, 44970, 12820, 3644, 5696, 39080, 11114, 9522, 24971, 28208, 4673, 37495, 10847, 39230, 37371, 2692, 39553, 10124, 10607, 25651, 25599, 36180, 13348, 35599, 7311, 44245, 31246, 27175, 18306, 12078, 45232, 42797, 7655, 46934, 9325, 17453, 23449, 42148, 9881, 29348, 43963, 1338, 15353, 20523, 20379, 38466, 42361, 20751, 13951, 16103, 40956, 7772, 35855, 21674, 46864, 25350, 2341, 47834, 36993, 48350, 9860, 15735, 33229, 20039, 38334, 26341, 41806, 22693, 8098, 20817, 32188, 29665, 46513, 25969, 21825, 5323, 12836, 28033, 17140, 7674, 23781, 16831, 48748, 15580, 24735, 39670, 14275, 25177, 24764, 23854, 37181, 30699, 2459, 24668, 35381, 48671, 33596, 23984, 8136, 4816, 46756, 48024, 19761, 29544, 16836, 31865, 44764, 2513, 26081, 24356, 34270, 2453, 6221, 5015, 19103, 5404, 48119, 15581, 13707, 6929, 19329, 14468, 42945, 36163, 17054, 10872, 47645, 25571, 23419, 11554, 43951, 33694, 14898, 29623, 32602, 14460, 8889, 15623, 5703, 42829, 40332, 31955, 38003, 14137, 5657, 43783, 2435, 19318, 16450, 26918, 26164, 19445, 26778, 23652, 1214, 46872, 17226, 19503, 16752, 30267, 45956, 9925, 21338, 77, 31015, 7747, 23805, 9495, 38036, 11283, 23786, 14652, 27444, 35179, 2413, 27911, 7654, 1123, 19860, 18849, 33867, 40516, 46910, 12230, 1376, 33421, 16186, 20275, 36100, 16866, 16004, 14434, 19945, 27375, 18386, 34009, 44794, 48856, 20349, 22249, 10008, 38198, 2248, 44145, 39049, 35626, 23978, 14350, 29280, 25787, 23157, 37605, 38235, 37909, 19196, 39372, 25037, 21743, 15077, 13710, 3347, 32931, 20334, 49717, 13459, 45412, 7826, 42908, 28360, 48071, 44165, 22062, 11887, 38963, 11912, 45516, 32659, 15115, 185, 3909, 12192, 19818, 45525, 44887, 33386, 42892, 22286, 49921, 13751, 3987, 44136, 5468, 23644, 48643, 12030, 9533, 25110, 16501, 43708, 29412, 21721, 1400, 12509, 18900, 17232, 43160, 34318, 31600, 35417, 19753, 3903, 29620, 38796, 19116, 24285, 27312, 28354, 47802, 37246, 43403, 13712, 13876, 16497, 14666, 25160, 25581, 9181, 19004, 44045, 12640, 29977, 17257, 44961, 19444, 33923, 9512, 20924, 11208, 1524, 42019, 28724, 12540, 18291, 31593, 49308, 6276, 12542, 37377, 5530, 3292, 4798, 5873, 34761, 7547, 22557, 37867, 44500, 9604, 44476, 26493, 5324, 29189, 7511, 43757, 33419, 47852, 41762, 29540, 39907, 30429, 14479, 30497, 21732, 27434, 43814, 46969, 45384, 38613, 37191, 21158, 10343, 49513, 34279, 8515, 24058, 24158, 708, 47444, 25814, 5549, 40928, 45301, 4952, 39223, 46394, 21881, 46343, 47726, 41751, 10761, 40317, 31488, 8746, 35927, 16721, 25212, 9379, 27931, 17093, 42039, 13747, 35256, 22276, 44319, 31087, 36530, 373, 30895, 22875, 12922, 30205, 4651, 7409, 12430, 48147, 12967, 34766, 1632, 27301, 26200, 36395, 16460, 12461, 407, 13833, 29599, 40271, 37061, 37877, 11475, 27502, 22665, 15087, 33243, 15542, 33670, 49100, 17743, 47089, 35162, 39709, 44618, 8695, 44350, 23056, 38499, 41235, 30257, 10798, 43378, 41456, 28558, 16160, 4165, 16420, 27323, 19094, 45484, 32283, 20035, 8842, 13008, 48069, 11305, 34002, 14213, 30820, 43659, 9292, 45679, 35182, 16567, 14169, 9221, 48197, 48792, 17101, 21803, 49107, 36358, 35731, 13861, 47693, 36771, 44320, 34722, 6553, 25808, 43980, 45656, 7187, 1466, 29634, 10578, 3979, 18861, 37355, 14390, 22688, 18979, 21404, 11054, 31896, 18249, 4929, 19395, 37063, 9813, 22458, 25763, 16196, 20759, 9064, 21439, 11835, 4060, 12420, 2885, 28003, 26178, 20824, 23522, 4476, 26708, 44508, 19716, 28185, 39149, 35196, 27438, 18215, 31435, 18735, 8934, 12785, 17620, 5955, 6400, 213, 14190, 18808, 14806, 10954, 5349, 39329, 27286, 32703, 12209, 41040, 11255, 1759, 30378, 2473, 1926, 22109, 3951, 12083, 2574, 6860, 8857, 31213, 41432, 4597, 28300, 14499, 22716, 8810, 8549, 48032, 44830, 11642, 1887, 11535, 11838, 11251, 1755, 15900, 5719, 30605, 6308, 12477, 2421, 3918, 21605, 8453, 28036, 29497, 47242, 12072, 26184, 24169, 11176, 349, 20474, 38823, 20217, 49, 15767, 26269, 5954, 19237, 9714, 43289, 15255, 46738, 43828, 11224, 47483, 33146, 37519, 26137, 38410, 14948, 48109, 27571, 14754, 32369, 21243, 28919, 15887, 35195, 18659, 6013, 13028, 41345, 6923, 3674, 22271, 25853, 34919, 30408, 5566, 43451, 36573, 48026, 44149, 21074, 24361, 5094, 41484, 48842, 19188, 7360, 10323, 47140, 34856, 21798, 38130, 42644, 44875, 47379, 20458, 25385, 25339, 32411, 35028, 25748, 26144, 47105, 29754, 43709, 44275, 45067, 46897, 1306, 26922, 31471, 47337, 8797, 41435, 317, 23964, 39301, 17677, 30304, 35039, 24679, 14079, 27623, 41740, 25457, 19480, 14407, 28733, 23667, 45085, 47799, 29286, 44454, 30829, 47931, 7930, 3900, 37978, 33328, 7808, 38098, 23602, 46689, 20262, 14329, 46619, 25391, 626, 38885, 46159, 12294, 49006, 33732, 6640, 8733, 38345, 13110, 32190, 15851, 25880, 3549, 3053, 34787, 35095, 37189, 40586, 33202, 46458, 17511, 43909, 41842, 5852, 16838, 34173, 4273, 4214, 38791, 32025, 33647, 32479, 16391, 36370, 15884, 27813, 35089, 41490, 2639, 8569, 13964, 35258, 22254, 8190, 26840, 1598, 27562, 38217, 17948, 17100, 47143, 9910, 33478, 17076, 42190, 33895, 21259, 37087, 36228, 1147, 26361, 38533, 14654, 35665, 4516, 4373, 2401, 40652, 24745, 23659, 2460, 44426, 19527, 28179, 15465, 31987, 42711, 983, 46843, 35201, 7700, 13613, 16513, 3102, 44116, 16686, 34123, 42073, 32617, 30604, 8969, 15707, 38772, 45188, 45886, 44307, 49169, 4030, 9799, 7784, 39281, 25920, 26000, 45259, 4653, 7060, 21878, 21306, 39044, 9062, 45113, 22408, 7445, 23371, 7970, 30913, 41222, 26783, 25719, 36363, 455, 46763, 17517, 39826, 40644, 17015, 34231, 45265, 31693, 4991, 41731, 39957, 31757, 36470, 27315, 42786, 36763, 25531, 24549, 20743, 23004, 47966, 748, 16423, 43475, 17514, 19541, 31105, 233, 14335, 43700, 16060, 42205, 26607, 4470, 48968, 38591, 37869, 35475, 32376, 21322, 35282, 26552, 11937, 39904, 36252, 40476, 35796, 3725, 34150, 26693, 31947, 29307, 33000, 8882, 7251, 7792, 18694, 26430, 24257, 29367, 20622, 21903, 35414, 30971, 37704, 36312, 36183, 17969, 45507, 4420, 31756, 39666, 44924, 10777, 44940, 30609, 34917, 43639, 40896, 38770, 38855, 8623, 40359, 19740, 38029, 40978, 7782, 22904, 19115, 30376, 35548, 16380, 16531, 22881, 12270, 9014, 37788, 14482, 16647, 41745, 36862, 48930, 44369, 11802, 5346, 29655, 38547, 41741, 1382, 14138, 45615, 40418, 5069, 13230, 34283, 18273, 1522, 37955, 49660, 18271, 9696, 43368, 35202, 49303, 37432, 38551, 45594, 16733, 33461, 27552, 42199, 38581, 25578, 23002, 43667, 28212, 27686, 16305, 604, 18538, 24229, 27216, 34944, 12414, 24521, 10796, 7972, 39966, 18839, 25004, 17357, 38753, 49557, 3049, 41863, 49420, 1473, 40526, 15866, 18102, 13915, 20928, 13400, 28972, 16230, 34201, 44743, 26007, 20658, 30963, 2512, 16371, 23528, 34189, 37566, 34780, 35285, 45763, 34799, 30520, 48257, 21602, 29492, 44630, 33589, 5103, 15622, 21071, 1507, 5623, 33933, 20023, 24792, 9801, 24931, 15147, 46338, 21044, 36389, 8661, 23507, 44545, 12181, 17692, 33584, 49672, 5589, 17311, 12740, 45176, 6312, 46936, 24605, 35528, 43266, 7179, 22699, 9314, 34106, 22299, 9390, 26667, 21386, 7243, 1709, 47201, 3536, 25746, 16075, 30078, 32218, 22648, 18955, 39027, 22769, 35594, 16146, 28791, 4765, 34022, 5984, 22993, 26427, 1086, 11216, 5426, 38208, 45264, 21874, 40556, 20831, 8199, 27944, 32971, 12325, 4599, 40194, 49092, 29844, 41868, 21095, 14782, 49517, 45242, 19904, 29173, 8083, 19305, 13801, 45102, 44067, 22383, 9945, 468, 2652, 28000, 40022, 38341, 18012, 11073, 32661, 13594, 37976, 35685, 48847, 36415, 35059, 40741, 33975, 13401, 23863, 34537, 19173, 38618, 49410, 6663, 32455, 698, 19632, 47267, 47243, 11474, 18218, 31201, 6952, 28267, 49168, 18745, 36353, 11151, 25189, 1816, 18445, 18864, 8342, 22645, 48557, 6393, 44082, 3859, 7053, 48844, 10689, 4141, 32839, 28467, 22167, 24502, 39076, 20233, 11661, 9328, 20473, 17080, 45182, 45233, 47458, 10141, 39486, 47320, 38970, 38320, 36621, 4524, 2964, 16793, 41651, 46613, 16963, 24851, 31648, 18080, 25106, 22257, 40241, 24957, 31970, 42572, 47446, 44298, 24445, 23767, 16182, 28469, 46637, 49091, 39631, 16292, 40654, 20852, 37648, 31119, 13326, 46474, 15352, 30909, 41152, 3940, 14312, 44126, 25420, 24252, 46148, 9471, 34568, 9657, 12165, 48777, 41879, 39883, 1977, 15992, 33919, 10148, 49556, 23254, 1960, 44580, 3336, 26391, 41410, 10455, 44930, 49149, 9890, 8578, 48416, 10867, 22973, 34434, 43838, 12375, 27710, 4918, 49498, 24641, 38340, 41606, 45413, 19104, 11913, 47862, 35929, 49344, 43657, 35325, 18999, 24834, 46366, 9755, 14080, 29039, 32206, 9493, 35456, 22320, 36374, 42543, 694, 47271, 6113, 24319, 27202, 43363, 11451, 8099, 13289, 45393, 11479, 27780, 37522, 46655, 48059, 9124, 3211, 7573, 14025, 48108, 34036, 9253, 15541, 14592, 9362, 37672, 31927, 26565, 16010, 27522, 46224, 15949, 42320, 27080, 37674, 15500, 39723, 18767, 26761, 19554, 46749, 10686, 2427, 33179, 39397, 1142, 40150, 24051, 21782, 36038, 40275, 38847, 42844, 33683, 38633, 10741, 45163, 45186, 9566, 35916, 39059, 16677, 29542, 37146, 4722, 30730, 44849, 8023, 35633, 28817, 14486, 26599, 12010, 48653, 21467, 41855, 43628, 30537, 15113, 614, 8313, 38224, 1168, 43138, 28515, 17178, 2950, 48266, 5665, 3880, 47336, 11772, 33542, 15546, 18599, 14585, 24104, 36632, 20127, 9438, 29190, 15678, 29336, 48001, 15414, 14441, 41929, 1999, 23240, 32857, 16918, 13583, 15333, 8392, 49633, 30324, 34448, 24072, 35391, 30177, 6313, 48580, 39012, 15439, 15086, 38656, 13248, 48136, 13578, 49671, 23836, 46614, 38943, 19884, 7093, 48419, 33453, 44662, 39774, 42166, 33489, 10326, 47017, 40910, 44143, 18133, 32432, 23079, 12854, 10394, 33258, 28052, 8833, 13627, 650, 28833, 7444, 21248, 39877, 28699, 30837, 731, 37130, 41131, 1166, 6688, 20471, 34101, 30172, 9281, 16253, 16148, 43525, 26322, 29587, 28653, 21232, 2962, 37493, 21054, 28014, 32316, 32326, 37199, 10499, 43907, 27850, 41756, 48635, 32078, 15689, 38179, 14365, 31004, 4081, 22844, 24144, 35544, 25786, 34017, 6354, 8097, 16011, 31127, 45387, 30160, 7801, 15661, 38617, 40861, 39716, 3114, 29057, 33148, 28865, 8200, 36545, 7377, 28703, 23096, 37673, 38716, 7320, 1260, 30517, 24333, 49346, 8437, 22690, 30930, 39927, 11060, 5457, 26704, 11178, 40843, 35883, 25696, 47048, 41457, 38980, 37358, 16624, 20694, 2142, 1119, 5864, 16541, 6067, 7907, 39396, 27681, 8359, 31904, 5757, 41233, 6503, 24420, 39104, 45845, 42573, 16115, 21119, 19210, 555, 40411, 23972, 18893, 25976, 5952, 8102, 18390, 46294, 28584, 28681, 22796, 4490, 41121, 37334, 4552, 39480, 10577, 12802, 371, 44785, 46480, 25789, 37843, 12419, 38011, 33186, 37962, 13051, 21964, 15516, 8660, 12757, 31506, 47550, 42808, 30295, 35509, 10159, 6867, 46990, 21217, 11374, 21345, 32365, 37066, 45423, 36356, 20236, 2613, 47689, 38289, 6682, 35546, 10297, 23175, 49439, 9905, 46680, 35354, 25140, 9031, 47329, 34250, 40492, 42883, 46367, 30002, 46586, 8806, 8044, 44178, 46380, 32761, 40945, 23352, 7859, 36018, 47678, 48618, 46287, 35782, 32508, 43965, 43649, 30114, 30643, 6920, 30695, 47557, 33509, 5843, 32009, 35343, 36627, 3694, 4498, 43037, 41960, 29593, 29003, 44484, 11400, 22293, 11440, 41636, 3906, 8296, 13841, 16213, 1270, 12178, 31207, 905, 15236, 33572, 39725, 30029, 29232, 5484, 4411, 25198, 33711, 47106, 33249, 48926, 45096, 37718, 10267, 2622, 9375, 20105, 43998, 46987, 15636, 25644, 43125, 39037, 20257, 23808, 48470, 23113, 1097, 11487, 12761, 17520, 49490, 19067, 9401, 32713, 23163, 48212, 27986, 9767, 19317, 13860, 38782, 2895, 32217, 5684, 4061, 41772, 7470, 27908, 2322, 17103, 48145, 24690, 11080, 39471, 46873, 8898, 15452, 26824, 28826, 41774, 28650, 34783, 41880, 46434, 41243, 10516, 37561, 27934, 14450, 36148, 42678, 28063, 1757, 11989, 3842, 4027, 8086, 49205, 33864, 14193, 19027, 26049, 12149, 27075, 36004, 43775, 40768, 25807, 24587, 41696, 6370, 42057, 25574, 48130, 352, 29772, 2633, 45313, 25419, 35738, 24592, 7196, 36819, 1335, 38039, 24844, 12062, 27962, 19807, 23398, 21723, 3564, 13473, 13979, 24113, 38205, 28548, 8365, 21166, 7504, 31358, 39201, 11691, 46992, 5587, 37712, 19371, 3140, 34321, 5028, 31000, 32905, 46964, 6142, 3741, 2171, 16487, 19677, 3647, 29274, 13420, 6015, 18381, 38112, 46419, 27981, 47418, 22962, 12469, 32831, 20997, 4537, 31715, 21975, 46486, 21143, 31165, 28133, 7663, 3574, 40482, 44167, 47022, 7423, 35996, 20014, 43660, 47404, 31459, 2060, 25190, 27338, 5472, 44668, 34109, 23320, 40703, 48782, 22588, 38635, 14343, 33130, 31819, 37103, 28750, 4717, 49349, 5738, 36501, 40159, 2996, 33819, 31412, 32346, 14528, 38344, 15946, 49863, 5163, 43245, 3304, 37265, 43194, 25891, 47104, 22991, 7520, 20910, 21932, 6240, 34421, 33770, 12911, 14796, 14591, 16801, 37783, 14309, 46603, 38566, 16632, 28767, 23491, 39260, 27137, 20584, 1878, 21930, 19982, 22449, 43867, 497, 27324, 12993, 687, 18525, 10151, 17838, 44148, 18657, 44552, 30591, 32968, 42298, 27170, 46362, 31481, 2662, 7805, 18782, 35403, 46369, 22308, 38849, 35422, 28408, 9059, 8868, 45270, 1296, 40525, 32403, 17998, 8376, 32263, 15677, 8558, 10513, 39380, 49441, 19697, 28017, 37619, 29160, 19961, 14548, 29881, 22622, 39083, 14268, 29444, 28930, 33926, 605, 40807, 12252, 18951, 15594, 13467, 13457, 2932, 12056, 3701, 4162, 9417, 18765, 7643, 38312, 1885, 9004, 9385, 16625, 41797, 32505, 7225, 7788, 36789, 12553, 16245, 25261, 28126, 13650, 35991, 38748, 45357, 48939, 12297, 9430, 48677, 47381, 27758, 1266, 18073, 44027, 7757, 15590, 42566, 3731, 42288, 17303, 20722, 20190, 40635, 26416, 21105, 46839, 25514, 49656, 22326, 35248, 16225, 33960, 19828, 1711, 46420, 35758, 5003, 9510, 6947, 21815, 2967, 116, 7865, 11023, 8217, 35042, 4229, 293, 557, 14052, 34746, 12226, 21144, 22970, 41355, 3789, 29729, 43077, 19634, 49615, 6170, 5557, 43849, 1708, 23830, 24661, 32744, 44742, 20449, 15396, 5775, 4504, 448, 37729, 48009, 9542, 26083, 27724, 15893, 27497, 11169, 14945, 14393, 29717, 16397, 12345, 14056, 8421, 29704, 24543, 33447, 46822, 18710, 9057, 30749, 15628, 43045, 45358, 2882, 29880, 23245, 25191, 6570, 17071, 39236, 24476, 39056, 20709, 28570, 36955, 30575, 30200, 1434, 906, 45373, 24111, 19492, 34693, 32033, 3224, 21227, 38913, 6124, 42010, 40012, 33750, 19009, 34019, 44141, 15466, 26003, 47849, 21760, 5659, 36357, 43342, 965, 49176, 19106, 21458, 37728, 25714, 9616, 19409, 43592, 24939, 20188, 31249, 7581, 18508, 14334, 25549, 17133, 2780, 41179, 15483, 37628, 22258, 36901, 23629, 42103, 11897, 39245, 31397, 40680, 35846, 14708, 31214, 17490, 11122, 5391, 23610, 38900, 26499, 29341, 13714, 33502, 47520, 36924, 39271, 33905, 20393, 38628, 16954, 37079, 31391, 32233, 21892, 48424, 2659, 30171, 45390, 44592, 45513, 19778, 48851, 17224, 10043, 48556, 42379, 30426, 7505, 27646, 35470, 45064, 10650, 49128, 33368, 7810, 3548, 22924, 26027, 26495, 24514, 34131, 42175, 19011, 13629, 16894, 29140, 42867, 5529, 12493, 22847, 47651, 34500, 18677, 8941, 22159, 13656, 12435, 3051, 16554, 12073, 17316, 15003, 39691, 7543, 34989, 46192, 4906, 19741, 12499, 9819, 31083, 733, 6396, 21000, 13068, 37078, 38154, 21639, 33255, 41055, 13966, 18925, 19277, 37949, 20555, 9874, 35279, 18105, 24583, 10010, 12817, 47994, 19390, 35859, 9671, 26060, 10675, 392, 40679, 24622, 33153, 11056, 44546, 27176, 33638, 4940, 17947, 24507, 6833, 37761, 1428, 8663, 32954, 25362, 23848, 43073, 18706, 439, 36610, 43992, 17633, 14597, 23016, 19662, 32718, 34313, 42688, 24094, 11563, 28917, 2683, 10782, 1424, 17154, 20404, 20302, 43831, 32870, 4192, 37034, 1913, 8522, 40190, 34949, 25275, 46041, 41600, 2617, 24325, 11218, 16015, 16511, 44778, 17509, 37999, 25431, 20539, 41124, 45457, 26124, 46593, 3128, 8355, 10545, 14949, 23746, 16214, 49510, 40355, 15008, 23077, 18605, 6376, 29860, 6687, 37065, 45445, 40851, 1185, 34601, 16113, 36323, 47943, 13312, 17222, 22238, 17237, 5888, 7971, 30487, 16704, 13238, 49734, 11297, 19630, 33087, 36287, 28302, 47355, 10024, 23866, 4509, 14615, 45344, 6165, 27147, 11812, 36134, 4645, 42204, 28178, 36149, 41557, 36531, 25251, 33617, 27048, 34037, 12534, 7014, 10487, 34026, 48485, 38718, 17387, 9094, 29246, 4540, 5580, 35418, 22080, 938, 38478, 2258, 2959, 12139, 6972, 10952, 44771, 12492, 47740, 47560, 47969, 5765, 30400, 28380, 16734, 37870, 36750, 20611, 10061, 25820, 41609, 22951, 25288, 11709, 46831, 31048, 37083, 3884, 33363, 9193, 695, 4295, 32613, 44303, 4543, 3971, 44074, 10601, 25810, 42332, 19529, 34715, 36325, 3438, 48520, 6973, 36909, 41574, 21761, 9985, 17233, 17829, 5770, 49050, 28978, 13800, 2429, 32076, 38828, 26076, 44122, 44967, 26092, 40752, 8387, 10681, 40349, 2804, 42934, 23221, 40548, 25616, 32903, 25439, 41452, 49528, 47220, 7095, 25609, 279, 4935, 47912, 2720, 38431, 39926, 20396, 37517, 16346, 20602, 28320, 1178, 24791, 332, 30710, 17994, 44637, 48986, 29596, 33242, 34607, 12916, 36497, 4468, 32683, 20790, 44470, 16137, 29941, 13086, 47691, 31700, 31023, 43483, 29759, 43993, 40648, 37558, 35761, 637, 42283, 27155, 4269, 42083, 12355, 41151, 42519, 3721, 6425, 40867, 19015, 10212, 36052, 6650, 7599, 24021, 10340, 45143, 27751, 39763, 8478, 8185, 3582, 48148, 30535, 48378, 6062, 41882, 13434, 32592, 11612, 47473, 38335, 26815, 40334, 27042, 40131, 9983, 44719, 5050, 7847, 48850, 32232, 628, 14534, 5803, 31880, 30052, 10020, 32401, 34121, 8813, 12659, 21387, 1980, 45666, 658, 33052, 28665, 12363, 13357, 20434, 42628, 12130, 23825, 25970, 1012, 9895, 32267, 29118, 44609, 46430, 3334, 7327, 13174, 29606, 11946, 12328, 16191, 18383, 11229, 46898, 18009, 24983, 34711, 10989, 46876, 6479, 21308, 2189, 48105, 3204, 2262, 44464, 26226, 23171, 10338, 34676, 32471, 37022, 15304, 9984, 47433, 7985, 17422, 31144, 39288, 12910, 3361, 27231, 44773, 10330, 27211, 14732, 44001, 18768, 42400, 39664, 33831, 12807, 39601, 2365, 13030, 30636, 37032, 28363, 46725, 3893, 32131, 17174, 16392, 24079, 35132, 1601, 1935, 3214, 16920, 15044, 30769, 48355, 36693, 20424, 32309, 223, 49339, 8072, 28675, 42105, 36279, 31029, 37102, 37456, 7550, 19974, 47401, 5371, 17762, 45190, 45081, 22350, 2209, 48096, 37068, 5249, 42563, 35570, 36314, 35121, 6242, 49992, 47981, 41613, 5089, 42226, 42804, 45509, 765, 39409, 48389, 8535, 48415, 45919, 21440, 17866, 39026, 19664, 33603, 27004, 40346, 15191, 24581, 608, 21777, 7462, 1234, 37182, 22189, 10334, 46116, 16634, 42465, 3466, 5828, 23952, 36574, 16048, 3443, 6954, 33514, 44443, 39213, 19017, 23738, 42435, 15831, 31991, 48458, 35744, 19273, 49130, 1811, 40448, 42796, 13419, 49511, 31726, 41975, 32967, 24818, 11689, 47599, 34781, 32341, 38185, 29748, 20205, 14153, 42399, 481, 24534, 18905, 30968, 30272, 22506, 45438, 45737, 40639, 18451, 3335, 27553, 30048, 41146, 18047, 45652, 17200, 1831, 15554, 33780, 2355, 417, 14413, 21288, 48318, 49941, 457, 36925, 5414, 42026, 46631, 3011, 16297, 21633, 42439, 42446, 12660, 48324, 10732, 46409, 25199, 45347, 27768, 8685, 17932, 33662, 21204, 17963, 42630, 17917, 44799, 18953, 32090, 32538, 7842, 2446, 12265, 6597, 42517, 46553, 2350, 37160, 10365, 48687, 19386, 29884, 35554, 27516, 1589, 18630, 42183, 30271, 44715, 42998, 9759, 6328, 2863, 29659, 34417, 23796, 37693, 40761, 47882, 32483, 30888, 43184, 40379, 1144, 9868, 24600, 29487, 28883, 19216, 39995, 34998, 44463, 1319, 47328, 11002, 12129, 36698, 4239, 38238, 11775, 1188, 44680, 27071, 24721, 11076, 26522, 30240, 22967, 25242, 33380, 3570, 40747, 49236, 7464, 49891, 10266, 41702, 20985, 36254, 21533, 28444, 1626, 1278, 29735, 30000, 24557, 32204, 40328, 47326, 21043, 21865, 48554, 42931, 36506, 48788, 5194, 39531, 19294, 40535, 23485, 40479, 20319, 23891, 26571, 29, 42309, 9751, 9697, 19858, 9853, 38536, 26507, 31286, 22112, 38187, 24700, 4348, 5470, 24642, 8971, 30595, 48476, 7647, 35281, 34948, 6090, 36289, 404, 23126, 24677, 36386, 30743, 26088, 25422, 22641, 35524, 39121, 10064, 4322, 49375, 5322, 13206, 2156, 1514, 7174, 1130, 10776, 49018, 44820, 37322, 39606, 9236, 27706, 9464, 15572, 43454, 28400, 44746, 41510, 22873, 39959, 17088, 23377, 33003, 9289, 49387, 5010, 40619, 21305, 46807, 49761, 220, 28887, 42952, 18358, 32885, 20383, 18302, 9058, 18935, 33325, 13382, 40343, 47339, 48217, 35934, 43777, 10729, 35798, 48492, 12029, 24212, 10855, 11583, 11643, 18803, 5362, 19639, 23847, 37035, 13334, 30415, 37039, 3277, 11263, 20606, 15620, 28456, 8858, 6132, 37772, 10955, 33922, 46086, 23386, 39819, 47456, 5115, 19812, 28636, 35608, 43944, 30093, 3344, 5037, 23999, 19728, 25270, 29666, 22040, 30635, 4967, 27940, 35263, 26842, 29724, 48100, 23194, 43479, 49340, 19573, 41266, 10353, 38948, 28231, 48859, 4387, 30597, 32022, 46750, 12777, 20532, 34547, 911, 13570, 36558, 24943, 47865, 8209, 13937, 39179, 24491, 24365, 45391, 2233, 46902, 21087, 8853, 49856, 35690, 45106, 20452, 6629, 14116, 2824, 16219, 34664, 14203, 29413, 6563, 44175, 20795, 24750, 43811, 8577, 39780, 28716, 30141, 33510, 39899, 47176, 12915, 34964, 23822, 38433, 38000, 29174, 34459, 2066, 42201, 6380, 24685, 12052, 38576, 22329, 20973, 199, 35147, 44770, 44624, 37646, 31369, 4249, 44946, 4721, 40733, 42272, 42179, 4778, 14689, 46548, 10130, 49799, 15240, 40589, 15473, 30652, 22084, 24793, 39886, 44294, 10031, 38010, 17763, 33058, 467, 34070, 25027, 43303, 9614, 35430, 49004, 48174, 36195, 36322, 2034, 25930, 15258, 45927, 12028, 47102, 36286, 25330, 39584, 28080, 23224, 26286, 19633, 12730, 27777, 47991, 22034, 33347, 7998, 41414, 11078, 18572, 43670, 8155, 10301, 46046, 40294, 39504, 18203, 13894, 34750, 46706, 12009, 4869, 41068, 9373, 16100, 48187, 26258, 23297, 47274, 47421, 13031, 36606, 4919, 24101, 41118, 15288, 35713, 10574, 6374, 38545, 16056, 1594, 11572, 4155, 41324, 5130, 1477, 15502, 17026, 15225, 13165, 17525, 37950, 43698, 49723, 45601, 23674, 1227, 6075, 2675, 8425, 33214, 11018, 17349, 20124, 3337, 36427, 25070, 8096, 15755, 28794, 46200, 40618, 48254, 12936, 18391, 41030, 32830, 32721, 41258, 2861, 35, 22146, 41900, 15509, 27901, 2287, 29480, 5331, 27749, 40649, 16553, 28428, 5481, 31521, 42649, 12754, 40818, 34938, 49735, 32631, 17247, 10197, 25016, 9525, 17792, 35283, 34083, 17203, 17983, 28113, 35529, 20256, 33160, 30158, 33654, 5327, 22410, 21092, 14520, 7015, 4571, 8524, 29338, 13660, 5154, 49423, 5441, 29505, 40876, 2718, 17156, 27059, 9312, 39379, 37881, 29803, 13084, 33438, 46324, 21488, 46113, 44653, 11633, 23462, 21594, 47581, 18211, 663, 9718, 12429, 39589, 38479, 5533, 29099, 17432, 12257, 21472, 4097, 341, 7727, 47431, 42376, 18737, 24589, 41792, 39392, 46692, 37233, 34460, 34190, 14594, 2490, 3042, 45348, 1243, 35700, 32484, 11963, 27533, 43427, 17383, 34454, 35079, 4046, 24676, 26342, 40621, 5604, 37664, 15863, 30521, 17456, 4163, 49555, 33943, 8655, 31635, 14698, 4726, 23732, 18680, 24256, 36886, 32247, 7770, 38368, 47324, 22370, 9069, 15839, 3689, 598, 41546, 33728, 3318, 21469, 33996, 16521, 23684, 1824, 46523, 46303, 43508, 10265, 40245, 31837, 24447, 32444, 41073, 4410, 15435, 49930, 2504, 8963, 7588, 42576, 10332, 14194, 34578, 4096, 20816, 10990, 9831, 45262, 5924, 12507, 3246, 16776, 13561, 25538, 10811, 47486, 20295, 39241, 9435, 42674, 20097, 49994, 33451, 1329, 6858, 17011, 28138, 32144, 1493, 47042, 35952, 25082, 27358, 38041, 26488, 27954, 39477, 29092, 11908, 5210, 41677, 12764, 7527, 12095, 44582, 48560, 14128, 38783, 19041, 24881, 2027, 35317, 26505, 34758, 18298, 49711, 19438, 49530, 7183, 22997, 11509, 24057, 3609, 38043, 8849, 16375, 28619, 33558, 38233, 1684, 19347, 43548, 33516, 43002, 45800, 11100, 48869, 38681, 18857, 25092, 16903, 27128, 48295, 41238, 4746, 29400, 453, 2773, 18231, 10667, 40873, 12960, 13055, 46678, 48852, 45556, 40420, 10987, 4925, 24887, 5428, 7592, 34018, 24367, 36201, 25942, 44749, 26723, 44599, 32874, 7002, 49869, 13490, 35858, 22418, 32149, 24387, 41167, 5883, 33530, 33416, 38580, 39760, 15097, 24488, 23035, 22164, 11431, 2014, 1340, 10911, 23924, 40197, 29854, 30383, 40193, 32016, 9934, 27415, 27703, 783, 26656, 14307, 37806, 49497, 7898, 10205, 10713, 30924, 48327, 27855, 16169, 40125, 5673, 13181, 32091, 7612, 20834, 20916, 36737, 11424, 17465, 6098, 3375, 48691, 40708, 40432, 33950, 4368, 46019, 27431, 8741, 20537, 37872, 14567, 41932, 49219, 36119, 32708, 24355, 27280, 25615, 13835, 20169, 25659, 13223, 18013, 19730, 36786, 46054, 4337, 43504, 14136, 7434, 32460, 1664, 974, 36981, 436, 49373, 39153, 11372, 18704, 19370, 43754, 16002, 25316, 15827, 47925, 5432, 2642, 47068, 49067, 10764, 115, 43875, 19282, 49628, 29225, 21064, 17196, 45123, 46554, 29917, 43829, 47525, 31339, 44968, 28866, 16939, 11879, 14778, 45297, 36231, 33128, 22713, 4787, 28223, 25462, 40504, 10355, 38091, 17884, 3665, 17107, 13016, 25477, 47402, 8268, 23566, 23776, 48514, 7660, 23899, 7509, 35701, 9230, 45716, 35750, 415, 17717, 39311, 23997, 1211, 40542, 49164, 8132, 2053, 8925, 20015, 30152, 25318, 23660, 47946, 35662, 405, 24291, 25220, 11671, 42597, 38387, 9096, 6711, 129, 18847, 40740, 8382, 44741, 27639, 8118, 7081, 21774, 23851, 44243, 25460, 20708, 14456, 25712, 39113, 17221, 40104, 25502, 39386, 9257, 13549, 11276, 40872, 7883, 1872, 41164, 26311, 24639, 284, 19878, 14509, 9296, 14069, 42372, 27832, 20287, 9121, 21360, 28921, 42456, 18831, 48013, 20328, 34280, 48363, 28140, 43219, 29888, 43947, 3136, 49359, 24753, 6112, 34040, 29295, 26592, 38518, 14023, 20568, 23938, 6702, 6609, 1381, 46881, 44806, 4338, 17328, 8147, 41588, 43731, 31586, 30321, 13324, 24814, 35873, 42869, 6399, 46945, 39286, 3092, 26312, 42618, 43945, 18854, 41352, 6518, 31863, 32775, 45936, 49371, 46137, 24644, 47805, 13483, 36858, 25792, 47585, 40485, 6054, 45088, 32790, 41818, 8638, 26300, 20891, 35327, 600, 752, 37944, 23021, 2949, 20045, 24163, 43564, 37883, 49245, 23024, 13850, 4601, 344, 33062, 40018, 38519, 26776, 27425, 4523, 23754, 46782, 28449, 49263, 36464, 25083, 39815, 13225, 41524, 17082, 43610, 31654, 48971, 4655, 41628, 4621, 24795, 37165, 33339, 43252, 5994, 9171, 37178, 17573, 22692, 10470, 23010, 16840, 43277, 31888, 7144, 32062, 2345, 2859, 28305, 10486, 22540, 21634, 12668, 42972, 29518, 35434, 20983, 48958, 42992, 47163, 33767, 4018, 32629, 47763, 10716, 48359, 23804, 30929, 5988, 42069, 1432, 3197, 38683, 36623, 4311, 12296, 3938, 2107, 1950, 4563, 902, 9920, 42984, 5743, 36337, 29468, 10812, 35658, 21863, 33076, 8759, 10526, 21310, 6743, 12818, 16965, 23106, 48347, 29732, 35553, 16552, 9123, 18591, 37690, 42241, 3607, 14712, 42754, 9384, 4271, 48094, 48280, 7914, 20758, 26722, 1187, 40612, 37905, 45904, 37324, 1481, 2169, 37931, 30101, 30, 32290, 21758, 26040, 27645, 3515, 44805, 11958, 16313, 42248, 25243, 9287, 31591, 29244, 26207, 14909, 19894, 37276, 1470, 2660, 16912, 18603, 46922, 45621, 32627, 21974, 21297, 20002, 43288, 37062, 276, 47375, 3180, 44430, 34032, 35551, 22680, 7991, 22777, 24511, 26376, 30116, 25843, 15153, 45004, 8297, 46740, 45156, 17253, 7979, 2578, 49641, 28068, 28272, 14124, 17353, 7263, 22799, 19232, 45089, 25762, 16238, 18624, 40806, 18424, 25624, 47771, 39793, 13716, 32990, 19286, 26644, 46701, 48978, 37240, 29293, 782, 42569, 38044, 14216, 6440, 45564, 4281, 28009, 26764, 29578, 1674, 34125, 40984, 22435, 17959, 376, 34828, 3852, 46439, 22609, 28311, 32109, 9499, 43542, 27026, 42722, 4080, 38639, 40830, 45304, 41800, 15030, 14877, 3066, 21647, 11031, 36106, 38222, 32378, 28270, 14488, 42559, 22190, 22684, 11304, 10548, 47227, 37177, 5494, 20086, 41277, 48546, 45166, 13480, 1593, 8410, 43292, 34831, 36634, 12234, 42852, 43442, 20398, 3585, 14867, 38053, 11732, 21539, 11514, 18315, 44037, 49525, 10787, 29980, 36007, 871, 6187, 29151, 4314, 21231, 37747, 8451, 26018, 19988, 39875, 32734, 2391, 5969, 9859, 30977, 15923, 6188, 3073, 10215, 2478, 12767, 9687, 5477, 31728, 5956, 564, 15309, 43967, 3696, 35373, 46949, 45364, 25352, 11237, 33414, 32194, 30827, 33336, 2010, 27460, 47906, 25023, 48729, 20267, 25605, 27426, 45546, 31658, 18713, 32669, 46802, 47711, 30233, 33162, 47676, 48587, 8207, 44176, 17166, 7396, 38052, 19127, 34646, 32398, 872, 7925, 42044, 32056, 32070, 4282, 29864, 47468, 23478, 4176, 32934, 1560, 39196, 43054, 48489, 37250, 40287, 33857, 44257, 28512, 17486, 34748, 5649, 8702, 44170, 17395, 12808, 3964, 16065, 42622, 4689, 19066, 713, 48291, 39431, 44925, 34855, 46344, 29940, 33117, 2330, 38321, 12991, 19859, 7965, 43996, 19644, 4854, 38083, 38670, 31284, 29364, 27000, 42587, 37532, 30667, 22724, 12131, 44017, 5266, 4577, 9140, 15548, 17352, 4353, 35973, 4861, 4559, 37439, 11618, 28912, 22773, 24395, 25862, 40442, 10690, 31961, 15886, 22628, 31855, 36482, 45035, 31678, 17862, 527, 41664, 6382, 47398, 14807, 5642, 1871, 10146, 39170, 39914, 24837, 23481, 38023, 13668, 29104, 11783, 44721, 16116, 39628, 31164, 19682, 49635, 2451, 36311, 8018, 35149, 40460, 36723, 40320, 47298, 35446, 8383, 10637, 47253, 24341, 16456, 17842, 47754, 44296, 17458, 10115, 93, 30428, 37945, 26846, 39521, 20980, 45827, 20265, 9449, 6190, 40802, 16892, 25144, 24802, 32173, 23797, 43076, 42759, 30959, 39006, 17438, 17488, 37330, 21393, 45559, 36404, 20686, 40746, 17976, 35788, 32873, 28627, 23155, 38711, 7347, 21522, 11014, 35209, 49868, 34234, 26177, 25816, 32522, 38675, 11919, 42784, 9413, 18299, 1540, 16235, 2707, 4240, 29783, 1701, 38342, 41300, 7528, 29257, 11734, 11280, 44932, 24859, 20454, 22939, 6512, 17355, 25532, 28742, 14341, 20355, 757, 16564, 8292, 26662, 41242, 43324, 46770, 22608, 10893, 5314, 41907, 13864, 15870, 20902, 12749, 40319, 33797, 9077, 30539, 29893, 23581, 22264, 10896, 2946, 48778, 48891, 49276, 989, 9619, 11979, 34168, 41234, 16529, 43301, 24020, 48209, 20723, 24258, 2420, 1607, 15137, 7530, 22604, 13507, 5516, 22123, 19928, 41848, 28487, 33127, 42929, 41038, 24567, 27862, 17965, 16579, 36491, 3024, 24695, 39574, 3815, 24349, 1205, 19493, 15959, 41274, 44568, 25995, 2145, 44299, 35286, 401, 11721, 43253, 31556, 3441, 10656, 27440, 16548, 38586, 47207, 13902, 19030, 28897, 27179, 40906, 20976, 12393, 39447, 30830, 8782, 37738, 17115, 49651, 48239, 41460, 42476, 4619, 31674, 20710, 35490, 2680, 38190, 3263, 27267, 22907, 3831, 16952, 21023, 28273, 40607, 44031, 843, 3891, 4592, 27047, 1454, 38921, 21012, 47317, 165, 2264, 38574, 10425, 11844, 29879, 30069, 48908, 7631, 40890, 42165, 29289, 4079, 866, 40143, 34235, 21945, 21531, 179, 36927, 43949, 36615, 27760, 1988, 44956, 7203, 36836, 16448, 35835, 30979, 7537, 13817, 39519, 2277, 6735, 43279, 21413, 28035, 33745, 32453, 9898, 37799, 24863, 19095, 15670, 31241, 20857, 1611, 39291, 8059, 30750, 3285, 36732, 39940, 29522, 45567, 24398, 27101, 28077, 19202, 25137, 45028, 40936, 35401, 47549, 13044, 33085, 31761, 36550, 29813, 41576, 41568, 20057, 46213, 44827, 32860, 25611, 12054, 26899, 47362, 37698, 21181, 41192, 1455, 14425, 30879, 38167, 5387, 23338, 18744, 9884, 12875, 5959, 6136, 20742, 20353, 7861, 48275, 42464, 45291, 13217, 36102, 19609, 36975, 42305, 16309, 12311, 16197, 25150, 28476, 39848, 29409, 41010, 26405, 24342, 21870, 24446, 13608, 36237, 25210, 2389, 28122, 31587, 8600, 37203, 6639, 13444, 10169, 39771, 2250, 46643, 36005, 47680, 16736, 14092, 33292, 21984, 39843, 19265, 43457, 8426, 47701, 30992, 29029, 37779, 21530, 8875, 37296, 49489, 25208, 4609, 33599, 44134, 32913, 44520, 48617, 27200, 1021, 23514, 20245, 39256, 45126, 30457, 25842, 13821, 31352, 3399, 5207, 44537, 23311, 39965, 11497, 32, 36485, 46358, 6161, 42833, 6899, 44117, 25993, 31311, 38047, 41519, 39437, 31619, 40363, 45470, 4560, 46717, 44754, 36648, 10458, 2180, 35705, 32262, 29485, 6196, 24121, 11972, 38596, 37727, 37007, 29711, 42697, 21813, 21653, 9439, 8571, 29007, 15308, 31329, 32624, 11686, 49795, 28041, 4443, 13509, 15984, 19773, 25625, 8884, 7740, 5084, 21540, 7145, 40279, 33808, 10652, 8374, 3954, 21112, 5337, 13152, 2339, 9508, 18413, 32502, 13924, 28938, 15809, 30661, 47310, 3131, 46003, 46332, 1781, 9392, 5515, 5759, 14764, 8667, 20056, 34791, 23151, 1006, 26712, 10755, 20907, 4040, 28248, 38610, 841, 8529, 18625, 35651, 18908, 2039, 35649, 27994, 43954, 35516, 14384, 29703, 44311, 49269, 8094, 17666, 34588, 44436, 36929, 45030, 43240, 36853, 29088, 19983, 9335, 12183, 40431, 22394, 40341, 3984, 29146, 32003, 9565, 16233, 23088, 3230, 28876, 43918, 13740, 28605, 36891, 16428, 4250, 34554, 37257, 42958, 12622, 8294, 11817, 44526, 45834, 27510, 35688, 40034, 40713, 20856, 17593, 7005, 24247, 42260, 30218, 8801, 12100, 26877, 39560, 5070, 47277, 41695, 14470, 35145, 41946, 42081, 18228, 16629, 24654, 33050, 28163, 1356, 12746, 22349, 43394, 5144, 27576, 5559, 15692, 46514, 26519, 7832, 28220, 43825, 16299, 44620, 10387, 45672, 23100, 10079, 17091, 25181, 31957, 31113, 8576, 17460, 12291, 24297, 42294, 45195, 42085, 38946, 30641, 28137, 21331, 25731, 20119, 14288, 14995, 27174, 49186, 19565, 4858, 18832, 23431, 4942, 8175, 25558, 38542, 714, 43098, 31749, 13374, 29494, 45014, 11692, 33866, 12964, 18048, 10446, 28763, 6353, 38452, 13156, 28441, 44841, 24873, 980, 28634, 22093, 21752, 30236, 16087, 42113, 29546, 11580, 32736, 41259, 41189, 26818, 24219, 12384, 27371, 10895, 20312, 47030, 45769, 26935, 35058, 26008, 5975, 40971, 36107, 26498, 28541, 10363, 35799, 31959, 46914, 13839, 8547, 10145, 34336, 27129, 2753, 33452, 12283, 49354, 31512, 1287, 16853, 1502, 1790, 34810, 22822, 35356, 23396, 25007, 45194, 39349, 9476, 44273, 12080, 25196, 12773, 19063, 7077, 9870, 2469, 13098, 37913, 13301, 42410, 40678, 15286, 42210, 17606, 16986, 5171, 37801, 15792, 1304, 43669, 31665, 30293, 46966, 30362, 15281, 49084, 396, 21455, 20796, 48128, 18160, 24986, 35567, 36388, 32564, 48122, 28910, 17580, 18902, 30208, 10964, 12389, 36907, 12828, 4648, 44777, 4459, 16937, 48655, 35666, 18438, 35454, 43195, 4775, 2153, 27262, 34911, 42437, 17662, 22763, 43206, 26937, 49748, 7173, 29149, 20777, 20311, 16765, 25600, 834, 26994, 743, 38841, 19760, 47772, 46406, 6736, 33307, 7887, 33505, 6988, 24678, 14409, 40453, 14101, 44598, 31776, 46519, 32311, 48173, 10495, 17647, 19457, 16258, 13099, 8191, 46206, 12102, 29133, 19522, 21218, 37596, 39638, 27814, 226, 25245, 49045, 15524, 12648, 34813, 8548, 38650, 12643, 28847, 34489, 25915, 33217, 4764, 7352, 15059, 40569, 12232, 21418, 4958, 19867, 24590, 24512, 20222, 42539, 16400, 27656, 16338, 12260, 7607, 19002, 13922, 5197, 21992, 48899, 27195, 14238, 7048, 26320, 36379, 978, 30676, 18696, 42899, 46796, 49886, 32099, 25306, 14518, 46238, 16256, 49587, 10420, 14074, 9595, 40152, 13144, 9327, 39818, 40633, 17752, 6544, 13505, 20835, 30582, 772, 47968, 24486, 30198, 24043, 32348, 40367, 45013, 47279, 11418, 10832, 22675, 19869, 24470, 40201, 2328, 29675, 17746, 33539, 29230, 879, 37354, 14668, 11179, 49122, 18097, 38223, 17924, 4565, 22292, 38484, 49989, 29809, 34571, 14061, 25206, 44220, 2204, 644, 46592, 43687, 46906, 49075, 49438, 35550, 30314, 44475, 45584, 8307, 3485, 45322, 13884, 38204, 28344, 26168, 3935, 13615, 44869, 45070, 28298, 33112, 26294, 28059, 24540, 21888, 3523, 18961, 33532, 47151, 11910, 15885, 41291, 13523, 37235, 22175, 47926, 12027, 48003, 20843, 18069, 17269, 1293, 28559, 22867, 12537, 41654, 19226, 46448, 42490, 47564, 33321, 40935, 31122, 27143, 40118, 28105, 33693, 761, 49919, 20858, 30238, 44524, 25105, 34263, 8696, 15363, 2958, 40987, 4591, 21293, 8227, 21808, 46871, 4492, 1571, 13940, 10090, 35366, 10271, 45434, 35530, 5805, 32235, 34484, 42119, 44824, 20753, 2306, 20911, 6765, 1570, 13768, 11850, 44835, 17732, 4528, 2800, 47519, 31724, 26729, 44541, 24263, 30783, 13040, 18639, 47987, 2628, 43232, 46078, 25488, 45332, 12849, 15740, 15162, 15114, 3444, 43859, 22479, 815, 18057, 43359, 38491, 16766, 17479, 45687, 28818, 1985, 42143, 45212, 3378, 23833, 25961, 10642, 11367, 43865, 49151, 20619, 36236, 25050, 32883, 43655, 31552, 835, 18683, 14007, 32402, 41706, 43267, 42978, 14966, 22379, 12047, 34845, 9247, 18698, 41964, 14512, 28335, 5663, 2584, 7707, 27238, 18890, 833, 3072, 32647, 28623, 18425, 48528, 4856, 20391, 24003, 35174, 15100, 9216, 10054, 19571, 2280, 48182, 7148, 32811, 15779, 21142, 20783, 4517, 28274, 7102, 39195, 12292, 26115, 8796, 6814, 19448, 42307, 12903, 23210, 13166, 21706, 35406, 20781, 24008, 49871, 31645, 22975, 16575, 29473, 48263, 17223, 4039, 46427, 14713, 40220, 11473, 45258, 2588, 6959, 9997, 23160, 2283, 9524, 40173, 10693, 9610, 27019, 41155, 35884, 17548, 39692, 9407, 31151, 15770, 49562, 29905, 5356, 24833, 41147, 29019, 39953, 45972, 14381, 23156, 47616, 3386, 26742, 33569, 25224, 7597, 32684, 12451, 43186, 22372, 43728, 16850, 22658, 49590, 17279, 46794, 9210, 19574, 2570, 31473, 6828, 39668, 11744, 22060, 23897, 4977, 22490, 38725, 25117, 576, 15506, 45677, 43145, 44954, 4945, 5897, 34426, 21624, 4327, 44757, 13311, 22553, 31522, 37494, 47639, 8350, 37027, 30088, 38816, 32258, 12169, 42007, 16252, 7375, 18654, 37533, 47706, 9774, 23032, 22396, 45488, 45599, 13667, 4661, 9561, 27132, 7735, 22358, 7821, 1240, 1095, 22269, 10614, 13877, 43668, 8628, 9754, 8856, 5939, 3257, 46463, 36618, 3990, 46507, 24680, 45316, 24975, 22041, 7841, 48706, 9894, 15710, 40615, 21848, 12766, 49894, 34327, 39353, 36058, 16755, 7371, 17860, 47566, 46219, 7622, 37652, 39338, 30407, 42221, 24157, 49616, 45483, 11464, 12949, 33252, 29699, 44889, 22070, 7683, 34162, 14040, 28526, 30747, 29829, 16958, 30050, 24828, 38642, 49875, 28045, 7350, 38682, 40880, 14367, 15883, 18078, 19783, 19484, 41760, 3620, 47190, 45201, 13647, 38078, 20510, 12049, 34080, 27625, 33643, 30182, 42124, 40024, 19575, 22983, 7430, 9042, 14379, 24484, 34453, 41859, 32226, 49239, 12350, 35335, 46786, 32011, 6709, 8419, 37630, 28840, 42652, 16613, 38183, 19164, 31126, 22227, 7977, 31786, 24607, 35004, 12470, 41061, 39974, 20475, 36611, 42916, 10188, 19862, 29188, 35371, 46259, 13129, 34862, 18316, 26241, 30545, 18594, 30923, 1153, 41748, 21141, 19301, 30006, 8001, 29777, 39405, 34138, 4769, 17312, 38929, 19581, 42606, 22089, 12741, 7529, 14795, 14417, 20897, 39792, 26950, 44483, 37428, 24161, 25909, 21384, 48962, 48898, 13544, 41602, 6703, 19619, 20168, 14878, 364, 21547, 21631, 23635, 49326, 20746, 34675, 20865, 40297, 10157, 44308, 41862, 30135, 20307, 35757, 3366, 29209, 33705, 11571, 28474, 32787, 15275, 3233, 38192, 42658, 25614, 27037, 5392, 45535, 36663, 25278, 6733, 44418, 11585, 49820, 40822, 6769, 36400, 25596, 18093, 19031, 19500, 17492, 39652, 49561, 15783, 28297, 26617, 2851, 28626, 25438, 44034, 36258, 1037, 21498, 34540, 37792, 304, 12755, 40145, 45487, 42150, 28276, 49913, 18471, 48539, 42402, 46859, 35979, 15389, 18123, 6375, 29744, 33540, 7706, 848, 28434, 3924, 49998, 16275, 33181, 27809, 37616, 15512, 2143, 43908, 13032, 16474, 34300, 34673, 49733, 21985, 7722, 28688, 32252, 11698, 461, 44966, 43020, 17255, 8124, 30344, 48972, 38892, 2883, 34723, 4050, 44488, 10377, 34194, 29966, 35440, 7503, 39118, 24725, 14967, 5568, 498, 49787, 19971, 41807, 22710, 45370, 27284, 34629, 38282, 5951, 44625, 38579, 37440, 47390, 24038, 19947, 29288, 21149, 43518, 7124, 12167, 1551, 45377, 20381, 2862, 29252, 23648, 32410, 27306, 12231, 9690, 49483, 24151, 36950, 30951, 6078, 22382, 14448, 1364, 49604, 44589, 30613, 3120, 31288, 47989, 25689, 3142, 30495, 12629, 4993, 10953, 18716, 30245, 45084, 6725, 12548, 9118, 49937, 27942, 14376, 44472, 34618, 11133, 37590, 32486, 17126, 7448, 20844, 27251, 37512, 22747, 7370, 37012, 27953, 28054, 22754, 17409, 16774, 48515, 13713, 10352, 2569, 5334, 33114, 32737, 29447, 41739, 18859, 21429, 30062, 40422, 38086, 275, 39805, 3452, 4557, 1251, 29716, 29710, 46135, 43847, 21238, 18456, 38744, 43398, 32418, 7255, 5261, 3231, 10049, 27509, 26290, 13296, 18206, 34962, 48740, 3078, 15061, 11707, 31195, 36736, 38804, 35587, 21270, 2887, 21720, 37145, 1090, 23529, 21947, 31208, 24561, 7572, 47670, 33399, 34927, 15273, 39964, 5282, 48224, 43085, 12676, 4099, 47836, 5157, 35805, 47535, 18879, 30810, 47686, 26293, 15496, 7324, 24428, 48322, 3059, 7357, 8432, 41869, 590, 19454, 7659, 30119, 160, 4909, 40838, 40013, 10627, 38464, 41322, 1421, 15988, 35933, 35945, 1707, 18551, 40972, 30553, 44529, 5422, 11470, 30165, 9411, 22516, 42292, 5747, 1731, 24462, 16848, 48021, 21230, 15601, 9781, 45485, 45715, 33392, 44549, 7177, 26362, 41006, 34349, 29791, 17017, 34066, 10479, 8625, 41794, 2731, 28622, 2149, 8855, 20195, 8300, 8181, 6969, 20438, 31720, 8476, 28957, 17694, 14067, 9854, 15801, 2775, 33859, 44217, 29299, 3827, 9054, 19678, 48312, 15702, 7238, 49376, 42663, 14129, 3911, 31268, 46268, 7176, 250, 18178, 21094, 7221, 49401, 41723, 15665, 21333, 4624, 10714, 39990, 47542, 34595, 36215, 31655, 6120, 14240, 17128, 32147, 22503, 6885, 18311, 29290, 2910, 3085, 13468, 45810, 3808, 14805, 41701, 42921, 12025, 42282, 43519, 21154, 11890, 3773, 22930, 8791, 39911, 29212, 1242, 42753, 47588, 28585, 23300, 26467, 44425, 47060, 2038, 5102, 22072, 38735, 20680, 16368, 17205, 49554, 22365, 37689, 17397, 4363, 7936, 16320, 29808, 2428, 16745, 29315, 34118, 41529, 4496, 31348, 28821, 28780, 9744, 29049, 9809, 24119, 48603, 28018, 37269, 2994, 4334, 7718, 43297, 24044, 33545, 13508, 6668, 42287, 8607, 23317, 39268, 30856, 26298, 32827, 2837, 24968, 25428, 19930, 16997, 31338, 27601, 12981, 32189, 49588, 7640, 18354, 47703, 22314, 32584, 20637, 48294, 41861, 32161, 28671, 16588, 49173, 37390, 8221, 21118, 30445, 40092, 33237, 35803, 44643, 26310, 21615, 21877, 21215, 47749, 17457, 12774, 31510, 47182, 34238, 2362, 34871, 10826, 41138, 42785, 47582, 20079, 42976, 1476, 21604, 22882, 40475, 47213, 33718, 31951, 32994, 35827, 43132, 13897, 3781, 29894, 31502, 21893, 45613, 9822, 23477, 34069, 5311, 13908, 41398, 506, 36591, 47113, 43555, 41888, 6656, 482, 49873, 16180, 12963, 30166, 16711, 32295, 37929, 20931, 42834, 22659, 38571, 34163, 25544, 21558, 13244, 21178, 13234, 17284, 19616, 31607, 3899, 47423, 47349, 20667, 33285, 34902, 18555, 49060, 8135, 19898, 21959, 14849, 25750, 27545, 11799, 9012, 27700, 35728, 32886, 23837, 31657, 49021, 2052, 36868, 23164, 37491, 8225, 29576, 28244, 48141, 14358, 8566, 6434, 44210, 5827, 524, 17475, 42709, 28081, 25389, 43061, 35966, 24602, 13952, 31297, 39218, 48358, 29143, 14035, 23923, 15669, 34596, 29876, 16992, 42735, 7774, 39828, 35691, 37259, 28882, 49469, 9080, 47033, 49085, 28858, 38719, 7214, 21199, 1565, 23407, 23601, 13899, 27989, 44309, 18885, 21056, 6751, 16471, 6318, 13122, 18246, 34700, 39234, 22108, 28598, 12210, 36844, 43356, 34906, 12732, 28958, 20725, 45011, 27745, 5287, 23806, 3907, 16063, 20368, 45642, 29121, 5137, 25799, 13997, 41248, 34519, 42276, 36848, 12164, 20937, 41133, 14978, 35939, 15381, 11427, 4500, 22419, 48681, 12494, 13823, 39484, 44269, 46173, 44965, 8244, 34598, 19539, 13118, 4206, 4013, 2445, 41114, 20486, 35207, 34530, 7827, 10325, 33611, 13277, 14336, 35339, 10133, 19699, 6068, 3064, 16673, 16810, 29555, 12538, 42121, 27769, 20557, 6955, 8197, 46858, 36194, 22952, 29986, 19313, 30014, 5769, 19793, 2101, 11619, 17309, 23142, 39622, 35878, 23598, 33059, 21795, 9535, 1604, 17031, 37847, 4917, 22829, 7428, 14549, 22788, 5816, 25827, 536, 15386, 9942, 24762, 22303, 12628, 6241, 24268, 9209, 36333, 22790, 49643, 36751, 31523, 11532, 29430, 44272, 40172, 45427, 39474, 44828, 2756, 9085, 41984, 33939, 16365, 8932, 32294, 16985, 4132, 48954, 47001, 39679, 41922, 11082, 49589, 39549, 8486, 6272, 36578, 22984, 23192, 26059, 34063, 27073, 22936, 26344, 26471, 43205, 45768, 36614, 10564, 23213, 41072, 26550, 38878, 27802, 46107, 37460, 1301, 38646, 35508, 13422, 20197, 25682, 42710, 49286, 5685, 38207, 27052, 33314, 6495, 31245, 45283, 44231, 43064, 9745, 25608, 48570, 30463, 32472, 7884, 15855, 33686, 22900, 30154, 30792, 27584, 17474, 48293, 45821, 27730, 37385, 40751, 35322, 23379, 140, 8920, 10969, 16682, 8809, 37382, 37320, 11482, 34832, 48656, 22043, 10747, 261, 44225, 1747, 7992, 23116, 19481, 3414, 9066, 18223, 23139, 23929, 2496, 947, 27792, 23423, 33941, 21422, 46730, 3922, 28280, 45406, 20840, 28089, 23959, 23248, 43891, 42669, 41336, 23969, 30716, 39996, 31831, 15423, 43789, 23982, 32652, 26637, 22833, 6915, 21675, 7862, 48564, 34420, 39735, 49849, 13999, 13558, 3025, 10790, 12071, 21938, 19144, 39825, 38231, 38950, 6678, 25363, 46547, 34358, 43969, 12388, 49847, 48584, 11955, 12620, 9048, 23768, 43583, 28292, 29023, 49345, 46634, 35357, 45548, 19764, 19450, 22499, 36039, 24338, 60, 7018, 9938, 47845, 26450, 49658, 26741, 39524, 20616, 26424, 35965, 41338, 17014, 33974, 5232, 18907, 42318, 5021, 40056, 7288, 24965, 46233, 37979, 1651, 40573, 3822, 45444, 6130, 24375, 14519, 47035, 14110, 19564, 42991, 44185, 40484, 8130, 32135, 49539, 9494, 20327, 31445, 28941, 29693, 30446, 49232, 11336, 10846, 44591, 39811, 47568, 40003, 41948, 43638, 24228, 20752, 1052, 3020, 48264, 40075, 20463, 48036, 20866, 3346, 7777, 13766, 37461, 11695, 1724, 24284, 28086, 15610, 35011, 32319, 9620, 13242, 30768, 29763, 47980, 18276, 43148, 43371, 36791, 25857, 37248, 3483, 33646, 2849, 466, 4423, 3992, 12295, 17471, 19185, 37588, 1413, 20674, 46060, 43605, 44109, 34065, 301, 325, 24580, 238, 12247, 31747, 35070, 29875, 2390, 1901, 39820, 49314, 17112, 31193, 22217, 17454, 17893, 29633, 42053, 44613, 27321, 20546, 37412, 9602, 31351, 23006, 9965, 45787, 39109, 10100, 37024, 27868, 14247, 45268, 15609, 41489, 41979, 14659, 3379, 14055, 44204, 1068, 29203, 39391, 46900, 42726, 3601, 2587, 29308, 6122, 25046, 11791, 45324, 6109, 42171, 20745, 11663, 39566, 41092, 43853, 20994, 35847, 9578, 49593, 48644, 41067, 41471, 7988, 41307, 41847, 27447, 45946, 31158, 22388, 40958, 40520, 38710, 6889, 16726, 13571, 17319, 4762, 28538, 1029, 7147, 18719, 20088, 24137, 41627, 47288, 36872, 17970, 17815, 15646, 9380, 39322, 13239, 2762, 23060, 28148, 28617, 25872, 34301, 24515, 45289, 16770, 28024, 43217, 38487, 35364, 25697, 42031, 26315, 42239, 15797, 46162, 5831, 21796, 35810, 23864, 34128, 17609, 23752, 8389, 21180, 33838, 12280, 21861, 27194, 40076, 19765, 893, 13697, 29325, 26304, 323, 1394, 176, 10963, 23711, 35086, 2615, 24385, 44448, 8371, 8119, 17244, 1448, 47136, 48496, 17755, 29639, 34364, 9806, 11822, 15749, 15528, 16006, 7312, 6737, 16276, 42761, 11857, 22906, 4299, 977, 11301, 41063, 31209, 30891, 44997, 37092, 43684, 38064, 40407, 23662, 5076, 16437, 19886, 44474, 8127, 19165, 8556, 29066, 10678, 35953, 255, 45466, 18583, 38842, 5195, 20107, 35068, 19054, 1820, 41586, 34376, 3555, 6550, 36085, 18007, 134, 26614, 11683, 40576, 49121, 44725, 39023, 29874, 49436, 2568, 39905, 15559, 9402, 13264, 46, 2227, 31110, 5112, 30696, 36838, 40386, 37849, 34720, 33658, 2825, 991, 36086, 20829, 33426, 36641, 11824, 42188, 24336, 21529, 48075, 45187, 41966, 45780, 16331, 16947, 38691, 20895, 39824, 44107, 39208, 1559, 24595, 22938, 5196, 25479, 45475, 28975, 49585, 40967, 19626, 42625, 14451, 11134, 47109, 32837, 28539, 21976, 34809, 8085, 17169, 9263, 13470, 20244, 6589, 20273, 4332, 41653, 14378, 47108, 41404, 42707, 26093, 29807, 6269, 8035, 39948, 10531, 34697, 4390, 26248, 43988, 35235, 45202, 17111, 48728, 8622, 46920, 12228, 41978, 18825, 14006, 31072, 38908, 31830, 47088, 28175, 16023, 41105, 9322, 21196, 17726, 28810, 37755, 39800, 49494, 45399, 37422, 28417, 32438, 8346, 2431, 49080, 43893, 39987, 46127, 43711, 43618, 24591, 27009, 49383, 8757, 18321, 37213, 23709, 47280, 12521, 34701, 19485, 31634, 20914, 16800, 12977, 11075, 49702, 20549, 35866, 9946, 7796, 1389, 29536, 22818, 45968, 18263, 12378, 9459, 37476, 11037, 5616, 46357, 24041, 41643, 17856, 45866, 46649, 840, 23714, 12523, 16490, 23504, 41690, 9998, 2844, 14501, 11574, 31890, 30458, 21538, 22697, 31107, 19598, 31925, 48269, 21685, 28326, 24240, 11767, 7349, 34909, 8690, 32603, 16012, 1694, 44235, 34246, 33751, 1574, 11645, 14461, 47040, 27970, 38911, 31407, 40595, 38577, 22451, 12927, 39141, 16036, 26532, 13852, 18776, 21003, 3735, 44, 29571, 28552, 17984, 2765, 37743, 26905, 4464, 4385, 38974, 21398, 29828, 49230, 29908, 28362, 41075, 28268, 19324, 16037, 27402, 14859, 10035, 18238, 35048, 699, 34145, 14546, 7495, 19865, 2094, 47365, 12170, 2037, 47824, 7579, 34637, 22745, 26288, 21407, 13002, 49225, 99, 10655, 41686, 7408, 16332, 48053, 23500, 18702, 13218, 20155, 45988, 31046, 12586, 48636, 3830, 46953, 20554, 2827, 38515, 49426, 43006, 13240, 3871, 12575, 3779, 12275, 45500, 11916, 25071, 432, 29311, 49234, 18754, 33615, 13563, 47495, 14598, 26026, 12306, 44004, 10630, 16211, 43646, 22998, 7721, 24923, 38919, 20951, 2545, 6871, 19594, 30945, 27260, 25619, 46396, 43480, 11966, 2456, 14890, 44359, 4949, 17843, 41209, 44679, 24224, 2802, 33598, 22437, 34778, 25165, 49993, 19363, 24018, 12299, 46908, 11831, 13323, 24807, 26601, 7723, 493, 15557, 6661, 39933, 26853, 7548, 43932, 17361, 40218, 20376, 47939, 6446, 14481, 16158, 20874, 18062, 29953, 29309, 44818, 46827, 29932, 11007, 97, 9988, 19667, 25974, 1103, 20988, 45580, 40283, 10314, 35990, 8339, 46376, 24110, 39097, 15950, 43600, 42912, 35012, 16385, 24544, 31322, 6908, 21369, 23332, 21871, 47540, 44367, 30738, 16989, 7378, 8559, 49594, 20764, 46866, 9658, 49392, 49221, 41356, 31539, 35948, 44282, 22859, 47226, 11543, 14311, 19526, 28352, 48840, 393, 12982, 8427, 34249, 27829, 1681, 7673, 42281, 9442, 14871, 15832, 21027, 49503, 12340, 9583, 24191, 5301, 35850, 13010, 936, 48375, 14716, 29792, 30471, 5627, 13845, 30516, 23107, 4458, 25582, 22163, 15662, 43786, 30489, 44051, 33241, 2186, 9576, 30949, 27330, 9534, 29044, 23425, 22001, 282, 15425, 34385, 47532, 7379, 23220, 12570, 2023, 22472, 31395, 1621, 27905, 10795, 4, 375, 21890, 24579, 4803, 12893, 37826, 14844, 21234, 5459, 13402, 42392, 22212, 11444, 47377, 18752, 34164, 28822, 11000, 5722, 41563, 19018, 15867, 4006, 49416, 26746, 7778, 23921, 21651, 49629, 4840, 11679, 10403, 49435, 5632, 15814, 2752, 33194, 13056, 37938, 17621, 16753, 44281, 19745, 5834, 35910, 46693, 33762, 37047, 46140, 27273, 36905, 40184, 4230, 15961, 34206, 39749, 49447, 7338, 32937, 36938, 15632, 8090, 6831, 45210, 33271, 6302, 49777, 3103, 28981, 23832, 30281, 11971, 34890, 30086, 15903, 48915, 46993, 47779, 23345, 28937, 2828, 12919, 23646, 28383, 11395, 15306, 11787, 119, 8944, 17718, 105, 40204, 12185, 14776, 21245, 34287, 47364, 30439, 36153, 22522, 34269, 34982, 28098, 2268, 44158, 16189, 45574, 26141, 10544, 39279, 49959, 49676, 19382, 18332, 16981, 13534, 41170, 36473, 40178, 46718, 32168, 4615, 40311, 49566, 22261, 9582, 32159, 1020, 1377, 28535, 2005, 18458, 21020, 44991, 36509, 16834, 14249, 25567, 24528, 24450, 41445, 47529, 30399, 28761, 28110, 7953, 22957, 4797, 26065, 29231, 12336, 24109, 4983, 10644, 5629, 41908, 17673, 37687, 96, 27130, 5257, 21850, 8189, 32083, 24665, 27650, 28008, 3661, 29120, 3183, 21829, 45704, 49932, 35355, 43214, 747, 21088, 18495, 16019, 20592, 29801, 4358, 39058, 45979, 1446, 31011, 41896, 8305, 8475, 64, 6411, 22054, 38756, 11954, 43178, 46679, 24217, 27024, 690, 227, 36935, 9007, 22316, 49283, 11750, 18333, 8107, 23058, 44097, 10022, 31147, 22762, 21080, 35605, 8058, 31152, 34830, 47453, 18181, 6820, 10535, 4444, 39039, 32121, 23015, 16723, 20336, 3743, 35021, 43050, 17384, 23812, 22298, 23260, 28245, 20595, 40149, 43861, 35753, 23195, 28790, 8232, 5885, 5971, 34821, 14498, 26404, 10491, 40258, 36879, 3415, 46147, 46928, 23489, 42673, 33624, 44557, 9138, 29283, 39250, 37618, 15711, 15742, 42637, 8973, 6489, 19079, 8977, 45565, 27442, 26158, 15295, 4866, 15051, 37401, 15905, 38266, 29967, 16325, 45246, 5125, 35037, 43818, 28640, 39892, 17106, 31253, 40537, 41254, 1605, 38260, 46194, 47704, 19533, 31783, 37179, 45077, 34690, 24539, 9993, 35576, 2422, 25926, 606, 28393, 31765, 17964, 2597, 46732, 14722, 1410, 25061, 8735, 20513, 26433, 30999, 30269, 25151, 9266, 26576, 11664, 21309, 2841, 37365, 568, 9400, 12814, 37455, 30209, 18926, 19935, 39132, 40423, 22421, 18247, 6244, 25020, 2656, 29589, 8794, 24480, 43290, 3836, 21933, 10992, 41289, 41463, 46956, 21014, 47955, 15934, 31985, 43608, 12127, 43984, 1946, 6464, 23463, 15486, 15738, 29901, 212, 4352, 14005, 11308, 20605, 15704, 36568, 42805, 1736, 49150, 15042, 20761, 7879, 24381, 46840, 43710, 25209, 578, 25314, 42065, 35051, 16594, 24999, 28210, 18810, 17219, 5052, 19668, 6922, 20214, 24294, 26074, 21971, 14964, 37989, 20304, 38514, 23685, 32492, 7442, 38818, 45157, 10819, 45736, 28192, 40410, 236, 8149, 24979, 29176, 26787, 28394, 19499, 8900, 24194, 34064, 22395, 11546, 35556, 13555, 40427, 49768, 19570, 112, 18518, 44992, 22884, 38795, 44575, 3678, 41617, 38271, 11109, 34258, 5635, 26509, 37303, 23703, 47606, 41378, 41087, 33985, 17586, 15518, 27512, 10568, 36991, 47237, 3659, 36046, 48465, 8995, 6701, 11403, 14300, 25323, 12335, 32941, 20970, 19341, 17861, 38211, 31101, 45228, 45040, 17781, 42130, 9267, 24417, 4696, 38037, 38562, 15756, 39352, 49505, 29394, 29552, 1548, 48610, 33230, 20649, 27405, 17995, 676, 28196, 20896, 16077, 47457, 8174, 27419, 36101, 39489, 2200, 10797, 42438, 43609, 4326, 11776, 6896, 48667, 28798, 41215, 19736, 49716, 37920, 13037, 34176, 37505, 49977, 13774, 41666, 35129, 5590, 23190, 10977, 11829, 31019, 38902, 5666, 41392, 48115, 19351, 39192, 11132, 46674, 8573, 22151, 10122, 49137, 5014, 42935, 23546, 4944, 31100, 561, 31274, 17701, 25377, 36593, 6534, 19550, 35668, 31945, 17331, 46658, 42228, 22552, 22817, 44674, 15151, 14302, 19292, 33118, 36067, 11708, 48631, 25048, 9088, 6851, 2286, 49491, 11896, 9365, 11223, 20750, 40250, 23127, 20811, 14048, 29346, 19490, 49163, 16882, 26521, 23895, 5917, 42413, 34108, 16082, 22090, 2394, 11646, 15574, 12865, 19939, 18671, 40505, 31599, 38822, 9539, 18134, 31323, 12551, 21448, 11640, 14740, 23439, 27794, 28001, 49933, 46588, 36331, 33724, 43317, 36343, 44423, 38643, 26470, 48820, 43416, 3840, 49663, 13973, 24206, 30244, 12929, 15891, 38262, 44412, 41736, 9317, 11920, 34202, 41502, 3387, 14209, 8201, 34347, 16555, 12303, 42913, 28963, 48595, 16128, 10153, 45859, 7875, 4101, 45899, 23280, 8449, 34052, 47290, 22306, 25852, 27084, 38463, 184, 21585, 28580, 42877, 40290, 42060, 46741, 23263, 25044, 20453, 41911, 29512, 25710, 36053, 6121, 11696, 29270, 6064, 36813, 15456, 42163, 35674, 28193, 36015, 13763, 10711, 34923, 38278, 31899, 28288, 37098, 44433, 10393, 48138, 39363, 23203, 4171, 13843, 23275, 32042, 15357, 1689, 37301, 262, 24767, 38872, 30840, 39674, 41032, 18303, 34493, 46304, 16172, 201, 10248, 42443, 28027, 5572, 24200, 34533, 28530, 10910, 42823, 45569, 35926, 42918, 7600, 36594, 19399, 15469, 15183, 21437, 40185, 3744, 12123, 18117, 35041, 32458, 7130, 5433, 6349, 21206, 26843, 44686, 36081, 30486, 26292, 24280, 30560, 5202, 10236, 48234, 38637, 25388, 34802, 41091, 2769, 48279, 34721, 13996, 28420, 5822, 37650, 32202, 14927, 1586, 36376, 36181, 2433, 37136, 7374, 14721, 10679, 5099, 37592, 7540, 8965, 24932, 33772, 47642, 22529, 40582, 41230, 43417, 23789, 45308, 28615, 12560, 45, 43972, 43015, 45425, 10571, 12516, 16679, 21283, 43207, 47208, 24068, 4265, 26230, 28038, 39490, 20313, 17461, 7342, 17772, 9113, 454, 32367, 35465, 599, 7913, 1145, 6453, 19546, 30049, 40394, 21152, 12917, 30039, 32087, 20074, 16777, 46177, 26350, 34616, 29545, 46520, 13327, 43636, 16563, 41296, 27642, 9849, 26740, 3886, 49652, 30530, 15014, 5243, 29277, 36537, 28896, 13742, 37666, 27465, 13366, 26526, 11558, 30902, 30912, 38549, 36455, 45455, 18345, 11130, 3934, 7475, 36672, 17294, 16953, 46731, 49486, 24255, 14201, 9127, 10249, 28532, 16089, 33640, 12158, 8480, 5, 42475, 43167, 942, 20351, 10771, 43935, 4172, 49613, 46051, 32665, 27319, 6371, 19446, 35840, 14351, 997, 23391, 43948, 32580, 39373, 31737, 33970, 16710, 14874, 30752, 8812, 23901, 30024, 45628, 7381, 14643, 46237, 18784, 13849, 4932, 6515, 30865, 38935, 36721, 27272, 24400, 43164, 28005, 26986, 49411, 25874, 45714, 7438, 24288, 20162, 22607, 33951, 16956, 5512, 40554, 2600, 22067, 7738, 15172, 48901, 17539, 18377, 4261, 354, 6608, 1380, 48818, 47863, 41026, 30814, 15394, 25300, 17734, 11242, 14593, 28861, 38448, 137, 30673, 35404, 33390, 7390, 19354, 38257, 35106, 12881, 4654, 17008, 8779, 7605, 33650, 16310, 16938, 21328, 44647, 28314, 8332, 17002, 31669, 15748, 15897, 40090, 19310, 46865, 20643, 30234, 11361, 42758, 29171, 27354, 37081, 44601, 44341, 48749, 25534, 8825, 5983, 4562, 46461, 13488, 27382, 27099, 27215, 43602, 34794, 19628, 48310, 24620, 3034, 28804, 45977, 7019, 39902, 6786, 26646, 16577, 30851, 1320, 32988, 6137, 19181, 22111, 30714, 22689, 45403, 40207, 18649, 42666, 42424, 27506, 7709, 37620, 47026, 19143, 26737, 35399, 24963, 15776, 593, 7198, 10107, 7649, 29226, 26331, 40808, 35783, 22063, 36595, 617, 44854, 38333, 10576, 40594, 15248, 44466, 14117, 13065, 29765, 12685, 16017, 37506, 39240, 6813, 49759, 16813, 5811, 44080, 43102, 4379, 37551, 28694, 33870, 21151, 3937, 12946, 22533, 16250, 29261, 6020, 39906, 26915, 8893, 75, 4607, 41579, 49022, 15535, 24146, 23313, 20440, 33126, 41637, 40758, 30009, 35081, 27773, 32771, 2259, 39654, 23357, 6798, 9478, 33754, 302, 34442, 35779, 44030, 26127, 7271, 10251, 14445, 39476, 28187, 43547, 43806, 1547, 4084, 46828, 40602, 35338, 6630, 9889, 26082, 11243, 10359, 37570, 8550, 47178, 11421, 10882, 486, 30047, 23052, 45602, 14851, 5567, 34278, 43413, 38157, 17135, 26878, 27538, 38174, 7401, 27636, 12264, 49381, 46279, 42879, 26652, 33847, 40509, 22154, 39040, 34153, 40759, 19405, 9509, 29963, 32806, 33164, 21104, 43280, 22899, 1305, 33327, 43804, 8729, 312, 45016, 41710, 5420, 41262, 41733, 24024, 36715, 13858, 41217, 40296, 17700, 11264, 44886, 40358, 38270, 14502, 41844, 6233, 10292, 4505, 35188, 46240, 32749, 6141, 32366, 45856, 5895, 14900, 37260, 21474, 5460, 34429, 44102, 427, 9189, 40138, 40953, 42927, 25459, 38327, 37418, 7284, 22474, 2029, 4585, 29264, 4636, 33845, 44571, 27318, 41368, 20497, 32847, 46904, 6191, 46889, 4578, 37309, 5552, 19890, 917, 10039, 21397, 6928, 24269, 31138, 16268, 28873, 41472, 19242, 48000, 28906, 15633, 26870, 10522, 47839, 25817, 13052, 36251, 14836, 20199, 48917, 10190, 6670, 13417, 41279, 1907, 18331, 32601, 28655, 40046, 31166, 19710, 35344, 1578, 206, 25718, 37239, 43976, 27582, 13158, 6285, 16929, 2184, 31711, 37480, 30120, 42352, 874, 48574, 25135, 30943, 13262, 16962, 12856, 22270, 19866, 6383, 32679, 49674, 14339, 19911, 43369, 15655, 5211, 4100, 29794, 30313, 5841, 20042, 46281, 22037, 5224, 29974, 9837, 33351, 2320, 49526, 43514, 14524, 29347, 33122, 38630, 15205, 49999, 42341, 31854, 45685, 10912, 10748, 33188, 49572, 36021, 18562, 28989, 23524, 31319, 37468, 42925, 23428, 11163, 45923, 8216, 34043, 33832, 19880, 40762, 21627, 330, 43447, 11515, 42531, 3512, 13317, 35453, 25331, 10112, 3404, 26789, 43251, 14676, 5236, 30104, 22586, 32983, 9017, 36334, 47162, 24466, 49040, 30534, 38799, 8938, 35914, 18994, 1799, 6226, 47761, 48612, 10453, 2582, 33207, 30646, 18526, 21416, 21280, 41837, 13944, 36774, 20494, 26295, 46610, 36941, 9549, 12412, 8869, 32623, 9932, 29330, 18035, 38152, 25463, 7915, 168, 6659, 15577, 2046, 44138, 25264, 14855, 38812, 22596, 39277, 35756, 22816, 31345, 37153, 24292, 48215, 40518, 1464, 49769, 20933, 9766, 37253, 40749, 34416, 42655, 28265, 33257, 44168, 7300, 17268, 47930, 26881, 47774, 23548, 33198, 37830, 28805, 4011, 47900, 41241, 28926, 46408, 8095, 23607, 136, 6231, 17722, 46748, 42347, 10276, 44266, 27488, 41768, 45003, 2185, 2771, 1064, 46330, 41257, 15558, 40655, 33897, 43641, 49509, 38838, 14662, 49066, 33561, 41663, 13526, 15261, 30418, 18415, 9717, 823, 61, 9232, 34993, 35076, 24527, 38330, 22013, 19769, 4021, 13332, 4360, 42448, 41017, 17274, 12064, 48799, 46207, 10110, 18932, 126, 44019, 29410, 2661, 34081, 26080, 41455, 13701, 17760, 25523, 37611, 26636, 9918, 48806, 36679, 9765, 9646, 11579, 38522, 6623, 38261, 10229, 38177, 17986, 24616, 13207, 28643, 4927, 33910, 23578, 3605, 33063, 38858, 42211, 13722, 3467, 16410, 19989, 49705, 49313, 2928, 38958, 26368, 30693, 16638, 45214, 44146, 49348, 2249, 30019, 49973, 33097, 6731, 17030, 36546, 16278, 14717, 31251, 35635, 6366, 24746, 34850, 16261, 18066, 20731, 4185, 33963, 1520, 14538, 45105, 34445, 22824, 37327, 29285, 16248, 28127, 44971, 962, 18388, 47618, 14068, 36208, 32959, 46328, 26180, 10362, 21661, 39275, 30650, 13108, 22982, 36128, 32488, 25975, 23198, 22500, 41015, 36359, 12038, 31363, 9056, 26077, 12719, 16286, 49362, 47256, 32720, 20774, 29959, 38590, 37916, 44415, 48709, 29806, 5810, 42684, 48030, 16598, 20114, 22545, 6356, 6559, 48113, 47266, 34400, 14912, 26375, 17901, 9668, 44395, 27716, 5438, 35105, 20047, 11631, 15315, 37844, 12923, 30183, 8848, 17366, 5683, 31694, 39737, 6683, 38028, 29999, 1541, 6031, 36542, 5344, 16223, 2795, 10370, 25280, 12841, 49487, 1170, 3727, 2289, 22564, 11702, 14455, 1973, 35694, 19125, 29761, 1599, 24520, 2727, 39402, 13784, 7587, 33440, 38084, 35861, 3273, 40000, 41742, 15868, 28848, 43453, 43372, 42498, 48995, 17136, 24566, 40472, 9863, 10569, 44671, 14904, 26456, 31969, 25100, 22943, 14096, 29911, 24425, 48746, 9043, 79, 18670, 47470, 47314, 16829, 44993, 27228, 33196, 37995, 15906, 36129, 21150, 39532, 17558, 31703, 40656, 5709, 9480, 8693, 13755, 44767, 17802, 12308, 29616, 10839, 4047, 31102, 23900, 547, 37264, 24463, 25162, 35264, 45317, 25063, 10000, 4625, 17553, 21423, 9372, 36040, 13994, 25881, 34548, 9857, 39204, 22145, 25621, 21073, 30312, 12669, 39499, 23508, 27192, 423, 13757, 42891, 12067, 40444, 42990, 36465, 39594, 14988, 45015, 37515, 15658, 34393, 30705, 4370, 18466, 21316, 24264, 630, 39887, 3368, 8534, 35294, 43122, 4056, 46895, 7868, 26051, 31705, 33829, 42014, 27845, 46365, 9319, 29645, 14135, 14094, 31002, 37586, 42594, 41667, 25757, 18164, 14655, 2589, 42602, 14266, 17749, 25822, 11187, 15593, 7888, 32106, 44335, 27470, 27328, 33977, 47034, 26263, 6499, 48893, 36863, 17362, 40480, 45109, 5979, 17382, 45744, 43966, 41474, 3037, 24670, 49016, 19220, 36020, 41024, 26213, 43571, 9603, 23159, 36009, 45967, 46293, 4196, 39925, 33550, 6369, 16761, 40126, 23905, 23241, 40087, 17561, 25956, 49224, 10155, 24457, 18819, 17043, 29625, 42774, 7555, 43190, 43574, 20189, 42185, 11587, 15160, 16695, 45272, 14085, 35168, 34325, 31623, 3205, 18790, 47335, 48250, 2870, 39675, 24064, 38806, 37990, 4719, 28667, 17249, 30680, 2983, 7948, 1532, 9580, 5825, 49781, 47281, 16249, 14672, 15828, 20317, 33081, 37374, 48348, 18026, 44053, 46933, 30005, 43959, 30157, 35460, 1372, 21285, 27046, 36349, 6704, 33881, 24399, 48354, 26999, 39809, 23775, 35887, 32299, 22006, 48800, 27393, 11017, 21750, 28377, 30974, 34836, 1918, 2163, 123, 37713, 18753, 33170, 7136, 4755, 37424, 45335, 13424, 37373, 6558, 24334, 43766, 22831, 11380, 12044, 35075, 3586, 28890, 36355, 36112, 31803, 38605, 22988, 47958, 31501, 9033, 20125, 31813, 4034, 24069, 47074, 18101, 29988, 5415, 47903, 3402, 14496, 33134, 22486, 15910, 30453, 12471, 35405, 21836, 30021, 24007, 13179, 36778, 21247, 30040, 23442, 12602, 5166, 18075, 21668, 45639, 33836, 29135, 3484, 39128, 33792, 33047, 29541, 16123, 673, 20551, 45838, 5123, 19845, 36377, 21018, 33587, 1440, 18573, 34062, 39412, 21663, 12362, 40706, 3325, 46983, 8770, 27863, 14768, 47631, 18241, 43263, 40487, 8713, 10438, 1929, 25830, 20724, 27333, 35967, 19551, 30096, 32047, 24379, 47411, 46832, 25276, 1670, 25166, 3321, 21513, 42542, 14819, 13727, 15717, 35226, 14720, 36626, 24927, 32711, 8411, 33442, 21090, 1932, 21039, 30834, 19914, 18948, 46766, 43216, 34495, 22114, 7658, 48831, 30466, 49432, 19224, 48093, 18086, 559, 1458, 9903, 40832, 35764, 16462, 33291, 12455, 48323, 15700, 11420, 19504, 8362, 36570, 3796, 33616, 23642, 18837, 48870, 29269, 28403, 44328, 39436, 2833, 40428, 14829, 9272, 31229, 40163, 36481, 30102, 25268, 30214, 24978, 6177, 20864, 14421, 196, 30229, 33023, 11731, 9556, 44660, 42696, 15189, 11340, 1219, 15639, 23670, 35901, 11825, 15896, 34663, 33445, 46082, 19868, 47309, 49736, 16743, 47248, 46261, 48101, 6801, 40398, 31171, 39861, 29728, 34262, 26792, 13232, 8264, 11354, 20538, 45748, 33379, 28686, 10027, 19789, 25939, 48482, 8081, 13639, 28628, 14646, 8616, 36494, 47152, 20712, 6583, 33032, 44207, 31041, 12043, 32693, 11606, 28970, 26541, 19158, 48392, 8172, 18612, 20102, 34340, 35645, 41933, 18027, 44608, 9712, 34827, 48549, 30003, 4138, 16441, 14270, 24195, 27517, 2816, 34729, 17745, 14860, 25646, 36449, 48089, 27816, 13114, 29517, 49256, 41604, 30391, 45852, 778, 11221, 27823, 40841, 39836, 2291, 4209, 40545, 2927, 30241, 31492, 19223, 37941, 5926, 26398, 17117, 1566, 20880, 13643, 45006, 9790, 44739, 11003, 26234, 44216, 37878, 42427, 28708, 37185, 7714, 22248, 31289, 34928, 47948, 20426, 30612, 16747, 16041, 11106, 42536, 32956, 5717, 29906, 25984, 35493, 39991, 39237, 40566, 40342, 20308, 6542, 20457, 32045, 9440, 42588, 32816, 48493, 12724, 19070, 49991, 7664, 8010, 6884, 6448, 35792, 9404, 18995, 16446, 17761, 39492, 35387, 48082, 3675, 23716, 17403, 1065, 20793, 19231, 31294, 2393, 40911, 15926, 45277, 402, 24904, 4168, 21725, 22960, 11171, 37129, 11943, 38996, 26223, 43118, 19296, 11766, 46527, 14769, 6638, 41346, 7844, 7797, 23347, 5535, 35785, 11538, 18717, 13286, 24569, 7116, 5686, 11745, 2491, 36785, 9101, 26762, 16034, 22864, 25455, 24617, 9940, 13819, 18964, 17487, 28734, 36426, 17808, 43331, 37855, 6634, 33890, 21623, 43523, 47957, 48012, 35860, 10057, 35597, 44879, 26266, 31621, 4220, 26570, 36622, 7525, 21630, 17304, 24403, 24771, 23293, 35958, 45244, 9172, 18296, 12046, 38705, 34449, 14840, 19392, 43041, 13879, 40527, 37435, 25449, 271, 9354, 30451, 38722, 6946, 10474, 24857, 20959, 14154, 16439, 45660, 7026, 36367, 41071, 42094, 15121, 28948, 34363, 3791, 44491, 48745, 19328, 3629, 15176, 14013, 11137, 30584, 24002, 19576, 19137, 12711, 39060, 17308, 25341, 463, 15088, 4186, 37277, 39983, 1443, 49730, 1438, 38731, 16279, 37766, 46879, 46284, 38556, 19039, 42746, 14299, 10660, 8843, 30067, 2090, 26730, 43116, 46202, 43541, 45893, 9900, 46877, 35849, 3517, 31272, 34102, 48547, 16028, 47675, 8016, 12137, 43319, 6772, 18146, 13, 38102, 16111, 12506, 43970, 8218, 49274, 40583, 9455, 17559, 15430, 2546, 13487, 19615, 44670, 40488, 25901, 31308, 36094, 41295, 21365, 15837, 15929, 17826, 3299, 14602, 44535, 24576, 5150, 36213, 1530, 20112, 4677, 31821, 44159, 9917, 5618, 9290, 41775, 14252, 45424, 35451, 47674, 23038, 2535, 11811, 45969, 11813, 11650, 3769, 10725, 39248, 18733, 5333, 23537, 26855, 16472, 45803, 7783, 2080, 5639, 13524, 20272, 31478, 34218, 3663, 14770, 23102, 40828, 43286, 13437, 24911, 36832, 45411, 14473, 42489, 34200, 889, 41007, 45681, 8112, 4679, 17769, 20283, 27001, 37305, 6445, 36268, 29707, 1430, 44327, 3235, 7146, 33632, 33474, 24926, 46874, 22432, 21897, 26321, 47594, 11816, 20695, 39382, 46931, 36726, 39951, 23597, 27253, 39082, 14459, 29156, 10628, 19672, 36340, 38407, 7644, 36502, 45703, 13195, 25415, 44140, 44867, 36524, 42329, 34553, 21981, 47710, 11511, 14688, 42988, 42271, 25145, 8543, 36516, 44208, 45837, 10204, 34457, 35311, 21590, 42821, 47846, 10433, 34414, 7542, 16875, 27560, 44302, 47273, 30478, 3583, 9558, 43822, 23416, 47123, 2626, 28327, 14423, 30746, 32544, 24756, 6857, 27186, 4549, 218, 10866, 1606, 31007, 17379, 37934, 43665, 33457, 21208, 31469, 15852, 5847, 31884, 15751, 28593, 35673, 13559, 45005, 34996, 14192, 44344, 13075, 30480, 47010, 32908, 23911, 38546, 46870, 46798, 34254, 1527, 4493, 36025, 34653, 33270, 779, 28594, 40305, 7661, 46819, 46501, 11629, 5660, 6362, 21491, 17657, 12860, 43589, 40900, 10440, 39540, 47450, 5862, 20005, 15398, 49693, 4880, 4703, 4008, 30531, 29351, 32972, 35833, 11087, 45529, 49357, 15584, 42217, 40975, 45489, 9093, 14843, 17844, 12423, 13989, 26274, 32067, 34203, 27599, 48628, 10436, 21900, 20009, 25528, 19163, 38129, 46702, 43961, 24772, 6227, 41790, 11030, 13640, 29005, 46214, 46016, 42412, 44048, 34735, 8237, 27676, 21973, 17273, 16102, 39686, 27865, 18457, 24865, 24429, 3669, 37645, 24980, 2033, 22510, 10940, 35723, 27738, 23742, 42200, 17779, 48388, 40049, 30849, 37015, 2772, 6628, 15560, 10360, 41194, 4113, 3901, 9589, 45926, 23188, 35834, 8157, 16662, 4482, 20490, 20216, 31704, 38311, 6315, 10417, 21102, 47904, 6799, 1753, 37243, 2484, 34166, 32353, 36011, 6236, 7807, 19258, 44644, 47956, 14814, 13340, 42564, 12462, 24710, 27580, 23692, 44038, 3645, 1283, 38058, 25200, 11335, 24272, 13130, 30740, 6461, 12924, 43179, 27325, 42483, 44512, 16616, 44121, 40189, 38558, 43080, 4237, 34266, 38883, 34433, 46607, 28662, 42180, 19700, 12519, 1727, 787, 27549, 41208, 15696, 15649, 33644, 32166, 37315, 34608, 48885, 48692, 8736, 796, 38655, 13637, 35337, 32181, 15765, 29907, 30688, 49049, 27795, 44090, 46475, 7929, 26961, 18275, 26279, 27800, 5132, 2387, 25030, 36616, 43361, 6469, 19157, 10885, 5384, 28095, 41104, 37578, 2966, 2378, 21746, 20673, 44195, 49449, 49328, 31377, 19944, 1768, 35216, 533, 14012, 35347, 4853, 44539, 17267, 21504, 17741, 8438, 35420, 5527, 12200, 2702, 49870, 34597, 15262, 27072, 8077, 19695, 38219, 8862, 11873, 15565, 7635, 10391, 12212, 2093, 32387, 42600, 27480, 510, 34885, 39520, 29162, 36193, 33462, 45074, 171, 22446, 37298, 37361, 12892, 16312, 3662, 46967, 7009, 2641, 24467, 27578, 15940, 30237, 108, 11252, 31074, 15890, 26442, 15981, 32289, 47727, 28517, 14294, 16530, 3068, 7850, 19815, 17954, 3423, 13831, 11891, 25354, 45980, 5096, 19343, 5901, 44688, 29181, 21189, 9659, 20019, 24136, 24739, 12504, 19056, 44253, 49724, 29870, 41481, 45218, 49877, 23062, 37121, 35681, 46522, 30505, 11789, 6317, 37280, 35065, 19001, 6648, 9227, 31874, 44008, 47910, 2550, 30258, 31419, 49817, 7074, 36162, 42568, 10767, 5871, 3520, 27308, 21163, 9520, 3506, 38676, 15477, 3455, 34960, 27704, 47850, 13814, 35157, 9989, 31401, 23123, 29682, 33901, 44627, 15568, 8121, 3692, 42706, 6414, 20850, 30665, 47492, 5758, 8192, 38741, 41214, 1497, 15820, 19734, 9016, 8043, 24201, 1705, 26990, 47224, 12421, 120, 41970, 9523, 34187, 20700, 4633, 42227, 13812, 40115, 14930, 32687, 6843, 41321, 31496, 29581, 16783, 3331, 34307, 30731, 14156, 25593, 18901, 34463, 47316, 14785, 21363, 17651, 26768, 47587, 37255, 11915, 21205, 44113, 33135, 6359, 29814, 3245, 11202, 9386, 33030, 8166, 40623, 1189, 21332, 41325, 37232, 7465, 34600, 36657, 23632, 38905, 7662, 37247, 28802, 43177, 44783, 1641, 23588, 31058, 43019, 22373, 14308, 36450, 7336, 10263, 3708, 31997, 14317, 27309, 14364, 46405, 15139, 689, 8740, 26034, 31691, 26572, 15638, 42267, 34124, 18460, 5226, 15326, 3760, 23530, 25695, 42765, 22287, 12156, 27743, 18503, 20183, 12173, 36825, 4455, 46642, 17194, 21392, 20547, 25989, 25929, 19236, 26833, 7008, 34769, 41890, 3428, 40736, 5575, 39051, 31454, 37811, 33776, 25591, 41, 20580, 33564, 23064, 10428, 31020, 12250, 28862, 9559, 3339, 35947, 41459, 17339, 41125, 13985, 48833, 32763, 38030, 90, 42615, 17850, 25998, 775, 42269, 24313, 25833, 38766, 21034, 15813, 7166, 46183, 13059, 33395, 41211, 26396, 31550, 4372, 8340, 46957, 12721, 47200, 7184, 34614, 40282, 2678, 14899, 29532, 14353, 33263, 25217, 32467, 18678, 42098, 33846, 25734, 13163, 6265, 9678, 32807, 8865, 44510, 43421, 36170, 2948, 28557, 1444, 37278, 25326, 30836, 13415, 48894, 11921, 24210, 3259, 26803, 40134, 13557, 28158, 22639, 18088, 37647, 24074, 3511, 31531, 18225, 9038, 16691, 27557, 36994, 48417, 4431, 33323, 45041, 21487, 46560, 35126, 45940, 26299, 24835, 6477, 15369, 26551, 22535, 33412, 25484, 25172, 21486, 14120, 24199, 48064, 12501, 29948, 21168, 35350, 48092, 41454, 34466, 25478, 27737, 30475, 3845, 9991, 11710, 46541, 22728, 25861, 44467, 23719, 11326, 41865, 31026, 28397, 31823, 45805, 43127, 38704, 49721, 48779, 17373, 10406, 33293, 26891, 30631, 8304, 26058, 29180, 26577, 44186, 36307, 29612, 38389, 6917, 2354, 38560, 47122, 43059, 41891, 9552, 31572, 1787, 3963, 24134, 31420, 42480, 19435, 39390, 39308, 12940, 46530, 42947, 8634, 40032, 15654, 40924, 49987, 17347, 23095, 22012, 42861, 12107, 986, 33361, 33084, 20845, 42043, 15146, 42995, 47508, 11241, 31005, 21167, 34651, 933, 35477, 15182, 29706, 27684, 5406, 21819, 46254, 37943, 3181, 17057, 5410, 18322, 24734, 41084, 48589, 1359, 27326, 827, 33377, 6502, 13542, 35940, 7340, 49248, 24805, 33183, 46114, 9526, 12790, 3848, 8377, 4608, 26271, 33449, 10860, 22931, 47730, 32059, 30402, 49536, 26873, 22397, 7038, 46451, 37821, 16786, 42328, 40256, 27984, 32308, 37663, 6427, 26695, 13585, 26758, 5773, 25115, 21145, 42894, 27895, 37594, 43745, 38216, 23069, 14063, 18564, 49710, 43162, 9763, 3440, 16290, 16571, 13794, 1852, 3309, 31741, 7905, 17949, 1285, 30045, 14588, 21490, 25263, 7897, 12710, 35870, 30325, 26148, 14463, 48498, 16415, 27878, 49914, 22897, 14062, 40994, 26807, 46373, 13177, 33708, 14640, 885, 15731, 40388, 31495, 30858, 5444, 30940, 12398, 16099, 5370, 40209, 20545, 33490, 10742, 31035, 1184, 25038, 13770, 49888, 15068, 46106, 29920, 27546, 32274, 45223, 49331, 34580, 40714, 18269, 36072, 18198, 37613, 31770, 17883, 2704, 14583, 25467, 44842, 48906, 42147, 39550, 8789, 7766, 12819, 22603, 21906, 20029, 2507, 2193, 46724, 16732, 21446, 17980, 48344, 40965, 28788, 34959, 29126, 18, 48499, 11923, 19267, 648, 30874, 4211, 40020, 42523, 22987, 25282, 16053, 41764, 36539, 20572, 14175, 43476, 1777, 34115, 16221, 34930, 16349, 47826, 24, 5540, 41333, 9047, 9446, 30878, 11362, 49784, 15788, 24461, 29845, 21824, 11882, 9660, 31237, 13564, 810, 34219, 5386, 28227, 41721, 28281, 41884, 14206, 48427, 47695, 25564, 48095, 30437, 6028, 45021, 29548, 29058, 1883, 43154, 8347, 17217, 42942, 9588, 4647, 7165, 44765, 31743, 39514, 48545, 19888, 36092, 30690, 13621, 34408, 28291, 2567, 9215, 17064, 47808, 26175, 36727, 15034, 21654, 29611, 25049, 48290, 1756, 39312, 22843, 28568, 21399, 24993, 26414, 7151, 35959, 35140, 31223, 19440, 9114, 41198, 35148, 3626, 12166, 29989, 1492, 31040, 23705, 25928, 1478, 38664, 16581, 48287, 16207, 36885, 37333, 7739, 40849, 9403, 23283, 47803, 12191, 43099, 19057, 38399, 1620, 34630, 2408, 2343, 16742, 33175, 4598, 1838, 9553, 12473, 26630, 3869, 34866, 40112, 25911, 43287, 9240, 46235, 48002, 33730, 48733, 24962, 18588, 48531, 33602, 2938, 47698, 13397, 16593, 14619, 49457, 26386, 23559, 21040, 15376, 7466, 46771, 7037, 35874, 13036, 19899, 3569, 33396, 9734, 2098, 30251, 37684, 12346, 20266, 49549, 6614, 13418, 28564, 5638, 38638, 27368, 28545, 5656, 46562, 10093, 29374, 24115, 39096, 39222, 46509, 39110, 5417, 6230, 7098, 20130, 36756, 9503, 6209, 37840, 36759, 957, 46115, 45692, 31333, 975, 2121, 11089, 18419, 28893, 7135, 47668, 16314, 27705, 18674, 45606, 9639, 10409, 28225, 47718, 17138, 25587, 6921, 37164, 5537, 8726, 22594, 7258, 18162, 27592, 15230, 5550, 42045, 27750, 12472, 36410, 38182, 44482, 1354, 3446, 22729, 45494, 25095, 10280, 6996, 32030, 16402, 25192, 49290, 7853, 2476, 8871, 30145, 49099, 18204, 31850, 3372, 37848, 9733, 33121, 19217, 31374, 13677, 8182, 25089, 2217, 16303, 18464, 28164, 38830, 9203, 24919, 16080, 2846, 2868, 48259, 5609, 42020, 26181, 29637, 4930, 21426, 4242, 7858, 36468, 47800, 30654, 8037, 49020, 27477, 30694, 42120, 34071, 6323, 1107, 48922, 33054, 24170, 47172, 36447, 14620, 649, 28933, 4070, 737, 32049, 15995, 35853, 44995, 34669, 30893, 47816, 11843, 13447, 8776, 12574, 43507, 15212, 25398, 36316, 25022, 27163, 35362, 32526, 3982, 20323, 36137, 17832, 10457, 12584, 16165, 9597, 6026, 46005, 47142, 45200, 26425, 43545, 41401, 41018, 46291, 14304, 9168, 9475, 27191, 31054, 29942, 27076, 7745, 47872, 40133, 44905, 49342, 37816, 12720, 41995, 28108, 13970, 40225, 35708, 41556, 25496, 11099, 49700, 9498, 7047, 48384, 48988, 802, 19110, 24322, 33233, 7279, 34178, 36169, 38352, 40236, 7477, 32457, 19998, 42155, 38592, 41312, 27201, 4398, 15214, 3117, 28161, 15200, 43192, 29902, 8333, 26795, 47199, 10567, 11012, 32071, 40727, 37127, 39309, 39508, 39728, 35267, 2349, 21987, 44218, 31773, 45414, 9002, 12748, 40908, 22313, 20656, 49471, 19428, 6816, 17114, 27121, 31614, 11342, 4085, 34981, 42832, 22107, 20651, 6856, 31532, 27729, 48300, 27169, 14435, 39687, 42158, 9952, 18138, 16807, 32809, 32916, 6146, 44070, 13759, 39515, 48102, 8967, 45822, 5299, 15869, 49755, 47397, 8395, 38080, 11973, 47195, 37403, 19714, 24218, 18248, 15380, 37856, 24033, 40720, 32328, 4971, 41423, 40176, 17419, 14360, 19204, 11415, 37352, 38007, 42661, 26960, 28994, 33277, 46810, 29198, 26282, 32101, 23288, 11961, 25175, 37268, 43570, 37409, 9437, 31546, 1576, 45042, 49560, 42090, 15310, 1258, 12693, 34639, 11991, 38623, 43672, 23147, 42172, 46784, 28689, 7616, 49683, 33677, 20065, 12623, 44658, 33849, 37208, 8219, 26663, 3693, 43680, 2540, 17669, 22515, 30726, 23128, 31759, 21860, 31173, 6738, 33513, 45847, 48288, 14314, 22307, 17481, 34566, 49275, 44203, 2791, 1067, 20556, 9579, 16050, 19287, 28333, 33481, 28618, 16694, 12675, 17380, 42601, 47481, 22903, 35638, 2878, 23677, 3226, 790, 27696, 18880, 22845, 1792, 31428, 44542, 2936, 36130, 21433, 20570, 19655, 32470, 3417, 47360, 28645, 24633, 38801, 1110, 46683, 39426, 8682, 20403, 22228, 8518, 45550, 46813, 20996, 4154, 23222, 27149, 46299, 28641, 5584, 646, 37111, 29503, 36402, 36639, 16319, 32409, 35655, 14918, 15277, 20660, 31231, 25743, 49153, 29570, 55, 17786, 38594, 35653, 47371, 14500, 35882, 45229, 45710, 5647, 9484, 43607, 17582, 25884, 47432, 13556, 17900, 25543, 18952, 22672, 38170, 48015, 48594, 13671, 558, 21210, 39610, 13477, 37026, 35069, 45849, 28031, 19558, 29303, 11198, 42472, 14088, 36185, 39847, 10608, 42132, 38456, 30969, 49268, 29853, 26096, 34513, 17712, 25302, 19091, 25274, 29048, 2860, 34086, 34497, 22322, 47533, 15404, 39935, 35482, 29897, 6484, 40687, 31809, 37754, 1500, 28452, 4830, 522, 20286, 46686, 42532, 12589, 37581, 42107, 1163, 1995, 25847, 63, 804, 22587, 14842, 44652, 6023, 6018, 42302, 36293, 44181, 38622, 11123, 38287, 5294, 1752, 32332, 7363, 25379, 14793, 45460, 35255, 7952, 20818, 38096, 31999, 54, 45131, 32943, 2869, 34789, 335, 12338, 47252, 7878, 28551, 28872, 43314, 8528, 10756, 39001, 18757, 2538, 12752, 20073, 4418, 30572, 46759, 14478, 16498, 30377, 41551, 11015, 22035, 36186, 25367, 28664, 16318, 6547, 8610, 13936, 39671, 42815, 18477, 4014, 2907, 34488, 41512, 8092, 43465, 7713, 15464, 5506, 26995, 15563, 11270, 44075, 23158, 8341, 47452, 20737, 22211, 45303, 46410, 10935, 10217, 23209, 16712, 5554, 14739, 7589, 25296, 25602, 6757, 13250, 29033, 18727, 22733, 2514, 28238, 1745, 24366, 33899, 43795, 26760, 4811, 26169, 194, 12992, 33503, 6296, 34196, 13341, 36184, 44392, 33822, 23237, 29812, 34873, 49725, 37212, 25887, 31467, 28224, 46887, 27373, 6, 27498, 35319, 1475, 37895, 9299, 25183, 39478, 36070, 22691, 20284, 2114, 10591, 18040, 30111, 10802, 15356, 25831, 7840, 1990, 38813, 8957, 14399, 8844, 5281, 48504, 27484, 46795, 25982, 45404, 15468, 34529, 19330, 10898, 17757, 34698, 1122, 41236, 12287, 27482, 3889, 45855, 49969, 35823, 30894, 19207, 48025, 38459, 3074, 19743, 10616, 7741, 45328, 22495, 27877, 2062, 9150, 14834, 27966, 17262, 43365, 49527, 43715, 11471, 47171, 34611, 2610, 44161, 11992, 3961, 23650, 47719, 46389, 25801, 15297, 18364, 37511, 21115, 18163, 6488, 4356, 24533, 23070, 12742, 5111, 49159, 21650, 6097, 12188, 990, 7217, 33103, 43930, 26765, 27430, 25626, 26629, 29943, 9716, 30070, 1295, 30887, 8536, 23656, 16690, 15589, 16232, 37972, 42717, 10959, 9629, 4228, 13891, 4378, 38509, 45654, 27091, 48365, 16660, 29354, 49329, 22841, 46584, 24373, 13275, 26734, 9011, 32330, 42639, 21942, 26128, 38001, 35800, 864, 42062, 6069, 20051, 48370, 39881, 47936, 28426, 36845, 46909, 41599, 6956, 19218, 9986, 3253, 28878, 4038, 963, 37076, 26155, 38291, 33286, 2971, 37397, 21348, 27948, 33575, 28827, 36398, 39389, 5296, 27097, 14180, 40865, 12465, 4656, 40966, 25671, 26001, 6626, 33205, 9137, 38060, 3297, 1798, 21224, 40148, 42, 21139, 44584, 39928, 16919, 42743, 45238, 15705, 5343, 36598, 6334, 16057, 30470, 21550, 19130, 6392, 33834, 35243, 27973, 14569, 9992, 31418, 11478, 15443, 4931, 2467, 34624, 33493, 7216, 32127, 37368, 39976, 22877, 3856, 8275, 49104, 23552, 34508, 14835, 19536, 20560, 5571, 34053, 21591, 41362, 48702, 40212, 6970, 41939, 15303, 13273, 22215, 540, 38072, 421, 17407, 26651, 12021, 20805, 18372, 43826, 44256, 9424, 30246, 1077, 26696, 808, 42889, 16406, 27492, 13698, 1921, 7380, 23289, 32513, 8169, 5248, 38502, 20533, 34907, 2742, 12317, 24736, 43134, 29297, 48314, 5340, 22726, 32036, 21500, 32482, 5131, 28935, 48366, 1788, 29995, 11193, 23453, 32981, 9803, 742, 11382, 9255, 8477, 9151, 30596, 33403, 19425, 48712, 32951, 39535, 12958, 30232, 1971, 10240, 32321, 19806, 44622, 10833, 47009, 42986, 24747, 281, 18360, 28518, 20957, 26956, 22780, 33448, 7596, 4376, 48251, 2543, 11220, 17512, 49802, 30493, 11934, 22755, 18746, 28026, 30669, 27356, 3185, 21805, 14172, 44948, 1050, 36581, 48501, 2377, 7330, 35569, 37198, 20589, 31979, 48608, 43987, 7480, 23346, 45203, 43450, 45119, 43469, 40704, 13659, 30751, 36920, 9249, 9420, 5574, 42848, 13408, 19473, 8322, 39683, 40327, 33021, 48090, 13655, 44910, 36245, 25495, 31411, 48553, 9162, 34398, 21765, 11348, 36423, 16306, 4426, 6341, 4616, 46972, 30315, 46800, 41562, 26593, 11959, 27185, 5967, 10842, 41157, 1981, 48242, 35936, 46630, 45588, 38032, 11156, 29531, 16609, 7410, 44831, 26588, 26400, 24699, 39339, 19637, 34305, 18720, 8767, 36305, 31802, 7303, 35575, 39655, 29678, 48244, 32996, 5724, 11455, 36681, 19241, 36849, 13856, 3338, 19737, 44736, 37626, 46665, 47282, 4819, 29594, 31493, 27980, 121, 40371, 19611, 38989, 42428, 7974, 303, 4012, 40372, 45990, 13777, 28410, 14915, 17086, 11467, 34293, 30139, 35837, 27542, 9001, 2759, 19950, 21031, 26215, 40960, 4604, 1844, 17767, 31318, 38981, 42928, 17522, 4116, 22508, 4806, 1180, 29243, 46179, 11313, 48391, 37503, 22667, 35537, 23138, 41407, 6606, 16790, 40221, 32792, 37686, 924, 21223, 7089, 24780, 30767, 41422, 17690, 1146, 3281, 44427, 1936, 4090, 30988, 13047, 19052, 14595, 16819, 36408, 3395, 4521, 30542, 22310, 28927, 21859, 5817, 48014, 30818, 26605, 11115, 13033, 20645, 11779, 2007, 41273, 1024, 13478, 32437, 32570, 27103, 1676, 42091, 19874, 14812, 31926, 44523, 42468, 48321, 27521, 32361, 33282, 19579, 18375, 29885, 48703, 24684, 13290, 33649, 17070, 37337, 5913, 29636, 29415, 39661, 1818, 13433, 37446, 44334, 45334, 2138, 41577, 27049, 15695, 41947, 40786, 27131, 25440, 2317, 27764, 18747, 4453, 30352, 28348, 24719, 29076, 21452, 13438, 5240, 32151, 23636, 38488, 2247, 27399, 23388, 34747, 38563, 10469, 44861, 24465, 20077, 9368, 5012, 41299, 32706, 12536, 32678, 15585, 17851, 45998, 44544, 19969, 19985, 45360, 28867, 2436, 19270, 46467, 11630, 14472, 31269, 18788, 31307, 49678, 2133, 2004, 38434, 15173, 2812, 24500, 39747, 3291, 1830, 43503, 474, 41767, 16202, 35955, 1291, 38750, 22732, 10378, 48694, 13648, 15975, 49069, 41856, 1677, 39062, 15091, 48282, 5892, 1415, 20838, 3673, 46564, 28521, 6106, 41231, 25312, 47304, 36658, 46457, 14887, 10018, 28705, 12448, 21162, 10582, 8780, 39324, 30007, 32587, 7962, 49573, 15109, 9313, 45761, 1800, 40348, 21476, 21099, 800, 3476, 15134, 4895, 47750, 34088, 2533, 14756, 25161, 24254, 40217, 35146, 19295, 2789, 47601, 15972, 34377, 35596, 5290, 2957, 41385, 16215, 36300, 26390, 28057, 40213, 27264, 11050, 30663, 21284, 45437, 11486, 39185, 560, 43738, 10671, 9217, 20908, 36699, 49008, 26019, 15118, 46575, 33580, 13485, 2902, 48194, 7452, 48989, 31230, 2988, 2619, 33771, 23315, 33310, 48522, 49881, 17127, 18855, 15982, 411, 11666, 28043, 383, 14559, 21778, 31684, 45533, 2202, 37343, 25101, 1867, 1793, 7178, 16176, 11349, 1267, 2224, 2557, 30025, 8280, 30672, 3164, 34609, 39632, 25381, 6126, 9518, 8234, 15907, 20842, 20779, 34130, 45359, 36382, 33854, 27197, 28849, 40244, 28944, 46633, 9896, 35503, 5127, 45738, 26757, 37353, 2854, 11936, 7397, 13362, 44774, 9144, 29345, 16671, 4583, 33107, 35862, 5707, 31375, 30511, 20621, 32858, 14114, 28124, 22032, 5933, 8065, 8366, 36385, 1850, 26500, 44174, 7211, 48973, 26568, 33508, 15285, 40961, 24432, 24789, 21925, 20468, 20226, 13314, 9341, 18287, 28114, 45875, 7586, 16678, 3558, 8100, 11452, 12267, 35096, 11456, 10612, 17859, 14715, 34079, 39008, 3161, 19373, 17693, 47853, 7275, 33911, 29363, 41458, 18210, 47449, 13752, 40995, 40860, 35957, 45662, 25512, 13226, 28479, 13486, 18191, 37545, 1040, 23944, 18586, 3274, 3196, 47498, 17955, 6685, 22104, 16683, 35063, 19364, 11295, 37615, 25064, 22014, 4841, 38055, 31130, 11528, 7761, 6593, 4122, 2346, 26648, 24496, 5087, 40011, 35787, 12109, 14280, 8173, 24016, 34654, 38049, 36330, 27239, 34181, 29470, 14371, 33680, 3454, 39960, 18496, 37008, 30286, 15754, 38054, 30333, 22618, 10289, 16804, 17682, 45864, 48270, 9757, 24773, 46943, 31707, 19280, 36138, 4511, 42230, 13853, 26176, 21076, 21135, 36154, 10933, 7522, 10944, 18285, 6836, 23003, 502, 10588, 22708, 12070, 12667, 22874, 39753, 49093, 48783, 17188, 48530, 283, 44776, 4023, 39998, 11705, 37838, 8032, 31293, 36125, 4748, 22074, 45647, 35363, 30632, 35306, 32991, 16757, 21849, 4525, 4198, 22570, 21262, 13901, 11168, 45341, 4091, 9330, 28646, 26305, 24798, 45428, 21656, 43484, 17571, 18652, 1288, 15576, 8706, 34499, 24636, 23930, 6388, 4518, 8459, 19044, 36651, 35031, 45060, 31475, 832, 28307, 16266, 6901, 41834, 6805, 2693, 28176, 4183, 34023, 6210, 14839, 18529, 3436, 44909, 39019, 37947, 45050, 3012, 19359, 29079, 37932, 26219, 31280, 14601, 44279, 39834, 39466, 28856, 10089, 32310, 26864, 21922, 2126, 37485, 30405, 26426, 6774, 25041, 12678, 31045, 4257, 32456, 26527, 32278, 12533, 25295, 4976, 36441, 43173, 44305, 30513, 14903, 16644, 12697, 34149, 12074, 539, 31438, 49397, 26982, 40787, 7633, 19108, 8195, 49458, 22539, 15673, 24535, 1207, 2230, 34503, 9194, 30224, 29715, 25018, 16352, 44837, 17415, 45785, 14926, 4017, 43692, 39857, 9053, 44938, 9067, 15289, 19963, 9921, 24409, 20558, 38365, 28343, 48074, 16030, 16622, 36921, 28116, 23264, 22168, 5990, 7521, 19729, 30317, 27081, 4425, 18242, 14229, 12323, 45213, 14404, 14296, 4351, 36339, 5165, 43873, 40187, 35734, 25859, 6691, 9798, 42112, 32604, 22122, 42181, 33929, 28680, 3349, 25400, 22281, 27314, 3608, 15094, 15789, 12180, 5634, 45451, 33851, 5309, 36344, 830, 29229, 13675, 17325, 16274, 12361, 13448, 41860, 45120, 24223, 12376, 4491, 15847, 23843, 2737, 11197, 15529, 42144, 42993, 32723, 44230, 37742, 21532, 5219, 25536, 12380, 34734, 19453, 41716, 30787, 20754, 37321, 49995, 10700, 12651, 910, 6744, 41143, 47368, 44277, 12703, 4367, 544, 17320, 46125, 36095, 24706, 47133, 43747, 2595, 42193, 20149, 43527, 22734, 17702, 41972, 49756, 11545, 20285, 32480, 26119, 28611, 3814, 12638, 4375, 15054, 17817, 16045, 47260, 39952, 23343, 4771, 9979, 33987, 8321, 29709, 18376, 33204, 4700, 42197, 30524, 5252, 4526, 46826, 8055, 849, 25203, 46661, 46014, 47940, 43106, 43261, 28422, 43244, 11256, 43781, 14146, 2091, 43990, 16372, 26204, 3416, 35740, 15125, 10926, 37820, 8144, 7068, 16693, 23452, 22974, 2760, 45532, 43823, 43702, 49558, 2177, 37797, 11518, 17302, 14017, 33090, 38016, 41894, 20990, 22561, 40333, 32419, 13321, 33621, 3944, 31169, 23340, 21637, 25530, 36152, 41681, 26187, 25650, 6305, 15944, 27555, 14174, 35880, 41308, 35841, 33276, 19932, 42687, 17892, 20138, 33544, 36197, 23519, 8669, 3535, 37143, 42430, 14426, 19915, 19964, 29730, 42856, 7308, 701, 38531, 10991, 22045, 32420, 39055, 24902, 3254, 24166, 8750, 24030, 33793, 36635, 29300, 11286, 48414, 22275, 38038, 6228, 8324, 18328, 17972, 34268, 29087, 25426, 907, 38746, 20038, 14761, 29483, 18485, 43082, 11684, 22869, 39178, 29658, 13820, 42450, 538, 15598, 43569, 2682, 44193, 21526, 29379, 29925, 6520, 13898, 1003, 37549, 15124, 31090, 22602, 45522, 39901, 14157, 37745, 35111, 22953, 38520, 46589, 18646, 1693, 38150, 29448, 8676, 49972, 32697, 28748, 3462, 26523, 34896, 16906, 35765, 24061, 19205, 16895, 34620, 31394, 46491, 30254, 22676, 35172, 14327, 48073, 8585, 11194, 24019, 17207, 49617, 37572, 2764, 39233, 12582, 13492, 144, 14021, 19981, 19384, 40917, 46326, 29650, 3786, 22702, 19337, 21403, 3118, 14697, 48146, 9089, 17122, 19213, 43856, 1008, 4306, 48, 30371, 19686, 29511, 38535, 23950, 38765, 18149, 7056, 11746, 44288, 20703, 32291, 4588, 47392, 23493, 18872, 33303, 12549, 23395, 38573, 17344, 47632, 35161, 33984, 44238, 26957, 23653, 10624, 43312, 29150, 23586, 31882, 7576, 25628, 11443, 31687, 48404, 34925, 41223, 6621, 5762, 46563, 48518, 43904, 29681, 12141, 44351, 10505, 9876, 48137, 26976, 4293, 33137, 33234, 38439, 33519, 3639, 19225, 31941, 41591, 38186, 36883, 13243, 288, 25427, 36469, 12058, 21841, 6976, 44595, 18886, 10160, 15913, 39854, 3474, 10901, 44918, 40625, 32829, 29595, 40463, 41470, 1501, 138, 26242, 47500, 16416, 36682, 46681, 8530, 48232, 33699, 9199, 37283, 10180, 28770, 1533, 25665, 31677, 20055, 40701, 43572, 24643, 21321, 39242, 39786, 9827, 48472, 32730, 48651, 19376, 21885, 41080, 19901, 12161, 7942, 47742, 35857, 41174, 13506, 4730, 37925, 19916, 20061, 16974, 12140, 26641, 5746, 48835, 8025, 19298, 33051, 10683, 34256, 2744, 17739, 10750, 35721, 34413, 30795, 32406, 1523, 3390, 49538, 11175, 42803, 37464, 36496, 29249, 35711, 4732, 46242, 36116, 27685, 25912, 24742, 37969, 2041, 40177, 35686, 49800, 44495, 13228, 4189, 37952, 40791, 23217, 24165, 39765, 40534, 27746, 35320, 14195, 22280, 44480, 41255, 30403, 12990, 6408, 9519, 48790, 300, 40281, 15144, 12060, 34685, 45713, 31343, 46000, 10241, 36141, 15522, 41342, 22770, 19977, 12387, 42648, 49666, 32377, 24555, 3480, 39273, 32153, 2470, 31361, 21886, 5118, 19918, 3193, 26536, 8800, 32013, 20526, 18489, 5715, 41999, 22279, 39145, 4777, 26773, 12877, 45953, 12399, 25034, 15922, 15314, 709, 4727, 27721, 12782, 36585, 39882, 12978, 6963, 37502, 40385, 46837, 17085, 8485, 24413, 9297, 20859, 27476, 39821, 30023, 48117, 5151, 6616, 32639, 17695, 44340, 22170, 28301, 48764, 483, 1009, 16327, 14228, 10498, 18053, 33042, 7653, 24610, 14675, 30110, 19463, 21711, 32499, 17504, 41661, 6081, 4776, 3610, 35259, 41644, 45951, 13761, 19811, 17016, 23414, 13300, 47294, 35771, 11288, 45558, 32899, 48951, 35360, 47593, 36173, 9348, 18184, 35616, 22297, 40968, 358, 39931, 27884, 36583, 9350, 13035, 29779, 47180, 34373, 23558, 37828, 46728, 34974, 13567, 17834, 20579, 20563, 5727, 9175, 14199, 22835, 1328, 12616, 30980, 39794, 13318, 21057, 36436, 10968, 44885, 25149, 16980, 13435, 41199, 7882, 44177, 35107, 15697, 31275, 34050, 43057, 29673, 47, 28112, 24885, 33811, 7106, 31191, 16326, 49068, 48735, 28497, 20212, 10807, 17092, 7298, 41488, 2537, 15977, 35348, 40452, 21442, 23496, 36492, 2205, 41405, 30765, 7194, 1789, 11548, 47127, 49686, 38745, 6133, 14946, 37137, 9408, 45193, 18661, 44766, 45023, 5824, 38063, 42694, 33218, 35230, 17981, 7449, 3488, 4620, 45252, 10512, 25921, 9333, 13278, 4471, 26449, 40515, 22250, 41542, 40231, 44758, 48169, 48676, 5889, 30454, 45367, 9740, 39729, 33932, 40661, 6802, 21587, 49956, 28814, 38971, 35718, 38022, 13934, 1542, 43135, 22459, 30287, 44005, 7877, 2719, 37488, 48873, 32028, 15621, 36710, 10398, 11641, 21063, 36700, 14439, 11884, 30396, 21577, 33518, 8440, 15888, 35309, 26287, 13042, 29501, 32057, 10083, 41925, 9954, 8819, 25516, 46481, 33531, 30108, 35448, 13837, 10651, 30239, 6412, 28173, 46733, 17206, 21131, 46216, 19439, 36006, 49450, 32705, 22511, 49106, 8881, 8627, 38244, 829, 17887, 5026, 33152, 44730, 9802, 6327, 39368, 38476, 29424, 29912, 22331, 46907, 29042, 11500, 16093, 4902, 41498, 36752, 27597, 21240, 17421, 26110, 2867, 23041, 1614, 43631, 33741, 44648, 20671, 23788, 20696, 47565, 38861, 33498, 11885, 1812, 2136, 35643, 49858, 10594, 19153, 13955, 46118, 16288, 6549, 35310, 2315, 23918, 49156, 29742, 10152, 7951, 18239, 41014, 12656, 41619, 17818, 17134, 41469, 3771, 26750, 5992, 2875, 39693, 13465, 6927, 39646, 24623, 11035, 32642, 28458, 44574, 2237, 8888, 5603, 2698, 29433, 18987, 31285, 40392, 38329, 2826, 11454, 40009, 11815, 8418, 1129, 22376, 24392, 5531, 33083, 45521, 46516, 18234, 11730, 12871, 31177, 38046, 2993, 41411, 31897, 18650, 2708, 28673, 43422, 16867, 13848, 42345, 4342, 40918, 41802, 30365, 32375, 8186, 36835, 31057, 48205, 7552, 6041, 18863, 36242, 5712, 7890, 46053, 48772, 49786, 31161, 45012, 11025, 9421, 11205, 603, 23027, 23963, 33443, 1969, 23083, 24434, 13393, 3772, 17828, 18487, 21909, 42541, 47737, 31825, 49306, 12237, 28237, 3875, 3758, 18531, 43043, 40732, 20892, 17664, 6596, 31016, 14578, 22562, 34914, 27772, 31414, 11183, 37005, 34822, 2376, 33717, 8011, 2947, 18769, 37904, 7049, 34886, 24262, 702, 1076, 36244, 315, 8067, 19249, 42882, 17543, 4465, 39506, 22008, 28121, 34771, 14942, 30704, 44409, 34835, 32451, 41747, 29848, 42744, 5797, 20203, 28964, 32555, 20531, 7313, 24597, 22620, 36890, 31868, 43440, 16573, 39897, 30817, 32963, 20401, 27906, 21969, 13502, 34000, 15854, 16284, 7671, 37133, 13552, 47681, 3679, 39235, 41998, 34465, 8370, 46141, 49233, 26711, 48976, 10784, 40792, 36951, 49896, 38442, 35759, 38209, 26613, 18393, 19782, 1834, 15154, 6910, 2141, 25642, 29643, 14330, 11628, 47322, 44234, 33049, 42708, 9846, 23695, 4847, 32043, 6855, 41578, 47804, 47327, 18286, 46374, 46825, 38984, 32358, 16808, 15937, 38557, 26559, 3043, 1769, 26453, 24757, 29861, 19140, 18497, 38951, 30574, 14047, 44153, 30606, 38679, 19837, 42141, 39614, 35581, 42604, 9111, 9304, 25802, 23202, 23526, 38360, 16308, 12450, 12546, 36633, 5896, 48798, 7487, 1510, 22768, 20337, 43233, 35323, 35919, 32075, 20371, 258, 26485, 27069, 8246, 27108, 39689, 43730, 27275, 36054, 21783, 4288, 47830, 3287, 36269, 40095, 37304, 36264, 10427, 49726, 30339, 39496, 7539, 32142, 11476, 35583, 30838, 32264, 10070, 37554, 39325, 13085, 37209, 44926, 40304, 49083, 17340, 8330, 12943, 22489, 32917, 25490, 22593, 49775, 2699, 2326, 2452, 44399, 40086, 15279, 42131, 80, 26327, 14155, 28312, 46399, 37173, 21326, 25633, 25664, 39526, 47823, 48849, 49298, 13931, 38825, 3615, 46349, 11492, 15957, 11359, 38040, 43565, 21655, 16405, 29866, 29028, 3365, 20920, 4630, 42445, 17920, 12118, 27826, 14161, 1554, 42153, 3461, 9783, 10011, 40888, 41384, 4950, 43052, 43382, 3190, 806, 49089, 35293, 35368, 47490, 35223, 19291, 44677, 18446, 4139, 8151, 43123, 36970, 2527, 46013, 2414, 38879, 34997, 15974, 20121, 42192, 12973, 49032, 8251, 4149, 20569, 13601, 24148, 37204, 29887, 48609, 33801, 15453, 229, 18410, 3888, 13750, 23063, 4954, 27559, 22861, 25688, 43551, 21913, 32371, 35271, 44976, 17024, 30862, 1772, 27735, 39972, 14558, 9479, 10452, 42558, 39651, 39865, 27786, 20505, 26029, 8029, 44232, 17058, 12391, 32250, 32686, 25504, 34517, 35205, 23256, 36762, 20144, 34243, 20184, 26154, 49742, 9973, 16157, 22577, 11458, 33511, 47705, 3385, 38066, 1449, 27544, 38097, 494, 17321, 19388, 10383, 8013, 22832, 7132, 29001, 3801, 36440, 7412, 47901, 20630, 28058, 3646, 9976, 5065, 42373, 9051, 49319, 10753, 4657, 4760, 28953, 23948, 20208, 2809, 2092, 25738, 37773, 21990, 18329, 24443, 10705, 6304, 49197, 39862, 45158, 35923, 5192, 14089, 28725, 1127, 2223, 33280, 38472, 22512, 13202, 35525, 1164, 9609, 45711, 46085, 42997, 16243, 35481, 12965, 29960, 7469, 16714, 5601, 31415, 45282, 48306, 36761, 8336, 15266, 16805, 41421, 2530, 46923, 11333, 8863, 6981, 34933, 29839, 8385, 44562, 342, 13700, 44707, 25062, 1100, 34579, 10558, 22484, 38626, 15470, 857, 30634, 13653, 12050, 35976, 10825, 1496, 6714, 45514, 49273, 39552, 46337, 22793, 33525, 14543, 48162, 21351, 12215, 22294, 38894, 46402, 15471, 45857, 5277, 3016, 23122, 24174, 14574, 36900, 9398, 24022, 48132, 17104, 43105, 33879, 46799, 20529, 24991, 30806, 36474, 33955, 38931, 24775, 13541, 11409, 21625, 7318, 9182, 41412, 22453, 8434, 15383, 29074, 776, 26642, 43243, 41013, 5945, 19566, 21835, 25138, 38829, 3870, 6324, 41853, 23995, 49762, 48410, 44481, 9343, 8210, 5097, 17698, 23884, 49691, 34317, 9982, 26044, 39211, 9145, 44191, 48377, 37697, 46529, 47848, 37513, 40922, 41951, 2447, 1546, 43576, 13446, 21274, 46838, 24667, 11477, 19871, 38006, 18187, 6669, 5053, 45631, 23986, 32524, 18998, 4672, 21299, 26849, 2627, 16635, 38880, 3486, 31022, 23885, 28824, 13914, 6492, 47462, 39166, 24906, 33007, 48952, 41945, 14962, 48585, 7355, 17018, 9489, 4294, 13928, 39272, 25933, 28423, 9357, 38897, 19544, 42056, 22560, 3457, 5445, 49240, 46515, 24801, 26564, 11929, 15305, 44704, 10044, 19449, 33100, 22565, 45275, 23348, 3863, 18222, 15856, 13918, 46862, 7839, 30964, 42351, 41597, 2565, 18887, 39482, 48834, 1895, 6169, 41158, 4350, 14993, 43402, 25649, 6619, 10506, 35272, 43776, 37187, 40668, 43430, 12815, 42455, 44980, 7946, 36240, 16418, 44576, 32113, 39778, 7128, 28811, 48814, 39158, 45192, 28457, 15778, 12241, 49900, 45933, 29569, 26462, 46712, 22413, 48390, 1316, 12837, 21277, 26372, 23992, 7906, 1916, 37644, 45038, 23189, 3084, 45778, 30459, 17863, 5479, 42970, 1461, 4151, 46880, 10005, 32813, 42501, 22245, 16705, 2781, 12821, 21739, 18366, 11970, 2324, 27064, 27361, 22919, 6198, 25492, 33238, 42365, 34116, 39773, 895, 26965, 38292, 32702, 1737, 10611, 19922, 17864, 11188, 41364, 12475, 25214, 48657, 27586, 23536, 16366, 39300, 35935, 12872, 11040, 23594, 9892, 24317, 48719, 26906, 21015, 19255, 14454, 31194, 48592, 969, 4772, 49839, 49157, 6309, 35875, 6961, 31146, 31344, 48909, 46742, 37668, 33133, 14419, 9166, 26609, 28698, 11103, 37966, 22278, 14494, 15996, 20624, 40558, 14344, 49299, 18324, 17184, 1030, 11938, 29012, 47998, 23094, 11534, 7551, 15397, 1700, 32230, 40216, 19381, 3650, 42086, 21524, 37584, 14340, 26106, 20929, 25256, 37300, 31254, 6674, 15127, 42783, 18474, 23942, 2412, 26472, 27115, 47196, 25986, 43845, 5017, 47819, 46424, 11028, 24177, 16787, 14230, 47683, 1553, 28523, 4835, 1856, 9914, 40643, 36554, 788, 7346, 13725, 25235, 47547, 28942, 4072, 28609, 47892, 36366, 38200, 11337, 25997, 34853, 8380, 21103, 46882, 39410, 27156, 32826, 11320, 9591, 36707, 39885, 40399, 14651, 2042, 37770, 38891, 14018, 41866, 17540, 21462, 35899, 4628, 21400, 13957, 3087, 13630, 8183, 35669, 46561, 1685, 42920, 42773, 49792, 44355, 45151, 8592, 7171, 7478, 36946, 44456, 36917, 28835, 34099, 4098, 5046, 21510, 869, 17441, 16495, 17067, 39175, 48426, 24124, 12647, 13254, 44663, 29010, 33318, 49079, 38012, 32843, 11724, 45700, 31626, 21017, 28162, 48346, 43018, 38992, 33978, 48028, 27963, 47475, 39543, 34172, 17672, 6767, 15953, 26907, 37429, 22748, 1160, 18520, 2307, 46411, 4934, 11293, 142, 48931, 31337, 26535, 40400, 48088, 12377, 23974, 40788, 35449, 46265, 20507, 39366, 46503, 5586, 46555, 28050, 32046, 11760, 25309, 18833, 26043, 14575, 2359, 44621, 26116, 29324, 27714, 47553, 42084, 43799, 11379, 37523, 16209, 25627, 41330, 15228, 21851, 6742, 10770, 8054, 29084, 18570, 40369, 42545, 8408, 44383, 18838, 801, 49015, 28214, 31542, 42650, 29337, 32685, 34011, 21315, 34496, 26087, 26928, 445, 49466, 1864, 19113, 39428, 21952, 43762, 33964, 446, 14924, 29322, 13302, 36624, 24402, 36145, 43722, 41601, 39665, 33033, 33387, 34682, 6782, 10843, 2162, 24081, 31078, 23382, 28587, 45380, 16661, 3551, 48907, 43742, 41831, 34934, 29502, 44585, 2738, 42411, 5218, 16851, 32139, 22456, 691, 47478, 43812, 17835, 24189, 7665, 23541, 31934, 40446, 35478, 20571, 49386, 43953, 6690, 12289, 15412, 26123, 11864, 31923, 41027, 10430, 12155, 22826, 47702, 2048, 45433, 11366, 13678, 30986, 31499, 1573, 46037, 28891, 9670, 5507, 22273, 1321, 21948, 9020, 24490, 1703, 30896, 35313, 32846, 6167, 19827, 22110, 12366, 26357, 42336, 37120, 17391, 15467, 35437, 9405, 25639, 7498, 21552, 7804, 42479, 7584, 44039, 22425, 30784, 34714, 28717, 28657, 3552, 16335, 8041, 15714, 22929, 20877, 26688, 28597, 6491, 20601, 47722, 20174, 2057, 46627, 42012, 8262, 5423, 5664, 1966, 31094, 41944, 24005, 46121, 1208, 11639, 41738, 14171, 41066, 18949, 26036, 1603, 42845, 12780, 38319, 38304, 19920, 18240, 43500, 47494, 43726, 24154, 17451, 14386, 16130, 3057, 27331, 30668, 31380, 15836, 6385, 8760, 41536, 37675, 40973, 42195, 26132, 3703, 27165, 7533, 19647, 32541, 40847, 17036, 16987, 25019, 49609, 24106, 7749, 28477, 32172, 45947, 3591, 22505, 28078, 13533, 35307, 1104, 34461, 27796, 14232, 27628, 37548, 36222, 12612, 26283, 40263, 14554, 16452, 19183, 49825, 17410, 49009, 25185, 49448, 44856, 583, 31603, 35016, 25684, 11727, 21727, 5062, 19497, 29187, 37765, 2944, 12016, 5541, 27222, 31103, 41334, 39500, 48928, 42492, 34984, 13204, 46596, 9429, 34768, 10101, 5520, 21527, 48638, 24071, 12386, 4481, 40370, 43040, 1499, 42481, 13330, 47217, 40764, 30886, 17655, 18259, 27904, 7814, 7615, 14122, 41134, 31141, 49500, 48561, 15246, 34987, 31712, 7063, 37964, 33874, 47666, 8918, 35889, 4827, 34742, 6351, 32682, 16864, 10981, 8286, 28529, 38126, 11540, 41428, 30213, 48999, 19221, 29201, 10492, 11894, 42252, 36351, 31978, 37163, 17897, 40365, 8101, 38048, 19780, 42752, 101, 27641, 19514, 33642, 25103, 16360, 45236, 40335, 4117, 19799, 38377, 29950, 2739, 18499, 33043, 41569, 36036, 30573, 3575, 18896, 25882, 26336, 5678, 46002, 6319, 36051, 37662, 11653, 9283, 23253, 25254, 3568, 41117, 21402, 26525, 42633, 28157, 26862, 25683, 39980, 7153, 32423, 12904, 845, 8420, 24192, 45362, 8599, 47942, 30995, 44913, 9311, 6306, 46500, 49117, 31402, 33980, 7075, 16583, 44950, 45931, 11389, 44408, 45075, 20034, 29460, 7789, 36812, 48402, 15224, 12174, 7234, 8381, 19375, 45415, 33159, 12639, 43701, 3524, 9647, 24276, 21501, 20638, 46962, 48331, 7593, 4439, 23218, 39321, 10293, 47812, 48144, 20007, 37967, 49444, 44636, 35994, 9163, 42074, 25541, 25221, 6135, 39604, 6590, 22660, 43707, 17195, 40326, 13443, 10254, 8224, 42827, 24305, 7123, 41815, 23807, 25825, 48248, 25055, 6994, 19913, 27118, 32881, 30318, 45382, 27876, 48946, 11271, 25006, 31913, 27938, 36781, 44631, 40511, 22467, 12552, 12105, 46459, 35071, 39575, 16619, 40863, 37399, 39071, 2181, 24565, 48170, 49054, 28864, 25996, 39850, 12342, 49632, 27418, 17821, 47603, 35245, 18889, 49807, 7924, 20431, 36548, 1965, 11655, 20425, 25705, 42865, 21536, 17661, 47138, 16740, 46659, 40690, 19872, 16363, 46605, 44800, 34225, 23266, 32607, 27297, 6482, 12449, 15876, 39751, 19649, 33375, 44192, 45850, 865, 44263, 34439, 23306, 46841, 47394, 21, 6905, 15341, 39644, 36664, 37215, 20465, 7931, 38100, 47902, 45757, 13830, 14485, 32006, 39822, 14527, 2903, 7500, 31383, 6635, 31974, 44124, 24100, 10244, 36140, 19881, 32304, 11105, 14297, 13971, 5592, 29011, 32054, 29313, 12304, 10193, 28513, 19787, 31460, 39024, 47306, 29780, 8520, 27433, 35442, 47963, 26064, 9970, 19387, 45646, 43456, 12953, 8356, 17650, 28983, 39073, 4836, 45351, 49222, 25772, 30653, 46347, 8193, 30753, 43850, 21116, 1070, 26859, 27831, 23372, 8656, 3125, 19126, 46812, 40155, 8606, 6945, 37175, 32725, 1124, 4346, 29015, 40165, 10931, 22481, 28773, 47132, 20496, 27605, 717, 12428, 12111, 45667, 10441, 45454, 40160, 2559, 37804, 40670, 45502, 43318, 41713, 48601, 1528, 7426, 43971, 9393, 30219, 29654, 38317, 22548, 41545, 48880, 24803, 7230, 25008, 2404, 49366, 22460, 26556, 20963, 20534, 32986, 49574, 12039, 15129, 40066, 35375, 8030, 21468, 2197, 11736, 8822, 41845, 30754, 29662, 36161, 36000, 23261, 44530, 36567, 1658, 23145, 40129, 41734, 46157, 16646, 20080, 10788, 4737, 6208, 14368, 27658, 49227, 26716, 31178, 19902, 29200, 8028, 15941, 23913, 24112, 48846, 5106, 40506, 35154, 42551, 3956, 36728, 5915, 7138, 31204, 27556, 20261, 48243, 25077, 28020, 41527, 20413, 29488, 42321, 11324, 30960, 23498, 34486, 17658, 42474, 47146, 25943, 48494, 9332, 159, 17768, 17836, 47788, 14685, 46443, 38215, 6868, 19352, 7307, 34197, 11714, 48768, 809, 48131, 43411, 13826, 25277, 38887, 20961, 33635, 11680, 37510, 10752, 35960, 1534, 36503, 8122, 21193, 3997, 32517, 9842, 5147, 7680, 33952, 40914, 39640, 49979, 37105, 24551, 38449, 41715, 24518, 17096, 33833, 32085, 9720, 23048, 36211, 29082, 7492, 7121, 24922, 21567, 37110, 33828, 41673, 10929, 48183, 33917, 17578, 27759, 25950, 14568, 17529, 2982, 22517, 7997, 29567, 32557, 17803, 31740, 27263, 22905, 35463, 24598, 3289, 14032, 9006, 3927, 13593, 11764, 27096, 30347, 1286, 34159, 15145, 7681, 16401, 46958, 17841, 21207, 16322, 27485, 6462, 1556, 27077, 42670, 16946, 9760, 32416, 5321, 47970, 15122, 7107, 23239, 38999, 23168, 37912, 45901, 47075, 10439, 21882, 10883, 846, 11976, 5856, 31437, 37236, 287, 2154, 22171, 14091, 3194, 41182, 35102, 2348, 8158, 9334, 43606, 22542, 22161, 6186, 43733, 3100, 17322, 33427, 1845, 17641, 7460, 19727, 4542, 5823, 34185, 41493, 43313, 29810, 49178, 48186, 45752, 43349, 36969, 34204, 8285, 20447, 30432, 30452, 23114, 48157, 42548, 1252, 18862, 6404, 6883, 41892, 43784, 17567, 26558, 805, 14315, 47918, 39634, 46110, 36599, 43752, 45057, 7999, 18865, 10918, 46155, 6490, 25073, 17062, 36870, 1785, 29865, 42657, 26261, 13297, 34061, 4146, 15251, 46425, 19245, 37812, 37906, 42853, 23417, 25667, 35427, 10857, 35629, 37546, 33463, 1202, 37669, 20281, 44865, 23112, 47210, 15226, 41144, 39924, 19847, 22794, 47526, 4329, 36930, 48118, 12500, 10618, 41372, 638, 15858, 38649, 34155, 2782, 31400, 45152, 9944, 31940, 13793, 14422, 21549, 11498, 49463, 37640, 7224, 31013, 3134, 49170, 334, 1128, 32825, 9908, 44103, 21898, 6732, 16013, 10993, 14125, 30933, 47586, 6585, 30683, 16345, 43533, 41871, 19422, 38521, 15108, 36159, 7220, 31632, 18442, 11079, 15595, 38429, 11617, 38147, 31731, 42508, 1057, 49944, 22125, 6574, 38994, 18787, 33131, 26183, 3429, 37445, 12216, 23378, 39420, 19795, 28253, 14491, 4166, 384, 31199, 24301, 32325, 32312, 23859, 27246, 9024, 27920, 26557, 14706, 48040, 36643, 15614, 5744, 45217, 31907, 14225, 29004, 24606, 20329, 21606, 40314, 3818, 46682, 25958, 14108, 4745, 10809, 3340, 20091, 33267, 13259, 48039, 20820, 35697, 37176, 22244, 45026, 45948, 44152, 29213, 16449, 42496, 20151, 1351, 7493, 23295, 6602, 19327, 37657, 39461, 31698, 22695, 33353, 13907, 10320, 30461, 12528, 11291, 48134, 2312, 13686, 2930, 39910, 9574, 40249, 39384, 11449, 46801, 41992, 27013, 5741, 2353, 22891, 30270, 35557, 33721, 16791, 36216, 48761, 25471, 33779, 37924, 11447, 30479, 40869, 29464, 48019, 36448, 17243, 20691, 25219, 4349, 27742, 14269, 34606, 49544, 34889, 35555, 20632, 11067, 17904, 31676, 48007, 4179, 24751, 12370, 23365, 5006, 48830, 13530, 4475, 20849, 40954, 30113, 2665, 1555, 12598, 32134, 4405, 29561, 38432, 22223, 28563, 15872, 29768, 36, 922, 46437, 42408, 15247, 34397, 34999, 32936, 9600, 30015, 25520, 35398, 24073, 40756, 22028, 5800, 32844, 38364, 4437, 16780, 28984, 29273, 23475, 46886, 1271, 32938, 15335, 37408, 21962, 47467, 32160, 24961, 27967, 3472, 20339, 6930, 43633, 12147, 9345, 32596, 15640, 43034, 19080, 28034, 41725, 33168, 9100, 18638, 19895, 41658, 49958, 43237, 34184, 47840, 23735, 24903, 19839, 19589, 21749, 26626, 4268, 25545, 6108, 46056, 10468, 24193, 25359, 5942, 35128, 40877, 25246, 28574, 7567, 36772, 15829, 12882, 27020, 21517, 17785, 37161, 30708, 26770, 48957, 27114, 16438, 9968, 28135, 16656, 44318, 25257, 4984, 38684, 46604, 21640, 25527, 42028, 7651, 26202, 43464, 3728, 1358, 5838, 19025, 2198, 45854, 48376, 42949, 20163, 11419, 6557, 27475, 5183, 11211, 18452, 1109, 16522, 37415, 14289, 19246, 18679, 47717, 22664, 6618, 26005, 23401, 6902, 18109, 34407, 17337, 44323, 6511, 45389, 9305, 27766, 17455, 9794, 35083, 20524, 35026, 33560, 8876, 41353, 20784, 48524, 32261, 33653, 207, 15555, 11969, 20577, 46432, 4428, 47439, 3328, 43126, 6787, 45456, 29705, 24384, 32297, 49384, 39609, 15080, 40127, 13091, 24522, 8761, 14779, 38764, 12776, 46094, 14817, 6607, 12786, 46653, 44859, 41213, 20215, 12971, 39151, 24330, 6684, 46688, 39135, 19465, 24099, 36647, 19875, 740, 995, 34170, 3756, 47502, 35913, 367, 12211, 34452, 45670, 4994, 36676, 45908, 49790, 47008, 36738, 3813, 25686, 35292, 27250, 18348, 47838, 38193, 31081, 20448, 850, 12517, 44957, 4558, 6284, 48062, 25184, 6185, 28067, 9, 8714, 30013, 40097, 7200, 35998, 31754, 38706, 46423, 28472, 49618, 10653, 23068, 3052, 48993, 28731, 29215, 5473, 12870, 40611, 331, 4310, 41323, 46466, 47866, 19717, 23430, 25765, 36476, 27432, 40726, 7812, 24896, 4266, 12956, 45508, 23322, 12642, 22209, 16827, 36320, 37410, 46757, 49424, 42737, 19412, 46433, 30737, 7122, 45634, 20917, 44093, 11858, 28592, 18408, 15284, 14702, 16411, 5129, 15799, 23465, 45082, 49819, 45632, 6812, 13688, 14030, 46919, 14968, 43204, 35428, 3248, 32914, 20704, 14751, 32504, 5980, 26022, 34703, 40737, 49223, 2082, 7367, 31346, 4472, 14709, 4243, 34851, 9394, 16983, 5478, 47554, 24562, 30880, 38087, 35359, 10948, 31404, 5354, 7205, 32939, 19414, 15361, 33814, 23590, 17912, 31134, 41389, 47098, 18283, 10527, 5545, 32143, 16680, 25384, 48912, 6199, 12595, 29165, 32923, 36800, 15175, 5966, 11902, 45467, 15493, 43827, 11568, 43843, 30338, 2785, 27209, 20326, 31567, 8943, 34623, 35298, 46205, 5086, 730, 2279, 36948, 23622, 12969, 36230, 8808, 20289, 22568, 3201, 21769, 35832, 49408, 19088, 10125, 44893, 3109, 33358, 29109, 3550, 24634, 31908, 18462, 18089, 4007, 1059, 37311, 46939, 6402, 5733, 15010, 25570, 38400, 44173, 6872, 941, 15739, 1002, 16932, 24560, 6493, 33972, 476, 13471, 45066, 44819, 16273, 10501, 13253, 2083, 19808, 35032, 6162, 20639, 10949, 203, 1938, 10066, 42176, 992, 33169, 18186, 11836, 34055, 44144, 28996, 38903, 23443, 34689, 19578, 4720, 30687, 21373, 34978, 20111, 27203, 36066, 14986, 41229, 34649, 24135, 45319, 9624, 15345, 44252, 47049, 16364, 45783, 7932, 47933, 25218, 6458, 35124, 370, 3188, 42757, 22368, 4020, 18147, 23326, 39289, 16746, 20139, 8781, 24869, 25547, 39777, 29021, 8000, 38699, 31527, 10999, 39140, 10310, 20330, 2132, 39919, 13953, 45590, 43573, 28149, 17565, 38275, 1426, 10960, 792, 37973, 48452, 28819, 31366, 33944, 1196, 18647, 14014, 10137, 20648, 6430, 2931, 30060, 44898, 42037, 48540, 14187, 46308, 37475, 27734, 35215, 28330, 20204, 9912, 31242, 32098, 20583, 13581, 15819, 1345, 18006, 9152, 20378, 26544, 4829, 10488, 15210, 21147, 14580, 15448, 36043, 36852, 47250, 33210, 4010, 25934, 27761, 48762, 2386, 36822, 39013, 5610, 44745, 9173, 27993, 5918, 29177, 13602, 26, 6637, 3565, 39789, 45117, 30192, 41478, 1055, 33262, 25307, 22253, 8133, 45471, 33329, 6649, 40007, 43385, 27270, 11743, 44313, 17505, 7802, 21991, 35772, 25885, 27090, 42370, 37500, 11434, 36609, 41012, 20152, 30058, 6556, 2165, 18755, 12096, 35246, 38229, 30611, 46371, 1041, 2270, 29923, 25535, 1655, 42417, 27525, 25324, 20685, 4128, 28608, 18858, 3110, 5914, 34756, 38761, 33600, 3792, 12853, 18969, 2164, 42766, 6229, 41306, 10135, 19061, 16164, 16526, 43336, 48409, 26302, 1405, 15388, 2137, 26399, 44029, 15156, 44657, 24031, 44673, 10565, 39554, 44973, 6263, 18798, 44507, 13053, 42646, 42585, 36422, 18373, 174, 37631, 2254, 4855, 13518, 26160, 9338, 29263, 49492, 7474, 3105, 20721, 31649, 7667, 44635, 14936, 33709, 9183, 4908, 3763, 18371, 19455, 47219, 12045, 20017, 8467, 34501, 44390, 4435, 25443, 49599, 36157, 33345, 3302, 22406, 18412, 22135, 6837, 14920, 8302, 40353, 27698, 32527, 15083, 26554, 15202, 19117, 36527, 26260, 19781, 3218, 21459, 17098, 1846, 31886, 395, 49081, 41394, 18362, 46354, 47897, 3654, 9073, 39101, 12988, 43472, 2130, 31295, 24779, 2432, 44139, 4530, 20210, 13590, 49190, 955, 2770, 47410, 40950, 43690, 36431, 2025, 8598, 45128, 39375, 15682, 5859, 16907, 28373, 28631, 28331, 2518, 3571, 20131, 22855, 28712, 31065, 49983, 36725, 24460, 43254, 40378, 33101, 7253, 42187, 5008, 3762, 41021, 41521, 16604, 44120, 44987, 18389, 39021, 37297, 13396, 41694, 3000, 19738, 41937, 15217, 42134, 39341, 10414, 9752, 28787, 44802, 22231, 3172, 22507, 45402, 48233, 12758, 34801, 43438, 7501, 29498, 46590, 20397, 32732, 4963, 2425, 38702, 597, 47100, 21703, 15421, 29583, 31936, 15877, 33041, 4674, 13061, 40404, 9298, 42682, 14623, 41159, 31910, 5876, 24733, 15300, 27317, 27652, 47067, 49970, 26689, 29982, 11531, 33346, 20196, 30774, 43257, 7125, 40532, 4197, 24842, 19864, 30809, 38673, 2443, 14373, 43065, 16904, 31179, 8635, 10942, 5023, 45789, 41917, 40634, 29936, 19060, 23270, 25028, 40712, 11055, 43836, 23483, 28669, 26813, 41369, 20234, 34498, 10731, 26726, 27441, 13235, 4087, 26189, 45928, 9995, 7987, 34661, 19617, 29684, 25378, 16538, 3447, 48722, 7432, 39979, 42129, 44376, 18486, 22049, 10255, 29523, 33092, 48808, 17053, 16871, 21574, 20301, 28209, 10341, 6151, 2766, 47973, 49741, 26407, 15411, 31150, 13001, 41589, 46215, 33582, 22011, 46231, 7566, 24871, 16928, 23761, 24047, 39194, 23461, 2986, 150, 27233, 46226, 19752, 43981, 10454, 3514, 22523, 39950, 24092, 14237, 26883, 35009, 34379, 9008, 43704, 37180, 31535, 16817, 39100, 38982, 20965, 32320, 42930, 2648, 48262, 46229, 10192, 36961, 21826, 16427, 23314, 47313, 17497, 48443, 8629, 16731, 34330, 38, 40826, 23824, 36212, 36226, 31975, 49692, 19750, 10557, 19929, 11386, 34590, 15234, 4422, 5400, 12750, 16154, 9107, 25561, 4799, 32672, 6790, 20033, 49443, 22105, 20932, 27304, 17446, 47234, 39681, 30476, 15818, 39659, 21864, 43841, 7765, 17930, 24065, 19276, 42914, 8739, 23690, 43497, 23228, 14239, 49602, 9930, 21744, 25074, 33691, 25745, 9897, 13313, 10189, 33940, 37998, 22913, 28361, 5319, 26904, 2375, 31861, 36926, 44354, 32794, 12316, 8786, 21122, 46023, 33098, 45897, 46817, 39187, 13612, 41137, 24364, 35770, 43767, 1963, 3242, 10595, 45053, 34354, 39374, 18356, 18942, 23977, 46417, 24208, 13862, 11578, 39150, 32404, 3843, 21256, 16536, 46805, 785, 32145, 9710, 48052, 16547, 49142, 30115, 2562, 22007, 44142, 35937, 4174, 22850, 44110, 34581, 1539, 26161, 36124, 13661, 22916, 35769, 32695, 16627, 13595, 29855, 49773, 15444, 18684, 45479, 32583, 18233, 18469, 44429, 33177, 6466, 33371, 24958, 30983, 36087, 13560, 38383, 17430, 19496, 39129, 43978, 18180, 39438, 24749, 34014, 19447, 40651, 46697, 43832, 28356, 35790, 7532, 32443, 38338, 10518, 1892, 21652, 14031, 45816, 1839, 46081, 26097, 27620, 39423, 10017, 47330, 10619, 15169, 16837, 1257, 23553, 6207, 46493, 44868, 11199, 12454, 41782, 3320, 377, 5407, 22030, 35204, 25211, 43922, 10182, 36489, 24618, 9034, 8161, 9841, 12952, 35704, 43462, 17440, 9228, 8288, 4915, 6936, 30779, 14536, 32052, 43968, 23715, 28083, 3546, 34545, 22922, 517, 1841, 36979, 25215, 38504, 34361, 18673, 10209, 27136, 17074, 32509, 37156, 7771, 30170, 38445, 41053, 1710, 25726, 16796, 18662, 49922, 20522, 4414, 32808, 29793, 39355, 17214, 37769, 4402, 5209, 24571, 14234, 12255, 27413, 37095, 34492, 7228, 48629, 21022, 29247, 10177, 20410, 11387, 15265, 18814, 27351, 25253, 45641, 14107, 37417, 9830, 38945, 12601, 24705, 27212, 36605, 42880, 13857, 33409, 2668, 8422, 16339, 1723, 37271, 33393, 13941, 4392, 14938, 26111, 44628, 49668, 23250, 27012, 34741, 5221, 19771, 17631, 5389, 44808, 30288, 7235, 45732, 44127, 31503, 5430, 46571, 28488, 11234, 22662, 949, 15826, 23376, 12332, 46745, 21250, 13089, 1823, 23278, 23380, 30022, 20346, 8722, 26624, 314, 7161, 1074, 38444, 3371, 12225, 3617, 37263, 22364, 14264, 4388, 48045, 16231, 24077, 2521, 18506, 42258, 32108, 33484, 40577, 8162, 8864, 35141, 43013, 46976, 39399, 41446, 12886, 15641, 29139, 38246, 44897, 6030, 49600, 6729, 40384, 35144, 11763, 18651, 684, 49975, 9120, 27254, 15138, 34297, 29997, 8880, 5539, 14590, 36828, 37863, 42825, 13082, 26323, 37370, 10722, 11011, 18993, 45542, 91, 12673, 47062, 20345, 40603, 16421, 41351, 20968, 24669, 49146, 9904, 18771, 42654, 9291, 25194, 38127, 13167, 28738, 6045, 25315, 37135, 22865, 5072, 25716, 7869, 18584, 15016, 25179, 19631, 878, 14253, 20714, 4921, 74, 5007, 45625, 47541, 38552, 10870, 24817, 9485, 45395, 1962, 36709, 36543, 26009, 59, 22851, 33810, 8153, 26797, 25273, 45250, 10814, 32400, 15392, 3081, 13221, 40232, 36414, 12440, 37910, 9927, 27152, 31560, 11668, 6394, 6584, 36219, 21672, 35296, 16190, 30204, 169, 4531, 48368, 5128, 17978, 34047, 12618, 27585, 49582, 28091, 1958, 42806, 21287, 7603, 15372, 32219, 10508, 19433, 21347, 19726, 15706, 37453, 15642, 27619, 18127, 41461, 33546, 44943, 9792, 9667, 11257, 45175, 44543, 20631, 30756, 5553, 5963, 46196, 23862, 550, 2383, 5455, 47982, 21921, 6724, 23935, 21731, 35040, 13811, 30866, 34901, 21697, 43877, 8978, 40078, 25640, 861, 6089, 20032, 49619, 28437, 32980, 4302, 20067, 7086, 45921, 30789, 34658, 20058, 21551, 43487, 49325, 47654, 22143, 10329, 5725, 19068, 4089, 46496, 8259, 34710, 37809, 31797, 40433, 38648, 19830, 38956, 49940, 33789, 10967, 40457, 16754, 49563, 29478, 34360, 5848, 4308, 29038, 31463, 19344, 47292, 17926, 141, 17814, 44419, 13584, 49835, 4336, 48285, 22979, 14730, 44944, 34479, 31544, 16295, 2892, 11632, 20143, 11294, 14972, 19093, 11344, 41914, 15278, 43737, 41910, 36425, 27210, 23120, 12013, 32649, 6014, 26690, 44322, 45439, 11809, 37756, 28308, 46729, 5110, 1025, 8680, 13019, 6753, 35101, 35092, 37167, 14118, 7389, 41511, 39616, 42382, 8947, 28075, 38149, 20367, 22868, 15417, 13205, 17144, 25983, 29701, 37421, 6847, 49430, 33337, 8711, 49499, 34029, 39641, 14941, 15753, 17879, 42590, 36604, 19075, 26210, 34510, 36685, 25676, 41872, 35836, 6071, 23702, 24949, 43262, 30424, 34806, 1803, 41285, 43598, 42738, 33355, 3785, 10143, 8179, 20520, 36714, 18111, 9737, 34146, 48058, 38171, 38609, 3910, 46062, 43955, 20271, 45137, 2505, 8962, 36113, 6980, 13986, 11512, 46204, 6332, 17124, 11353, 40891, 42011, 28419, 31406, 31449, 39533, 20117, 34980, 48536, 20194, 15882, 32389, 38614, 40907, 30059, 22463, 21053, 41705, 15603, 32128, 30490, 9909, 21239, 48200, 25058, 44550, 4912, 41594, 6555, 11998, 32350, 18335, 28792, 47413, 13013, 14313, 41102, 41269, 35472, 45310, 43428, 41514, 20760, 17300, 46160, 30848, 28772, 29449, 9005, 25380, 13925, 22634, 34160, 49280, 1363, 35163, 38485, 21724, 16341, 1150, 30361, 9856, 43562, 17251, 18954, 5492, 43017, 13329, 40584, 37057, 34042, 25773, 25812, 39599, 15321, 16228, 13463, 27021, 22377, 49336, 45216, 17051, 7837, 27779, 14526, 39294, 25953, 39898, 36980, 36601, 49822, 37939, 49832, 11480, 3351, 33275, 774, 39165, 31788, 10587, 34647, 29255, 2865, 17047, 44267, 11052, 27662, 29467, 17660, 40362, 11544, 2594, 33925, 37109, 5799, 25663, 42999, 1487, 8986, 39761, 629, 10322, 9248, 23018, 48326, 37217, 9656, 41154, 19312, 1897, 8349, 13062, 43744, 15523, 10186, 1098, 1427, 12076, 19613, 37733, 41540, 42223, 46950, 1281, 1511, 26964, 47044, 39903, 41952, 44381, 5080, 47950, 24868, 21085, 7909, 17381, 13371, 27298, 26939, 14820, 11236, 5113, 4515, 33976, 36779, 17939, 253, 39, 36809, 3026, 15298, 17557, 46468, 47801, 47204, 13813, 32774, 36511, 17, 7835, 13991, 32998, 15954, 3807, 26126, 25971, 27235, 3787, 3864, 30975, 33915, 31844, 41271, 4449, 23389, 11758, 27138, 4177, 48315, 34490, 7893, 24337, 33422, 9926, 3594, 27274, 21415, 7872, 10463, 20528, 42071, 39313, 15053, 47518, 33612, 33031, 17003, 23980, 49713, 14647, 41918, 24726, 333, 6079, 5475, 37562, 12329, 39171, 2581, 9300, 39941, 25769, 7517, 6507, 36077, 35500, 41497, 8846, 41116, 28155, 16586, 9865, 11370, 2168, 21368, 10321, 47851, 5242, 30159, 8139, 22809, 14735, 44047, 23700, 639, 20625, 43735, 26436, 34005, 46182, 8503, 43283, 43328, 6200, 34244, 37080, 43800, 10021, 12145, 38093, 39608, 15741, 34967, 9943, 6595, 4073, 10304, 36973, 6256, 7485, 22071, 19229, 7689, 20390, 5450, 28242, 9293, 26721, 7719, 33894, 27683, 48063, 5425, 11556, 11026, 15311, 39921, 36743, 17155, 11805, 43072, 46286, 37162, 34294, 31479, 22923, 14794, 48867, 7309, 27208, 32222, 36477, 20269, 32155, 31602, 29260, 33903, 24611, 4887, 46977, 30571, 39871, 44233, 38068, 15659, 46136, 30868, 38781, 28704, 39989, 28556, 39074, 6758, 15844, 19518, 26408, 17572, 6070, 8507, 40624, 19187, 39852, 31912, 29484, 28131, 16869, 26707, 3177, 32293, 47997, 21818, 16119, 30386, 22216, 22411, 12425, 18188, 2606, 13328, 5598, 28028, 8164, 10048, 17831, 49840, 18619, 31900, 8916, 30097, 49131, 48005, 32392, 12278, 32614, 21055, 38942, 44768, 26539, 39398, 37414, 26675, 241, 22239, 4083, 16502, 26573, 8088, 26224, 19049, 16296, 35549, 26253, 38976, 17614, 3178, 42647, 33428, 197, 43110, 18449, 49646, 49770, 13913, 28029, 11564, 47131, 34536, 35024, 49701, 37357, 21578, 78, 20488, 23197, 48686, 20344, 2011, 49982, 35931, 46262, 4876, 41016, 25713, 22700, 13824, 6540, 43626, 41486, 11855, 8645, 35715, 33607, 48507, 29834, 12113, 2501, 46568, 32449, 19427, 13458, 38634, 37785, 38095, 44953, 14148, 43490, 40985, 10745, 28055, 26974, 12798, 7180, 7928, 13733, 37425, 13170, 6658, 8105, 1121, 28839, 17414, 23922, 26244, 9632, 45209, 27880, 22778, 20770, 6348, 24696, 14674, 251, 48614, 3003, 2174, 6330, 29397, 39130, 40054, 266, 26876, 37091, 12558, 29520, 36518, 32520, 43751, 37983, 35794, 7467, 7213, 39163, 8266, 21420, 36745, 9817, 47736, 30624, 6849, 18169, 40073, 29442, 1608, 1879, 20882, 15834, 46855, 24348, 15057, 9128, 479, 48742, 30947, 45191, 4569, 22994, 35804, 37861, 11120, 22193, 4669, 29979, 28316, 21728, 48097, 29395, 43352, 23409, 38085, 39152, 7004, 13247, 27702, 11231, 44020, 998, 10749, 24017, 9222, 1961, 21827, 33236, 23688, 8056, 44513, 6496, 25424, 11364, 22933, 32405, 4796, 16950, 3220, 22251, 11047, 41108, 11339, 46325, 10634, 38620, 45249, 20868, 36074, 46657, 41826, 26665, 7519, 26934, 43630, 23033, 46198, 35541, 46815, 9052, 5190, 31148, 24666, 3376, 18072, 48506, 46594, 3286, 24538, 18148, 8974, 6405, 33, 34345, 5578, 40996, 28991, 25687, 43493, 31633, 8649, 23763, 9700, 16432, 9164, 35130, 29050, 42189, 42801, 4110, 28109, 47523, 17041, 21914, 40058, 36588, 24847, 45568, 21686, 46295, 4581, 39868, 11868, 48572, 37982, 41168, 46352, 37223, 1735, 38647, 30772, 2876, 45379, 8386, 9040, 21070, 27753, 4361, 49918, 38652, 7753, 17545, 35459, 17478, 49481, 14703, 2127, 9612, 40226, 45091, 41349, 43720, 44276, 11874, 9570, 36027, 17496, 4124, 6060, 41057, 40307, 12032, 6061, 19853, 17369, 33916, 45896, 24704, 30541, 17365, 11192, 34437, 34952, 23136, 32215, 39287, 43773, 29607, 48543, 2723, 12190, 3391, 24652, 29439, 21712, 16722, 41020, 31198, 12811, 30122, 9185, 9399, 19005, 10534, 21687, 42198, 4025, 17164, 49140, 37753, 22842, 30266, 37776, 7427, 10746, 34281, 23996, 26900, 11596, 16271, 5260, 42206, 33526, 44455, 24358, 29685, 7439, 19673, 4221, 36795, 32021, 7065, 1815, 9129, 33008, 26482, 10462, 42522, 36990, 47684, 23065, 9613, 20255, 49934, 10869, 25706, 33880, 22555, 46109, 1778, 8738, 3475, 40839, 37817, 31440, 9371, 17385, 37700, 19607, 5870, 42233, 11357, 42837, 6783, 42787, 35595, 22761, 42122, 39108, 685, 22866, 24036, 5705, 21366, 22226, 37965, 47284, 25923, 23286, 47915, 29423, 25673, 12042, 47643, 35754, 20335, 23589, 27467, 19820, 35007, 10937, 24335, 1888, 17137, 8255, 37194, 11307, 42354, 22420, 44896, 21174, 29692, 18867, 1696, 1048, 36275, 41035, 20593, 16703, 47741, 7142, 8104, 45691, 9564, 16759, 26912, 23857, 45914, 44084, 19099, 25259, 35229, 24727, 36026, 9060, 45754, 35532, 34334, 49044, 22025, 40587, 21873, 35287, 16628, 31606, 33914, 30332, 26575, 43295, 45909, 27540, 18970, 14800, 33876, 4102, 33601, 21736, 25081, 13094, 8908, 25947, 46989, 33841, 6913, 8988, 5493, 38390, 11623, 46542, 13873, 25281, 22611, 49368, 22914, 45552, 27644, 20049, 6180, 13186, 43926, 28388, 24524, 24900, 44752, 1615, 1813, 5038, 2705, 6485, 47139, 26929, 2363, 29525, 22230, 11074, 22438, 22018, 42849, 17823, 42342, 30841, 17483, 15683, 47517, 27946, 36182, 930, 14235, 41737, 18011, 40665, 38092, 45323, 46255, 23231, 32525, 40591, 2515, 36326, 39451, 31431, 40981, 20325, 48143, 13005, 35432, 40510, 20870, 48807, 47738, 4173, 41178, 22202, 44450, 41878, 39705, 29613, 30499, 1870, 26892, 33947, 12896, 5285, 11125, 9000, 1623, 26602, 42285, 6432, 16263, 18523, 37123, 17686, 44465, 35457, 15152, 1968, 29353, 43170, 49954, 16463, 14104, 21252, 30917, 20409, 34060, 48008, 33408, 764, 572, 25690, 8784, 36764, 20136, 20412, 49575, 34819, 20120, 13803, 33666, 4756, 37923, 10059, 15307, 45144, 20274, 47232, 6339, 19711, 15737, 42729, 16220, 8487, 42716, 27631, 36793, 10865, 18918, 26584, 30326, 1904, 45712, 8447, 45239, 36437, 24067, 11116, 43627, 16222, 30719, 2069, 2580, 24241, 10134, 38242, 18434, 47534, 25232, 4384, 14726, 6720, 42967, 33215, 28002, 5187, 15339, 14244, 22343, 46663, 1826, 20871, 6785, 18384, 6770, 27897, 43923, 21041, 25672, 21194, 40550, 35563, 17299, 10728, 38418, 6243, 28797, 9750, 44473, 21307, 26706, 3688, 39752, 28200, 27531, 40553, 32119, 21389, 29161, 18734, 45512, 34182, 25231, 14789, 5815, 14388, 33749, 2710, 46528, 10262, 13385, 47147, 27206, 12132, 38708, 41659, 21629, 14879, 29098, 22133, 6591, 15112, 8046, 3538, 46011, 35474, 25941, 4400, 8732, 15018, 44563, 1457, 19532, 44790, 34350, 43033, 37345, 8279, 17801, 18304, 42419, 38712, 27489, 43147, 27062, 2225, 25113, 22673, 16244, 25781, 30156, 39177, 16961, 26717, 6983, 9550, 22173, 19952, 35304, 30911, 49138, 8834, 22203, 42319, 22949, 36032, 3176, 22144, 21405, 3872, 20306, 40769, 46021, 13987, 30474, 22284, 16772, 49586, 40116, 19704, 44040, 38386, 46276, 18403, 8915, 37004, 14747, 30341, 1022, 23309, 6056, 41056, 32789, 6168, 7676, 39573, 37602, 844, 41216, 2123, 26631, 5042, 47622, 9544, 24108, 12006, 49154, 36428, 45333, 30020, 11878, 27302, 27647, 1712, 34227, 34298, 9713, 44641, 1385, 9061, 1158, 23076, 17725, 34556, 3533, 42695, 3393, 16636, 46814, 47300, 32799, 42795, 32179, 32120, 36740, 49824, 2911, 38794, 32024, 42375, 45598, 27659, 40108, 41107, 34895, 26830, 30225, 3556, 2976, 17193, 11757, 35868, 32722, 33369, 36096, 48433, 15744, 41665, 39036, 49685, 38103, 26329, 4219, 29629, 35429, 9724, 28013, 4103, 30358, 30037, 1284, 31167, 48780, 31060, 158, 21946, 30884, 43391, 12522, 23823, 31476, 38077, 21171, 41286, 29528, 27014, 12282, 39576, 12591, 18034, 12160, 1863, 31393, 10593, 4395, 48338, 12921, 48876, 17608, 29947, 47374, 46644, 33863, 38526, 13453, 45139, 47573, 33796, 10296, 31505, 36317, 11506, 19568, 31733, 42863, 15963, 44389, 20906, 49504, 38455, 6943, 27394, 17576, 22461, 8987, 45938, 3383, 8049, 7362, 28489, 14316, 40862, 41305, 19903, 40803, 33334, 17552, 40071, 49608, 32494, 41825, 25347, 12611, 8271, 21176, 22369, 32446, 40240, 38730, 30153, 20321, 34575, 23525, 2792, 17674, 19462, 8456, 14787, 29466, 34343, 11279, 9592, 7811, 3001, 3397, 15703, 39293, 27199, 18197, 12217, 18398, 1348, 33499, 28349, 22536, 17671, 16669, 37386, 19797, 41388, 38578, 10264, 31349, 12968, 12154, 36982, 17083, 21191, 41766, 44517, 17800, 11550, 34038, 44863, 24171, 35777, 37903, 41249, 8504, 5345, 32285, 28219, 16615, 41688, 25620, 3418, 25024, 45076, 1925, 18834, 22765, 43928, 37577, 46776, 43957, 15482, 27105, 47311, 28485, 18891, 43927, 35023, 45894, 47867, 4413, 26979, 18196, 42629, 13469, 16948, 3690, 47716, 39067, 14810, 41595, 38967, 47441, 10970, 47891, 12408, 45132, 16485, 45133, 30725, 7623, 32229, 12862, 19848, 30950, 36142, 7957, 27852, 19261, 6780, 28260, 9680, 8488, 13959, 10950, 45196, 180, 9389, 6027, 28614, 17585, 37389, 24405, 32650, 11769, 28165, 47312, 42040, 6289, 34692, 296, 41934, 39676, 18115, 23511, 19142, 12134, 2442, 5067, 24810, 16605, 9141, 28146, 29635, 28676, 2282, 43517, 20, 14255, 27391, 45935, 24221, 24866, 16200, 4104, 951, 7365, 25879, 8581, 20987, 3296, 15538, 39785, 13215, 28823, 17147, 9937, 22124, 2695, 18841, 40840, 46153, 8490, 17045, 2105, 11209, 35566, 27614, 13715, 25481, 43529, 6924, 1784, 15730, 34267, 7910, 18032, 33574, 25992, 26946, 9780, 32100, 10592, 30561, 43502, 46650, 8981, 946, 36294, 40375, 30306, 2832, 7459, 41819, 38972, 35573, 28755, 44761, 9074, 42138, 12812, 41003, 23989, 37585, 6654, 43410, 15238, 24035, 8582, 19032, 6532, 18977, 33515, 12406, 19360, 1169, 23638, 5440, 49895, 434, 1256, 6049, 10654, 2122, 16905, 12136, 12805, 14082, 43172, 24829, 9234, 33099, 29041, 4381, 712, 20659, 19285, 25834, 3077, 1630, 13652, 1595, 15399, 15377, 3408, 40301, 40441, 6110, 18627, 38269, 9259, 6612, 2734, 15582, 49690, 27723, 32095, 30559, 19569, 42315, 13927, 2830, 32186, 31271, 23022, 21303, 23329, 3300, 44587, 20553, 30077, 10979, 45616, 48588, 15095, 42022, 16155, 976, 1007, 38805, 14134, 381, 24123, 3, 6879, 8777, 41031, 18633, 30734, 49243, 17323, 40739, 34477, 27282, 14888, 23816, 42750, 12665, 18264, 33002, 46753, 7880, 36383, 31163, 12444, 15143, 13708, 34316, 30547, 24306, 16241, 44703, 15734, 23869, 20276, 4175, 12179, 33480, 38134, 18592, 14251, 23790, 32169, 46460, 28074, 12026, 35156, 17613, 19689, 21838, 13636, 28711, 5514, 36466, 32890, 10136, 36168, 34570, 20060, 14956, 26555, 20564, 41608, 26142, 11994, 41953, 521, 18056, 36372, 29125, 10615, 30206, 8701, 24804, 15790, 18161, 18136, 34464, 27258, 1575, 22519, 1297, 31683, 13513, 20450, 2300, 15674, 4129, 34760, 35175, 43524, 28795, 35839, 49355, 15526, 36566, 19494, 44558, 435, 5179, 43718, 42675, 46618, 21912, 39182, 9638, 7822, 19990, 1387, 38376, 2385, 31932, 22798, 47630, 5633, 41451, 23420, 32069, 9771, 19512, 24884, 18829, 34680, 7634, 38296, 4614, 27466, 27342, 38685, 47975, 19033, 27990, 14905, 33725, 14147, 25806, 26118, 44572, 43460, 15668, 12301, 39003, 48521, 37987, 14474, 13726, 10247, 48605, 27898, 28904, 37018, 9568, 14935, 41191, 10694, 29152, 40188, 41958, 24318, 38923, 13498, 49114, 42070, 7154, 36662, 28613, 33180, 43793, 45913, 939, 28084, 2943, 39561, 27285, 22749, 20823, 17570, 677, 16433, 10300, 2576, 12603, 6410, 9202, 32519, 31709, 32005, 44656, 10210, 42982, 29202, 34328, 33273, 27366, 4359, 42830, 35791, 2691, 31514, 27579, 17211, 47257, 21929, 20108, 22743, 43516, 5264, 22698, 40309, 7585, 26114, 38720, 4943, 41623, 38101, 31953, 20575, 20798, 21899, 17150, 13972, 25860, 20828, 9546, 1851, 16936, 32315, 1941, 14576, 20142, 10222, 3999, 13815, 4640, 24265, 632, 7301, 26854, 8899, 10062, 26145, 24454, 5141, 16924, 45124, 46251, 14635, 13933, 12505, 34936, 5754, 13536, 48563, 8375, 17681, 10392, 3046, 21649, 22246, 39302, 33037, 48533, 29738, 44516, 12580, 2904, 17513, 33068, 13760, 42313, 272, 38640, 14852, 42656, 18130, 28789, 4781, 19852, 23468, 33597, 27167, 42401, 47442, 29377, 39209, 20956, 35180, 45965, 563, 14618, 30307, 32026, 3723, 1312, 17077, 10051, 14429, 14418, 30875, 22544, 15777, 45812, 34638, 29329, 35611, 21603, 9776, 38941, 429, 35431, 18476, 5570, 29922, 34167, 43364, 19043, 10023, 30822, 7043, 40593, 23223, 4286, 15170, 10561, 2178, 37901, 45022, 31464, 23994, 4158, 19650, 15684, 3757, 34671, 15267, 7394, 41302, 9873, 9102, 414, 39217, 37696, 28881, 29657, 27205, 17634, 1704, 31627, 46891, 42702, 25703, 30655, 9260, 42142, 6311, 45811, 1203, 34410, 30869, 26645, 4503, 48538, 40085, 20282, 18065, 46591, 31849, 26812, 17878, 7163, 22969, 46531, 1451, 16151, 945, 1311, 2116, 16525, 13871, 43743, 12539, 35413, 1269, 23191, 42487, 7218, 33357, 36896, 336, 30507, 43682, 27334, 13196, 5894, 22606, 30832, 26710, 7956, 44316, 22468, 39740, 38776, 175, 6270, 5289, 44857, 27875, 22619, 31993, 7536, 47399, 46077, 7382, 48955, 8913, 26924, 22902, 22740, 26819, 15441, 31750, 4280, 47664, 28752, 12663, 33383, 23755, 28414, 5486, 24942, 14937, 44705, 22720, 40067, 47796, 12737, 33719, 36302, 46566, 45683, 30616, 45694, 39127, 25435, 33312, 42036, 23985, 31281, 48038, 32253, 4710, 37342, 38762, 17507, 36083, 42418, 10166, 31092, 14869, 13395, 21341, 16889, 24230, 29419, 32553, 25949, 18536, 46746, 44283, 8631, 5495, 22480, 21853, 14041, 34562, 40496, 16858, 35484, 43351, 12106, 38213, 11021, 32608, 34087, 46049, 8997, 6249, 22213, 7436, 3519, 34737, 48334, 15254, 28100, 10525, 28785, 7100, 10966, 29939, 9885, 31160, 27144, 42403, 2856, 28971, 22360, 18836, 477, 31446, 14664, 39541, 86, 20573, 37649, 45668, 2235, 32303, 45786, 8378, 48016, 46076, 14893, 41005, 19510, 24290, 31306, 46526, 44446, 22946, 28290, 5178, 37553, 22153, 2779, 45189, 43294, 14258, 29086, 28766, 41101, 30414, 27461, 38979, 3784, 38906, 24653, 45311, 32029, 5653, 41823, 35942, 39488, 10706, 4199, 14997, 39173, 5581, 44834, 33015, 21161, 9083, 36989, 38259, 22990, 14412, 28576, 16857, 3314, 15036, 5829, 17953, 1654, 37875, 25289, 11020, 37691, 27409, 32300, 21896, 44071, 14607, 310, 14923, 16445, 27044, 37569, 5619, 19194, 10519, 21794, 42769, 12343, 25301, 3560, 4744, 22243, 40210, 13832, 5624, 19045, 48360, 6524, 31227, 23455, 44368, 32961, 16893, 17437, 13391, 21708, 14914, 12489, 23604, 12898, 27100, 8630, 38511, 45782, 40562, 22717, 30585, 39146, 16179, 21702, 49951, 40530, 35538, 33302, 1264, 32518, 4738, 43055, 37192, 6080, 6562, 8379, 35151, 18876, 15917, 49719, 41136, 25494, 16024, 5742, 49990, 31804, 11499, 8473, 35443, 6652, 15663, 20085, 45255, 18272, 22886, 41554, 39829, 41268, 26301, 48950, 44729, 31003, 14798, 45665, 27276, 16926, 47922, 6475, 25675, 9363, 34585, 26378, 3868, 14656, 14704, 36276, 30243, 30962, 43746, 966, 8765, 20772, 660, 45410, 48046, 29240, 41530, 3732, 34574, 7078, 16112, 35186, 35185, 24778, 24883, 33027, 22964, 856, 26047, 3862, 1855, 3044, 15415, 21354, 44360, 29605, 22582, 2465, 37340, 20654, 4224, 16492, 3970, 31866, 49030, 18550, 11945, 41927, 13164, 41691, 46824, 7283, 37093, 30790, 33342, 43860, 33187, 3776, 43640, 1667, 33673, 36156, 5790, 47917, 10973, 616, 40848, 49488, 13978, 21254, 22148, 43885, 9342, 24080, 48985, 45274, 37599, 36177, 13023, 49097, 20948, 47072, 29237, 32960, 18289, 15532, 9661, 37839, 41820, 25286, 17197, 15587, 27624, 6844, 41788, 3797, 33507, 4998, 17727, 25955, 25753, 26497, 17556, 32643, 24830, 2913, 19790, 48018, 19180, 43835, 4305, 10076, 46968, 10451, 390, 24920, 16959, 45046, 34727, 33222, 20046, 38161, 18014, 1889, 42915, 38930, 44370, 43870, 37805, 24421, 10419, 7787, 27446, 27629, 41523, 23078, 12797, 7269, 2703, 29128, 5726, 6128, 27787, 45136, 40522, 31153, 6535, 43448, 6344, 31860, 40854, 1388, 22183, 45624, 49984, 23611, 346, 36855, 32929, 38953, 24823, 9359, 45002, 29404, 29138, 10500, 10641, 25216, 38496, 36225, 36517, 19340, 15203, 23474, 12204, 48211, 25429, 45400, 24548, 28903, 46321, 27939, 47482, 49950, 20698, 21951, 9155, 38909, 46490, 34784, 28739, 12846, 10224, 2450, 19170, 14415, 48825, 21845, 19262, 16749, 47415, 22491, 18699, 17584, 47530, 18602, 5143, 24846, 43241, 1984, 18450, 20154, 36361, 16328, 26459, 44162, 36090, 6586, 17146, 38755, 3217, 22985, 40286, 17161, 16897, 7386, 35714, 8652, 3957, 13855, 11521, 48997, 17288, 13863, 30551, 9782, 13102, 10415, 41337, 1254, 5676, 16181, 8257, 39344, 41301, 40268, 43473, 14243, 2673, 17550, 5442, 26129, 39413, 49055, 4137, 49805, 10736, 925, 27453, 23367, 10335, 12022, 43202, 42603, 34670, 8415, 10834, 43808, 41077, 4962, 39701, 378, 45688, 14310, 38454, 38810, 32822, 30228, 42219, 37954, 40933, 6894, 13945, 48484, 20515, 17044, 23071, 19307, 15196, 34352, 38497, 10, 38465, 33373, 12075, 3089, 29069, 14111, 35072, 18042, 27455, 27028, 33140, 14000, 6472, 5173, 28464, 25846, 40285, 16073, 28375, 12313, 21346, 33959, 5625, 29496, 32214, 1509, 24674, 4924, 45586, 46994, 11957, 22386, 11785, 14410, 5364, 28803, 29111, 5347, 25099, 20826, 46164, 10350, 35395, 26417, 43732, 14882, 10174, 6437, 21002, 34365, 5434, 2629, 37124, 17594, 5844, 398, 363, 16908, 28583, 10877, 30131, 5490, 39388, 28751, 3952, 47857, 33688, 20785, 30173, 44840, 33038, 3219, 43327, 7602, 27891, 46253, 6281, 13681, 23574, 12691, 12826, 49237, 10925, 23920, 16033, 21582, 43420, 29737, 22683, 19516, 33703, 15515, 17420, 4296, 48091, 37827, 12103, 15199, 21694, 37281, 15342, 19548, 43897, 33020, 42096, 12858, 2905, 2444, 29102, 43180, 24737, 40299, 36916, 21666, 9775, 41518, 19943, 9153, 36488, 16806, 4741, 38940, 26068, 22783, 42160, 41657, 11586, 44553, 34255, 27754, 7670, 28338, 38076, 30857, 26844, 19643, 32391, 24250, 15596, 40798, 23161, 47053, 13021, 17967, 26936, 45873, 46648, 2304, 42030, 40171, 18207, 21781, 48862, 5946, 30109, 29254, 42431, 4263, 17450, 36084, 28246, 27935, 9516, 48513, 10154, 45571, 1396, 41162, 23362, 9840, 27214, 12143, 21597, 38668, 35907, 2528, 10426, 11526, 33657, 13787, 16068, 32680, 1814, 48637, 29008, 46331, 25437, 34247, 40745, 44894, 37639, 2210, 19441, 41822, 16085, 26326, 44747, 868, 6877, 23637, 37442, 44172, 3717, 34617, 29366, 45293, 46061, 22005, 28769, 16967, 25674, 34793, 11401, 6007, 4839, 40473, 44844, 3377, 20470, 13905, 13134, 33872, 26130, 33610, 38395, 9507, 10699, 34808, 35743, 14516, 45764, 27558, 14284, 35760, 39009, 1639, 28317, 12084, 20280, 39061, 1881, 14152, 34, 19654, 24584, 6863, 21188, 3985, 32302, 2811, 48796, 31588, 7024, 10167, 11872, 48235, 26346, 9618, 38283, 46241, 10707, 25299, 8551, 44760, 5677, 18984, 8403, 42544, 24769, 44291, 42512, 37707, 48824, 18008, 39849, 12416, 2106, 32450, 44336, 299, 26894, 10838, 23943, 33465, 6527, 38802, 45515, 23133, 47813, 44565, 40027, 38910, 44697, 693, 42938, 31767, 9615, 15760, 33669, 9907, 33378, 40424, 98, 2415, 12224, 39430, 47591, 1695, 22971, 18028, 47239, 10629, 19134, 26772, 47295, 45721, 32415, 37775, 42314, 42904, 8939, 9848, 41649, 11249, 32818, 2672, 15715, 29396, 39416, 26307, 45279, 20966, 42974, 20133, 23421, 7207, 38146, 40842, 45363, 6103, 22513, 10489, 8639, 23445, 19742, 13310, 33743, 37028, 27417, 48892, 40167, 10605, 40629, 32225, 44851, 45221, 14090, 30677, 23134, 12307, 46339, 47855, 17078, 8654, 15243, 31840, 31143, 5501, 11235, 1666, 20585, 1974, 6009, 21607, 2990, 31609, 19458, 39348, 13664, 42700, 35054, 3507, 3539, 30345, 48216, 3897, 35467, 1624, 13764, 41582, 9441, 22098, 2238, 8080, 41148, 11510, 4053, 27428, 33674, 4193, 45397, 27388, 15918, 14644, 23826, 5074, 21304, 41699, 33115, 528, 26860, 31053, 44397, 46119, 3879, 15660, 3445, 15434, 21757, 29770, 36199, 25003, 28372, 27050, 28, 2899, 37591, 47735, 3236, 38660, 4527, 1557, 36442, 44978, 18114, 4987, 7054, 14737, 25779, 32571, 29052, 12636, 21081, 39618, 21078, 4725, 48945, 27234, 22996, 44891, 36204, 12478, 7322, 38123, 25114, 1692, 29445, 34215, 2175, 49204, 29852, 36777, 18738, 30300, 35809, 2485, 48488, 21052, 29862, 31033, 3252, 32088, 6498, 21187, 12059, 15773, 8554, 32585, 31799, 26062, 3460, 39169, 32260, 3260, 18559, 16007, 9749, 6875, 8417, 24396, 2257, 34082, 48191, 40469, 44061, 18437, 13279, 46415, 9963, 31612, 28875, 45122, 5488, 45987, 5957, 11033, 49013, 35397, 48884, 23737, 43575, 23476, 31998, 41987, 41043, 47344, 458, 25017, 41675, 21753, 38603, 23817, 16515, 9019, 38247, 22053, 9352, 26649, 1657, 49564, 28729, 9204, 32645, 15643, 32989, 20374, 48875, 13210, 14521, 13896, 32288, 41824, 22050, 17307, 32542, 43139, 35806, 24889, 15454, 17839, 4438, 18690, 30125, 7058, 37665, 49718, 43146, 33979, 26460, 44171, 18052, 31796, 2088, 17260, 45820, 34751, 36945, 11892, 49414, 33296, 11914, 32373, 48068, 31642, 14974, 3145, 15802, 11402, 43044, 8131, 23512, 46245, 1069, 7851, 20096, 40846, 831, 10105, 22642, 27303, 15409, 42146, 21950, 14933, 7855, 2293, 33479, 32368, 27180, 43586, 26809, 20832, 22750, 66, 26423, 489, 21425, 34589, 33807, 49740, 15656, 46047, 17777, 30794, 28478, 19256, 25715, 15348, 162, 12590, 47611, 28696, 21382, 18155, 24861, 39942, 36019, 26911, 22318, 10303, 20411, 23211, 1663, 45071, 41618, 41982, 6415, 27812, 21772, 45049, 36992, 33523, 28076, 45962, 30915, 48159, 42303, 32007, 6560, 47188, 23279, 9695, 6911, 14484, 28313, 24464, 12975, 46145, 16434, 23532, 45340, 5950, 19917, 19833, 31751, 15168, 14667, 25767, 38090, 17039, 4973, 4429, 26380, 13427, 12510, 16294, 23334, 2835, 10900, 20629, 43810, 40146, 40937, 30226, 27518, 10299, 46416, 30449, 10485, 36631, 38584, 45701, 35135, 49199, 21566, 22837, 26351, 4660, 5788, 36731, 32523, 45729, 49751, 29471, 42664, 34144, 17623, 36160, 48902, 35318, 15723, 14911, 13212, 21473, 31507, 6809, 48228, 13691, 7933, 490, 18766, 9250, 3981, 28170, 24529, 33458, 5631, 28097, 21980, 31668, 4231, 35212, 32491, 23545, 12803, 32930, 15938, 20435, 42631, 33290, 4750, 39977, 2253, 46616, 43224, 30674, 15578, 41263, 2951, 3750, 36406, 622, 22838, 6950, 6611, 13038, 1569, 2842, 47928, 21222, 39491, 16640, 26360, 3816, 11384, 26212, 40077, 9285, 44689, 20303, 5813, 35050, 7743, 18739, 35970, 31030, 47798, 43386, 47305, 23255, 15155, 247, 45441, 40610, 35634, 27914, 37677, 35228, 23460, 1339, 6569, 1315, 22580, 44044, 49475, 20446, 16058, 43567, 24525, 11045, 33359, 37528, 543, 18279, 7595, 43620, 21955, 21619, 8688, 10196, 661, 37656, 49318, 15105, 43470, 7559, 10404, 3540, 28620, 16514, 20521, 47907, 12253, 33920, 39459, 16518, 41770, 38375, 43983, 23655, 45603, 5193, 32947, 29065, 45957, 45644, 37507, 24034, 31893, 42164, 27220, 27494, 16465, 43694, 27031, 3759, 23252, 38173, 8905, 19912, 48781, 39656, 16020, 40186, 29172, 20610, 32928, 13646, 23634, 11997, 3283, 22621, 30282, 7775, 14019, 43582, 1268, 22820, 2921, 11064, 20192, 9691, 10015, 2131, 2591, 38876, 41202, 20608, 42310, 32909, 33066, 14036, 1659, 10765, 18363, 18290, 30593, 43681, 46790, 39958, 32050, 21949, 41955, 29983, 35143, 39932, 3908, 48305, 22646, 47228, 7557, 48613, 29024, 22288, 16216, 32270, 35622, 40560, 12285, 25014, 24377, 18507, 41919, 46218, 26886, 40277, 14699, 43228, 35027, 30289, 25798, 39698, 40793, 49946, 47868, 6175, 26754, 21570, 33004, 9506, 28744, 18374, 41441, 19385, 18502, 42653, 38070, 45100, 39377, 44503, 11845, 17338, 16842, 30384, 31666, 46333, 28555, 9962, 26540, 49806, 24572, 13412, 10367, 43834, 23029, 30826, 30079, 31769, 20123, 11871, 16486, 3189, 43276, 14858, 6280, 41097, 10849, 11807, 19112, 34950, 28232, 29539, 28600, 43231, 9500, 39772, 16802, 10640, 22385, 27023, 40289, 19098, 22711, 25579, 4195, 39866, 16878, 25335, 33070, 23954, 31310, 45205, 5607, 20778, 47909, 37719, 28191, 15201, 45299, 26890, 13183, 19627, 19885, 9888, 37854, 43203, 18512, 41810, 13303, 6084, 26653, 13984, 48878, 24997, 21251, 420, 1923, 40135, 44780, 6505, 19161, 43974, 13309, 44850, 20343, 45114, 26099, 23072, 13307, 7295, 24659, 5237, 43778, 47064, 28346, 25576, 1143, 13663, 19528, 19047, 37960, 1324, 1934, 11859, 11092, 15925, 17498, 30627, 39833, 621, 13772, 20890, 20340, 22149, 20511, 6144, 36420, 28226, 35854, 20769, 7119, 4753, 27923, 37193, 2297, 30268, 41453, 34561, 23814, 49292, 36167, 959, 19475, 26715, 30044, 48738, 26100, 18658, 49669, 19521, 2329, 14181, 37073, 29610, 36480, 18099, 12723, 18490, 17199, 37075, 37688, 7531, 34229, 4715, 5212, 28830, 41590, 8705, 887, 40523, 43097, 7383, 4328, 46573, 25768, 7368, 32893, 37234, 43304, 32244, 3166, 31579, 39126, 1762, 39878, 25931, 7274, 5548, 43857, 38019, 35925, 7395, 9816, 38824, 21364, 2821, 27390, 38869, 20243, 27412, 27247, 44007, 5704, 4707, 22247, 33827, 28647, 8396, 46506, 9562, 46570, 17179, 20782, 42526, 37465, 33129, 42665, 26838, 3664, 17667, 27468, 30061, 12727, 5756, 43049, 7642, 36600, 39501, 42811, 11036, 10207, 33057, 9370, 18553, 14815, 14075, 40949, 22727, 1992, 28186, 36630, 26273, 25371, 33753, 21323, 45111, 40006, 37290, 35250, 3133, 7404, 25785, 4497, 31365, 20157, 22259, 31124, 9643, 22431, 6274, 32284, 23350, 24485, 37777, 20833, 41726, 47205, 19014, 10472, 32882, 27017, 4182, 6990, 27166, 27513, 15131, 25292, 49402, 15718, 14557, 46778, 30353, 18705, 37757, 11161, 12213, 49352, 29869, 3030, 33288, 13466, 31585, 10447, 26975, 44900, 9845, 37891, 16968, 28174, 48413, 30151, 49098, 11226, 33803, 7984, 31290, 25635, 22185, 48163, 17870, 14886, 12672, 25434, 40835, 22057, 36272, 9452, 49515, 15627, 43090, 36755, 27313, 26850, 34217, 40098, 24504, 3599, 28289, 34770, 13746, 36884, 45618, 24806, 38598, 12997, 20373, 16461, 2056, 31939, 31211, 15426, 5229, 4561, 25977, 48889, 42087, 21868, 1004, 7059, 9273, 8236, 19208, 31277, 42636, 15537, 47908, 4681, 21495, 23671, 44994, 43374, 34119, 11869, 19378, 30970, 27372, 49645, 18110, 22139, 34969, 29184, 46150, 25355, 22241, 8930, 38964, 38821, 28319, 39615, 16888, 43975, 23187, 1526, 581, 4301, 42718, 23394, 28250, 3322, 30230, 19178, 1746, 44942, 33094, 16689, 16135, 18060, 28522, 27063, 29218, 31536, 3360, 41058, 48879, 20407, 38135, 40065, 2144, 1739, 34103, 49687, 23748, 33013, 4227, 20967, 19006, 3695, 12717, 47538, 6421, 40658, 48447, 1491, 14600, 21419, 16126, 16038, 48961, 42643, 16384, 2327, 36292, 14816, 24236, 27029, 47869, 22546, 28913, 36817, 42535, 19168, 13464, 48591, 29163, 7359, 15259, 27848, 9105, 13025, 32384, 27173, 19936, 7636, 30468, 36655, 23792, 38351, 44963, 47149, 4057, 13875, 4232, 24624, 16139, 23932, 14447, 10913, 46446, 29756, 37168, 43550, 46511, 49027, 11839, 26638, 36915, 11983, 15666, 46398, 43239, 4985, 24084, 42979, 25153, 1640, 17033, 33685, 7625, 39690, 8361, 39439, 18404, 10875, 15126, 9731, 41237, 48731, 47120, 526, 11860, 45263, 18912, 8491, 27003, 48860, 5342, 34425, 31689, 25414, 14256, 40580, 11542, 36572, 10046, 21966, 43196, 41547, 17707, 41127, 37928, 21788, 28255, 9149, 4063, 36976, 21229, 30528, 4032, 25351, 19426, 39481, 9013, 7828, 30242, 14957, 44586, 34699, 21281, 5227, 26882, 36105, 25962, 17937, 12795, 6211, 21327, 39105, 39607, 47244, 505, 6314, 14670, 25585, 3027, 16702, 13282, 3798, 32280, 10539, 43506, 17877, 3761, 29670, 27106, 48634, 37313, 35954, 35308, 43758, 45723, 44941, 153, 27964, 37172, 46779, 2654, 32066, 14382, 32539, 42383, 43741, 43714, 3522, 14305, 27500, 49207, 82, 32854, 13909, 18418, 42575, 5225, 49077, 23937, 8860, 10766, 31256, 19784, 1001, 45121, 20253, 2216, 27860, 38404, 20294, 33740, 18320, 49023, 46940, 10661, 44962, 36178, 44939, 46521, 30008, 7110, 45749, 8523, 49605, 22210, 32969, 9010, 29046, 37576, 47488, 45623, 18142, 19407, 9049, 20044, 25803, 33016, 49251, 27535, 10282, 22137, 3308, 49898, 47004, 8829, 7356, 33197, 15178, 31902, 29100, 7656, 32201, 47510, 34956, 17049, 5594, 4317, 21385, 41186, 45756, 40383, 33816, 20406, 35641, 33993, 23654, 36652, 28407, 49812, 28470, 49902, 20439, 27663, 30413, 41377, 46132, 19584, 37154, 18473, 20342, 24430, 1299, 1221, 41086, 35601, 16503, 21779, 13946, 39470, 26353, 33529, 19813, 30801, 45611, 26823, 13778, 15947, 18493, 15645, 19758, 34776, 674, 40099, 13012, 7035, 29743, 34882, 29265, 20341, 31898, 43632, 12959, 15503, 14492, 40280, 7062, 25529, 32784, 20054, 33221, 3587, 21642, 6234, 3566, 40631, 37089, 34337, 1535, 14105, 23603, 1795, 42225, 28590, 37721, 9497, 2486, 17791, 45199, 7954, 16481, 34450, 4382, 39005, 27572, 36867, 1005, 49598, 19882, 145, 29841, 33245, 34306, 29723, 11952, 35515, 8823, 3527, 48616, 41777, 33735, 42910, 40650, 18875, 22391, 31702, 18293, 28387, 42903, 11573, 14781, 47605, 6021, 43563, 14645, 36711, 10067, 44717, 10633, 42277, 39284, 34642, 19284, 43299, 1425, 36690, 3736, 13416, 13828, 47045, 46998, 24967, 33482, 22371, 11759, 33664, 23200, 35415, 3635, 14324, 15487, 26902, 13834, 22498, 28315, 16994, 1350, 27847, 15958, 42640, 665, 32615, 48787, 37614, 6251, 28040, 8263, 8137, 10851, 14087, 1880, 24933, 20964, 39143, 43549, 33971, 31088, 30799, 28962, 45491, 43584, 27493, 18606, 12453, 38124, 28603, 37431, 8254, 2418, 47626, 27213, 7188, 8970, 39946, 48309, 979, 33473, 25423, 13510, 41500, 24393, 33253, 21453, 4801, 43234, 47951, 24205, 12577, 2419, 42871, 2858, 16194, 43934, 3839, 48351, 45170, 26475, 11967, 9887, 3913, 7818, 47487, 449, 39945, 38119, 19543, 268, 8143, 642, 48502, 12110, 29632, 19585, 3687, 39249, 36345, 40718, 1225, 11927, 12859, 25458, 1313, 6852, 26434, 31239, 36934, 20011, 44202, 19452, 38033, 45408, 816, 48760, 16587, 49506, 32593, 25332, 44519, 18824, 30501, 19520, 33697, 21768, 669, 27718, 29771, 29582, 18669, 23743, 4212, 33512, 1866, 28809, 32731, 4058, 30870, 41246, 18931, 16951, 3577, 24790, 33614, 48969, 9528, 30522, 16922, 13943, 2712, 11299, 41265, 14359, 36937, 40674, 35514, 11956, 28577, 46470, 36665, 15428, 37450, 21978, 17632, 1212, 22352, 8260, 28666, 18465, 43925, 24827, 15525, 19197, 19774, 24836, 12261, 1310, 45496, 18054, 14560, 16648, 32094, 3936, 6613, 33266, 11565, 27181, 31755, 40588, 27469, 1407, 42434, 25403, 36047, 29679, 49743, 45286, 37778, 20543, 12484, 28837, 37053, 46722, 4695, 16674, 30450, 41522, 35997, 13903, 19857, 1882, 47348, 18135, 30707, 22981, 35242, 21492, 5880, 1903, 47385, 30600, 19215, 27649, 7733, 3718, 32590, 48801, 25313, 34331, 38015, 22744, 28892, 14303, 17266, 13993, 9364, 16173, 8331, 41417, 44816, 45591, 31061, 33171, 1450, 13887, 9041, 32018, 19059, 28649, 4290, 36319, 32842, 4969, 25863, 42229, 41482, 32867, 15406, 35946, 5944, 49213, 5908, 33581, 29267, 14744, 40111, 11398, 20137, 32224, 22417, 8233, 14022, 6303, 26023, 9824, 32017, 44750, 10861, 23853, 24630, 6891, 32535, 10131, 4447, 39125, 42985, 26713, 1471, 42486, 29278, 10536, 9931, 14612, 24848, 45867, 38228, 26943, 35198, 24040, 25480, 39853, 25147, 37963, 5462, 16356, 5180, 25636, 48394, 47644, 1910, 42662, 21684, 42035, 12368, 32634, 29835, 26897, 5358, 4846, 33352, 18185, 31775, 982, 43499, 36996, 12117, 42983, 35968, 23337, 24046, 28885, 47015, 48425, 42442, 10478, 43765, 15446, 14777, 31848, 46660, 44804, 35624, 32496, 20815, 39509, 8117, 44125, 10697, 41750, 10385, 28213, 37466, 12334, 49749, 42553, 31006, 7206, 33590, 29420, 32459, 41961, 15990, 31084, 27725, 47384, 40705, 26367, 41839, 9949, 37214, 37025, 32276, 46695, 21117, 13269, 15781, 17402, 37871, 49981, 11081, 40162, 36694, 40156, 16383, 39891, 36843, 31470, 33826, 34824, 5405, 43031, 6206, 14566, 30256, 46285, 3036, 34852, 28799, 2725, 43621, 28939, 11282, 8208, 45645, 46372, 38787, 32620, 48179, 35648, 19136, 18664, 19315, 4864, 18544, 2520, 8177, 21417, 18340, 35811, 12989, 28793, 10570, 12331, 21460, 47859, 42080, 19957, 32268, 28509, 3973, 30436, 28796, 37288, 29376, 30630, 11435, 44846, 8184, 16426, 42516, 36701, 35494, 7619, 1644, 39356, 25692, 32657, 8004, 20116, 41283, 37069, 24776, 38353, 9502, 1182, 6039, 36008, 27613, 30614, 5491, 7407, 25556, 13882, 23424, 25776, 49480, 39162, 44200, 30921, 23247, 4666, 30132, 47570, 6681, 20730, 6985, 41171, 31484, 39265, 6465, 38543, 29489, 32892, 14113, 21066, 14573, 33434, 42725, 33239, 14051, 30885, 14773, 5721, 22677, 48896, 41669, 24996, 29250, 41033, 44977, 17131, 15508, 48505, 33692, 17770, 6292, 6509, 35564, 14263, 40660, 10604, 11250, 46769, 19721, 15530, 1018, 3668, 16890, 29183, 6173, 48529, 33095, 8772, 39588, 44400, 35675, 1373, 1832, 29698, 19358, 23879, 1804, 41193, 36552, 29368, 6993, 20103, 40682, 45902, 9529, 29361, 16659, 34384, 31699, 43509, 17713, 12810, 31547, 549, 32754, 41573, 41852, 6897, 42907, 1937, 7690, 17819, 21693, 18314, 6389, 18622, 8066, 28072, 17728, 1728, 25444, 18637, 37388, 6710, 16845, 33365, 27074, 5259, 17510, 17852, 15009, 8911, 1303, 20206, 48621, 8247, 11820, 34947, 40259, 24797, 30638, 12645, 33675, 34881, 47166, 39467, 37853, 12094, 49252, 24785, 8804, 14283, 3630, 2999, 36965, 26612, 14164, 38281, 44095, 10239, 37438, 27322, 31075, 25250, 5075, 14440, 30942, 4905, 4989, 17500, 17145, 40028, 42072, 42350, 35526, 7903, 48023, 6298, 45911, 21197, 7317, 7097, 28561, 2647, 40531, 9761, 5256, 37463, 19657, 40088, 33370, 8677, 30435, 46476, 46703, 14535, 18821, 25666, 46382, 36071, 30291, 35450, 44916, 44147, 6940, 1238, 1435, 29821, 705, 36667, 9791, 48881, 33080, 45702, 46133, 37627, 47126, 45595, 23327, 34114, 45396, 45092, 21033, 27789, 30802, 38983, 18811, 40642, 13231, 26512, 47613, 43683, 32757, 23591, 48812, 23393, 27221, 48172, 29192, 45605, 47287, 48689, 40757, 35324, 372, 45609, 38877, 30815, 31615, 10372, 46093, 25142, 31515, 7963, 11862, 5298, 15021, 37942, 16865, 3559, 447, 33167, 36523, 47345, 2995, 33232, 46845, 8910, 40974, 14649, 3945, 45773, 23057, 44525, 19906, 3354, 26953, 41219, 10947, 19980, 5451, 32997, 43032, 28039, 12511, 3464, 47293, 45869, 15012, 15919, 1366, 40036, 14377, 43024, 49187, 35915, 35187, 18813, 43306, 24513, 28658, 48367, 10982, 28596, 9254, 20485, 35517, 21021, 40033, 29597, 40023, 47861, 18043, 27547, 14396, 33223, 17845, 17546, 7424, 14142, 36914, 5706, 48429, 26745, 5902, 44215, 43188, 17787, 3141, 12124, 14996, 36533, 38995, 40397, 41711, 42104, 3855, 21391, 38354, 1406, 42977, 14362, 40827, 44003, 39296, 47144, 23017, 49622, 1953, 24686, 36457, 29405, 2190, 14151, 19345, 36003, 15395, 9276, 10808, 14555, 36536, 30958, 46851, 4910, 46452, 35956, 40486, 5768, 34261, 9147, 34406, 20147, 41648, 35066, 15024, 9777, 17123, 10237, 28167, 41103, 17350, 7574, 28049, 10719, 38701, 30715, 2900, 780, 46384, 3433, 27384, 39290, 45689, 15004, 41382, 25959, 27604, 36646, 11315, 44324, 3182, 47231, 48716, 11888, 29799, 18818, 9655, 15158, 30185, 11590, 34193, 19684, 33279, 27429, 24799, 3288, 47623, 1347, 21626, 8289, 18300, 8462, 41483, 33272, 42809, 21173, 18341, 36336, 9349, 36923, 22195, 21659, 2155, 32654, 35843, 29291, 41294, 13472, 27882, 21048, 47972, 45541, 32413, 20904, 37731, 49699, 3116, 9176, 34752, 18251, 48399, 32130, 44079, 39221, 2461, 27193, 37996, 34816, 47318, 30442, 4307, 10890, 18566, 20655, 10179, 49947, 37237, 45226, 39186, 38263, 42312, 8068, 14060, 27519, 5350, 27259, 46823, 32901, 17635, 23354, 33667, 22509, 44032, 6115, 46220, 24419, 10904, 27757, 22361, 26297, 13363, 25402, 39244, 14469, 3225, 10888, 30518, 24658, 12530, 47425, 35113, 9915, 6266, 4297, 10032, 19746, 32388, 44254, 30094, 16709, 22617, 49002, 39734, 34127, 49595, 40529, 47837, 43337, 24239, 47216, 44002, 29131, 25474, 6452, 2085, 10086, 20978, 26978, 31433, 7563, 17914, 13785, 47571, 27135, 29083, 14226, 23276, 9950, 10720, 11810, 7052, 41635, 48699, 1349, 43874, 38895, 3326, 4184, 343, 42398, 13451, 19702, 19846, 17038, 38661, 25898, 34668, 32655, 29034, 15625, 47141, 27817, 6605, 16527, 48937, 5063, 6181, 876, 30464, 32478, 3802, 41023, 4857, 30900, 34604, 37274, 19614, 11481, 26997, 43222, 27227, 26926, 2488, 37850, 41642, 5919, 34213, 16136, 39626, 40794, 12309, 6361, 48223, 19331, 46234, 17992, 49024, 13319, 31954, 16880, 6214, 45566, 21454, 33073, 11649, 20173, 42109, 34431, 3821, 5909, 2922, 14073, 10055, 46803, 13145, 41270, 13568, 17412, 30907, 23739, 34418, 49518, 30354, 904, 8352, 16101, 23882, 29101, 43151, 21068, 6636, 14827, 30589, 48478, 15140, 14943, 21016, 21480, 22378, 11930, 41100, 33998, 1516, 16240, 22963, 35978, 33906, 36327, 7767, 9852, 15519, 30681, 20363, 149, 39703, 36467, 34777, 34051, 32117, 14786, 28228, 4573, 11626, 29921, 26587, 27359, 47218, 36362, 13990, 1525, 41875, 16835, 16949, 18237, 31221, 24663, 17102, 35055, 33989, 26024, 43809, 46546, 14691, 26325, 15449, 3163, 10201, 40957, 28612, 9772, 37589, 26388, 23849, 46071, 30618, 31028, 25735, 21130, 42533, 49316, 20483, 1015, 31977, 30742, 15849, 16934, 27922, 20084, 45450, 40331, 31901, 13257, 4961, 38004, 48474, 3459, 33354, 42242, 5547, 19861, 3167, 13461, 4838, 39228, 3471, 7032, 43088, 18569, 15575, 4610, 8894, 14965, 33965, 34732, 46820, 19892, 34057, 29398, 22493, 43307, 23150, 35735, 45134, 28350, 7017, 16361, 13551, 22853, 18845, 41997, 18852, 12005, 49267, 22434, 15320, 44603, 26173, 32516, 13057, 47183, 5681, 27776, 46927, 28342, 44306, 11980, 45731, 49493, 28460, 41081, 13532, 36851, 33891, 33494, 38944, 40944, 24711, 32821, 44407, 23810, 37527, 27691, 30129, 29393, 43693, 1726, 45032, 47029, 15242, 46890, 35394, 24344, 6058, 8243, 38305, 24196, 17773, 13676, 5626, 46667, 47357, 44089, 28736, 3221, 47905, 8239, 12937, 36962, 37108, 4850, 25394, 28484, 15006, 21502, 41566, 29575, 23249, 14987, 18541, 24442, 25702, 33138, 44403, 44196, 30372, 30506, 18521, 38245, 15987, 16459, 3158, 15229, 5961, 39414, 19908, 31218, 26700, 9470, 29969, 11624, 29256, 48701, 24832, 29996, 32906, 41406, 20361, 1976, 47524, 40572, 27, 19524, 34531, 4355, 24953, 26473, 36030, 23316, 56, 20982, 33737, 45245, 41587, 8601, 28321, 8675, 33555, 16444, 29955, 30711, 1875, 38160, 37914, 12630, 30689, 2984, 15213, 38403, 20562, 13842, 44551, 18687, 35821, 43399, 49709, 24130, 38343, 47111, 36378, 8276, 16899, 49185, 27456, 686, 47977, 29842, 11712, 4641, 4456, 42033, 34302, 10014, 29757, 13548, 38790, 49715, 9284, 46930, 5431, 42100, 24274, 13283, 35424, 27125, 12371, 7846, 32824, 30387, 30196, 18971, 36035, 26237, 5751, 6866, 14103, 22430, 35501, 11740, 13773, 18714, 28442, 23046, 36227, 3752, 39730, 18280, 18731, 18096, 9770, 25333, 1779, 21494, 10033, 41697, 46676, 47781, 47778, 15475, 24822, 10072, 15685, 37419, 21810, 47261, 28144, 26871, 19506, 27092, 3451, 15103, 48775, 4662, 16321, 45545, 21279, 25981, 28341, 47024, 49707, 5399, 34059, 46471, 5606, 26808, 21449, 3229, 38629, 28062, 45519, 49422, 41708, 2621, 12144, 48843, 23273, 37471, 22436, 30500, 17756, 18074, 11735, 36002, 46084, 9605, 12890, 35469, 5593, 10862, 11536, 3453, 10657, 31145, 43103, 48828, 23544, 33246, 22412, 31302, 16859, 37676, 32118, 4529, 12135, 7620, 31031, 28336, 3495, 21258, 33634, 11071, 25065, 26581, 30310, 12716, 26735, 32093, 44538, 28283, 6476, 40151, 20938, 36127, 20809, 34728, 33552, 6443, 16560, 14929, 26589, 37834, 13352, 27348, 44555, 12571, 8265, 10669, 49980, 12098, 22613, 23641, 36132, 23437, 28430, 6982, 7978, 45870, 374, 10060, 24340, 49644, 23623, 16134, 8511, 6794, 37364, 4487, 36617, 43455, 41141, 11463, 11854, 46360, 43651, 17518, 10737, 31561, 37169, 20715, 875, 37360, 19972, 6575, 22131, 49665, 17293, 22632, 27679, 19274, 36120, 11112, 26874, 45481, 2440, 22912, 27016, 42174, 24363, 20672, 26501, 5270, 15713, 9174, 38253, 28845, 5646, 4259, 23207, 20001, 1157, 16210, 5100, 44632, 23663, 8902, 46608, 45678, 48110, 22407, 2292, 17708, 48711, 24015, 38503, 32511, 42432, 2685, 17811, 23093, 40443, 30290, 43801, 2657, 25180, 43259, 47289, 3002, 35452, 34252, 10670, 29450, 49288, 25658, 28877, 15089, 30931, 3055, 25272, 16199, 47725, 42838, 45260, 19487, 22681, 49988, 32667, 20315, 43075, 2059, 47929, 27892, 20940, 25707, 38840, 8326, 34299, 13316, 18281, 39694, 19459, 17780, 29276, 11142, 14700, 40419, 31892, 4740, 40717, 24506, 40992, 38784, 26185, 26755, 31793, 45884, 19222, 17315, 39446, 23801, 39225, 19754, 48383, 34122, 27664, 43495, 47757, 38172, 15019, 36224, 41752, 18773, 28409, 21709, 49845, 35902, 33429, 6698, 22483, 7000, 26221, 25353, 38059, 33166, 9622, 27771, 39602, 9688, 33455, 8993, 45991, 39695, 36171, 1156, 40154, 27977, 26958, 31474, 46628, 32199, 31949, 37706, 23981, 15861, 21677, 31038, 25141, 2555, 46836, 32863, 30124, 20279, 8674, 28652, 3653, 3132, 33579, 21669, 9391, 32386, 7140, 30554, 32336, 35273, 37086, 2722, 14391, 17916, 23694, 17612, 515, 30042, 35061, 34534, 35905, 34451, 11375, 26443, 30757, 2748, 38696, 17493, 6694, 30622, 43397, 14320, 27053, 1661, 39869, 14184, 17931, 41499, 40114, 26313, 30342, 16247, 9167, 10194, 45531, 37366, 13499, 7510, 29242, 33269, 6155, 34008, 11852, 25583, 21595, 41583, 12581, 31485, 34105, 45742, 40616, 11600, 2945, 25127, 40951, 19933, 23067, 7189, 27377, 28221, 23668, 8795, 33294, 26889, 19476, 44119, 49859, 44914, 23039, 4960, 6340, 7773, 48444, 47333, 38021, 47496, 37768, 6259, 7429, 35265, 15485, 3572, 24899, 12884, 38417, 46069, 5201, 4494, 44087, 25452, 25465, 37610, 10175, 19021, 43654, 4600, 49714, 6091, 15815, 43063, 25015, 37375, 18317, 49675, 42987, 42194, 31021, 4817, 2231, 43273, 24952, 38636, 27835, 10759, 36944, 31551, 45499, 19012, 45083, 39712, 45960, 26143, 4692, 25265, 40887, 40662, 27520, 3456, 48632, 8412, 49883, 28754, 5962, 38392, 22021, 10318, 12791, 324, 41115, 29127, 18568, 41692, 13097, 40721, 2194, 27677, 25432, 12357, 46006, 9205, 5205, 6105, 2788, 36952, 46428, 13911, 3492, 28976, 42902, 5830, 43208, 919, 44740, 18574, 40002, 22722, 35053, 26171, 47351, 34389, 6689, 11083, 14121, 42645, 12082, 46083, 18721, 3576, 4534, 26504, 81, 25610, 3270, 22158, 148, 6424, 5421, 5645, 46022, 35802, 12682, 44792, 32012, 7697, 16150, 17278, 39131, 44561, 48724, 26949, 40620, 39973, 41099, 36259, 17190, 38819, 5544, 16494, 14932, 32976, 40272, 32912, 39733, 4814, 15980, 42286, 7103, 11790, 14792, 3017, 35390, 47620, 26330, 37795, 34444, 35152, 30133, 12468, 43009, 45482, 3604, 12274, 49920, 36660, 2877, 47158, 27397, 8731, 4849, 25774, 37462, 2148, 34323, 26987, 33476, 23238, 27819, 33629, 8334, 35190, 3107, 42866, 3431, 31347, 31185, 30188, 45222, 4788, 13758, 39817, 37915, 1754, 14140, 40140, 41094, 49523, 16823, 15301, 40561, 30989, 36416, 40053, 38447, 20126, 10800, 33606, 2916, 30519, 47018, 2509, 4882, 19683, 25722, 35166, 28282, 734, 46638, 3195, 12051, 29006, 21767, 49301, 13345, 29382, 44838, 40, 39497, 43115, 3632, 7677, 45511, 894, 22937, 11121, 48010, 29425, 22387, 18985, 450, 11519, 2334, 39539, 38627, 38672, 7446, 42409, 37101, 31044, 5780, 27257, 22232, 38144, 39160, 30137, 48535, 39929, 8964, 42520, 29818, 26281, 21726, 24687, 31225, 5700, 48890, 28519, 4699, 37708, 40771, 14465, 46074, 27289, 19042, 15403, 11259, 27279, 18277, 2371, 34186, 21179, 26676, 43087, 25287, 26125, 12839, 28294, 24339, 28070, 13872, 11899, 41098, 21320, 39558, 17721, 23510, 8496, 47268, 16969, 3995, 43120, 12728, 27349, 12559, 27355, 45963, 23349, 48730, 11826, 28427, 33578, 17006, 25390, 30456, 35762, 14850, 20794, 42537, 11328, 34687, 33006, 28411, 4716, 11575, 40904, 2182, 28967, 33765, 18167, 46209, 46811, 28718, 23906, 12655, 1274, 9929, 24702, 25075, 8590, 30766, 24503, 21379, 15257, 5135, 18267, 33304, 48193, 16098, 45207, 7590, 10324, 45312, 30723, 28632, 22819, 29804, 40813, 18176, 2794, 11317, 36139, 38657, 21548, 3005, 35580, 14405, 3896, 11097, 31017, 24128, 38888, 36673, 49729, 49826, 24585, 9178, 44496, 27701, 3496, 37338, 18150, 7195, 49884, 29454, 24190, 9811, 1152, 15340, 43868, 28740, 27797, 47714, 27844, 31309, 25193, 45448, 13150, 36769, 24914, 17778, 3082, 31650, 32835, 9563, 40765, 23459, 32877, 18928, 45554, 5729, 28550, 49428, 38775, 26179, 19958, 10542, 21370, 28516, 35842, 48645, 12352, 15989, 31973, 16812, 34374, 26520, 1618, 24314, 13598, 20416, 40934, 20207, 25552, 31667, 32889, 44211, 39475, 44160, 3040, 14453, 49890, 1983, 45887, 21569, 23385, 26738, 14001, 37736, 24037, 24056, 9491, 14759, 20747, 22342, 48477, 10726, 25517, 33757, 31120, 14681, 13048, 45278, 24243, 29946, 44788, 2604, 17141, 21190, 26503, 33720, 26785, 37056, 18128, 23448, 43433, 32751, 43225, 5057, 18981, 17528, 27140, 18986, 23285, 22416, 42813, 18399, 11016, 14522, 37196, 48302, 36057, 37874, 6140, 5837, 32919, 26167, 4275, 17332, 39742, 11153, 21920, 43999, 46690, 18913, 25698, 38359, 40776, 36912, 4153, 29411, 5555, 44903, 40310, 42494, 23121, 177, 35775, 32015, 32758, 7158, 9316, 44150, 29402, 20292, 14273, 13392, 40051, 16110, 35606, 37880, 46436, 19362, 6338, 34888, 48980, 42016, 35684, 8691, 30095, 36587, 35918, 1280, 3641, 24495, 30763, 21356, 12068, 51, 43071, 19096, 44955, 29758, 38074, 17305, 34221, 27859, 40490, 7241, 26682, 19350, 852, 22224, 6202, 17425, 35660, 16374, 4260, 5039, 5899, 20422, 18762, 28439, 6082, 45290, 10521, 5981, 4632, 47815, 18799, 43025, 37559, 14223, 45007, 42363, 3069, 31574, 29785, 18004, 31240, 15774, 22086, 27869, 44345, 10119, 1580, 22487, 28995, 28902, 3767, 12769, 534, 16358, 48832, 14650, 44349, 3280, 817, 21961, 30698, 34839, 47988, 13356, 49242, 49431, 13045, 20053, 44667, 40481, 35892, 35334, 4000, 13624, 25662, 29110, 23556, 14160, 34837, 751, 26095, 10696, 17375, 2017, 24981, 44118, 33394, 31883, 15602, 18576, 15724, 11603, 33424, 14961, 35155, 39660, 45345, 20421, 46606, 44421, 15736, 13456, 30718, 30579, 46565, 34516, 1199, 42293, 24637, 46489, 30279, 32747, 21233, 17645, 44388, 2416, 1417, 7685, 28069, 26251, 17591, 15527, 6048, 33161, 3746, 25870, 9871, 27804, 38874, 15393, 2398, 44033, 3965, 32566, 14355, 41812, 2089, 34887, 37470, 26072, 13251, 4626, 46393, 47489, 47507, 11493, 20020, 32122, 35234, 28505, 49334, 21198, 3748, 17368, 29302, 11269, 35189, 39445, 17711, 16933, 7021, 27141, 48083, 43613, 14992, 24120, 25740, 18064, 19240, 49522, 41828, 22650, 46925, 726, 36233, 5156, 3015, 42578, 41130, 27806, 4203, 15549, 22978, 36653, 29521, 12593, 34941, 30248, 48715, 16698, 36871, 41728, 16453, 47544, 3148, 44700, 4312, 23741, 38114, 1928, 48048, 6033, 18883, 1860, 2167, 3198, 42828, 31631, 16496, 45421, 21879, 26827, 28595, 40799, 15775, 22779, 13151, 48683, 12621, 22630, 10709, 33631, 47732, 47203, 2242, 4874, 26954, 22047, 2864, 13792, 1224, 8671, 42961, 1810, 11441, 38758, 19800, 26079, 43340, 47672, 36796, 7113, 31716, 44437, 15952, 17399, 17825, 1653, 11285, 45503, 2373, 13528, 29132, 44284, 32770, 34095, 36840, 4920, 28720, 25894, 24433, 4127, 31109, 38975, 30308, 32780, 48240, 38210, 7864, 11922, 12578, 45179, 12726, 38295, 9286, 46239, 8457, 32342, 48135, 14669, 38424, 19663, 39403, 34112, 44899, 46980, 7266, 21077, 46809, 38564, 48418, 33477, 13159, 34133, 26071, 19896, 18634, 12322, 26194, 48495, 49294, 7729, 21534, 21734, 10603, 107, 9703, 11530, 39147, 31222, 16643, 33878, 44734, 6730, 3031, 39347, 19319, 22870, 33875, 21009, 33702, 48050, 27159, 6001, 24459, 43093, 47899, 5367, 42728, 38851, 34132, 23162, 36954, 8929, 46246, 15708, 16270, 18919, 10724, 20692, 6642, 5886, 21915, 37341, 34403, 10715, 17794, 42111, 5043, 27770, 44106, 6455, 9383, 43140, 43994, 14185, 40857, 2260, 37282, 41318, 20037, 681, 30567, 9634, 11072, 17445, 18459, 1133, 7724, 46929, 18174, 14076, 38717, 24440, 24937, 11365, 48992, 46847, 38695, 37498, 9815, 25418, 48328, 22830, 20322, 1411, 15786, 1719, 49682, 33997, 12053, 49113, 22357, 49482, 5760, 11636, 35712, 42212, 48411, 3916, 29144, 13050, 20733, 48935, 49964, 14763, 8584, 16534, 14677, 14015, 49259, 40528, 46903, 16781, 26909, 37632, 29474, 45473, 44459, 23523, 12488, 7117, 2726, 20776, 42256, 47223, 33199, 535, 39851, 27671, 22336, 7785, 29713, 4733, 305, 38258, 25903, 6675, 13680, 46112, 19397, 29508, 5504, 36453, 12184, 39124, 34180, 10432, 24238, 10897, 11189, 44214, 6815, 31055, 10319, 19999, 22390, 15293, 43153, 43840, 41034, 48685, 38373, 3498, 4451, 45942, 20484, 9280, 42178, 27893, 40477, 7398, 40538, 35819, 12518, 12390, 29683, 37868, 26277, 6978, 4922, 38272, 15968, 38860, 7305, 8205, 2686, 9264, 42919, 45698, 34988, 5905, 5670, 3667, 4044, 15908, 38788, 40014, 35254, 5832, 41915, 31129, 48155, 3853, 22119, 46973, 29432, 13236, 24380, 15378, 14298, 21910, 47054, 23392, 27956, 35328, 33136, 30356, 11847, 11933, 12947, 2026, 19024, 12687, 41037, 44361, 23614, 7157, 39722, 49661, 31442, 26486, 48274, 19624, 8464, 42405, 19177, 13245, 37958, 4990, 32785, 17346, 6577, 46130, 48319, 16469, 3794, 36757, 17358, 46924, 30819, 23619, 11662, 46762, 27305, 2410, 23404, 35680, 10768, 35409, 18758, 44687, 30590, 49484, 19612, 24877, 25311, 14004, 43920, 3557, 40366, 12223, 38306, 18830, 47739, 23916, 32677, 20477, 1066, 8928, 45321, 26791, 35232, 10382, 23661, 4572, 37059, 49005, 10907, 24754, 380, 13361, 37720, 37746, 46165, 17376, 47949, 10082, 16204, 19201, 45633, 7181, 33319, 40417, 3282, 15798, 35471, 33707, 17710, 19819, 4135, 18873, 24006, 43798, 35410, 47463, 4548, 4956, 35112, 1848, 44506, 40763, 45627, 10863, 35000, 1272, 44330, 5208, 11201, 18061, 45579, 36354, 10104, 29566, 157, 46275, 15312, 25677, 29883, 8684, 5872, 28777, 14748, 32556, 12829, 28425, 29554, 29769, 5411, 24378, 11795, 33017, 10230, 12246, 30046, 12734, 19338, 10780, 11953, 918, 26560, 22338, 1072, 42691, 38361, 39346, 47388, 47911, 8156, 6253, 8847, 20171, 10880, 13246, 39603, 39394, 15347, 30063, 5233, 39066, 29760, 25597, 28756, 48208, 40405, 20201, 18151, 156, 11560, 17501, 28730, 40224, 37006, 25670, 45674, 42538, 49380, 47688, 25854, 21678, 3171, 18156, 48991, 2384, 43526, 26545, 31116, 35898, 16556, 46867, 9804, 19271, 49927, 19863, 14908, 42528, 25634, 39923, 29342, 26920, 47480, 20185, 18626, 6358, 12833, 17152, 48674, 7164, 36308, 38471, 31330, 8167, 33193, 26073, 35497, 9879, 16431, 21616, 24744, 24287, 46984, 10844, 34803, 42772, 3491, 767, 42582, 1805, 7425, 30275, 33853, 34931, 44665, 42337, 47221, 38140, 43330, 22731, 8917, 19293, 19483, 17882, 46267, 19209, 38108, 41113, 49866, 33800, 33567, 24867, 31817, 1801, 43653, 42054, 3966, 34634, 49472, 2361, 6873, 39456, 40871, 15450, 260, 31696, 13948, 25249, 25720, 10294, 19690, 2081, 40247, 20807, 44445, 7578, 20905, 31708, 47235, 14246, 17306, 47505, 25805, 500, 25157, 29390, 3917, 33628, 38302, 49720, 4808, 49014, 23233, 3499, 47057, 42323, 1922, 34303, 12696, 29032, 23227, 3008, 29890, 34790, 39642, 19835, 3356, 4009, 32833, 38896, 43796, 46361, 7319, 34312, 23803, 31180, 30112, 5379, 32924, 28843, 988, 34739, 45237, 3894, 23665, 19316, 31132, 35906, 20899, 41119, 13960, 2183, 24098, 48341, 19176, 10206, 8768, 32576, 24890, 16185, 32255, 31248, 1588, 39880, 22911, 18278, 43543, 28217, 13865, 16047, 17855, 21148, 7192, 9460, 27941, 43133, 3370, 43466, 44929, 47729, 32957, 36857, 2634, 17343, 28633, 43590, 22392, 28691, 9104, 4635, 19368, 32195, 42005, 12290, 49452, 39070, 32238, 47012, 5849, 48114, 7139, 27300, 15074, 24575, 8373, 20732, 1517, 6042, 23976, 23234, 26728, 2236, 31555, 25821, 2717, 47065, 9444, 47080, 20083, 31355, 29615, 35602, 4042, 18212, 22473, 277, 28946, 29624, 16623, 42862, 3174, 15233, 17388, 46274, 6444, 23146, 45219, 19401, 1636, 17079, 31273, 19023, 44237, 13651, 5736, 5439, 1656, 25777, 30231, 35247, 34472, 27918, 40543, 10599, 30713, 38303, 21804, 21809, 36964, 19515, 13610, 42393, 47621, 9999, 32795, 48566, 19003, 24323, 12567, 46030, 18856, 27890, 36093, 38570, 28508, 30054, 27401, 20043, 17027, 42397, 6377, 3060, 30337, 24326, 16269, 25252, 9030, 13689, 38346, 12556, 9288, 38313, 40205, 45814, 19596, 38013, 26052, 4319, 18440, 23092, 9388, 49647, 24813, 49547, 21561, 41442, 44179, 8948, 21928, 14663, 28999, 9450, 46217, 37501, 33289, 22083, 5458, 2064, 8755, 4802, 1519, 33435, 47173, 30349, 27463, 16081, 20414, 5303, 10758, 41531, 35590, 23488, 5970, 1873, 20768, 3828, 697, 32845, 24553, 29268, 16931, 28851, 43879, 43338, 46169, 5840, 13405, 34188, 18552, 37749, 27225, 36350, 32530, 27950, 21977, 24651, 44154, 24831, 28741, 45215, 31877, 48883, 34945, 15845, 46708, 31922, 20644, 31264, 9355, 28251, 27945, 5651, 2108, 4547, 27443, 25730, 15672, 30370, 23967, 36810, 23777, 32764, 20320, 359, 18729, 2940, 35941, 42946, 10423, 8188, 47720, 44325, 11185, 26236, 27999, 37099, 36392, 5068, 37815, 46063, 29896, 5509, 33154, 30017, 8586, 47647, 34841, 25864, 32216, 33259, 16291, 22657, 11819, 20164, 16797, 7454, 16578, 11164, 48624, 12205, 11024, 16979, 6333, 5413, 28660, 30523, 42038, 30473, 31557, 31856, 40754, 22424, 38498, 37151, 7364, 21797, 44847, 7208, 26680, 27387, 25555, 16510, 13980, 18262, 24105, 3187, 29603, 28340, 22666, 7908, 25012, 26845, 46065, 42041, 14724, 34635, 35200, 20836, 27495, 17797, 37852, 21780, 34541, 26640, 31646, 3394, 28263, 49680, 1521, 21740, 46767, 7870, 44748, 2755, 34512, 27689, 18598, 28909, 14408, 36123, 38199, 26354, 13579, 37750, 35786, 28247, 19334, 13121, 11341, 44738, 19925, 18772, 4884, 23949, 28079, 4535, 35695, 8252, 10586, 35543, 22427, 2763, 40989, 47769, 31781, 42274, 26529, 16741, 8662, 25087, 32656, 2120, 33682, 45553, 4419, 45368, 12480, 34391, 10242, 49548, 13285, 17934, 44593, 8282, 3619, 38966, 20922, 5503, 25171, 40697, 34838, 21858, 15354, 3152, 31543, 25699, 5393, 7755, 46621, 14033, 21220, 10270, 25925, 33706, 44358, 29509, 10484, 31043, 34833, 22908, 42580, 1503, 23774, 34207, 27347, 31836, 48356, 39677, 1204, 15362, 37537, 6092, 30140, 17833, 28757, 20669, 21839, 6088, 49638, 12177, 46510, 32431, 46017, 16626, 21705, 424, 40772, 3616, 22289, 491, 42731, 7476, 12652, 22737, 49541, 46318, 32864, 3047, 38489, 8223, 18294, 49810, 2516, 9235, 4968, 35627, 9707, 23482, 45331, 3124, 41425, 26731, 12349, 2843, 35513, 24796, 21124, 28471, 7229, 17619, 4627, 24532, 32719, 9899, 33622, 32055, 12326, 27530, 49612, 16436, 1355, 15985, 337, 32999, 1096, 23184, 47230, 35652, 7435, 8500, 23503, 47386, 42451, 42950, 8742, 43467, 37531, 49882, 17148, 31782, 38106, 28661, 39479, 20861, 44046, 45992, 33163, 28602, 39587, 41367, 22590, 15370, 40905, 12701, 39718, 47167, 45544, 49531, 8747, 40489, 27223, 11725, 29358, 29463, 37369, 10509, 30629, 25607, 15973, 12686, 21556, 19423, 624, 25204, 27107, 45728, 14026, 29832, 49172, 38529, 15408, 17670, 13111, 5561, 22321, 44756, 43819, 12851, 24352, 3660, 853, 31255, 41720, 2532, 21318, 7873, 1111, 42698, 9594, 9832, 39092, 48403, 6697, 31376, 36202, 45903, 2711, 18613, 18347, 46010, 29271, 48786, 6781, 10820, 44813, 27462, 44229, 26836, 17733, 2457, 24656, 31137, 16799, 13073, 17898, 44435, 25589, 20348, 14159, 42940, 3580, 762, 35237, 21062, 20952, 2730, 30107, 18629, 1713, 3960, 22235, 5305, 31243, 37860, 40421, 49577, 34954, 13592, 21554, 42344, 27472, 36073, 47768, 21128, 8923, 22305, 3790, 33873, 11267, 27066, 47509, 15761, 27633, 12931, 40632, 29817, 39663, 20495, 30889, 37096, 6853, 33067, 13173, 48900, 24959, 49327, 17665, 45184, 26382, 44781, 20939, 8621, 26030, 20415, 43011, 49118, 1986, 4330, 49938, 46264, 21707, 13673, 31994, 34763, 49271, 3271, 49105, 19182, 41221, 36435, 45705, 46378, 8793, 27828, 33172, 46096, 42943, 24947, 19434, 22814, 23587, 49111, 217, 2884, 46734, 34565, 30381, 37218, 34220, 28339, 17259, 33430, 18894, 6184, 37291, 34003, 3595, 37541, 5448, 19007, 32124, 26896, 7562, 5136, 10835, 24160, 13411, 5049, 36454, 1244, 675, 27598, 40044, 6807, 32798, 5152, 24838, 32926, 21235, 8198, 25170, 26884, 37790, 6065, 6102, 22423, 33333, 26591, 1600, 20075, 32481, 25372, 14632, 46146, 39845, 31111, 39669, 25849, 7726, 34383, 47493, 29061, 1634, 27528, 239, 35445, 19698, 43005, 34027, 19825, 41360, 39591, 20066, 22079, 33306, 1093, 45581, 25053, 34891, 13829, 18199, 24969, 5755, 11174, 44904, 12281, 34755, 44990, 14437, 15862, 23557, 45440, 30155, 7246, 24028, 42064, 27265, 15808, 32427, 23206, 17830, 24303, 48571, 32393, 18958, 22848, 2736, 13983, 41832, 43878, 2579, 43956, 10181, 36540, 8407, 21465, 37046, 41062, 19320, 7354, 20493, 30260, 36104, 47773, 2963, 26548, 46899, 3562, 37316, 25919, 11737, 20365, 25661, 13359, 11610, 43189, 28389, 23360, 48189, 18001, 29630, 15029, 7815, 43347, 11861, 23898, 32935, 39157, 3206, 40868, 48437, 37359, 45178, 45153, 23494, 12202, 36235, 22771, 43248, 10914, 17297, 11462, 7162, 4448, 49848, 2294, 9531, 31875, 42222, 9948, 41680, 47043, 35547, 23874, 37612, 22547, 20542, 37946, 27316, 653, 285, 37521, 40214, 7679, 30126, 47786, 11905, 48303, 18575, 7779, 19335, 28616, 24353, 42966, 45915, 12256, 1091, 25260, 38988, 37252, 2054, 11330, 47225, 26705, 47884, 21543, 182, 8269, 18472, 16935, 21834, 8683, 28094, 8050, 43321, 12089, 18600, 20277, 22558, 9729, 10556, 23724, 42001, 32788, 48139, 38680, 3162, 17175, 12661, 44434, 49254, 46669, 29816, 27690, 37312, 11043, 13658, 46494, 14331, 15709, 17189, 38882, 31200, 9547, 4512, 25603, 15606, 36532, 14791, 3173, 22188, 39176, 38839, 12012, 11988, 17527, 21436, 16658, 15133, 29251, 11723, 9458, 30732, 8954, 14259, 4532, 38632, 48161, 32895, 18470, 34880, 39004, 28961, 23831, 43418, 44094, 9649, 15130, 10740, 46487, 38739, 35227, 45504, 2522, 32625, 15186, 36487, 35044, 25056, 42524, 25057, 44441, 36692, 28090, 6957, 49753, 44485, 17868, 14322, 25886, 43753, 7115, 27838, 18230, 37224, 26370, 23971, 34702, 23176, 2188, 8824, 35944, 47485, 18921, 5690, 40932, 19856, 24023, 4479, 34551, 48625, 10566, 12974, 2246, 5004, 10410, 39975, 49514, 47447, 42115, 16873, 11262, 15686, 33609, 17971, 35748, 48220, 7776, 10703, 46715, 839, 30028, 40800, 1545, 34626, 30098, 10503, 33723, 41789, 42503, 16580, 37813, 3959, 44164, 19757, 32044, 46381, 46916, 28973, 39569, 34757, 30099, 38099, 21689, 1344, 20059, 31559, 27109, 7094, 40555, 21035, 18685, 10710, 30016, 44112, 35034, 42798, 45436, 28286, 45271, 12768, 11347, 750, 9677, 46310, 34812, 9196, 26914, 28870, 21186, 14802, 15432, 48660, 10424, 40503, 41022, 17065, 29755, 17795, 7472, 23947, 33142, 17508, 22757, 44848, 23782, 8040, 43056, 19169, 29961, 14570, 34935, 47258, 32352, 30477, 6958, 23335, 28172, 14657, 19191, 16188, 42348, 44104, 19160, 35932, 18770, 24516, 22766, 26278, 31592, 22225, 42505, 37900, 41371, 34659, 23518, 19635, 45941, 36103, 999, 44223, 27269, 49155, 18016, 44021, 34382, 29712, 44791, 7236, 6222, 31059, 26280, 12235, 33768, 33645, 38924, 37784, 22715, 12496, 41175, 36782, 22174, 3778, 19889, 21278, 41190, 41793, 11186, 34738, 44821, 39788, 13104, 13252, 33957, 1942, 29304, 14682, 48421, 45583, 49579, 33837, 25425, 22742, 21670, 21792, 12987, 37434, 21261, 20688, 8261, 908, 46793, 22073, 23515, 46087, 26255, 1401, 46716, 33125, 14931, 40434, 18915, 14760, 40269, 18934, 11314, 6104, 8799, 35487, 6419, 49519, 31641, 27219, 25655, 41687, 41718, 28536, 17354, 41210, 19105, 14227, 34476, 37391, 13805, 18708, 17186, 47783, 20382, 28900, 1423, 4316, 14504, 6530, 38240, 49070, 44396, 39285, 26679, 31516, 7601, 6561, 36669, 18516, 6707, 13360, 47952, 44439, 25918, 30235, 10668, 31064, 44189, 1081, 32636, 4160, 17642, 43213, 33467, 28147, 32031, 45326, 47820, 32804, 36439, 48754, 29452, 15894, 36166, 40180, 12239, 31995, 37125, 45257, 26969, 22301, 38385, 46350, 18463, 39714, 36150, 30207, 7921, 17656, 43209, 42377, 46785, 9274, 5749, 32137, 37899, 8502, 24826, 45125, 16610, 9433, 42170, 5265, 48398, 9698, 29491, 128, 35964, 4486, 32769, 17265, 10739, 22840, 21776, 25356, 10471, 40430, 13249, 45492, 17431, 34884, 29031, 14707, 2549, 36246, 4822, 13679, 19561, 35989, 47229, 4467, 44581, 22355, 28947, 48785, 49399, 43852, 30847, 2261, 7082, 46057, 16280, 39645, 18427, 26363, 31611, 4698, 24126, 19623, 36988, 11155, 30482, 32272, 18478, 34074, 38997, 1330, 24302, 16886, 2850, 35029, 32782, 9793, 11298, 32950, 2125, 42530, 18346, 36082, 31673, 6778, 18945, 47103, 23173, 44337, 31494, 7057, 15476, 34216, 21271, 19708, 3249, 30662, 48362, 21075, 37441, 49120, 34192, 31226, 49052, 6047, 7545, 35049, 12569, 48704, 38854, 32658, 3799, 46534, 48555, 18003, 24875, 33820, 31833, 37622, 39116, 9835, 33795, 49467, 2374, 36471, 173, 24309, 8325, 5108, 8494, 11924, 31647, 27711, 33912, 25751, 16377, 33931, 8274, 29858, 17871, 27912, 31582, 34797, 14762, 17921, 48934, 27968, 16282, 33747, 29945, 1886, 5734, 38202, 44293, 32944, 9586, 7345, 42635, 48736, 44623, 34411, 18764, 28575, 42642, 35604, 41232, 37680, 43816, 32801, 9537, 32452, 41817, 11274, 28440, 28693, 5960, 35386, 36411, 43323, 3156, 39525, 44934, 11551, 31710, 13288, 16470, 38709, 4004, 215, 48454, 11437, 3293, 16976, 5467, 25656, 36041, 20092, 29558, 33534, 8140, 34054, 32048, 932, 15319, 8878, 49215, 37936, 45636, 21046, 38582, 40380, 13685, 31801, 46440, 3837, 47954, 21586, 18939, 16955, 39783, 10945, 28099, 43107, 37317, 30502, 33889, 42846, 26804, 928, 32805, 13375, 17392, 20101, 45762, 8730, 26867, 31292, 47011, 26377, 16311, 45891, 993, 45882, 43366, 19491, 19786, 34972, 25284, 18587, 38411, 4255, 10803, 11351, 26971, 12515, 30134, 18083, 12649, 7072, 29608, 2335, 8851, 27925, 15544, 23174, 48395, 17094, 15365, 1949, 47424, 20801, 5335, 24244, 21352, 41886, 5372, 8935, 19537, 28889, 13187, 22890, 18137, 3421, 8134, 15764, 25248, 16236, 42924, 3278, 34846, 44933, 13781, 46483, 15336, 25522, 8328, 26857, 46536, 5369, 20991, 12300, 31190, 28854, 11160, 43979, 37272, 4125, 729, 2271, 47095, 19809, 32364, 44497, 28510, 3153, 41743, 44268, 48077, 37210, 25840, 40997, 29796, 33313, 19029, 26410, 28629, 45746, 37436, 28659, 6232, 24415, 5505, 7150, 29775, 34854, 23769, 18441, 25775, 18059, 34877, 20603, 49017, 18245, 44377, 43686, 26102, 33297, 18966, 36301, 37740, 11465, 24226, 43962, 47334, 33423, 8579, 2906, 9987, 43387, 4362, 44290, 34736, 4878, 49188, 30867, 35609, 45181, 22478, 47920, 48207, 40456, 20460, 8591, 12913, 42820, 22061, 27666, 48708, 13930, 43770, 13765, 28825, 569, 48181, 11094, 17880, 30871, 31091, 28475, 42511, 8051, 8154, 45273, 670, 16524, 36958, 21682, 1979, 8204, 7280, 42782, 41420, 37003, 45819, 1482, 39167, 8400, 1419, 2028, 45828, 47070, 18202, 24283, 30072, 9134, 35052, 7750, 37623, 12908, 28857, 47810, 28677, 16168, 37229, 27408, 32862, 42152, 49867, 34436, 8287, 16896, 2500, 23007, 26543, 33295, 49508, 19652, 37568, 8497, 3028, 29077, 37114, 15591, 3426, 46780, 22059, 44979, 36207, 40657, 11062, 25205, 41339, 2688, 41475, 11494, 4074, 27885, 35640, 15032, 43599, 47440, 40783, 27093, 12912, 1206, 18748, 6352, 18563, 33039, 27974, 21889, 27383, 41176, 47659, 41358, 48537, 3388, 21421, 5965, 9665, 9035, 22229, 1993, 10482, 6037, 48510, 29386, 36997, 49324, 14975, 42513, 12532, 5565, 23119, 13926, 14627, 19083, 48673, 1088, 40069, 33064, 6024, 11947, 1847, 29022, 20076, 35801, 46187, 45831, 47211, 11143, 23055, 8985, 11525, 20087, 14533, 28831, 27094, 42461, 47192, 40471, 42620, 2240, 36126, 48817, 11995, 33116, 10397, 46961, 49437, 19993, 26933, 15939, 47416, 6723, 35534, 24819, 70, 37310, 21325, 22961, 21127, 1172, 426, 47964, 39662, 36830, 31548, 24295, 46247, 29857, 46997, 40004, 10366, 34117, 35510, 18983, 462, 49495, 16408, 14432, 1061, 23941, 44998, 41559, 2314, 19595, 3448, 34660, 2745, 8960, 29392, 15943, 3420, 42721, 37894, 6533, 15431, 27943, 27713, 37174, 1943, 8320, 18082, 22184, 1991, 20512, 48693, 15915, 83, 35867, 44706, 39846, 8836, 48056, 20478, 26753, 6615, 21944, 813, 996, 18608, 10315, 15499, 28723, 39458, 39029, 43156, 39538, 30090, 16043, 30965, 32548, 9607, 37921, 6131, 21266, 1136, 6215, 8452, 3021, 47160, 19965, 17121, 31568, 33918, 21916, 37486, 48011, 573, 17400, 41139, 17599, 33454, 41340, 48910, 25026, 19723, 19735, 43842, 12341, 20031, 11495, 2266, 47037, 23902, 14673, 32891, 26138, 41082, 40239, 6345, 39647, 11722, 43000, 19154, 44300, 5993, 2147, 297, 27188, 4862, 22103, 47358, 23090, 21061, 49565, 1567, 30793, 22999, 40600, 4019, 12242, 9295, 32196, 3803, 42937, 22932, 46095, 11442, 45629, 29040, 17809, 27991, 18318, 39487, 16079, 167, 29459, 38507, 6154, 3367, 32227, 10632, 31729, 5698, 31303, 38624, 38600, 24473, 7518, 12545, 2367, 9748, 23042, 33710, 49455, 20122, 15166, 44343, 13203, 13885, 5510, 42745, 20140, 17595, 11376, 6017, 30657, 27653, 14963, 14093, 47528, 41025, 27392, 6483, 16701, 42686, 41365, 20178, 42317, 7769, 18087, 18946, 36421, 17740, 9212, 7515, 1513, 25858, 14530, 12564, 7981, 7351, 13103, 17165, 16767, 21737, 3410, 1691, 3993, 984, 49033, 48245, 5267, 35507, 43881, 36022, 19156, 21598, 11622, 26365, 14495, 8039, 46035, 18243, 24662, 20837, 46422, 3022, 25845, 23044, 26686, 18643, 35015, 34111, 46720, 10429, 22003, 45108, 25515, 3747, 11396, 42491, 48381, 44853, 29549, 31688, 27590, 16351, 2013, 34048, 23800, 14221, 14750, 35993, 4639, 11880, 32559, 38241, 44931, 48006, 1865, 15510, 36387, 16748, 11637, 4002, 45664, 27032, 39018, 43615, 10091, 49304, 24452, 23432, 8240, 44832, 47602, 1911, 28746, 29660, 431, 5808, 7901, 9301, 36048, 46201, 15556, 38513, 29037, 33464, 49649, 32001, 10555, 25824, 1198, 26739, 23185, 39090, 4495, 39463, 27879, 6622, 7417, 17009, 45374, 8291, 10921, 16771, 34704, 24628, 6094, 14881, 21214, 18319, 30085, 14841, 45206, 11818, 43315, 38165, 47059, 1460, 35165, 27947, 32946, 12962, 23721, 32641, 47038, 25230, 41646, 11077, 2733, 5175, 3751, 46853, 49797, 43221, 26747, 31620, 17547, 10995, 28404, 38792, 20394, 2316, 40969, 45986, 45469, 39893, 29774, 16957, 44432, 15488, 45142, 25727, 43038, 26349, 29422, 6029, 47555, 37395, 23457, 48330, 20200, 18121, 6965, 37381, 48666, 41096, 36869, 18732, 39779, 31960, 27805, 16419, 27283, 19252, 198, 40831, 42518, 34879, 16798, 24840, 16403, 42396, 40382, 17611, 36217, 43425, 39682, 34458, 18511, 27833, 41565, 7031, 6878, 19022, 21059, 25693, 37621, 34818, 41564, 14477, 18416, 39920, 44823, 45653, 19583, 19610, 38427, 34924, 31234, 46684, 37085, 33001, 39706, 30189, 46289, 39624, 45501, 14119, 29145, 41206, 45269, 11247, 42273, 49333, 25240, 37911, 7742, 12088, 11694, 2104, 7227, 36899, 15747, 7293, 10597, 5613, 16540, 48397, 43053, 37331, 12832, 47753, 30393, 34424, 33283, 43412, 5036, 24951, 32324, 32942, 41069, 26962, 30978, 41798, 19540, 27720, 2482, 30283, 17638, 8020, 22470, 32773, 24714, 6771, 4161, 22876, 16653, 37885, 32468, 22879, 13190, 14346, 33962, 22941, 33818, 40681, 4347, 13618, 5090, 20615, 27290, 6053, 29321, 42088, 30701, 7105, 11165, 28531, 12198, 23318, 42089, 40889, 23639, 38437, 24558, 12119, 34524, 39214, 41046, 7160, 24489, 41501, 9746, 30395, 1591, 18581, 35552, 27732, 6220, 48967, 1998, 45051, 37396, 39551, 31409, 44532, 37732, 46911, 35438, 48412, 22834, 6248, 15701, 25732, 32900, 42356, 45989, 35389, 48199, 30543, 46597, 1486, 25445, 25202, 35751, 21911, 13721, 16852, 44227, 21011, 30301, 981, 39002, 43345, 48004, 36335, 12431, 42092, 47913, 2901, 46842, 47625, 29204, 36629, 31525, 7938, 19606, 11145, 28679, 28852, 26010, 38369, 9867, 195, 43404, 46222, 25980, 43446, 25588, 11405, 4694, 40105, 47893, 42989, 7406, 25408, 1717, 12514, 45477, 37986, 13161, 28093, 44265, 11701, 183, 42218, 35949, 3902, 31155, 42817, 4120, 37152, 21126, 19437, 46288, 36347, 30927, 32849, 14875, 49803, 26153, 1647, 44452, 19756, 39332, 1474, 19602, 9099, 4067, 3396, 43058, 45973, 14034, 20627, 31867, 38859, 21450, 45129, 1780, 35639, 4424, 47209, 32598, 40091, 46635, 10541, 49722, 46143, 27459, 29970, 9641, 33311, 36332, 46525, 19211, 944, 23689, 36196, 11245, 22775, 41938, 33331, 15728, 40373, 42776, 6279, 2095, 2009, 2073, 24357, 35752, 6580, 36121, 26134, 34183, 22671, 36556, 32079, 40467, 21610, 27177, 37638, 37593, 48710, 16668, 19495, 46340, 17940, 26335, 5353, 30922, 40677, 8393, 13484, 43389, 13077, 42169, 26885, 42565, 6537, 34986, 5689, 12632, 6545, 8069, 30193, 35090, 3470, 37603, 30982, 2978, 24973, 24204, 200, 19767, 37219, 43415, 36816, 45720, 14604, 31601, 1027, 23549, 5879, 2909, 13754, 29136, 10922, 3095, 20482, 9022, 32565, 49289, 44675, 42527, 33256, 47479, 2690, 14212, 22654, 24783, 6003, 21572, 36984, 48956, 24808, 5526, 36704, 4389, 9084, 18380, 18924, 23101, 14833, 16333, 44650, 49966, 22721, 29436, 25681, 40302, 26103, 47756, 42742, 35412, 15840, 15833, 5419, 17238, 19665, 46418, 9709, 32637, 11904, 45169, 8633, 27329, 34976, 47760, 32648, 47222, 36922, 29736, 34415, 36998, 2653, 10273, 45524, 43869, 24854, 2697, 23686, 3323, 37287, 43284, 48913, 24187, 45543, 1161, 27464, 26395, 49088, 12561, 36696, 41140, 23051, 4766, 33604, 39512, 14163, 720, 39087, 43958, 36943, 31792, 1989, 46469, 7950, 3683, 9125, 11303, 49621, 326, 19970, 16478, 30813, 35435, 34242, 5900, 16970, 33785, 40313, 19763, 18172, 48753, 17523, 46320, 35921, 22039, 14098, 5723, 2411, 42679, 11110, 46042, 30588, 41303, 21717, 26309, 10704, 4605, 36241, 27992, 44862, 15489, 36285, 45225, 10025, 21097, 36880, 5182, 12031, 1259, 13018, 24156, 46052, 39823, 1485, 25641, 8949, 20098, 4217, 22353, 13554, 23780, 27008, 6118, 20268, 11756, 18129, 31564, 31558, 20258, 8983, 7092, 20561, 10909, 2871, 35370, 46191, 47434, 34920, 37818, 7732, 49834, 47499, 16424, 5878, 11438, 34324, 39483, 44872, 41983, 22328, 4644, 23193, 23025, 32010, 9021, 6938, 24479, 43298, 24956, 45971, 45039, 10774, 30644, 29790, 1678, 27667, 8171, 4911, 667, 33468, 4813, 34304, 32345, 24671, 19489, 32338, 18816, 16863, 10001, 7715, 11584, 38450, 13432, 3588, 6093, 48665, 43597, 13965, 46404, 14544, 29935, 22670, 40514, 9736, 45823, 7975, 30390, 1722, 34091, 49261, 2571, 25442, 31315, 38318, 10109, 22354, 20324, 5223, 39464, 44069, 40094, 18655, 1176, 20927, 14411, 6095, 15442, 34992, 588, 46952, 6473, 36257, 42436, 46273, 33400, 38088, 38148, 31197, 14873, 42459, 34686, 38391, 11191, 4062, 27610, 26595, 23244, 47115, 19586, 1837, 47671, 25990, 45474, 28504, 41203, 11911, 49305, 10596, 17491, 24312, 38310, 15962, 24912, 28816, 7315, 14629, 18871, 45280, 30877, 24424, 26771, 40468, 25680, 49512, 8253, 28462, 38050, 9625, 14131, 9758, 23144, 21958, 10939, 21004, 36188, 14352, 23251, 27933, 23387, 42297, 39052, 11182, 26339, 38588, 24423, 8002, 14188, 38297, 38769, 25416, 23896, 923, 9923, 2134, 47833, 40273, 5041, 12447, 7341, 41969, 10063, 32975, 10053, 41709, 23596, 30367, 4123, 18509, 20487, 5429, 32628, 15338, 16008, 16621, 30512, 11711, 11445, 35396, 20278, 44959, 11358, 7267, 9969, 44393, 39020, 19685, 17035, 245, 28749, 2786, 7242, 23628, 13479, 43258, 8958, 20934, 31651, 32970, 15823, 31398, 29233, 37717, 48079, 38736, 48897, 49962, 18618, 16844, 29573, 854, 27834, 5308, 47071, 36290, 23324, 40882, 38757, 24882, 18656, 47474, 44428, 36947, 21228, 16760, 9381, 17448, 44329, 10036, 45741, 33924, 2040, 11204, 32240, 33044, 24921, 39913, 39963, 33759, 39226, 26502, 37789, 19823, 24701, 38641, 29296, 18974, 35930, 13455, 46951, 11038, 15484, 11833, 24989, 5745, 19511, 34965, 25134, 23582, 42616, 48593, 2694, 27134, 17691, 46602, 36522, 27474, 3976, 24673, 24646, 8293, 31413, 38993, 15023, 1360, 6463, 22709, 16390, 30576, 10631, 37564, 29798, 4026, 31257, 16887, 6046, 26566, 5964, 31889, 25935, 4130, 37918, 41534, 6486, 26537, 48802, 2203, 32739, 24649, 40322, 13066, 20333, 41290, 7591, 49041, 29106, 22889, 49095, 12495, 46257, 36176, 2124, 43166, 33405, 42093, 35103, 21828, 44478, 34142, 42167, 23605, 42013, 32856, 45361, 22066, 38141, 27183, 37705, 46317, 26333, 45663, 20878, 2713, 9098, 7823, 29731, 45944, 45806, 49119, 46144, 32918, 3873, 10550, 24397, 5095, 19926, 20514, 15805, 20501, 41796, 11439, 44566, 11287, 38227, 30149, 32390, 44194, 23747, 26379, 32362, 5291, 8583, 33791, 42509, 3563, 5424, 45958, 46312, 45080, 15041, 12796, 26245, 9170, 8538, 5085, 42980, 48103, 45019, 34662, 23269, 22502, 1222, 2400, 18407, 9103, 1403, 9198, 24184, 6932, 5206, 12057, 12666, 45247, 9850, 351, 25819, 9653, 41561, 2674, 29677, 46495, 10113, 16283, 15762, 27022, 44346, 12679, 143, 5497, 37907, 2276, 45366, 24497, 34644, 12765, 41801, 18543, 682, 21037, 19430, 4201, 45900, 20297, 37284, 18224, 24431, 22085, 37654, 3262, 3926, 22787, 47595, 28395, 47545, 23745, 23143, 37835, 10938, 2479, 3707, 45253, 8820, 48582, 13029, 35118, 20755, 11823, 23082, 29103, 35585, 48765, 21800, 31301, 10019, 8060, 4590, 30610, 27087, 36712, 26366, 18826, 2972, 31356, 11135, 20036, 770, 34058, 5508, 42756, 14027, 14257, 41379, 16003, 26829, 30089, 31408, 13168, 10920, 48607, 18309, 18936, 29259, 15902, 46622, 32198, 25657, 19109, 20628, 31342, 23915, 5682, 26157, 22860, 1933, 10946, 15479, 20177, 46156, 40264, 22356, 32344, 7133, 43912, 12396, 16386, 19949, 17602, 48361, 39542, 4877, 9414, 1959, 23516, 22872, 47650, 11432, 36396, 28990, 13736, 2494, 28421, 18794, 48325, 33091, 9180, 46306, 34632, 8679, 10517, 34912, 30146, 42257, 24897, 961, 21580, 25032, 7638, 25999, 20193, 34786, 29696, 1131, 15592, 7675, 45676, 13261, 8950, 33247, 43645, 48167, 37106, 48532, 28565, 26240, 2937, 28663, 25121, 39617, 31140, 1552, 10460, 29294, 43388, 5318, 9814, 9356, 24321, 21917, 7549, 31396, 15657, 48267, 32768, 39401, 37457, 46307, 46105, 40797, 44602, 9416, 29095, 9928, 7754, 35977, 46533, 27688, 9977, 5582, 38189, 49804, 36749, 13692, 9855, 3532, 13306, 8552, 17684, 17597, 16778, 28760, 7524, 24728, 43488, 5679, 47937, 14719, 24635, 45135, 15474, 34092, 3730, 7860, 48771, 16574, 25645, 38583, 33466, 10052, 32759, 5081, 17554, 28322, 21032, 35099, 4064, 32314, 2684, 16562, 42186, 40164, 23458, 47546, 19645, 33192, 39842, 34754, 16059, 32859, 45836, 34422, 42610, 23521, 28678, 37714, 40952, 1550, 2517, 17075, 11875, 43210, 24186, 42340, 44251, 4907, 10554, 1585, 10783, 12550, 25067, 32500, 45739, 15078, 2941, 34823, 34550, 37992, 17988, 36620, 46971, 755, 45770, 24213, 32191, 26192, 22836, 23955, 11459, 7316, 31752, 21908, 49361, 18370, 39258, 38864, 34857, 17952, 920, 40396, 42049, 22191, 20106, 49404, 5374, 37256, 9764, 4409, 3223, 47953, 48974, 12214, 48658, 42968, 47361, 31270, 49829, 11468, 45730, 26205, 10718, 49754, 15084, 32781, 26232, 20135, 27154, 41275, 40767, 40041, 37625, 4678, 34362, 41491, 26469, 10364, 31025, 26919, 23706, 4267, 46429, 47047, 15612, 11101, 16389, 22029, 14444, 20535, 11369, 36576, 22686, 13143, 44518, 2566, 2888, 29372, 40096, 11233, 863, 16367, 21038, 3207, 49418, 5109, 48925, 45925, 23470, 46311, 35131, 8084, 9482, 44128, 4881, 26190, 22968, 46791, 9237, 25850, 36689, 13847, 19927, 9864, 32581, 40455, 23630, 2099, 6336, 32904, 13120, 10026, 9161, 18334, 33704, 33488, 30100, 30594, 14231, 43414, 24781, 29080, 19, 35332, 27082, 17389, 8704, 21704, 15812, 35240, 32074, 1809, 40725, 6750, 42552, 30526, 22428, 47407, 35845, 2150, 28860, 34684, 15402, 11539, 25904, 4082, 36625, 16960, 18597, 18682, 32126, 32248, 29357, 34322, 15960, 9543, 807, 14200, 47811, 44696, 13796, 10665, 46263, 23956, 6941, 13076, 15800, 11754, 38122, 39133, 13844, 22351, 29767, 12525, 47276, 24870, 33536, 13452, 2998, 2295, 6406, 6127, 44012, 44579, 6893, 15218, 28482, 9727, 48789, 40991, 20800, 34849, 34951, 31570, 46073, 49747, 36263, 3805, 33848, 19707, 43373, 46066, 45597, 29846, 9406, 25622, 6246, 37479, 7265, 2241, 11318, 22282, 47792, 46009, 33366, 1246, 44522, 34706, 4118, 14514, 4870, 46974, 41749, 30350, 9521, 45719, 43111, 27353, 45592, 13607, 17484, 1531, 12939, 46342, 8647, 25979, 23499, 21807, 17793, 13511, 48188, 18532, 12850, 41936, 3804, 15232, 16913, 23479, 36716, 34621, 29194, 6277, 1955, 43764, 2510, 26272, 28060, 22339, 14133, 34861, 31622, 30583, 1047, 10400, 10009, 21072, 35577, 11044, 17151, 29282, 31895, 31906, 41327, 20093, 18261, 6824, 31487, 33278, 38397, 25293, 36642, 8492, 49537, 49110, 13916, 29107, 35872, 8170, 40565, 36062, 39555, 10837, 34157, 12596, 48400, 4946, 41260, 37822, 3010, 30603, 23087, 31852, 34725, 18596, 6592, 11726, 1402, 1596, 32174, 18988, 27843, 48723, 48932, 15179, 29550, 9820, 35838, 25448, 36688, 35703, 44131, 37701, 12203, 24992, 30143, 36296, 46334, 19275, 20022, 28011, 42525, 6526, 3098, 47976, 22767, 43308, 45140, 23987, 42956, 17191, 34875, 36645, 47653, 38309, 46772, 21636, 47552, 2681, 13753, 7073, 38298, 44250, 17936, 13866, 30334, 33364, 17372, 6300, 44259, 18540, 18542, 1802, 45582, 49200, 22092, 28370, 4948, 17857, 32537, 28501, 49584, 20160, 15211, 6554, 35119, 27240, 29572, 14631, 44708, 34542, 41160, 11371, 1023, 34045, 45267, 9797, 19038, 11699, 4792, 35170, 5833, 23527, 39469, 35439, 38677, 8344, 27332, 27117, 27602, 7070, 47352, 41916, 35848, 6367, 3986, 27403, 45300, 49094, 1237, 48866, 34674, 40666, 23539, 31334, 49062, 42529, 49892, 45298, 8071, 39867, 38751, 19322, 24743, 24717, 31598, 28806, 49771, 44018, 7036, 5435, 42923, 30563, 42460, 3783, 39010, 31842, 452, 17476, 44825, 23, 45889, 20113, 34143, 32572, 32802, 22746, 27414, 41188, 46050, 34602, 49320, 20377, 25139, 16862, 42046, 33517, 33212, 13176, 31279, 15294, 19588, 48298, 11098, 18904, 38936, 48027, 23912, 4751, 7252, 9994, 529, 40884, 18208, 38156, 15458, 6523, 27881, 9208, 7993, 14274, 9828, 26413, 18585, 49853, 17574, 33701, 42444, 7843, 40438, 45072, 34652, 10097, 20881, 23370, 32060, 47627, 16782, 26542, 8545, 17562, 25851, 44077, 33731, 32397, 37796, 21747, 25828, 44492, 26782, 35900, 14622, 4450, 40879, 28820, 21989, 43201, 36881, 12906, 13921, 40927, 16916, 5124, 43028, 24382, 15534, 30284, 16756, 48406, 7278, 9321, 47354, 25234, 32237, 40047, 24394, 9367, 18866, 18909, 587, 12019, 10563, 5599, 49929, 6768, 12374, 24232, 48047, 20332, 9200, 17235, 40673, 30938, 42291, 31706, 24176, 11246, 34820, 5474, 17025, 12193, 14984, 13365, 48203, 8009, 12831, 37270, 34612, 18851, 39523, 46921, 23606, 39922, 30621, 18353, 30041, 10227, 49776, 26042, 15983, 29383, 43027, 18126, 21475, 42447, 35732, 40038, 26698, 34764, 18217, 43986, 14236, 692, 15387, 32880, 9112, 38866, 22567, 26516, 39034, 17603, 30828, 38409, 13046, 9847, 41671, 18351, 22101, 27088, 29253, 1420, 935, 16841, 40760, 29216, 23323, 19420, 18433, 46677, 19556, 48904, 3192, 7272, 21612, 46991, 14694, 36313, 17738, 3411, 13440, 9246, 24928, 45518, 43734, 17132, 3947, 8206, 29691, 286, 45794, 15569, 19303, 41448, 10757, 3504, 10311, 33566, 18325, 22260, 17000, 27120, 39997, 20771, 27218, 20706, 49285, 20263, 47634, 20802, 12222, 28021, 31984, 2439, 37825, 35221, 10357, 7705, 47396, 34926, 13354, 35060, 26966, 7916, 6000, 1013, 15272, 14608, 25358, 20240, 43905, 41652, 42896, 49623, 46170, 30249, 40557, 5302, 9706, 23708, 5489, 7927, 12379, 31685, 44239, 41399, 4596, 1132, 18895, 29965, 28413, 1584, 16584, 22113, 34447, 46846, 8873, 25025, 20975, 355, 4235, 72, 40298, 39091, 38169, 37542, 4234, 28061, 32689, 818, 48067, 40142, 49135, 45009, 3525, 17680, 23208, 29838, 16784, 31373, 20372, 39643, 25595, 30833, 2831, 27346, 13804, 9468, 37378, 48659, 11144, 4980, 32105, 38428, 33381, 1761, 13213, 15945, 29214, 9808, 243, 47497, 32866, 43973, 29680, 35559, 36460, 40498, 14024, 4440, 43026, 46905, 29217, 42374, 26139, 38865, 6620, 26199, 19451, 8617, 43461, 20950, 36913, 12779, 20887, 28869, 33436, 17231, 31891, 27389, 39858, 48497, 24888, 45452, 14621, 42960, 37970, 13589, 27127, 22764, 47858, 11647, 45141, 46124, 17172, 3716, 42015, 15492, 42415, 21155, 34368, 21941, 13049, 38747, 46600, 48770, 34056, 4181, 41106, 40748, 44342, 31727, 24401, 21698, 3567, 39568, 18256, 22263, 20663, 42209, 14628, 4999, 36430, 41622, 14162, 31963, 7257, 12367, 12014, 26247, 32454, 25967, 34775, 8828, 13216, 6755, 32868, 25291, 22559, 10213, 40200, 11319, 10195, 19508, 38537, 12017, 17208, 4324, 18024, 34265, 36903, 48565, 10238, 22027, 37013, 43624, 12930, 3403, 35620, 45369, 20527, 23084, 47302, 27450, 25704, 6754, 24354, 8703, 37609, 29687, 27295, 13495, 34563, 23373, 23257, 49854, 31455, 14678, 41921, 25475, 4693, 48895, 14940, 12739, 31382, 9275, 19545, 9303, 10792, 12459, 12221, 35716, 31734, 18046, 44735, 35208, 27010, 3435, 15513, 7958, 13291, 43424, 33492, 19732, 47369, 3698, 4951, 2112, 40811, 40425, 7388, 45607, 21438, 11851, 17577, 26492, 3341, 2836, 6107, 43546, 31384, 12458, 20310, 132, 117, 43477, 8509, 23888, 6350, 4279, 41387, 31859, 48065, 35098, 14505, 20437, 3631, 44209, 15060, 43482, 46915, 27229, 29360, 33973, 27367, 31238, 30685, 32125, 31099, 15726, 6777, 23881, 1228, 39205, 14293, 15631, 28194, 40074, 10218, 3742, 48446, 48154, 9924, 2519, 24809, 34076, 23216, 45392, 45453, 18254, 12302, 13496, 2356, 22347, 36788, 25085, 25795, 34388, 19189, 39120, 33178, 3412, 16687, 29063, 45835, 8194, 5167, 6745, 13806, 9481, 30706, 12434, 12736, 41553, 6101, 12445, 9477, 31942, 23390, 5522, 17326, 27767, 48977, 42850, 16611, 21970, 1035, 20609, 6960, 20767, 33738, 31128, 24475, 19366, 48804, 41487, 11638, 17925, 9256, 23520, 48512, 23878, 43862, 24724, 39068, 23618, 3593, 28258, 27526, 32027, 3048, 11381, 12788, 10345, 19135, 32907, 28303, 35904, 10600, 6645, 40031, 8612, 5059, 22266, 1194, 49171, 29627, 34539, 43666, 47451, 32385, 710, 22058, 29538, 21956, 42780, 48049, 30496, 31447, 437, 46970, 46979, 21091, 23130, 25406, 17938, 38572, 27577, 21872, 24955, 30625, 39808, 22530, 38568, 34679, 30485, 23821, 4105, 37372, 20623, 46336, 13209, 45970, 35928, 34467, 6810, 15192, 30976, 47965, 10327, 862, 23451, 21481, 25747, 49607, 39889, 28188, 14824, 16507, 43157, 4309, 23542, 41870, 7710, 31806, 30176, 34288, 45295, 39370, 33018, 49145, 40364, 43268, 31753, 7848, 28722, 25152, 49343, 16685, 42906, 17370, 35225, 15440, 19984, 6572, 46948, 28607, 6548, 11090, 44639, 33551, 2407, 13776, 45248, 8108, 22004, 49039, 1192, 11687, 42562, 38698, 23592, 14845, 29516, 26419, 16429, 1628, 38845, 24852, 17087, 3241, 17480, 10253, 23036, 49533, 10984, 16124, 42975, 28859, 46550, 21791, 40206, 32871, 781, 41516, 47734, 36486, 6500, 44379, 5230, 36768, 18736, 4904, 14894, 11394, 21730, 17960, 224, 47145, 35614, 47191, 18103, 42567, 571, 12689, 836, 26268, 43603, 21979, 17072, 33787, 7232, 27508, 40329, 23678, 40261, 35780, 7264, 42079, 29568, 4148, 13683, 21509, 18338, 38659, 32772, 46587, 11675, 38856, 15071, 14959, 5596, 9788, 20981, 13932, 40640, 1155, 43697, 11827, 24231, 3200, 4126, 13797, 13127, 2299, 5022, 26513, 232, 7820, 15390, 19138, 29898, 40823, 33411, 48229, 33086, 20814, 11800, 39417, 2556, 41466, 31656, 2310, 30608, 26611, 15351, 4546, 5728, 10510, 23418, 28139, 22785, 4417, 25298, 21079, 9681, 19040, 10985, 19559, 20919, 5381, 25035, 25059, 41326, 7001, 35261, 37851, 7806, 23040, 8803, 8937, 39054, 39057, 44405, 38606, 22528, 29434, 10013, 37725, 35017, 18910, 32197, 36661, 40836, 44073, 18420, 47096, 31826, 40436, 20008, 26719, 35340, 48396, 17118, 11751, 44733, 24946, 1436, 49813, 12641, 44590, 36702, 10165, 14457, 18342, 12524, 15343, 21620, 45155, 6417, 9050, 34696, 45918, 37221, 20071, 26122, 31682, 7994, 49129, 3530, 17751, 47962, 33332, 11588, 1874, 3686, 28630, 25155, 22002, 40824, 28668, 40513, 1367, 33213, 48981, 34922, 20021, 47600, 47165, 14342, 48190, 1248, 20146, 25469, 13500, 13153, 17723, 26409, 5169, 39939, 28275, 12433, 14999, 5338, 33595, 41887, 31465, 34953, 16451, 43236, 11537, 23876, 16455, 30074, 43074, 2796, 20384, 34505, 24660, 8603, 4167, 33367, 32212, 42724, 37227, 45826, 37077, 1529, 11651, 11363, 4147, 43302, 21831, 27478, 32922, 40856, 10786, 14838, 27376, 24418, 39134, 38251, 2638, 29465, 13335, 21621, 38612, 40549, 11821, 3033, 38230, 28542, 12874, 32752, 32812, 40521, 17715, 34039, 23760, 30138, 2968, 47283, 33990, 29009, 43661, 48795, 12199, 42391, 43174, 7137, 4452, 8816, 39637, 9784, 46043, 32853, 15846, 35480, 8335, 33967, 21435, 38475, 17742, 46252, 34678, 15830, 2650, 18005, 22081, 42577, 10936, 16945, 48369, 18621, 25940, 5292, 28692, 41603, 7982, 40202, 40715, 35851, 34932, 32894, 27928, 27437, 31312, 15650, 22631, 25709, 48022, 33557, 22337, 2992, 655, 7669, 8033, 33402, 2111, 31972, 32334, 26478, 25526, 26089, 23469, 39323, 22863, 27095, 39697, 48043, 16387, 35745, 4284, 17996, 27708, 11903, 899, 36304, 48575, 39190, 3203, 24872, 38020, 45862, 1154, 33769, 9245, 32606, 18722, 18944, 47878, 36790, 46609, 49412, 5443, 32534, 49076, 29751, 29797, 18173, 20945, 30128, 40337, 1371, 22801, 45098, 32396, 27996, 8737, 6252, 32170, 8527, 32080, 24886, 38844, 7650, 28503, 15040, 44187, 10444, 19107, 44078, 837, 16546, 473, 15608, 6582, 48519, 38396, 2970, 38490, 15050, 40466, 4015, 29284, 42077, 27927, 10738, 41297, 48473, 23704, 4899, 15107, 44387, 25835, 43538, 23180, 42762, 20775, 19477, 13949, 26211, 44533, 7491, 25, 15552, 33663, 8466, 19646, 8514, 35951, 7937, 26091, 5000, 2583, 20935, 35506, 48070, 3892, 18265, 7899, 14476, 36563, 36564, 25430, 44573, 42748, 47873, 13687, 5380, 33420, 16067, 49581, 42836, 39197, 26151, 18724, 38461, 38337, 25511, 35950, 17847, 2777, 14267, 29847, 7403, 19421, 44055, 1175, 30798, 12657, 26685, 32953, 29426, 40501, 10029, 10176, 30741, 41650, 10676, 16696, 18868, 49655, 11609, 42819, 21644, 42660, 7064, 2989, 44402, 11273, 29749, 29093, 29339, 45753, 6193, 49704, 40278, 45266, 35351, 34148, 32497, 20930, 6416, 23105, 31451, 8008, 36462, 16393, 45165, 27632, 17417, 3682, 20586, 29141, 36368, 11964, 12441, 16639, 738, 22439, 45637, 49636, 11406, 8589, 4377, 47874, 23698, 18604, 20734, 8215, 47161, 6454, 7335, 14178, 11508, 14864, 34272, 46885, 16129, 10635, 15163, 27872, 16201, 48854, 12692, 33630, 42099, 42009, 4767, 35535, 49808, 35672, 40039, 41287, 22878, 10111, 3603, 15719, 12624, 11602, 31858, 47331, 25972, 46612, 27486, 7959, 27739, 45964, 40035, 41641, 31794, 29375, 4568, 6442, 30323, 37426, 47240, 34211, 38843, 1393, 3111, 24552, 1053, 38922, 13890, 26634, 45149, 17796, 37748, 619, 28925, 28980, 20254, 3712, 44096, 2596, 21183, 1453, 26798, 12928, 39814, 18090, 31430, 2336, 19653, 7034, 30944, 16822, 5268, 26206, 49667, 15536, 38026, 16940, 6395, 28382, 49351, 45638, 7866, 620, 18676, 29958, 7239, 8513, 32435, 4637, 2409, 39511, 41528, 35831, 204, 12887, 22082, 41799, 13137, 1807, 34643, 2915, 31421, 44989, 27687, 12491, 6517, 35659, 9087, 30292, 26084, 37715, 37206, 10828, 35920, 37344, 28776, 27102, 1318, 20687, 25321, 14009, 47934, 7159, 104, 43871, 18965, 11397, 10173, 48483, 33497, 5513, 38268, 45878, 5636, 46545, 27765, 47649, 39873, 7825, 7762, 33541, 2222, 45526, 33065, 4143, 17173, 23787, 35001, 5359, 42690, 234, 37188, 36687, 20503, 44028, 4404, 23945, 3458, 15816, 37134, 17317, 30910, 21463, 25382, 11219, 14084, 20821, 42484, 30491, 5921, 37887, 13600, 42888, 18085, 24672, 34286, 49928, 32599, 12254, 34716, 24389, 1342, 5134, 1210, 18050, 45180, 18158, 5122, 37579, 49302, 32359, 30427, 1956, 46092, 28106, 31427, 36164, 47809, 49862, 6664, 23762, 34028, 17536, 17676, 5019, 30920, 25294, 34195, 21264, 26235, 5588, 40627, 46180, 18990, 39968, 31118, 17285, 43888, 7795, 43182, 12411, 23412, 34311, 16177, 36419, 34543, 7247, 38137, 32193, 11147, 15478, 12781, 15064, 5025, 41064, 15804, 1948, 4682, 45383, 15093, 680, 3290, 10379, 36493, 13123, 17245, 20641, 3266, 19762, 37617, 31964, 2751, 36380, 43588, 14981, 3912, 3754, 347, 10821, 29971, 17283, 14701, 35342, 27504, 12359, 21514, 8063, 14828, 32966, 27651, 7481, 34035, 42790, 10889, 47472, 1690, 3307, 32412, 37890, 17999, 30724, 24275, 48072, 28416, 20432, 30012, 14916, 36602, 34075, 47513, 49296, 25964, 960, 8867, 30212, 40982, 12609, 11987, 13140, 32521, 4659, 40170, 32063, 16874, 3943, 6747, 21806, 361, 6179, 14679, 8827, 37261, 11290, 39357, 2226, 37926, 30800, 23691, 42948, 42308, 32434, 29279, 30918, 46122, 33274, 43021, 34013, 14428, 10256, 7020, 23375, 350, 11212, 38763, 45430, 3590, 45534, 49059, 2822, 33824, 30130, 26428, 15185, 7541, 23339, 12597, 17776, 31405, 13802, 1101, 24950, 46407, 35817, 29994, 47347, 7824, 39046, 42778, 15035, 35087, 11644, 33948, 21846, 6510, 1842, 15531, 19139, 20003, 41593, 43887, 43736, 6686, 17604, 16064, 8709, 29833, 14755, 24225, 5398, 10647, 44489, 49639, 12218, 18021, 6035, 44099, 43392, 28277, 3041, 23406, 34432, 22488, 48929, 28506, 25841, 39337, 19482, 36861, 19268, 41830, 11124, 9974, 6968, 45693, 8763, 21216, 40782, 30626, 41311, 19128, 26063, 6025, 2997, 29164, 3168, 3070, 368, 14625, 14553, 7867, 4415, 43769, 11657, 33690, 31228, 43379, 21362, 44015, 3589, 4668, 44023, 3004, 25866, 34921, 10356, 16440, 13956, 32690, 36310, 36561, 38151, 46388, 36110, 25829, 39527, 15497, 21084, 3775, 18653, 28181, 15457, 9233, 44255, 44712, 38438, 33726, 2364, 3243, 8891, 48855, 27793, 15039, 12526, 6096, 29815, 8872, 625, 13838, 48401, 40437, 24180, 43561, 30953, 41722, 9530, 46577, 48841, 5177, 8877, 38166, 37682, 35455, 235, 16545, 39326, 15445, 44417, 819, 15517, 7968, 42067, 23771, 49394, 12151, 18665, 12000, 6918, 41656, 31353, 41045, 41293, 20506, 36821, 21349, 43114, 39007, 33216, 20148, 49516, 16585, 30481, 28494, 44917, 3369, 32985, 4144, 1917, 1635, 12354, 23939, 19272, 29108, 1327, 9238, 6581, 20830, 25396, 24879, 30908, 10349, 5176, 8053, 31299, 17272, 40153, 17873, 30222, 37231, 3809, 23795, 12066, 5263, 42592, 13403, 15991, 39189, 23917, 17688, 30336, 31784, 12003, 1016, 16998, 32707, 19013, 14772, 49056, 28466, 44224, 39188, 21019, 16062, 7277, 16539, 25345, 20012, 19731, 11654, 37759, 44654, 21719, 37275, 22065, 19077, 24289, 9278, 33260, 48463, 41873, 22362, 42334, 36360, 41350, 35891, 6804, 36348, 22926, 41177, 22256, 48600, 35565, 36582, 21192, 33543, 19456, 49312, 21560, 9839, 19230, 11066, 13617, 11748, 18257, 45863, 34942, 23411, 2475, 22389, 39982, 13611, 23734, 154, 10012, 33608, 4194, 22910, 17342, 15787, 43022, 19419, 15110, 15165, 2152, 2274, 937, 43117, 36478, 22735, 4606, 25005, 17957, 17282, 23030, 8991, 39224, 17287, 49624, 38197, 5740, 3636, 48460, 3729, 2872, 22332, 36666, 4959, 36908, 42250, 28254, 16499, 12263, 42327, 13441, 22044, 29223, 27385, 48352, 20977, 2159, 4094, 37974, 11690, 27626, 31500, 7044, 26085, 46193, 17204, 43577, 38721, 39227, 43676, 24279, 22940, 44814, 49212, 33491, 4810, 36243, 31416, 49496, 43155, 24000, 37140, 23328, 49192, 17583, 48819, 6935, 12619, 29292, 41940, 38773, 41965, 2729, 48940, 46256, 21581, 11968, 5718, 8956, 5032, 12034, 19701, 21311, 27503, 20972, 14660, 3554, 11331, 15349, 25168, 46379, 11729, 7084, 12407, 14830, 27606, 47640, 26324, 39206, 11408, 20788, 39969, 21030, 43452, 15038, 7321, 33251, 31142, 39161, 15664, 13117, 25000, 14994, 38853, 5882, 25793, 20541, 41672, 27678, 11634, 7025, 645, 48184, 6854, 327, 6647, 17697, 34603, 14480, 42540, 37238, 25877, 36373, 29327, 34898, 22242, 25076, 22909, 292, 23154, 4086, 37574, 17143, 37846, 25340, 30727, 39874, 26940, 43501, 43439, 29381, 4022, 6741, 46913, 6722, 2146, 6005, 49034, 22986, 25456, 49923, 31466, 47150, 28325, 20885, 28745, 43264, 37097, 3521, 41341, 1733, 10579, 46804, 2893, 14906, 35349, 25723, 15410, 24478, 19834, 9045, 43611, 838, 43426, 1191, 36232, 29097, 38674, 14345, 13188, 11150, 33565, 15076, 33548, 44772, 2369, 9756, 23413, 46403, 38707, 18978, 21424, 27648, 6749, 35222, 34552, 19281, 151, 8363, 23363, 7648, 47961, 13390, 28998, 23579, 29391, 20141, 22610, 9323, 48983, 49698, 2602, 29332, 13619, 37735, 11009, 26618, 28588, 46868, 31948, 48886, 3439, 31108, 35664, 896, 16663, 16353, 2607, 28993, 31629, 36069, 22277, 4095, 47464, 31232, 13550, 556, 40544, 37933, 21357, 23054, 34033, 8832, 4488, 4663, 17019, 9219, 9785, 39203, 9241, 25878, 35091, 20225, 10211, 41552, 43937, 27611, 32993, 17427, 32855, 20717, 187, 34394, 31112, 29720, 18025, 16106, 16475, 47764, 1159, 20853, 28492, 49952, 47984, 38250, 34805, 4570, 40128, 35615, 31235, 7091, 38527, 47536, 48942, 45793, 21934, 1447, 40874, 46126, 46558, 9320, 28490, 26524, 12138, 21588, 48947, 7393, 721, 31943, 16794, 25678, 4789, 36284, 31672, 23502, 31457, 2874, 24117, 7143, 17248, 2542, 49949, 25500, 43070, 23563, 22752, 13367, 42873, 242, 43837, 43933, 16762, 12554, 45774, 39759, 38181, 23680, 19955, 12735, 32746, 7003, 298, 12885, 18250, 43820, 10183, 7392, 38355, 29976, 41444, 20316, 19092, 12238, 10636, 15424, 15634, 2115, 14443, 33060, 25146, 38959, 37694, 19675, 20926, 19967, 47979, 39562, 47870, 15116, 25473, 37940, 29931, 14392, 38061, 17424, 25039, 20115, 24307, 19501, 16409, 32381, 34156, 17234, 6213, 41785, 4208, 2866, 7918, 25344, 11404, 26387, 6447, 36656, 14139, 8231, 39305, 30666, 12587, 17759, 49214, 4831, 12168, 37543, 9762, 25900, 22068, 32569, 34874, 6254, 17301, 4430, 46492, 1536, 28169, 41374, 48542, 38470, 18002, 42416, 31580, 47006, 728, 30739, 36720, 17766, 8460, 25761, 3528, 6273, 3500, 4786, 40920, 43143, 9953, 31508, 20597, 23517, 45759, 40993, 45429, 19877, 39994, 22804, 38723, 24800, 27856, 22384, 10203, 12293, 15971, 34740, 38508, 3122, 31835, 42859, 24155, 5796, 37119, 20025, 40921, 48241, 47752, 1642, 31159, 31780, 9515, 35123, 38690, 43864, 11728, 17566, 6672, 4843, 37351, 13573, 41443, 39544, 36995, 21200, 4278, 37487, 4947, 8034, 8021, 5055, 18870, 15879, 11070, 30302, 33715, 31812, 38336, 17966, 5409, 49798, 31808, 22534, 25223, 48511, 41537, 38662, 10908, 20548, 19692, 31071, 31820, 11733, 39639, 39756, 34020, 33799, 3227, 28943, 18330, 3401, 42712, 28651, 1126, 9742, 14395, 47454, 640, 36274, 49603, 532, 33988, 30759, 22157, 28732, 12337, 3710, 1944, 1579, 40946, 45976, 12635, 13723, 46850, 41331, 16242, 11719, 22283, 19798, 25913, 27971, 21811, 25229, 31834, 39343, 6832, 36365, 12356, 29457, 34564, 7976, 39148, 12122, 22100, 36044, 44695, 47135, 10108, 10200, 37518, 3621, 12934, 8697, 8128, 26841, 23593, 43663, 23050, 12101, 49818, 5711, 21177, 22828, 16789, 35747, 48176, 25638, 13080, 16500, 42641, 49433, 41431, 33141, 27567, 8015, 16097, 41981, 14042, 44274, 26431, 40462, 4752, 44600, 24282, 14241, 10374, 47821, 18070, 43390, 46075, 29310, 24143, 2924, 35903, 8474, 10007, 10117, 41632, 24103, 37764, 39680, 44985, 9158, 18494, 19641, 24049, 41549, 39986, 1563, 36808, 22885, 27803, 931, 42614, 33528, 3942, 30469, 38534, 38738, 44915, 46765, 39938, 30569, 5857, 49459, 45585, 41558, 49464, 42584, 19676, 36842, 36596, 38917, 42671, 22345, 40696, 49708, 44626, 29831, 36318, 42872, 39710, 9029, 13101, 33244, 11239, 5456, 41049, 1627, 36089, 43069, 34430, 12055, 12146, 24510, 17060, 33012, 10199, 21937, 15227, 36525, 34443, 34795, 42858, 43434, 19924, 16287, 3018, 17310, 28606, 44612, 26748, 19941, 5694, 7632, 2100, 6925, 23230, 25255, 49210, 37380, 18454, 45750, 32949, 41684, 41668, 7575, 32616, 9554, 10532, 12081, 29640, 32536, 22572, 35600, 37045, 35571, 42791, 36986, 11672, 4035, 22947, 30536, 4966, 20689, 14973, 9753, 2605, 41464, 10649, 19308, 11346, 2939, 3841, 13635, 11784, 31639, 14547, 14639, 20027, 903, 18801, 21047, 35219, 4391, 32082, 45686, 32958, 28367, 44062, 44163, 44684, 26075, 49550, 7250, 49996, 14508, 41090, 13389, 28533, 23683, 3826, 38968, 16442, 18809, 22295, 25373, 15651, 17663, 44486, 16927, 19705, 16337, 32340, 43601, 26834, 13939, 12804, 39295, 3865, 22550, 6391, 11792, 12897, 40568, 6506, 10128, 33201, 43269, 31181, 45164, 12305, 17908, 20504, 10551, 25482, 31575, 49948, 36638, 26793, 464, 33883, 26066, 30001, 914, 24843, 26800, 24972, 28203, 49440, 18742, 13783, 26476, 9980, 3861, 7701, 27937, 45385, 7911, 45895, 37021, 19233, 5680, 19715, 32422, 13938, 33885, 44244, 13414, 45227, 22476, 36147, 43594, 27926, 34817, 33069, 2179, 25551, 16670, 231, 36060, 37774, 15675, 15385, 41074, 8212, 5375, 14414, 20847, 591, 36111, 17555, 32675, 37084, 23135, 40653, 37033, 33953, 6294, 15360, 8815, 2810, 15231, 21763, 36023, 1051, 37922, 2925, 12339, 48057, 18029, 35591, 22795, 228, 18098, 19019, 14513, 47484, 39954, 49874, 42145, 13719, 48627, 20993, 29913, 9431, 1613, 19552, 45078, 35114, 33298, 1537, 46322, 2288, 15048, 25357, 929, 43688, 42156, 11999, 40894, 46377, 39031, 38973, 8734, 28222, 6926, 19907, 5355, 18284, 20986, 21673, 15052, 16069, 49028, 7720, 37734, 17788, 37113, 4731, 38834, 1836, 17790, 25914, 6566, 651, 20766, 24577, 20408, 6551, 39415, 26231, 42723, 1876, 13220, 5845, 552, 28056, 16883, 35094, 21146, 49406, 47580, 24249, 48277, 9551, 21125, 12684, 20582, 5148, 12369, 38671, 1637, 12852, 32793, 49462, 47707, 43481, 43691, 13825, 41923, 1362, 41004, 49279, 46535, 13184, 36841, 6949, 11392, 11917, 2267, 25844, 49364, 4276, 12604, 44883, 488, 16603, 39122, 26429, 35458, 38771, 30394, 29752, 2424, 38665, 27362, 15075, 12512, 2019, 43521, 26403, 32339, 31681, 26415, 27473, 16982, 20666, 6829, 35492, 7538, 4190, 48650, 30812, 17105, 46473, 47624, 6262, 16915, 39452, 8446, 36463, 28481, 42358, 35117, 22525, 45443, 33425, 9142, 17029, 1646, 32035, 12171, 49265, 14039, 16218, 24556, 42136, 41645, 16285, 40675, 5583, 12240, 5763, 4824, 28374, 15193, 17810, 21722, 31139, 41515, 16489, 46835, 249, 20803, 28378, 9679, 27595, 32709, 39315, 39086, 23366, 27379, 37831, 1017, 24966, 41320, 27357, 28088, 5912, 5789, 45575, 26517, 8611, 38548, 27830, 17596, 1317, 38069, 35312, 15026, 12824, 28252, 36823, 18615, 34245, 40274, 22839, 24531, 43977, 11215, 27126, 48230, 31660, 21756, 15291, 9360, 25892, 41142, 35444, 20104, 23086, 4770, 44041, 13920, 48373, 8431, 6172, 10794, 18976, 7339, 7348, 29388, 26872, 33470, 2252, 16153, 8651, 6599, 16398, 2625, 1085, 30494, 30202, 17351, 46760, 9877, 36192, 36613, 26197, 40710, 1220, 5159, 34694, 32694, 24242, 40664, 6721, 8597, 31857, 14638, 37956, 38290, 6536, 42027, 13383, 41909, 10961, 26243, 30842, 4077, 31448, 9428, 23570, 5020, 41621, 30031, 42510, 24145, 28355, 46995, 48201, 15771, 15316, 29119, 2239, 409, 1760, 9901, 1374, 3780, 33123, 24215, 25815, 12933, 20921, 26228, 8256, 5066, 22237, 47465, 2623, 35561, 3849, 13410, 34338, 4937, 33173, 41088, 3656, 23616, 46721, 26025, 3106, 2774, 21790, 19562, 36724, 6125, 2050, 29241, 24895, 13603, 22176, 34209, 18554, 7041, 6290, 29089, 15986, 26355, 26448, 34798, 25169, 15001, 29123, 44422, 28672, 22404, 42901, 41707, 11041, 1766, 24198, 210, 5142, 39978, 12077, 45208, 8942, 28610, 19000, 9636, 18039, 6145, 18571, 46912, 18282, 46188, 29427, 1031, 45254, 34264, 6451, 4685, 26340, 40016, 31928, 28454, 40628, 30033, 3724, 43995, 9126, 9862, 31135, 37107, 41309, 4875, 40929, 44184, 24626, 15498, 7175, 43004, 34230, 35637, 20362, 49382, 35830, 4403, 37481, 38401, 12321, 32762, 7226, 525, 38462, 34139, 28737, 5661, 4421, 33627, 44068, 24722, 39909, 5785, 37048, 13734, 3139, 6712, 36877, 17153, 6859, 11048, 13162, 1978, 3091, 16768, 9662, 44258, 18533, 25569, 1038, 5361, 11113, 13331, 29456, 28690, 15600, 33309, 42619, 41184, 47914, 13537, 48941, 23927, 38893, 38125, 43023, 46539, 19959, 985, 30057, 23764, 31931, 9339, 17724, 10431, 25565, 39200, 48337, 21965, 18336, 7473, 9941, 31798, 49909, 17748, 39081, 23773, 22312, 15413, 39136, 28721, 5779, 24346, 41754, 22179, 9473, 4499, 46896, 6792, 29892, 21821, 4556, 33605, 22554, 24472, 21409, 45029, 25365, 35376, 2563, 48055, 49610, 45530, 39767, 1549, 30184, 41624, 26046, 42118, 16854, 42959, 35724, 26779, 35462, 17398, 49961, 12744, 34990, 25895, 36433, 43964, 31736, 32668, 26732, 5863, 15998, 25554, 46691, 11502, 9374, 37118, 27327, 8596, 24954, 24621, 27038, 6449, 16666, 3768, 17436, 37651, 17378, 1582, 3958, 17242, 22169, 43491, 20476, 2493, 15514, 4886, 37186, 8724, 5608, 15878, 29206, 16706, 14400, 31779, 32815, 1764, 2669, 42390, 1543, 4264, 12464, 22272, 43941, 6363, 26401, 20230, 48823, 13353, 6992, 7598, 7845, 12365, 2075, 25836, 24596, 8859, 46154, 23753, 41347, 1997, 34275, 6865, 34273, 46583, 6979, 7101, 34025, 36037, 28366, 42184, 7817, 34782, 19159, 39595, 16719, 18139, 10214, 46557, 27756, 47558, 4114, 46391, 1469, 24235, 46368, 32995, 23265, 7331, 39030, 38749, 9504, 12985, 49978, 11136, 33203, 7582, 1894, 35407, 68, 11410, 7088, 17537, 39231, 38713, 15997, 10047, 47092, 9453, 12995, 47263, 41506, 32696, 11228, 12466, 21601, 29859, 21918, 39408, 32414, 18051, 11483, 40010, 9560, 28719, 10156, 27242, 36248, 41239, 39172, 1833, 40300, 48576, 24568, 19058, 15859, 13703, 27335, 1927, 28735, 25948, 17182, 37695, 40182, 42955, 5782, 45883, 27098, 41197, 48581, 21833, 17411, 3358, 21324, 48180, 26389, 39835, 29727, 14431, 15222, 11059, 15543, 14976, 8115, 40103, 8814, 589, 19259, 46783, 46027, 24913, 23811, 36815, 31304, 48438, 17081, 6699, 28293, 28150, 28801, 4706, 20218, 33936, 25304, 6552, 6641, 43036, 10823, 14430, 8818, 5958, 24088, 14095, 18590, 47246, 12397, 41693, 43768, 47285, 42612, 10778, 44424, 20078, 16914, 27039, 3151, 4554, 13718, 13950, 13645, 21025, 1776, 11411, 45281, 10886, 11146, 10957, 28101, 30382, 36784, 21001, 13638, 44958, 47323, 7604, 23402, 2000, 4506, 32875, 8718, 10269, 36677, 27363, 32660, 5200, 43305, 531, 19383, 5120, 44858, 19986, 38780, 23167, 22359, 42596, 39354, 40892, 36538, 16557, 3953, 45576, 49183, 25464, 8745, 22198, 39796, 20175, 10158, 49485, 13014, 18292, 43748, 28453, 45087, 9207, 40120, 6032, 19155, 13378, 6763, 31049, 15391, 39503, 45824, 26752, 6734, 87, 23178, 2554, 28520, 29619, 18219, 31513, 8885, 4510, 34357, 1581, 11608, 37449, 36407, 22031, 10727, 1352, 27054, 28030, 10871, 22615, 19905, 6522, 28044, 37893, 39181, 18601, 47039, 24901, 34329, 41426, 2243, 37800, 34165, 20846, 24439, 7830, 13516, 34707, 48464, 39111, 5034, 14537, 27929, 2852, 13799, 13295, 17618, 13974, 30431, 16811, 27396, 33524, 44610, 23699, 10580, 49051, 46364, 15969, 41803, 7725, 37430, 27748, 47607, 3989, 24004, 28296, 2405, 15047, 18165, 26422, 36963, 33995, 36281, 45224, 46117, 42680, 771, 41575, 22958, 40416, 30422, 33450, 12994, 27969, 18405, 8311, 28894, 38094, 12899, 43723, 30993, 3284, 5254, 23435, 19206, 49019, 42466, 17230, 21691, 44123, 20544, 5279, 6839, 3651, 21353, 13540, 18641, 33825, 30417, 19179, 20010, 49903, 2960, 4582, 31082, 17564, 33324, 36369, 48811, 37760, 45416, 30030, 14370, 7641, 18411, 43060, 37601, 42078, 34929, 43844, 4686, 35056, 45432, 37292, 34260, 39107, 17462, 3996, 47748, 16149, 3261, 16877, 38109, 6827, 20960, 12565, 32152, 21051, 32317, 48826, 2449, 12220, 294, 3450, 25226, 2897, 20309, 29195, 31321, 32053, 41381, 14757, 31491, 47110, 29614, 25952, 22052, 18448, 739, 44796, 973, 44762, 5976, 19791, 7544, 18972, 15772, 24898, 25497, 43544, 5276, 31958, 6680, 256, 12271, 34559, 36409, 39529, 33299, 19372, 19816, 15055, 41332, 37230, 36412, 42051, 45861, 45596, 18911, 43083, 16870, 13482, 10371, 43940, 35217, 39314, 2912, 45285, 43629, 3481, 28905, 24427, 45337, 5058, 16192, 15822, 36260, 21891, 15296, 5771, 14863, 4325, 9225, 22792, 32269, 4714, 37930, 14733, 31320, 38440, 13280, 36580, 18524, 5652, 15002, 14130, 16145, 178, 29998, 29018, 45758, 39219, 7564, 27987, 23829, 20884, 49650, 21715, 49116, 22526, 20819, 12714, 23626, 48688, 23909, 38875, 25369, 39465, 18695, 49939, 24729, 26104, 3374, 5116, 35483, 24368, 3988, 24517, 33343, 26490, 9851, 36775, 23576, 4433, 28589, 21113, 12474, 27123, 7609, 22601, 37980, 7606, 2103, 10459, 44249, 17951, 3050, 5943, 44718, 19802, 12157, 41052, 7945, 22812, 25451, 29211, 12244, 27936, 25788, 22130, 41317, 5001, 22319, 41838, 43579, 23710, 15853, 35214, 18938, 47346, 36328, 36278, 42322, 41881, 12439, 16600, 43128, 5930, 38121, 13299, 16565, 46282, 30163, 30121, 26661, 13775, 48732, 31504, 44374, 9456, 17463, 32185, 40318, 42996, 5188, 9957, 21535, 42268, 23547, 45955, 33755, 15806, 47233, 38965, 8646, 37660, 42964, 39180, 21995, 10583, 14403, 37908, 32750, 8927, 28262, 44169, 24768, 1495, 43270, 42555, 49456, 22704, 11278, 35067, 32490, 33698, 16941, 21317, 28715, 11935, 46184, 37254, 27697, 5538, 34107, 10598, 43229, 22896, 41076, 41626, 3835, 19235, 595, 17640, 45065, 47460, 34876, 17549, 25343, 30498, 21396, 33102, 5160, 40230, 14692, 38510, 16032, 32382, 8409, 32177, 28695, 30348, 30897, 18579, 18468, 44348, 39720, 16005, 172, 14947, 8315, 25553, 20992, 48020, 28184, 14980, 42366, 14333, 36338, 10873, 4900, 49451, 32733, 7568, 8277, 20879, 9964, 39812, 41344, 45932, 42719, 32561, 3975, 49763, 37489, 35818, 42771, 43568, 31432, 38194, 5927, 36608, 32343, 11581, 45127, 22592, 35869, 47657, 47559, 1896, 1125, 470, 26464, 45069, 41000, 23577, 8469, 25741, 34332, 12625, 35290, 38688, 40853, 47835, 41973, 45833, 27726, 48857, 38042, 11391, 39799, 29626, 47356, 49047, 17929, 36680, 32546, 84, 15511, 15796, 36776, 36172, 4399, 43158, 44923, 13631, 46018, 2472, 28446, 4258, 8887, 29840, 12227, 17636, 17943, 14191, 33981, 31073, 575, 14218, 7027, 35005, 30032, 39708, 9071, 7011, 34239, 27172, 8187, 29745, 18828, 37837, 19247, 22097, 28197, 30150, 4793, 24613, 1441, 33082, 47082, 4247, 48035, 19691, 24599, 2139, 26615, 5995, 49648, 1083, 9981, 31093, 45643, 13267, 7955, 6481, 17503, 5241, 17627, 31719, 19346, 35696, 22429, 13224, 28369, 19263, 36957, 45549, 25572, 23290, 5044, 48759, 12476, 35698, 2278, 5403, 1046, 8390, 48066, 18500, 8176, 18195, 847, 12243, 28211, 636, 14449, 47828, 42814, 23053, 3146, 40061, 23331, 26017, 47898, 33949, 48837, 49620, 22739, 9571, 15732, 35815, 47046, 8904, 5117, 45995, 25266, 2074, 15970, 22741, 29441, 23612, 29719, 5982, 29916, 34277, 22180, 24090, 28398, 10779, 15579, 16839, 24862, 27511, 48149, 19600, 73, 24915, 30419, 2750, 17001, 27774, 29326, 6261, 4285, 2969, 17985, 45506, 25033, 27043, 11561, 33968, 32211, 29667, 30401, 25241, 19519, 39798, 152, 46875, 2397, 22854, 23609, 45858, 26820, 42514, 47924, 17542, 39088, 44604, 8946, 36499, 14214, 28048, 6633, 1395, 35383, 25485, 33397, 43227, 440, 33689, 27406, 4341, 38553, 37474, 22980, 25454, 2321, 25876, 33522, 36773, 6601, 46098, 44076, 41717, 29664, 1488, 20392, 42812, 3611, 26831, 41679, 19956, 37636, 28201, 12961, 39077, 38938, 34446, 968, 11996, 7420, 6568, 14150, 40829, 24052, 28920, 13126, 39782, 26086, 11260, 1891, 46942, 45939, 21441, 4729, 38826, 24908, 27930, 24612, 3191, 29236, 42747, 43724, 13732, 40440, 7372, 16031, 972, 48256, 43647, 20179, 44115, 11300, 27600, 16826, 27827, 1583, 33139, 17159, 26037, 34709, 413, 46671, 37919, 20489, 37892, 33583, 40930, 21613, 32282, 3035, 28573, 24159, 12690, 29800, 49264, 6299, 47286, 13113, 47003, 45409, 3543, 492, 30187, 46982, 23727, 7756, 35709, 1019, 47604, 27294, 26032, 44261, 4251, 40107, 40694, 27985, 19321, 28853, 38611, 48382, 22653, 29904, 13789, 45563, 16184, 10225, 42426, 7717, 20989, 2481, 38163, 45722, 41437, 4747, 551, 38128, 34506, 23828, 6398, 24197, 13423, 40834, 48848, 23585, 1218, 38325, 11778, 45449, 9279, 48714, 30253, 13430, 32485, 25568, 26056, 23456, 15132, 1650, 46572, 10994, 1858, 35093, 22901, 16025, 32241, 19304, 43360, 28463, 37205, 41877, 14066, 47189, 19599, 1577, 20883, 6588, 25342, 4024, 11621, 40817, 31914, 18793, 9361, 37150, 42470, 913, 38073, 24499, 48596, 45505, 10496, 15271, 19250, 26606, 46834, 19779, 22121, 46348, 6864, 38203, 26861, 32531, 20581, 24559, 469, 26406, 37671, 31212, 4442, 38539, 1302, 27635, 38180, 34440, 7800, 4712, 19478, 13709, 48490, 25890, 43130, 2701, 21343, 11848, 24824, 25132, 46747, 40730, 38703, 47572, 48466, 22325, 2541, 329, 49229, 16633, 35122, 9165, 13947, 18688, 38236, 33844, 14741, 30581, 36897, 48642, 8555, 6235, 23966, 48423, 33046, 25637, 28764, 22723, 31569, 12364, 23842, 27230, 48741, 23381, 28480, 34688, 20347, 45747, 8465, 25131, 4790, 48927, 27320, 42052, 33496, 32347, 1808, 25755, 8360, 8619, 31789, 2973, 19417, 48579, 16187, 20757, 30651, 40731, 48386, 30928, 14808, 8052, 46064, 12838, 33176, 46601, 21340, 49630, 48938, 49063, 33652, 13146, 17837, 11570, 33850, 9829, 19940, 30434, 8036, 7079, 19832, 1094, 22669, 8372, 39307, 31921, 44105, 43051, 37802, 16355, 32610, 6460, 47590, 14582, 29535, 31653, 20364, 662, 18144, 44922, 32148, 49309, 10422, 29957, 12677, 43150, 45846, 22678, 7618, 27657, 44338, 25594, 22730, 18975, 14725, 43193, 9590, 19951, 16026, 28168, 16921, 26358, 3427, 13445, 29872, 49038, 18519, 8391, 19651, 37122, 23204, 17648, 8694, 29899, 14242, 133, 12529, 34631, 37810, 37862, 46167, 30805, 43587, 15626, 8817, 382, 25109, 523, 30340, 7333, 17944, 24708, 28916, 3487, 8752, 13977, 1308, 10560, 36136, 26203, 12502, 25102, 3946, 40330, 39078, 24025, 13124, 40025, 27411, 37985, 29686, 5737, 10621, 36805, 10602, 37202, 16516, 34915, 26411, 10077, 7637, 926, 22894, 4676, 46641, 40533, 43512, 8498, 22128, 10891, 10754, 38220, 12763, 8681, 14788, 4037, 47406, 12446, 12023, 46806, 23486, 29656, 22501, 45817, 26314, 6051, 3806, 26193, 43876, 27182, 21820, 14561, 27565, 2263, 33151, 10540, 31156, 10034, 43436, 33150, 3877, 35584, 32298, 37286, 22457, 37948, 18751, 797, 18431, 9294, 19973, 20063, 13935, 2889, 15364, 23571, 49037, 31360, 29592, 14109, 35392, 10328, 38243, 2244, 35046, 32004, 22887, 47137, 39758, 29370, 44911, 44493, 19883, 29064, 29036, 31472, 47125, 28015, 3364, 10528, 47058, 42886, 23599, 10546, 29669, 45276, 46581, 1445, 2746, 19962, 38837, 2620, 17314, 38062, 4112, 31624, 22222, 47099, 22444, 25873, 43079, 5846, 14556, 20699, 3817, 34528, 19821, 36829, 35153, 49772, 7152, 2022, 13818, 36270, 33684, 37787, 18504, 36174, 40672, 39297, 42082, 32399, 49774, 19278, 25045, 8481, 41129, 14977, 8931, 6147, 32992, 2256, 6257, 20681, 47556, 19535, 36959, 4613, 15194, 24026, 42457, 6301, 16175, 41449, 17467, 26397, 14356, 40859, 32779, 6892, 6287, 10278, 41850, 25791, 27006, 3711, 38920, 48436, 11611, 19348, 5295, 29017, 30797, 35400, 29461, 422, 8712, 33036, 37724, 5778, 6986, 42868, 5766, 24944, 24181, 5396, 9805, 48060, 47996, 40203, 14818, 13706, 2045, 35776, 45657, 31482, 30203, 4119, 19361, 49281, 22520, 6497, 1931, 14126, 12381, 16052, 8109, 8076, 18323, 39700, 5436, 12794, 32239, 40866, 7482, 15691, 20744, 31990, 22454, 22136, 17473, 28832, 17464, 28468, 25068, 40360, 45292, 27913, 37100, 17668, 38814, 15208, 24974, 22955, 21692, 36977, 16645, 31123, 9637, 39985, 1898, 28486, 43185, 26709, 7285, 39144, 4133, 17714, 40646, 16300, 44326, 9628, 31336, 20072, 20748, 40626, 49695, 26814, 44286, 36078, 4485, 19777, 43892, 32948, 18823, 49524, 13493, 16477, 16824, 18802, 33884, 43246, 26983, 13900, 46954, 12713, 24820, 21751, 47055, 46517, 7450, 46040, 6748, 47522, 33904, 11741, 23675, 43936, 10695, 6194, 19844, 12683, 36932, 27400, 8980, 39443, 30409, 11909, 47696, 6953, 43830, 18775, 17805, 28496, 2474, 5620, 15881, 34864, 47665, 38667, 391, 21388, 17298, 26669, 3623, 33660, 3581, 41758, 30956, 6239, 42353, 478, 37525, 36205, 16652, 4938, 13022, 12909, 41205, 23993, 34904, 23037, 40478, 24982, 10712, 44982, 37889, 49935, 20443, 47794, 23170, 2370, 9086, 37573, 4981, 27248, 14822, 17374, 40585, 1945, 40308, 27255, 17069, 40999, 15325, 38252, 45031, 39085, 27539, 12888, 11704, 40461, 26910, 46301, 49231, 2790, 21255, 31520, 49738, 44262, 21735, 1592, 49071, 7666, 43168, 10547, 41390, 4901, 39304, 15327, 5842, 16000, 4078, 38284, 19037, 22687, 36691, 22647, 5563, 2502, 14086, 23298, 28759, 22323, 49578, 31215, 22046, 17469, 5767, 13193, 43706, 33678, 38693, 3553, 19394, 8593, 41843, 18723, 5368, 4445, 12272, 43896, 7672, 41418, 46988, 44447, 28243, 9517, 3573, 12778, 16665, 33026, 30264, 33191, 25575, 35336, 37244, 6119, 26515, 36256, 35008, 13136, 34356, 32032, 14614, 42668, 35511, 10435, 34848, 41397, 29741, 21508, 22574, 1698, 37896, 22344, 4933, 39351, 29305, 22527, 17489, 9621, 20249, 16350, 46672, 759, 36399, 19744, 38653, 17499, 28145, 47319, 3534, 1905, 3914, 8643, 46465, 48258, 41700, 29481, 1459, 47249, 2776, 40390, 27840, 22821, 14219, 13171, 43894, 27015, 11, 49272, 23892, 13569, 44826, 3213, 338, 48551, 28945, 34380, 43510, 34592, 15481, 19466, 39155, 21096, 4688, 49627, 29789, 16399, 42114, 1197, 17605, 32154, 28473, 36417, 29900, 20436, 41805, 10529, 46266, 21660, 34719, 11039, 1562, 30484, 16144, 948, 11446, 28118, 25322, 20738, 16324, 611, 2677, 15850, 15644, 45610, 31671, 44567, 49277, 37882, 36811, 23778, 15889, 14596, 11284, 3824, 37082, 49407, 3348, 7819, 9956, 28082, 15013, 28429, 14531, 7546, 7197, 44049, 3135, 41968, 30216, 43931, 46556, 3434, 32920, 24917, 41001, 9823, 2201, 25079, 23543, 31529, 21301, 19636, 32208, 11321, 44295, 27824, 17023, 17575, 14446, 30065, 6793, 20028, 47153, 9640, 33553, 45523, 46946, 28638, 21244, 2715, 30167, 24940, 49592, 27529, 4671, 24091, 39432, 20971, 6321, 11377, 14671, 10185, 45112, 8845, 41517, 39017, 35631, 39255, 44064, 6564, 17563, 43833, 12845, 28911, 27481, 44297, 47731, 22852, 10789, 27217, 7033, 15942, 8306, 25413, 11527, 38962, 29962, 5139, 22309, 582, 17643, 20614, 5366, 12844, 41898, 31034, 16750, 48420, 38131, 43124, 21107, 36831, 32597, 37897, 43343, 25370, 35485, 21822, 26699, 6677, 43094, 17616, 28815, 15099, 19396, 45745, 16021, 20186, 23844, 5934, 36730, 46034, 15824, 47455, 21695, 34010, 8744, 43919, 4460, 10140, 22942, 34672, 39949, 48357, 8924, 28182, 1518, 19542, 23132, 38104, 5735, 9451, 18124, 30890, 45230, 40579, 8907, 34899, 5498, 36364, 19408, 46456, 40743, 42909, 45027, 10816, 12980, 49760, 45476, 17942, 2119, 33348, 33804, 14589, 19759, 27822, 43671, 24794, 37319, 48578, 25197, 10277, 13525, 29618, 17997, 85, 41123, 38884, 12633, 48486, 14416, 2140, 19010, 2601, 4236, 9315, 191, 26562, 12432, 30803, 6278, 31944, 29208, 5774, 42546, 34226, 48153, 29534, 21814, 35275, 26451, 5925, 26006, 27086, 49363, 14633, 794, 43272, 11781, 47682, 18352, 25411, 2823, 652, 33382, 49139, 23186, 45493, 21857, 48697, 16334, 25701, 11203, 754, 31980, 30852, 17472, 15332, 7204, 41791, 21378, 8901, 21816, 11393, 42788, 48237, 46454, 47466, 31839, 44406, 13942, 6653, 28117, 5239, 28977, 28965, 27060, 39164, 20433, 17254, 45699, 15120, 16138, 13058, 7558, 34438, 48661, 11414, 26285, 13737, 47387, 44559, 17581, 24122, 13790, 37744, 21335, 8142, 2458, 10308, 45708, 41780, 45682, 37556, 15324, 40901, 14630, 21589, 35277, 24237, 39064, 1742, 22566, 31528, 19326, 31967, 43848, 29718, 40541, 25811, 22625, 22126, 7291, 2311, 23794, 31738, 41304, 31822, 49323, 26984, 2319, 8897, 3622, 25080, 6573, 5168, 30548, 7986, 9719, 12579, 10666, 32116, 14611, 42485, 13749, 46211, 13372, 34044, 39168, 47880, 17040, 7577, 20062, 31265, 39944, 32673, 29331, 20369, 43091, 12998, 26811, 44151, 34253, 2891, 19212, 32633, 39306, 22612, 8369, 49846, 29453, 43530, 7798, 17202, 42550, 37302, 24858, 5158, 14742, 10879, 10232, 28936, 49912, 23852, 40497, 26991, 2539, 42003, 44664, 12437, 22883, 30199, 43215, 21430, 19085, 5518, 31595, 18589, 11057, 7141, 12327, 26133, 17812, 20251, 3473, 7849, 18881, 2275, 38550, 49673, 29185, 10073, 19162, 7816, 24573, 29499, 2360, 34544, 41883, 29166, 10114, 44642, 28240, 49907, 17160, 11595, 35220, 12036, 24853, 34599, 38232, 37010, 38201, 38178, 39888, 5710, 45490, 19074, 46161, 11289, 36017, 20567, 35908, 24845, 46397, 42284, 30082, 25466, 34240, 23330, 9672, 42117, 39270, 49391, 6998, 42386, 34257, 24293, 19192, 4522, 22380, 7736, 35238, 13147, 12163, 15282, 44607, 15045, 29648, 4996, 46158, 29937, 24786, 1490, 2724, 19026, 17110, 35426, 31659, 14686, 11761, 13450, 43625, 11323, 36429, 4393, 22403, 10998, 13304, 36133, 30255, 10466, 10562, 36562, 27189, 31764, 34518, 21622, 4016, 44784, 36987, 24259, 33189, 30845, 34046, 19555, 16995, 14489, 26826, 34015, 6528, 4065, 47864, 7201, 7186, 26196, 49925, 28771, 41227, 35975, 42360, 27849, 30274, 22782, 18041, 31359, 34392, 8106, 18916, 11796, 1679, 10106, 40064, 1173, 19772, 41735, 8626, 5854, 7686, 25108, 24948, 28524, 30761, 8299, 3147, 42421, 30447, 48527, 5804, 20202, 10121, 38737, 8640, 33155, 40570, 22115, 28104, 3544, 41816, 7385, 39303, 23682, 42598, 746, 12617, 48166, 26697, 36592, 22806, 4795, 4315, 17886, 14272, 47270, 5447, 30066, 32428, 12842, 49350, 44769, 37, 49811, 6072, 40374, 44617, 18079, 23867, 48099, 21493, 16504, 40986, 6329, 25310, 7323, 10927, 44356, 14955, 3933, 30552, 32640, 8430, 44986, 28234, 8572, 5812, 11417, 47923, 36346, 36265, 671, 38212, 25778, 45843, 3279, 12869, 11951, 47417, 19436, 21367, 4178, 40238, 32503, 26901, 25927, 41496, 41956, 36729, 16996, 7028, 31192, 26107, 47383, 1165, 31818, 12410, 19739, 44655, 14799, 23259, 47041, 21876, 7831, 39378, 13271, 5027, 38057, 6876, 18255, 21268, 34788, 11426, 641, 17439, 14517, 898, 4157, 13200, 44166, 18023, 39750, 31800, 28670, 30197, 11877, 49454, 43774, 28868, 41795, 211, 29158, 647, 24012, 12, 10041, 44006, 623, 14372, 8580, 26733, 39395, 11154, 1089, 28987, 35924, 44471, 48960, 8921, 9548, 7193, 41846, 22846, 36565, 1042, 40709, 43320, 26866, 7682, 32568, 5597, 13442, 47777, 44935, 10730, 20678, 15359, 36619, 7833, 4076, 30298, 28895, 48865, 10305, 10573, 10687, 19997, 49203, 386, 37529, 26444, 16298, 10339, 48853, 25539, 25804, 21136, 9243, 5126, 17993, 11162, 41959, 21754, 14897, 39257, 49141, 4054, 13347, 16109, 38308, 48620, 26947, 37661, 10552, 30876, 21381, 38025, 858, 46524, 19747, 37306, 1902, 12142, 33921, 29644, 29702, 45352, 44413, 8984, 16654, 36971, 8664, 31276, 2651, 31468, 9082, 49728, 39582, 26835, 32296, 8461, 29081, 33220, 8687, 23484, 37293, 13597, 35284, 23860, 14738, 43230, 29272, 21875, 21109, 27381, 12482, 38356, 33556, 31436, 5543, 39629, 40916, 37679, 26217, 6372, 5114, 46869, 30556, 7030, 26851, 33475, 6164, 32898, 44081, 18401, 789, 17989, 47184, 23834, 22703, 47551, 43163, 15290, 47673, 27915, 44874, 39247, 5628, 7400, 24782, 18686, 30670, 43463, 47747, 18058, 19553, 24850, 44839, 42137, 33902, 46228, 9726, 41854, 825, 47844, 49965, 10235, 40306, 36637, 36394, 37655, 15647, 5325, 31723, 6752, 7076, 394, 41974, 29047, 7613, 49109, 3413, 30278, 14222, 25601, 9587, 31573, 15521, 3186, 12787, 37467, 19306, 13696, 29914, 10735, 4441, 15932, 48029, 4238, 49942, 47366, 39246, 44063, 45888, 10384, 45365, 31477, 14680, 4241, 15604, 20016, 16088, 6291, 7922, 6157, 22595, 22414, 9472, 46103, 31746, 4820, 26916, 45851, 45630, 38538, 433, 2207, 46270, 43952, 9223, 22204, 3606, 43656, 29733, 39762, 44353, 7989, 40266, 22398, 33763, 9768, 722, 47516, 114, 3782, 10905, 15073, 46694, 47129, 37000, 7185, 19978, 13026, 20423, 40055, 44578, 47272, 6776, 37266, 33821, 23910, 45150, 22772, 45172, 18549, 32150, 34113, 1828, 6850, 24207, 10216, 4401, 163, 10734, 21902, 11840, 30996, 22324, 37019, 43902, 21083, 47056, 12925, 30092, 36352, 49413, 20590, 22138, 39547, 6059, 40253, 41473, 28392, 1273, 12658, 7895, 20780, 47170, 48767, 41492, 47308, 26692, 35632, 29369, 5989, 48548, 20550, 33074, 4809, 44278, 35729, 13566, 2008, 39513, 15933, 33349, 10259, 7, 29671, 40464, 40893, 18528, 38142, 42338, 16537, 16815, 41783, 35158, 10295, 17477, 17737, 37898, 35512, 6600, 17946, 37037, 24536, 33591, 43223, 42951, 23889, 26345, 43255, 48041, 4134, 9310, 3272, 19879, 320, 20166, 760, 24970, 43643, 6808, 10481, 13632, 18781, 14944, 23621, 16348, 21269, 41370, 9072, 31217, 31154, 16091, 44292, 7969, 29124, 5401, 35982, 38225, 17059, 29621, 49796, 9110, 22892, 42355, 46129, 24988, 1857, 23903, 18922, 8203, 10449, 18534, 10874, 35239, 30925, 43, 30617, 45256, 15072, 10502, 27187, 8508, 45294, 3343, 17524, 39472, 35682, 5385, 24812, 32236, 28257, 10538, 38528, 8516, 24508, 24892, 36654, 27113, 16881, 11926, 26318, 8620, 25562, 21086, 43537, 36597, 40723, 46300, 3733, 26796, 10772, 41985, 4478, 15712, 31718, 12722, 48918, 17198, 14202, 31873, 289, 1544, 994, 49640, 20979, 11742, 15979, 38265, 4333, 17256, 37859, 30824, 39345, 19119, 30984, 26067, 22626, 4833, 46353, 8533, 38195, 30036, 15547, 38732, 28923, 35689, 37497, 4871, 34847, 42463, 9958, 24267, 5809, 38249, 8914, 388, 14374, 18022, 22078, 12463, 15235, 24227, 16122, 37190, 45147, 30991, 13628, 11355, 29016, 35341, 29416, 4357, 42381, 29406, 40439, 20299, 33659, 41438, 43322, 38918, 30330, 36824, 39261, 45394, 40630, 40689, 44505, 28579, 23649, 21410, 34509, 25917, 29886, 3890, 18843, 6409, 2358, 2480, 15117, 14452, 17521, 16843, 31992, 13182, 4705, 2030, 22069, 29365, 6676, 27583, 9581, 10932, 24449, 15366, 8698, 13198, 26788, 21120, 47941, 36203, 5328, 40426, 38110, 43536, 29557, 15216, 10040, 5761, 10988, 2301, 25107, 16114, 48813, 31389, 3939, 37055, 21557, 12733, 34428, 3699, 5579, 32395, 21843, 21329, 10226, 1758, 15433, 35812, 40942, 7809, 36612, 17532, 28195, 32911, 21100, 49103, 32073, 48349, 4075, 29350, 46620, 29740, 6726, 5121, 45527, 25537, 25154, 29312, 48104, 24141, 46370, 22405, 44457, 8615, 35385, 33585, 6695, 39259, 2430, 37624, 48773, 26749, 17913, 24054, 14290, 24505, 15292, 32973, 40251, 15427, 29355, 15355, 31263, 18636, 25865, 10170, 39251, 1167, 8608, 24469, 11108, 27078, 29533, 44111, 5536, 13333, 38833, 11338, 35987, 19591, 9486, 26165, 26270, 14081, 1806, 3150, 23561, 38678, 23415, 28087, 38798, 49606, 8064, 45945, 22934, 8499, 19288, 35062, 48236, 14939, 49241, 15791, 46412, 727, 11605, 46045, 41319, 11846, 36144, 12738, 44101, 516, 13961, 44091, 40262, 20707, 44398, 2063, 48695, 33096, 15956, 41039, 28198, 18537, 30410, 954, 33265, 9891, 1118, 7874, 31350, 24547, 12983, 12547, 15344, 4386, 35650, 26553, 24675, 19909, 40837, 5890, 33681, 24856, 40454, 18326, 22585, 35793, 46025, 24370, 6076, 7416, 40005, 4187, 28951, 34367, 18556, 15769, 42659, 13394, 6386, 20399, 31331, 9741, 28073, 11053, 6842, 38176, 20247, 19849, 33860, 48219, 18268, 41729, 21344, 10684, 1854, 47459, 6696, 27672, 30265, 32594, 8966, 23124, 47890, 14641, 44694, 40199, 32487, 1442, 20223, 35784, 12269, 40955, 7314, 43717, 3578, 29688, 28969, 28639, 8129, 45336, 49048, 15472, 23785, 35647, 38505, 6513, 14375, 34511, 47638, 2151, 30981, 34937, 15070, 36034, 18491, 5935, 16104, 34955, 21657, 14144, 29443, 16198, 10084, 37228, 1909, 4589, 35710, 8624, 31554, 45808, 19391, 34308, 20417, 34067, 10368, 22541, 10281, 9834, 5220, 38113, 44845, 17956, 30939, 35589, 22706, 34372, 6216, 25334, 42290, 8653, 25164, 14989, 24930, 23140, 37423, 31236, 23262, 30075, 33945, 12572, 6117, 15098, 44135, 30935, 19560, 18443, 27883, 4369, 16096, 35816, 37842, 43256, 37458, 14057, 43247, 46816, 42259, 8038, 13888, 9075, 3054, 17364, 39429, 42125, 49809, 16506, 15167, 39406, 2195, 36098, 48453, 44000, 35176, 34282, 27763, 17872, 11881, 3029, 20314, 16582, 25271, 21576, 18227, 35502, 7684, 17050, 46283, 15564, 48720, 32383, 31117, 44016, 7758, 32545, 49132, 46818, 28132, 32335, 23718, 8316, 7781, 19431, 17804, 17569, 23000, 12018, 39276, 11656, 43293, 6713, 12770, 18956, 21211, 44514, 38422, 17129, 45034, 32586, 39215, 29778, 5753, 10127, 13284, 5035, 9906, 1113, 14254, 39726, 44453, 15067, 31368, 31982, 20791, 38155, 40912, 22485, 27374, 42299, 8343, 35888, 32417, 9079, 26673, 10348, 9939, 16224, 37637, 49893, 40089, 19089, 18835, 15539, 34613, 16260, 32579, 20170, 1341, 42608, 18017, 34191, 4480, 14503, 31357, 21371, 37807, 29646, 15317, 4318, 21276, 3592, 9689, 44098, 40208, 31589, 37767, 49765, 45204, 35623, 44130, 32638, 2392, 48304, 49133, 41841, 8895, 10274, 29359, 14261, 8605, 11046, 36820, 17876, 9836, 11648, 4736, 18031, 1149, 25453, 38474, 26767, 34826, 20646, 43915, 48948, 42895, 39485, 22725, 28528, 46484, 46711, 44378, 41655, 16876, 25584, 8595, 46032, 34900, 41584, 28498, 20291, 13219, 29387, 40119, 42368, 33722, 31828, 19582, 1840, 37405, 19794, 28152, 22871, 3083, 27573, 23344, 23034, 48198, 11350, 46097, 18701, 8367, 237, 23620, 30430, 13268, 8604, 19300, 2977, 29155, 30592, 21904, 39807, 1915, 21927, 21967, 19467, 17775, 16589, 49801, 13272, 28385, 2611, 27836, 38947, 38890, 44347, 48283, 22569, 38615, 31924, 4873, 42651, 30987, 18152, 14837, 28812, 34717, 42751, 10386, 23940, 2499, 842, 21101, 22327, 10081, 49841, 9773, 48923, 9795, 47724, 21302, 34583, 3955, 2113, 25228, 28637, 27634, 49058, 11068, 7191, 32286, 15079, 37670, 35865, 31316, 17754, 42936, 24371, 13119, 46518, 2015, 40243, 45000, 25679, 23880, 46640, 39727, 12848, 6966, 24050, 22965, 7273, 1489, 47197, 16376, 18869, 21599, 40692, 24545, 18428, 29824, 744, 37472, 40659, 40539, 38575, 27782, 22624, 2290, 16468, 27296, 26810, 25598, 26420, 27712, 49198, 33071, 30781, 499, 13514, 36452, 45669, 34648, 37346, 34335, 11950, 44702, 3209, 47051, 24390, 35253, 38256, 11520, 18339, 1369, 4253, 26816, 19062, 22928, 20499, 16171, 49341, 47422, 49814, 35241, 10094, 5060, 26628, 37459, 32632, 40563, 33636, 10685, 9725, 46383, 32498, 29245, 42061, 48684, 33341, 29026, 23627, 32688, 44661, 42018, 28727, 19418, 39717, 24129, 35962, 22201, 49476, 34708, 27232, 14002, 9369, 21394, 38760, 42251, 4331, 43445, 11448, 8078, 23988, 49943, 18258, 38286, 30659, 43260, 14983, 21787, 20158, 16183, 5802, 1386, 14775, 40604, 5326, 4544, 9492, 4898, 17157, 28710, 13376, 2614, 9347, 6320, 52, 8238, 46549, 38767, 25269, 21482, 43435, 12705, 9331, 23296, 19200, 230, 31518, 43393, 38595, 31341, 1071, 20618, 8909, 3157, 48255, 35890, 29035, 28156, 49396, 33618, 34605, 41755, 1738, 43309, 30421, 13009, 46726, 46719, 4254, 32514, 18711, 35133, 8345, 11484, 37971, 36999, 3389, 8976, 30720, 7182, 39425, 14862, 10584, 28569, 10358, 20701, 10858, 25724, 42887, 36904, 22291, 42034, 19850, 9821, 44133, 26392, 37791, 22341, 10037, 46941, 6624, 18010, 38616, 15358, 3138, 13975, 7219, 32507, 17408, 16879, 40744, 4059, 46455, 27055, 2783, 47027, 2135, 25617, 14603, 35120, 30397, 37496, 12099, 14636, 34487, 34868, 15020, 39536, 38486, 26208, 44531, 45130, 11390, 14745, 1135, 26494, 32700, 46860, 15599, 30599, 37595, 20903, 35969, 15245, 38394, 36895, 43355, 47817, 35108, 6401, 44892, 30385, 35025, 46400, 39421, 4555, 8764, 26903, 4872, 33877, 14233, 47598, 39266, 14196, 26895, 49226, 5674, 19755, 36839, 25916, 42095, 6999, 1412, 18791, 27145, 2700, 10884, 39797, 18997, 25968, 30919, 23643, 16162, 20690, 9329, 48111, 44815, 20030, 45725, 9778, 49689, 42097, 12229, 14540, 7085, 12942, 4883, 25592, 16040, 24916, 33908, 1908, 6538, 41526, 23364, 40106, 5258, 41050, 5363, 38512, 12984, 27079, 12320, 26533, 49470, 31206, 20018, 17005, 17589, 40447, 11974, 27568, 30671, 27916, 23226, 23212, 10507, 24784, 7402, 38435, 41180, 33389, 32068, 18091, 43449, 3208, 30679, 31024, 27574, 49529, 39810, 33374, 17910, 23873, 26276, 23304, 33045, 17494, 28364, 49010, 7813, 19121, 31262, 35972, 49162, 22267, 3598, 13237, 43792, 15283, 44228, 48204, 24645, 32374, 32157, 12900, 41704, 16788, 24172, 17848, 23501, 131, 23750, 43358, 10818, 29323, 39518, 19960, 18620, 19931, 20565, 49310, 26887, 2399, 3398, 45480, 25957, 10490, 46172, 35814, 14363, 49262, 41620, 4396, 10162, 25711, 28884, 4248, 14215, 6307, 44363, 25764, 7405, 7488, 13192, 41949, 2813, 34733, 47185, 27952, 10672, 6939, 4939, 49377, 6335, 47856, 38067, 14577, 42626, 6271, 42063, 17822, 6189, 22116, 9409, 23925, 41781, 31444, 47275, 10028, 12097, 23308, 11460, 5887, 45589, 11167, 36833, 28023, 11867, 28256, 20389, 14780, 18435, 6655, 40141, 26031, 29178, 25613, 13178, 9133, 3104, 2980, 46797, 11102, 42453, 6759, 31452, 824, 37262, 45561, 33340, 2807, 33439, 20607, 44025, 16828, 49731, 41111, 33330, 48272, 5313, 34339, 9239, 32307, 49885, 15567, 20094, 33559, 13276, 362, 35333, 16229, 44440, 7611, 13339, 11788, 29588, 15081, 2616, 12941, 3854, 28566, 47321, 20191, 654, 1729, 21185, 1900, 32329, 3726, 18313, 35252, 43782, 46067, 5307, 20741, 2396, 4107, 47983, 23131, 7506, 11697, 20429, 8521, 24815, 32433, 27035, 38934, 32646, 29910, 37763, 15037, 33019, 25043, 9224, 26931, 7923, 10045, 13494, 30562, 956, 20109, 11214, 7353, 11051, 21852, 35329, 5821, 5024, 43316, 27778, 43242, 18874, 13521, 7120, 6283, 37379, 10813, 1561, 10887, 47575, 17622, 44789, 5357, 16484, 33106, 3071, 35082, 42255, 46792, 22106, 545, 42685, 15136, 11749, 25227, 47087, 41185, 32704, 25329, 38145, 13083, 17037, 4894, 19507, 14771, 1054, 42304, 22381, 36342, 7624, 22120, 48586, 45036, 19443, 29586, 514, 46996, 4513, 48649, 25410, 43498, 25156, 25328, 3844, 46709, 23505, 2981, 29526, 27775, 44878, 18517, 49335, 49843, 2834, 12479, 952, 688, 30568, 43370, 44366, 28465, 26687, 23676, 25742, 46754, 34126, 15157, 17678, 5525, 21773, 25122, 46168, 37520, 21994, 41724, 8537, 11837, 30972, 21963, 318, 17649, 9044, 27637, 5996, 43617, 12901, 27423, 37200, 9505, 29622, 45929, 6487, 17377, 31739, 33009, 45353, 25896, 33040, 6326, 2612, 37957, 2553, 37273, 1275, 42500, 38803, 7836, 40517, 27036, 48567, 45171, 33843, 33775, 13135, 24682, 17807, 21641, 23246, 20808, 41065, 37935, 39667, 45061, 33727, 21784, 48815, 11329, 37608, 40684, 21617, 48903, 3013, 12415, 14044, 7055, 9422, 16972, 42075, 12751, 27116, 34412, 47372, 16251, 5577, 40026, 32888, 40998, 28553, 36189, 1899, 5748, 16464, 8996, 25937, 34520, 45376, 14493, 19064, 10916, 30004, 45874, 25349, 45103, 17782, 49175, 35986, 18923, 19968, 30455, 19389, 30195, 7894, 44560, 15613, 18941, 24406, 27157, 18417, 41479, 7940, 27244, 22655, 21553, 12394, 33174, 48727, 34291, 1483, 49737, 17113, 8202, 36190, 49202, 43677, 11669, 39494, 44086, 27894, 18804, 35110, 5101, 2814, 1783, 26317, 37222, 48523, 30368, 31364, 18667, 4216, 20886, 45058, 8751, 35003, 13605, 13351, 39328, 21225, 38604, 32162, 44386, 37448, 27161, 28578, 27451, 43556, 20099, 1276, 31381, 37482, 2560, 32287, 23600, 33485, 16550, 43515, 40567, 11870, 27998, 13539, 38500, 13373, 28111, 7463, 48265, 38143, 36065, 7939, 21314, 32440, 21007, 537, 19712, 9186, 366, 23196, 16265, 43791, 37131, 35988, 38597, 46857, 36495, 37158, 39711, 15842, 23506, 49794, 6715, 45468, 41430, 12759, 28102, 40325, 45540, 38915, 41660, 4650, 10852, 25090, 33935, 25116, 16467, 49246, 43580, 31965, 41393, 22015, 11088, 16868, 26343, 15459, 41596, 26166, 14758, 44753, 16764, 37016, 28249, 38279, 26858, 25283, 10892, 1226, 11334, 8708, 916, 2716, 5047, 6077, 23784, 28455, 570, 33254, 16667, 37884, 2331, 33120, 34569, 45950, 33527, 35137, 48829, 3432, 32354, 37836, 15551, 6010, 3627, 39988, 48803, 13892, 15550, 821, 1930, 17911, 31224, 31847, 49659, 6423, 13336, 8659, 25182, 2732, 29287, 12762, 41042, 9708, 8531, 38413, 21241, 45726, 13266, 31814, 2534, 40983, 24841, 10279, 33322, 38221, 5875, 27536, 13553, 18959, 40778, 442, 1794, 36267, 30633, 18726, 32138, 22504, 20161, 14176, 33014, 24315, 17423, 8802, 33626, 22736, 26694, 25794, 46260, 38645, 24085, 37144, 36722, 26109, 30607, 10233, 501, 23177, 28507, 23669, 38862, 26643, 49968, 37348, 10923, 1300, 23870, 42135, 3745, 46462, 43623, 25754, 40913, 25938, 30770, 2934, 38832, 36804, 39367, 48836, 8952, 21812, 36579, 5274, 9972, 5377, 21545, 17130, 38797, 33119, 8471, 3493, 2381, 32506, 48372, 24451, 19123, 11627, 12866, 8665, 7617, 41240, 11200, 47609, 20909, 38332, 29455, 10638, 19175, 48380, 13883, 43149, 41078, 41122, 44199, 7695, 25508, 49571, 44724, 8922, 11005, 16988, 19836, 34893, 43805, 47814, 21319, 45386, 8775, 24876, 31697, 21339, 5365, 36949, 35425, 35388, 12610, 42677, 34315, 4828, 19097, 6470, 43334, 29934, 8022, 9674, 34310, 35578, 38105, 12813, 9960, 6848, 38733, 22455, 21253, 44043, 12201, 5273, 741, 28829, 36744, 16147, 7693, 37437, 15928, 7431, 30320, 32852, 3038, 36187, 13574, 25118, 37953, 20598, 47822, 16861, 35274, 2797, 18546, 37416, 25783, 27490, 2735, 39981, 34522, 25744, 17327, 29399, 30941, 40435, 39243, 22589, 30577, 25728, 32360, 27281, 18728, 3353, 46926, 39383, 8241, 32205, 27449, 43540, 38441, 39069, 5078, 2298, 11706, 47119, 18140, 14581, 34677, 36013, 10337, 38002, 47780, 23625, 4283, 23319, 47708, 33969, 37659, 32023, 25557, 21342, 21431, 44054, 12353, 15688, 4815, 27841, 9427, 2438, 10810, 20300, 15716, 46892, 42676, 39334, 26334, 17418, 26951, 36708, 22635, 22600, 27886, 15418, 29598, 28450, 10822, 34825, 34897, 34319, 987, 36942, 47694, 23219, 9818, 10313, 32322, 41429, 46102, 14642, 41413, 45651, 28499, 9346, 12249, 45478, 33760, 18295, 32896, 23472, 39207, 25721, 41251, 2590, 42884, 1452, 10245, 16125, 24765, 42607, 13854, 33104, 21484, 15630, 45138, 7716, 1314, 6977, 26352, 32714, 37318, 31424, 25176, 31553, 13633, 3170, 24761, 47077, 30872, 12951, 27171, 36966, 566, 35778, 23740, 19656, 42611, 17637, 38214, 18853, 22827, 15429, 6740, 24139, 11352, 23153, 11159, 45760, 26583, 12938, 26055, 14306, 30221, 11505, 26784, 27252, 26967, 2368, 1797, 45974, 9387, 21546, 5304, 12065, 33418, 47236, 48558, 34140, 10645, 5373, 48432, 41779, 6044, 48247, 49532, 38899, 48271, 22682, 34814, 11616, 34869, 46395, 31182, 5752, 3978, 10639, 2815, 11793, 1230, 6651, 4320, 14766, 9663, 221, 35302, 36553, 3065, 18827, 28537, 49011, 20467, 34546, 8401, 9796, 26112, 10395, 13020, 47063, 42502, 15407, 15927, 44271, 4225, 14866, 21741, 35266, 7447, 16520, 11158, 49567, 43699, 10344, 25660, 8668, 47993, 30252, 19706, 13546, 6576, 4365, 34292, 27061, 31425, 10103, 2031, 10088, 30691, 41572, 36146, 21972, 8787, 39598, 40925, 2987, 3753, 28269, 6478, 12731, 28310, 6830, 10402, 2689, 20652, 25327, 20958, 38065, 7222, 10625, 15803, 23215, 32259, 2952, 5427, 45985, 18645, 580, 12487, 15671, 46551, 6138, 28979, 34514, 42957, 29722, 29661, 10016, 20662, 29056, 4646, 16132, 5360, 36505, 10817, 1671, 37307, 45446, 22649, 48342, 33756, 14045, 45659, 37524, 49127, 28332, 10543, 18395, 48597, 33145, 23907, 42583, 36484, 13614, 18797, 17824, 6407, 8700, 2593, 48127, 6762, 28928, 24150, 41957, 12172, 44180, 45879, 43895, 15161, 33143, 38315, 8636, 29773, 32727, 19987, 31367, 18382, 5251, 31097, 30529, 29316, 37299, 37516, 17066, 25450, 36405, 9076, 46309, 46101, 46488, 46888, 5482, 2640, 11906, 42763, 7508, 21111, 19357, 25855, 40990, 39022, 3240, 36209, 5835, 44649, 7440, 41366, 25944, 28396, 49838, 42004, 49778, 11244, 22524, 6898, 8489, 48911, 34274, 795, 45890, 24629, 6238, 36760, 13015, 31617, 37555, 42488, 38978, 39263, 4093, 31565, 11674, 34979, 11013, 20237, 36911, 14286, 33954, 42683, 24216, 39571, 15223, 26487, 5764, 15914, 23258, 8168, 2603, 562, 12725, 25104, 30406, 15607, 43846, 3359, 33078, 27056, 40919, 1429, 43047, 47992, 30544, 44375, 25054, 3121, 9555, 5048, 41485, 34681, 7294, 11907, 44888, 48125, 25888, 32691, 41598, 49007, 49916, 252, 3160, 13054, 8614, 29055, 17034, 47791, 27352, 21456, 20026, 47776, 35885, 6379, 36200, 48164, 39563, 41761, 47669, 35139, 16072, 35917, 38817, 47395, 23513, 36974, 21451, 32728, 29414, 9136, 33651, 2552, 18806, 39454, 16246, 49393, 10980, 45635, 16159, 888, 12599, 9192, 42161, 22976, 26678, 13641, 23799, 48752, 33570, 41674, 42202, 40881, 1370, 43119, 14037, 10537, 35365, 46477, 25399, 32213, 37771, 8588, 43136, 31981, 4092, 19733, 40344, 48647, 6880, 290, 26927, 1770, 16716, 7497, 40391, 12868, 31340, 38239, 24045, 34712, 44759, 29479, 32760, 14693, 30329, 29601, 41048, 44569, 15759, 11866, 656, 34683, 27870, 28841, 29766, 35210, 21862, 2272, 47179, 27747, 6862, 49388, 22714, 16140, 39627, 49654, 41247, 5777, 5644, 32974, 38914, 32800, 6964, 37643, 33398, 30273, 14565, 30926, 567, 585, 32265, 38045, 30261, 7484, 37051, 1141, 47378, 18421, 46761, 49752, 16167, 30990, 2003, 4205, 10361, 20702, 4936, 45907, 3980, 11652, 8723, 33184, 18558, 2666, 25123, 37323, 11261, 29600, 30294, 42794, 12422, 27655, 48534, 32927, 48481, 8689, 4807, 4794, 1468, 12880, 46737, 22784, 18076, 43001, 18672, 10664, 12585, 19020, 15935, 25078, 2441, 21202, 17022, 19036, 17335, 9258, 10120, 31590, 8007, 43408, 23294, 17519, 39956, 24053, 37362, 49216, 19214, 38870, 20999, 22616, 25096, 11978, 44685, 16512, 37832, 25694, 519, 42388, 6468, 10302, 29781, 14207, 12747, 8707, 35192, 34743, 49936, 14141, 8031, 6529, 32748, 49697, 7947, 35938, 17167, 48990, 27621, 46068, 38949, 31443, 19587, 39704, 3056, 16697, 18036, 9730, 42032, 2743, 39253, 42864, 14710, 33111, 31196, 46292, 31052, 10139, 13702, 46758, 23538, 46543, 21169, 14854, 25521, 28284, 6817, 37803, 2176, 39715, 8544, 26538, 26306, 8005, 12372, 24564, 20726, 24860, 17696, 38412, 786, 7384, 7646, 31919, 4245, 25163, 11842, 49861, 24062, 37411, 8512, 11248, 23953, 456, 33227, 12128, 38184, 20502, 45771, 3067, 41315, 3829, 32814, 36024, 25796, 47414, 27615, 36893, 18171, 31810, 16435, 23085, 19502, 10416, 35909, 4916, 170, 11117, 24481, 5480, 30018, 41689, 28940, 9913, 6756, 1375, 10408, 41950, 21844, 353, 14287, 20594, 47762, 41980, 28599, 40276, 27068, 11149, 3832, 39971, 42692, 6788, 7129, 11965, 43029, 6050, 16724, 6134, 24976, 39578, 41954, 42933, 44137, 48668, 35142, 33410, 13695, 39393, 21755, 19937, 36324, 45697, 47744, 7966, 47608, 34021, 38715, 42770, 39970, 19309, 21160, 31018, 4611, 3384, 34619, 5487, 18168, 22774, 42333, 8267, 10974, 20290, 18933, 20461, 46120, 33190, 21295, 36571, 32987, 2323, 21611, 8892, 7112, 28324, 43444, 18125, 40242, 19605, 14497, 27854, 31327, 36443, 40575, 27515, 41744, 24202, 7507, 18159, 29175, 4834, 2221, 1404, 826, 28929, 39278, 19051, 49184, 13674, 10511, 48158, 23205, 10042, 48462, 35224, 2914, 9866, 29689, 1032, 11063, 49415, 31032, 19413, 18709, 39424, 32915, 4670, 29170, 20259, 25042, 5675, 25524, 9206, 48959, 16558, 3093, 13131, 2487, 26238, 4891, 23890, 4804, 32767, 28125, 9324, 5283, 14318, 44833, 14277, 45807, 24455, 32611, 6995, 24811, 46249, 39089, 32014, 36874, 25902, 44156, 23480, 8495, 42068, 36644, 43675, 4408, 44414, 22147, 35013, 45695, 12277, 31853, 38625, 15022, 1399, 30460, 9474, 11593, 23965, 19567, 15405, 41288, 2426, 37583, 49134, 4837, 43713, 28955, 31244, 12233, 4539, 38525, 21434, 29863, 40147, 41962, 35361, 34657, 29344, 30640, 8666, 46151, 35301, 1649, 10284, 27310, 29695, 31332, 32132, 22094, 11488, 22023, 31392, 48393, 8006, 24435, 26510, 18397, 34001, 25336, 44205, 36341, 1673, 20479, 3468, 32977, 21565, 13350, 16342, 30745, 48757, 12196, 40019, 24376, 40667, 19147, 44373, 37420, 2166, 36451, 27976, 24821, 4897, 9469, 30035, 7376, 12206, 46197, 31692, 46582, 43383, 32671, 19530, 36902, 32933, 34471, 47960, 39032, 19171, 10613, 32532, 280, 23045, 18045, 45025, 31051, 34030, 29674, 37104, 28683, 25133, 9540, 21296, 40183, 23384, 20052, 12907, 24127, 29051, 23567, 32019, 21267, 4051, 10606, 33861, 13293, 14281, 46015, 48690, 34870, 46736, 16483, 35825, 15329, 49025, 38835, 17923, 15843, 29708, 38686, 16108, 29067, 21842, 13728, 26147, 7834, 16086, 33124, 26528, 47597, 43096, 30168, 21013, 25225, 627, 32512, 40669, 26579, 40805, 47291, 43855, 11613, 7387, 16727, 18700, 19775, 48213, 31456, 36739, 29333, 27982, 14551, 11306, 2110, 17210, 21042, 7934, 43278, 13886, 22255, 16414, 32200, 13620, 41902, 1036, 26402, 3165, 35586, 45853, 485, 1325, 38371, 36097, 860, 16479, 379, 33802, 26131, 31968, 13562, 37406, 24825, 43113, 34276, 40784, 4226, 766, 28239, 12544, 47770, 37060, 29537, 27699, 46012, 42499, 39035, 3541, 22644, 38754, 30515, 34135, 36783, 36798, 38631, 5820, 39317, 32861, 34527, 29747, 42266, 17028, 26172, 20705, 44092, 13591, 17290, 2255, 24471, 12024, 31644, 5280, 44528, 10286, 22492, 38443, 610, 1439, 47380, 39098, 27507, 21443, 14529, 23149, 15964, 46091, 37858, 47531, 13404, 49166, 32501, 29559, 14123, 13139, 25580, 4832, 19402, 31661, 27846, 33716, 15241, 11598, 38111, 21667, 21716, 14728, 40110, 29949, 1479, 47986, 41732, 40780, 28384, 46668, 28066, 14718, 46449, 40695, 9630, 24167, 24578, 19854, 33055, 31267, 32279, 36799, 6055, 19149, 49253, 13836, 5463, 43161, 46048, 26198, 6825, 48107, 14483, 7995, 36424, 47807, 40493, 10876, 32243, 10098, 9268, 7366, 40702, 21856, 24444, 14049, 27839, 48755, 47871, 35911, 44364, 11265, 36297, 49857, 19713, 1397, 14665, 29930, 3642, 31576, 8769, 22945, 32038, 35687, 1617, 7007, 47245, 23839, 14883, 9693, 30686, 13425, 47999, 36221, 17012, 8594, 15164, 21294, 35828, 12093, 16572, 34089, 41187, 28707, 17813, 7306, 44691, 31608, 704, 35211, 32271, 1862, 9068, 33109, 41829, 43817, 7514, 24748, 13672, 22583, 3681, 34342, 15025, 6143, 38034, 216, 24501, 35169, 38815, 3258, 15605, 29726, 37393, 2489, 34785, 3874, 25124, 39358, 24142, 18312, 14183, 37329, 33946, 47751, 6717, 29991, 26547, 20459, 22177, 40415, 34521, 9490, 44059, 17683, 43858, 45045, 31596, 5732, 12041, 21943, 8429, 13694, 5807, 49625, 22401, 27902, 25364, 18266, 49182, 29786, 35088, 12926, 6806, 24131, 44382, 41375, 592, 25823, 1699, 4975, 17820, 26381, 43939, 21036, 460, 13241, 48491, 41163, 18892, 9055, 16700, 47393, 33240, 44727, 16630, 2778, 21432, 12600, 47091, 12400, 40609, 42236, 8785, 34615, 5250, 10346, 39915, 3561, 30448, 41941, 48744, 8250, 38608, 12498, 42781, 47350, 9572, 28842, 7668, 13481, 40886, 36403, 38421, 5092, 31219, 5483, 10456, 13587, 32051, 29027, 34977, 48044, 40571, 24059, 47506, 41629, 23440, 41727, 4742, 31537, 9686, 45104, 44357, 14872, 36299, 48500, 8399, 46413, 38867, 43175, 35199, 8270, 41615, 3319, 22862, 35160, 40598, 4313, 20668, 25573, 7126, 46768, 32356, 16738, 45095, 24281, 13874, 4412, 21608, 39579, 30034, 17625, 16257, 38901, 10530, 3294, 16930, 5701, 25088, 42220, 17116, 7039, 13666, 46176, 12650, 46863, 28768, 5794, 36547, 18112, 20350, 2954, 15780, 49568, 1924, 18274, 7443, 8721, 38689, 45062, 41676, 21764, 26369, 17854, 47562, 41112, 28874, 42254, 4304, 26718, 11569, 21802, 38264, 5866, 21635, 14464, 47746, 12481, 33072, 34576, 42207, 16178, 47793, 21414, 36498, 43350, 48670, 28800, 42270, 22300, 3425, 39342, 45047, 28807, 25072, 3969, 46387, 26156, 31903, 33537, 15128, 46001, 18718, 30483, 24934, 18607, 4575, 7013, 29811, 1775, 5339, 31930, 13095, 42810, 24164, 31929, 6153, 8278, 48871, 8150, 29428, 48805, 18777, 17442, 16856, 42963, 92, 7678, 34792, 27436, 17225, 49501, 41070, 48756, 30762, 4502, 31917, 25111, 2464, 9483, 3670, 42247, 17281, 39502, 2857, 13227, 2592, 46199, 48457, 8048, 32475, 6337, 9669, 39590, 29734, 18623, 39072, 27670, 36444, 18514, 47341, 35489, 9882, 20288, 35018, 27958, 31362, 32865, 10087, 14606, 10445, 46675, 18693, 15374, 21671, 35617, 29014, 27561, 24178, 27919, 11010, 38850, 3419, 40947, 31372, 36214, 32464, 23707, 27067, 22518, 546, 26170, 14539, 32832, 43429, 23617, 41083, 9623, 47476, 45578, 37029, 47854, 9467, 9488, 46029, 21503, 25756, 32823, 6397, 27337, 46142, 7237, 36940, 10773, 49429, 25239, 45372, 37384, 35249, 40347, 38158, 29676, 27988, 25472, 31104, 25618, 24509, 24608, 24095, 7639, 10475, 48700, 10906, 17390, 37492, 47713, 10677, 49180, 38666, 8879, 38218, 11490, 32165, 18492, 32560, 3155, 48737, 30380, 20677, 5573, 38809, 12626, 20756, 36670, 38081, 14260, 20664, 19314, 13175, 40062, 8861, 25501, 34171, 49160, 15835, 11027, 13079, 28435, 222, 30217, 20221, 17120, 30509, 31778, 26254, 26582, 24878, 46020, 44384, 45115, 9366, 3244, 43471, 44501, 8926, 3931, 47978, 41808, 18660, 39154, 22132, 28562, 37023, 48905, 46210, 25869, 40592, 27727, 17405, 25691, 21175, 23820, 30660, 17348, 25653, 1236, 5054, 155, 35496, 24894, 18081, 37994, 14736, 1643, 10065, 7534, 41207, 49764, 35826, 40785, 23454, 45648, 16084, 23148, 958, 48725, 1782, 32086, 42926, 465, 33335, 20749, 49677, 20375, 1183, 2434, 28287, 31220, 12834, 30169, 23946, 39621, 40191, 42477, 31489, 15573, 5986, 21579, 3482, 38107, 39840, 25518, 20942, 45917, 7610, 4461, 43048, 49865, 22758, 26639, 1721, 22537, 9743, 17881, 20863, 15198, 20455, 46552, 13729, 5795, 27261, 4758, 20612, 14870, 40926, 24386, 897, 2172, 40645, 43035, 31745, 44317, 6667, 24093, 16532, 29782, 25029, 10102, 10680, 15676, 19817, 29647, 30322, 41218, 40614, 9536, 4617, 2382, 47376, 10369, 31846, 6632, 4595, 11948, 33695, 23534, 31426, 13582, 30438, 31462, 4469, 26806, 23109, 44416, 47782, 37653, 26437, 10620, 16651, 31563, 16395, 27692, 32872, 42768, 41678, 1964, 9415, 40136, 20227, 46626, 18774, 21058, 35321, 27378, 2679, 34212, 41773, 19238, 18593, 8042, 45309, 21901, 48124, 34096, 32783, 2265, 27858, 46031, 45784, 40524, 30508, 45839, 22751, 14442, 16473, 12395, 24632, 40483, 5556, 26038, 5217, 3904, 38726, 10585, 3614, 8014, 42469, 31996, 16730, 48678, 43344, 9617, 9826, 33446, 26703, 20352, 32203, 31730, 25908, 37703, 36742, 49043, 39139, 44438, 32738, 15892, 32562, 22581, 9648, 48273, 16217, 32551, 2586, 35671, 1151, 8906, 14934, 32676, 25320, 39577, 19132, 18232, 6823, 14684, 38362, 1245, 14211, 1255, 10721, 328, 15618, 17246, 44527, 38567, 21246, 47990, 2803, 23073, 23321, 9282, 14971, 9015, 41913, 7790, 31763, 19297, 7702, 40601, 1665, 4879, 4383, 17758, 2462, 37642, 44100, 20617, 17345, 3800, 20081, 28436, 15629, 25013, 2285, 42571, 5643, 6403, 7131, 28985, 11272, 192, 29915, 42557, 32651, 32351, 11058, 15250, 309, 11667, 47391, 19464, 43362, 24277, 15951, 1920, 7334, 3738, 8854, 4852, 13504, 15268, 31259, 25093, 25128, 12771, 23855, 11993, 30373, 37147, 37477, 38607, 16597, 8519, 6846, 6728, 24083, 31480, 22000, 12452, 42917, 21919, 35416, 28085, 40700, 11207, 4210, 9159, 8852, 30854, 37002, 24362, 19921, 2229, 13501, 13004, 19016, 36391, 10099, 20786, 32448, 12426, 26603, 38927, 13731, 49712, 47894, 32663, 15455, 26440, 20128, 19725, 17271, 24740, 26590, 35078, 32876, 14149, 13565, 13992, 10610, 1323, 3405, 26993, 46499, 44490, 25040, 40255, 11277, 20889, 23681, 36985, 6474, 47628, 1680, 1416, 41988, 31066, 13109, 39605, 29933, 27550, 19658, 8940, 39419, 49445, 39191, 25566, 19621, 12351, 6882, 9599, 49358, 23573, 29984, 4851, 8968, 36735, 35539, 38382, 18193, 27674, 23818, 31795, 40864, 26563, 34473, 24787, 1337, 36747, 365, 33713, 6346, 25386, 32424, 20100, 39385, 23374, 15367, 23672, 32463, 21444, 2333, 38237, 5953, 49115, 8222, 49321, 1480, 28782, 19219, 20118, 5245, 29227, 39442, 32447, 44787, 13929, 49852, 6086, 17736, 18145, 8414, 17890, 3039, 15757, 7857, 27896, 34093, 27241, 23405, 3634, 19131, 5222, 4277, 601, 8329, 14969, 33195, 42799, 46008, 21762, 19720, 21134, 39738, 48249, 12197, 35736, 15743, 40376, 27293, 459, 23560, 23693, 47373, 1597, 49250, 31841, 33022, 38162, 46764, 12120, 27861, 4501, 31680, 1853, 16027, 22954, 21823, 7045, 8, 17007, 2161, 4711, 41835, 10646, 25780, 3518, 31966, 30504, 37711, 49258, 28682, 16127, 23568, 42807, 6316, 16121, 9039, 37550, 40336, 8358, 37567, 18783, 40578, 39198, 36091, 15346, 44927, 22374, 3268, 1996, 36534, 42449, 11413, 1292, 41264, 33761, 34094, 35115, 20719, 43916, 1383, 31168, 28950, 1080, 4001, 45937, 35408, 21337, 20358, 4955, 38554, 38381, 21998, 19186, 23765, 47430, 31202, 26191, 39896, 17874, 20064, 42371, 6909, 36892, 31266, 20359, 16340, 2670, 37959, 17729, 34718, 24286, 6004, 42006, 19141, 6989, 19910, 15911, 100, 31762, 24945, 3529, 32547, 2018, 9426, 2687, 39239, 32234, 35572, 44570, 47615, 39336, 20405, 37798, 41570, 1558, 15438, 43409, 4292, 40137, 45868, 48794, 30846, 31714, 14011, 39094, 31541, 21140, 33441, 25540, 29882, 36001, 48253, 2454, 48864, 4974, 12792, 38374, 36262, 48872, 38274, 7949, 31530, 16457, 11863, 34560, 30164, 47886, 35177, 15422, 36931, 35468, 5658, 6718, 29262, 18132, 10805, 32429, 24251, 32331, 45462, 41509, 43807, 20540, 18996, 36780, 47827, 17630, 24328, 32897, 29500, 19991, 8045, 23583, 10171, 42203, 7066, 12251, 11808, 40899, 25395, 23793, 4303, 39916, 36131, 20491, 34462, 35014, 18917, 49542, 6881, 23125, 45788, 28775, 4713, 48156, 16156, 15323, 26438, 38339, 26671, 23858, 34210, 23535, 39142, 19379, 39684, 40691, 21157, 13606, 23640, 42002, 42050, 7287, 42521, 7248, 26188, 11049, 32306, 44420, 5246, 30123, 49434, 11095, 27618, 18522, 14790, 23565, 5454, 14328, 25126, 32461, 46363, 18327, 971, 34284, 28205, 6791, 21953, 29556, 32574, 20936, 29868, 47843, 34441, 5073, 34198, 17617, 35268, 35727, 46313, 30398, 1261, 4652, 43086, 39015, 45185, 22056, 24905, 28128, 38206, 13810, 35693, 5546, 13576, 36856, 21226, 34295, 9844, 39702, 45161, 48374, 35345, 16846, 8542, 15553, 37064, 43505, 3469, 23893, 38133, 11069, 29340, 14166, 6159, 5949, 29877, 11900, 25392, 12318, 12830, 44331, 4207, 40402, 40139, 1177, 17962, 24102, 30277, 16304, 47409, 40408, 25002, 39114, 18201, 23282, 5910, 26149, 49696, 22096, 36766, 23117, 47181, 4066, 15007, 37845, 25790, 518, 39653, 41132, 16141, 45830, 37888, 46821, 40192, 13738, 49570, 26316, 30443, 11345, 9037, 3972, 39612, 7523, 29694, 15491, 22597, 27887, 29530, 31188, 30788, 30148, 19829, 42965, 39075, 15920, 6160, 18725, 27612, 49827, 35447, 3765, 45650, 49553, 31950, 30639, 25487, 2077, 14348, 31314, 10986, 2577, 38925, 7535, 32819, 26105, 35150, 26108, 18980, 35074, 11977, 5869, 7455, 28412, 38164, 37042, 3680, 5977, 46442, 4724, 38700, 14767, 19622, 10437, 1970, 10272, 47825, 25669, 3144, 33533, 35536, 45024, 30142, 40122, 5929, 20209, 7329, 26035, 3770, 20812, 33500, 32578, 10411, 47945, 4995, 45892, 32357, 38120, 47832, 41450, 4380, 34691, 48611, 26923, 1702, 10003, 1174, 49955, 27932, 4343, 27339, 7361, 14624, 17601, 19416, 8348, 35621, 44880, 49851, 26672, 41465, 16042, 20949, 17482, 106, 44701, 2918, 36939, 3898, 584, 48320, 17922, 41555, 27386, 4233, 48042, 23081, 2070, 39350, 39864, 15111, 21164, 34695, 30106, 30948, 29317, 38587, 18535, 32349, 17610, 7468, 487, 46751, 3350, 41314, 1058, 4180, 28180, 35036, 31946, 42693, 35436, 13322, 17318, 7096, 47610, 29407, 10702, 35896, 6948, 43662, 45718, 35707, 27541, 27866, 8026, 19547, 3305, 19152, 27532, 10069, 21884, 23351, 20466, 45375, 397, 26015, 31732, 27153, 48965, 30955, 26481, 32089, 22668, 16206, 24554, 30533, 32421, 38477, 35181, 28954, 20946, 15092, 15174, 42359, 46028, 49152, 8073, 10228, 48120, 49679, 6627, 41730, 4860, 15334, 34369, 25258, 574, 19172, 30961, 4718, 17653, 9122, 34371, 19768, 10096, 21298, 17853, 48316, 36255, 29968, 9117, 34404, 29725, 13027, 38743, 48838, 34100, 17004, 22400, 18153, 8972, 39992, 2740, 10663, 33385, 21596, 16425, 13572, 38619, 19592, 9269, 14427, 4036, 25951, 17685, 47612, 43705, 9378, 111, 17933, 41769, 34152, 29446, 35505, 17459, 4594, 35985, 38089, 16076, 47023, 13386, 7109, 3380, 49910, 5272, 24183, 45168, 46735, 48552, 30514, 13545, 39119, 43678, 7437, 9326, 14891, 48261, 9786, 49191, 35679, 3094, 430, 2309, 7973, 4743, 1720, 23736, 16775, 36803, 49543, 5985, 34834, 5153, 41373, 9092, 909, 4300, 13954, 15237, 38138, 37565, 16729, 36802, 1106, 47723, 48379, 27851, 21785, 46498, 20082, 26246, 19509, 43985, 26981, 14753, 46938, 45073, 32887, 26004, 19718, 35244, 41008, 18378, 22010, 33459, 42574, 13982, 7744, 26623, 38008, 36792, 38544, 29981, 28922, 27124, 33521, 15721, 26484, 28323, 5941, 32441, 554, 38348, 31328, 26457, 19415, 23757, 44556, 29919, 1162, 29421, 43913, 4867, 48953, 49479, 1564, 39658, 9410, 31183, 25188, 18461, 42325, 28115, 27033, 10962, 27978, 15011, 1914, 14054, 34224, 46138, 5641, 34359, 40789, 18154, 13859, 45898, 38408, 1688, 475, 21257, 26980, 22218, 18122, 49165, 2721, 46710, 27640, 4602, 5416, 47971, 31370, 43423, 4514, 1250, 42182, 32327, 41434, 14821, 44083, 47259, 29362, 18565, 39106, 45954, 48874, 11180, 34455, 18253, 26714, 47186, 29762, 41256, 30755, 19648, 33356, 11001, 40883, 33613, 9344, 27669, 8484, 49899, 20530, 21840, 34351, 1957, 190, 11886, 23307, 47758, 13169, 1994, 12490, 13233, 4848, 32543, 31317, 48076, 35374, 46504, 967, 21374, 28153, 31915, 20110, 16657, 26925, 12457, 45442, 42579, 23438, 29199, 29371, 3640, 23408, 4029, 15416, 49897, 33287, 27820, 32834, 40671, 16832, 31390, 48877, 48311, 44951, 14587, 42024, 31652, 46392, 13893, 32281, 19843, 42944, 6775, 46985, 35992, 45037, 5667, 46615, 27643, 11577, 35562, 47646, 46431, 42847, 37991, 49201, 15880, 34405, 20875, 42749, 19531, 36151, 31872, 42609, 38436, 42826, 11676, 3330, 26664, 35719, 19887, 20239, 30444, 26182, 49657, 2979, 4222, 46636, 8113, 32618, 23080, 17252, 10376, 12935, 49465, 22712, 42713, 18141, 41059, 38495, 26195, 27783, 20040, 11529, 29954, 35084, 40409, 48793, 19251, 11591, 39267, 12438, 28295, 1683, 19374, 23436, 17048, 10443, 1749, 34491, 773, 37207, 36746, 41165, 43159, 35300, 28006, 17277, 32577, 7233, 44458, 24716, 45743, 41712, 23766, 46617, 34641, 24907, 10682, 39079, 19748, 2599, 48475, 9262, 39433, 36229, 47947, 7022, 18236, 24270, 13274, 18067, 17020, 7737, 35173, 7029, 19975, 30807, 45338, 7149, 37308, 30299, 32698, 6773, 6192, 2820, 27955, 12801, 12954, 14402, 45447, 31717, 10864, 41612, 26328, 45777, 40132, 8961, 31526, 43899, 10164, 21005, 38734, 30997, 27271, 13616, 44907, 45620, 34468, 8214, 12115, 10708, 36438, 24692, 19696, 15504, 27842, 36636, 19851, 12126, 43872, 38779, 44213, 29147, 5716, 10483, 2065, 35540, 24631, 30601, 291, 28586, 31498, 28546, 10524, 27543, 22172, 45626, 6942, 26948, 48920, 34137, 44711, 2643, 34120, 40223, 14637, 44504, 20370, 24426, 16898, 18675, 37722, 4507, 45551, 45776, 41002, 47114, 49953, 39908, 18644, 3324, 19472, 46314, 46787, 8138, 26371, 42822, 45619, 28230, 11368, 18631, 47265, 41335, 17654, 22462, 5787, 36628, 18221, 41935, 7104, 10775, 9723, 16847, 17013, 28154, 31511, 5932, 13369, 12258, 20962, 46944, 18617, 22811, 6501, 3624, 30863, 20198, 39232, 45318, 35419, 17891, 18548, 26898, 31131, 20596, 37710, 13338, 9699, 26225, 21905, 39795, 39707, 48641, 42617, 11253, 38969, 47860, 22471, 44681, 37726, 39468, 16388, 21312, 8637, 49000, 4965, 29477, 38301, 44937, 21665, 29524, 28279, 40123, 40270, 42705, 11141, 34387, 33264, 35295, 39193, 40429, 509, 47881, 27027, 12443, 37633, 24132, 32114, 34910, 26594, 7630, 47118, 29510, 31628, 41893, 34636, 11042, 20219, 11461, 7413, 9545, 44981, 5284, 9692, 9226, 27661, 19090, 1282, 21568, 15635, 43622, 18220, 11501, 29030, 10442, 43794, 42922, 13460, 15490, 35593, 41041, 13693, 13072, 42162, 44690, 8163, 11942, 33992, 16071, 15049, 49905, 19028, 6565, 12605, 9032, 35518, 49374, 23871, 19129, 31879, 45717, 10997, 39507, 49887, 21830, 11665, 23201, 15239, 6974, 29617, 30147, 30411, 23312, 7118, 13958, 49767, 40512, 41616, 12855, 17444, 24185, 47655, 3333, 31125, 12194, 7083, 49220, 45809, 6916, 28855, 37692, 27924, 46538, 2160, 4914, 29475, 8455, 3764, 36584, 7281, 13743, 13258, 503, 31278, 2873, 34104, 14979, 49195, 36876, 1138, 46128, 6541, 19954, 2284, 18349, 47193, 15260, 45094, 30366, 2483, 45617, 30488, 27864, 30071, 29895, 34983, 26777, 32777, 45398, 39448, 34296, 9675, 15698, 3625, 38255, 49347, 41298, 9351, 37557, 870, 20246, 43046, 48168, 1239, 7496, 33869, 38524, 7561, 17360, 24271, 25577, 23666, 17753, 22578, 12615, 15520, 22576, 40988, 17220, 43198, 9023, 25725, 48774, 44720, 2212, 1060, 21499, 31417, 48297, 8397, 14046, 28012, 12092, 17010, 6789, 43291, 4576, 40292, 29437, 46714, 13041, 1508, 29928, 17705, 2417, 49960, 15948, 4780, 43183, 1732, 8284, 31313, 10142, 20650, 38724, 44882, 30647, 891, 17073, 14292, 5030, 15615, 41753, 707, 17730, 37873, 42017, 3159, 1336, 25374, 34098, 28016, 15865, 5672, 33231, 26094, 34041, 2471, 47842, 23973, 40552, 21681, 12918, 45966, 35663, 20419, 45537, 7231, 48227, 23031, 38857, 23267, 39838, 35315, 4397, 49681, 16692, 8562, 10856, 17628, 3357, 18950, 16608, 33840, 6099, 46435, 38987, 19336, 7748, 23172, 32622, 26250, 41833, 20298, 8883, 26463, 17799, 31938, 880, 4825, 2658, 21427, 19995, 10317, 22426, 48569, 45994, 20604, 28461, 31663, 45240, 49090, 21457, 13157, 12266, 609, 44060, 33655, 25047, 5105, 46139, 25119, 33225, 259, 62, 45354, 49400, 9645, 15648, 40458, 39918, 1391, 8468, 36295, 49379, 41292, 13912, 25368, 8283, 24855, 19398, 2879, 19979, 22849, 1116, 27034, 16259, 11559, 36108, 21505, 42324, 2881, 40260, 44672, 5378, 22514, 47527, 26580, 20500, 26977, 24760, 46580, 32077, 1843, 12876, 49247, 4757, 7614, 41507, 20508, 48081, 33456, 16991, 21026, 736, 7282, 3169, 11086, 17560, 35441, 45649, 38506, 49744, 32726, 42367, 23883, 33407, 3310, 47052, 12806, 14369, 36375, 10191, 35588, 3269, 40395, 42720, 6219, 40641, 30860, 12418, 9265, 25717, 46699, 19283, 21931, 20509, 12543, 43982, 46444, 44984, 12319, 1616, 1056, 16315, 44310, 37988, 30210, 20984, 36551, 20954, 6166, 16902, 38694, 25760, 16792, 18561, 35999, 21880, 41889, 31725, 25632, 6182, 17394, 15619, 40683, 49828, 29328, 42215, 32183, 35864, 25470, 21483, 16161, 16779, 22214, 46540, 29951, 16044, 29553, 29493, 28418, 32716, 25749, 27410, 39613, 8057, 43348, 44333, 45727, 240, 35236, 3449, 31250, 19253, 38808, 23497, 39770, 39534, 5278, 48440, 36770, 44477, 15746, 21050, 37808, 14846, 14982, 40048, 38276, 18840, 42534, 49976, 3516, 28918, 4812, 4298, 25906, 46917, 29764, 22888, 18616, 42842, 29564, 15811, 33372, 11798, 10763, 47400, 9684, 47202, 47097, 21172, 24588, 5348, 40738, 47543, 8123, 31076, 14208, 38800, 10147, 8618, 26863, 11327, 23434, 26140, 1357, 47877, 32171, 8180, 45608, 27857, 32426, 1011, 1859, 20395, 33641, 24138, 48943, 3123, 16430, 20228, 3584, 20762, 8982, 14028, 9651, 31594, 46152, 23110, 38589, 21361, 46272, 12606, 47112, 16381, 28642, 43007, 4779, 47829, 46569, 25924, 23731, 31379, 11266, 32246, 38323, 33783, 41943, 24456, 8525, 24438, 33562, 410, 45733, 32178, 21249, 30076, 46248, 13476, 13388, 19133, 33888, 28898, 32836, 4432, 22791, 46505, 32313, 38469, 139, 6459, 7067, 49789, 7730, 8715, 69, 7051, 12891, 22760, 41864, 496, 35352, 3058, 42497, 36220, 20739, 5528, 47635, 26514, 17516, 42699, 21123, 36758, 36933, 859, 29850, 28103, 28134, 26608, 43101, 5469, 8211, 14876, 9922, 18515, 22141, 6418, 16978, 441, 7108, 24412, 35912, 24689, 18107, 42249, 2012, 4140, 17533, 47032, 34892, 33577, 8229, 38288, 49746, 48459, 14438, 18307, 35109, 2974, 13535, 38540, 41225, 18795, 47445, 33093, 47733, 44285, 36882, 12268, 11566, 16676, 5911, 15043, 46445, 31187, 28037, 35995, 3638, 7996, 3215, 24688, 23962, 45912, 10928, 24260, 45017, 15135, 8672, 9306, 48175, 37814, 47561, 39011, 8766, 16336, 40979, 16118, 27398, 1392, 49257, 2646, 4446, 5916, 44022, 16942, 2805, 12699, 13923, 8235, 13744, 44057, 14132, 5906, 13684, 9722, 8526, 41440, 38952, 15768, 2663, 16422, 24039, 16509, 49372, 42275, 49591, 17592, 45371, 48333, 47806, 40445, 5730, 43755, 42506, 40606, 38904, 8919, 20822, 26454, 39766, 38322, 20727, 14823, 12090, 17149, 34248, 39999, 42048, 43612, 40252, 9109, 6646, 12207, 42898, 43003, 38881, 39787, 16820, 30835, 6139, 17783, 41714, 21638, 12614, 44615, 15795, 13426, 34655, 37052, 15276, 49788, 33158, 46100, 21477, 47889, 1515, 35726, 41109, 5523, 38727, 33165, 20150, 32037, 13315, 5446, 40368, 32840, 1087, 10434, 44594, 37786, 23723, 46963, 25513, 5999, 18104, 244, 29873, 44534, 27370, 29134, 48698, 48336, 23355, 9188, 23960, 37526, 1877, 43014, 31675, 1398, 5255, 32207, 30510, 41281, 19603, 46704, 12125, 19167, 49042, 40939, 1092, 31695, 8337, 4204, 21541, 24526, 24752, 37072, 8648, 6631, 21936, 49108, 43357, 12236, 30916, 17162, 40001, 18842, 44129, 49473, 28743, 37534, 12861, 44782, 21646, 12189, 37044, 1939, 602, 30882, 22661, 5630, 18822, 33571, 4191, 49821, 18432, 42265, 42316, 9644, 29929, 7876, 6679, 10336, 4863, 6225, 39299, 31787, 44577, 44763, 48299, 49757, 6247, 5312, 31625, 9951, 39298, 4988, 9883, 246, 30664, 507, 13325, 7794, 24350, 26801, 41567, 45680, 43492, 19666, 25758, 41047, 8070, 13720, 27808, 31258, 13981, 41201, 10903, 35678, 22813, 15328, 30423, 11830, 3303, 418, 34610, 43381, 42835, 37036, 43644, 22992, 22531, 24766, 41403, 2635, 18118, 42066, 11206, 40175, 42897, 44822, 5750, 13115, 37394, 29078, 12520, 38009, 15046, 12905, 39335, 19269, 25207, 29075, 46829, 11309, 6250, 45872, 4923, 42870, 7310, 23595, 13868, 40093, 2754, 19479, 30472, 48602, 23272, 47879, 10288, 20041, 30433, 24929, 12401, 12867, 44877, 2388, 8574, 28493, 22440, 23540, 2558, 14648, 47784, 5253, 49967, 41028, 11673, 20711, 11343, 43100, 40581, 40728, 39364, 13519, 49915, 44442, 12403, 40070, 33384, 42280, 10840, 49876, 34333, 6435, 20740, 811, 6803, 40169, 41224, 18707, 49551, 9682, 18367, 12153, 36371, 34419, 18897, 40495, 16466, 30335, 31189, 49521, 26098, 2109, 30303, 49446, 7941, 3497, 47974, 40345, 12176, 4723, 12087, 22409, 42515, 9465, 9747, 12557, 9418, 43772, 15322, 28728, 46464, 31423, 21679, 48964, 36555, 31816, 18177, 35491, 21028, 19996, 45486, 2463, 31497, 19618, 21165, 2929, 47206, 15699, 7900, 17180, 19124, 25533, 25737, 10956, 35646, 48726, 12513, 29746, 19513, 23838, 30262, 27496, 17125, 29584, 18741, 24414, 28762, 14010, 43489, 716, 6508, 27715, 47094, 5948, 14542, 19788, 30026, 5904, 11148, 37148, 3740, 2232, 40547, 48281, 36560, 3430, 10172, 31184, 28706, 49924, 6176, 43400, 26944, 19557, 33892, 1181, 35619, 34577, 2036, 18609, 15015, 20089, 777, 22920, 892, 29903, 13406, 17531, 49378, 21383, 44807, 49985, 19948, 3777, 40963, 40389, 7433, 631, 47021, 24990, 12857, 36390, 4045, 34815, 23728, 13788, 20492, 39895, 23399, 4474, 44114, 13816, 39184, 45325, 21515, 3503, 16620, 38453, 35894, 37794, 42467, 8445, 26666, 7169, 36253, 9664, 4159, 9861, 33852, 42389, 23011, 6322, 42331, 42429, 19195, 8111, 31170, 46670, 27057, 4287, 38599, 38136, 47164, 10917, 1967, 12020, 11576, 3885, 30557, 2325, 22268, 28491, 14831, 40500, 46175, 46038, 7886, 21759, 8384, 9220, 26216, 26220, 40124, 23466, 901, 5855, 40636, 32644, 37641, 26988, 29964, 36650, 20182, 3857, 18055, 16476, 8831, 35628, 5185, 19342, 39776, 30957, 13851, 32323, 8657, 22465, 44890, 3313, 15745, 6514, 18379, 30859, 29476, 23725, 35876, 32567, 21770, 45706, 22477, 48550, 8273, 30388, 18444, 21464, 45815, 37823, 22705, 11485, 19248, 29990, 48734, 41363, 39581, 45146, 32810, 3921, 4649, 1669, 25476, 12002, 34483, 47663, 39993, 37730, 45241, 39041, 39830, 2793, 2758, 36401, 49300, 22915, 12152, 24731, 9807, 29258, 10092, 44912, 25936, 36865, 17590, 2890, 15221, 31638, 7418, 22009, 769, 30180, 23569, 28141, 39043, 1767, 25623, 10178, 36898, 14954, 5621, 23464, 44066, 47896, 3858, 31517, 42159, 26506, 13625, 44871, 29142, 22652, 35433, 45640, 19299, 45405, 44812, 3930, 11592, 17215, 38324, 8061, 10799, 39884, 22543, 26445, 2886, 27564, 26875, 10331, 3774, 41605, 24089, 13421, 40693, 48150, 9513, 14552, 9025, 29585, 6036, 8783, 26150, 48308, 10769, 47709, 5170, 1652, 26647, 46278, 16205, 18260, 37975, 48442, 36549, 10845, 35260, 2199, 34110, 23749, 38777, 10285, 7944, 35610, 37857, 49064, 13577, 31296, 45959, 18166, 42981, 42591, 48455, 31483, 46221, 43333, 35231, 8749, 3422, 15570, 35670, 34908, 44190, 15187, 12835, 5611, 12314, 49461, 17551, 40413, 48116, 27810, 31010, 28581, 34129, 13503, 44810, 40237, 47959, 1034, 16480, 3463, 27717, 25338, 10930, 36179, 3887, 1433, 24391, 20599, 20380, 18899, 38986, 46243, 11774, 38331, 20587, 11422, 9270, 17241, 7391, 18805, 39418, 39890, 4407, 6643, 45547, 19424, 5235, 11453, 15215, 25021, 32591, 5519, 5697, 11296, 36475, 35737, 14765, 41166, 30420, 4675, 5310, 32146, 49287, 8587, 2351, 18175, 21406, 47755, 24116, 34177, 33966, 26620, 13199, 23422, 37452, 953, 2664, 11703, 11232, 11931, 38481, 24924, 42681, 30558, 37170, 49012, 11547, 42851, 3276, 19751, 34966, 14357, 17849, 32552, 6310, 3677, 8493, 48916, 26955, 4416, 29987, 41408, 4622, 43406, 49750, 16910, 17470, 26468, 683, 2129, 28304, 3657, 27184, 15, 23427, 21690, 24087, 67, 31096, 2728, 49249, 43803, 13791, 34730, 8758, 6997, 24304, 30780, 10208, 12555, 43652, 5045, 18357, 16369, 40698, 1049, 24638, 32952, 5330, 13670, 25883, 3247, 25303, 719, 36818, 8413, 29130, 28129, 49904, 9947, 668, 22950, 35618, 26691, 18343, 48178, 27160, 22051, 28778, 27788, 29401, 48648, 44836, 36512, 38153, 3088, 3006, 5650, 14572, 46181, 47426, 41904, 24149, 8075, 24493, 15924, 42295, 36888, 3143, 5464, 37478, 27395, 31986, 38005, 4005, 47521, 15857, 33281, 30068, 21519, 36250, 24474, 26655, 34024, 46079, 19934, 24987, 36717, 48210, 7904, 4667, 16708, 20481, 3298, 44786, 49206, 15142, 27798, 13809, 39731, 48544, 27899, 41611, 16152, 28932, 19660, 38621, 48509, 33432, 15825, 14177, 14112, 35521, 3079, 35733, 12347, 28390, 19659, 39721, 13531, 38759, 29851, 17961, 49208, 31662, 15123, 20670, 33679, 9511, 15680, 30404, 2495, 31630, 44699, 3932, 4691, 2953, 34878, 1235, 36590, 24114, 22921, 27483, 13881, 33024, 6183, 10467, 49780, 35943, 18778, 35305, 24788, 39837, 30619, 38863, 46059, 23229, 37539, 44206, 23904, 1045, 3737, 35206, 31014, 39816, 36381, 23305, 5591, 41468, 37090, 36198, 27995, 33994, 48313, 20855, 42632, 13917, 41361, 31909, 29000, 32104, 19670, 27917, 40819, 16977, 44009, 1140, 3381, 7594, 32653, 49124, 45154, 16707, 1682, 12760, 29224, 1099, 15588, 37678, 36807, 18692, 43346, 20995, 17434, 49580, 21658, 27083, 33665, 44928, 3691, 30191, 19724, 24066, 40855, 46190, 26374, 27668, 12008, 49228, 26970, 4374, 9721, 28850, 28351, 3876, 40494, 2379, 2251, 34158, 32755, 20420, 11658, 9557, 41996, 33391, 12497, 20388, 24253, 38836, 38405, 46351, 42627, 12588, 19279, 29956, 14083, 24647, 20944, 47419, 4335, 5776, 26041, 11399, 45426, 40083, 12413, 17052, 28451, 42149, 7711, 29186, 29574, 48353, 9028, 12427, 22880, 49181, 20305, 28053, 26531, 14198, 12729, 4111, 47238, 23400, 24152, 28065, 47577, 16359, 88, 33444, 32495, 7494, 19824, 2644, 295, 23103, 44829, 8575, 31885, 37604, 14205, 4246, 10853, 26373, 32717, 5320, 8811, 16617, 2529, 26053, 1505, 13034, 21520, 32878, 17765, 480, 13609, 25542, 10421, 6438, 6644, 9676, 1619, 43719, 1590, 15540, 48713, 4150, 18209, 36866, 35706, 5532, 2985, 26113, 37739, 31385, 76, 20720, 18557, 12718, 1906, 47841, 541, 6766, 13870, 46375, 27005, 27818, 39585, 10698, 32115, 22196, 635, 32879, 12187, 36029, 25173, 34872, 40895, 9218, 26952, 45093, 45975, 20229, 40158, 36059, 46999, 9961, 10373, 32473, 44640, 40574, 25897, 26597, 34402, 48606, 49001, 40742, 21507, 4321, 5140, 22017, 16821, 3363, 43863, 40393, 9412, 30776, 45792, 28709, 34796, 16592, 37780, 41508, 33991, 20518, 47159, 43560, 40774, 9302, 3672, 45841, 34842, 28406, 9683, 3045, 11275, 42246, 24343, 21408, 1706, 25946, 39327, 443, 3643, 45813, 666, 4041, 26061, 7703, 8501, 36461, 48171, 8517, 21182, 41183, 20634, 25837, 28353, 44682, 48590, 25506, 36640, 17895, 37600, 37961, 3702, 21273, 46833, 40174, 2338, 9573, 27435, 5040, 14072, 42289, 39319, 25654, 1115, 29504, 8505, 45495, 16901, 4629, 8945, 28988, 10030, 13669, 40257, 12385, 23555, 13148, 36684, 14401, 31911, 28119, 16054, 33676, 22091, 32163, 23701, 40699, 20735, 24603, 49766, 36529, 7302, 21968, 7457, 49217, 21680, 11140, 31744, 45612, 34916, 33865, 8670, 6845, 15784, 33413, 8087, 35642, 6286, 34348, 16447, 45791, 5213, 30649, 23243, 1279, 37552, 45707, 39597, 22162, 35073, 6002, 38414, 41228, 29091, 11607, 37058, 30161, 40812, 34474, 12086, 31664, 46664, 49194, 31540, 17108, 24048, 15978, 33896, 12063, 42890, 18439, 41267, 8003, 27979, 15287, 15874, 12950, 23284, 28656, 15331, 5496, 42994, 16681, 30363, 5191, 13003, 26218, 18850, 9046, 35961, 26480, 31210, 44996, 3819, 30412, 13128, 48615, 25973, 13963, 28459, 9880, 24570, 39746, 30697, 27785, 46345, 15637, 6163, 47501, 8762, 3850, 26222, 17142, 1223, 17201, 20869, 19369, 27733, 24063, 9739, 15758, 8743, 10793, 10504, 1940, 9673, 4826, 3545, 33794, 13017, 11865, 13827, 48451, 35625, 25051, 33672, 34435, 35043, 41544, 23359, 10257, 7838, 33809, 21584, 47692, 4701, 12358, 46986, 48387, 15368, 8213, 612, 950, 44280, 35717, 28514, 10762, 43137, 39065, 16343, 19840, 32766, 42058, 12878, 21237, 19120, 3766, 31971, 42102, 5997, 43281, 39839, 21738, 43067, 31605, 16203, 4680, 33830, 10342, 205, 28635, 41282, 27457, 36458, 34072, 44873, 7759, 21592, 35829, 41901, 45766, 39099, 34480, 32701, 17452, 14323, 17941, 12112, 13538, 27591, 48863, 33778, 3928, 3915, 39831, 13599, 46225, 23242, 43329, 10590, 8364, 11096, 13704, 30678, 37088, 37427, 884, 5923, 32249, 24640, 49211, 31490, 25001, 20943, 37249, 21688, 2956, 33110, 44809, 42703, 30954, 32110, 2920, 47363, 35607, 1247, 26227, 24246, 6861, 44606, 45008, 14387, 13867, 44908, 12637, 53, 37444, 24320, 35813, 21537, 18000, 46227, 12680, 11589, 34399, 6457, 48471, 33736, 10473, 11941, 32925, 21793, 42263, 3613, 37629, 23759, 42264, 8281, 14467, 33930, 16601, 1987, 28166, 19190, 16378, 26483, 47614, 35612, 31186, 43405, 41329, 28318, 9728, 32549, 37634, 23562, 26888, 39879, 19073, 35741, 16614, 34502, 9971, 21355, 41787, 21523, 46651, 39872, 38873, 4784, 26039, 9447, 47299, 8416, 29721, 22024, 37535, 42764, 48646, 30615, 17607, 21045, 30898, 1648, 25407, 13024, 5382, 18963, 31690, 6951, 2032, 47007, 43997, 15263, 41885, 38848, 19432, 36559, 17097, 43903, 46599, 19076, 9277, 42973, 11834, 5418, 17579, 17296, 11552, 1186, 28527, 41477, 31637, 2208, 48766, 27569, 17784, 10306, 23770, 47124, 6282, 42855, 19826, 13160, 495, 6610, 6662, 48662, 46852, 6708, 4131, 1912, 40750, 36577, 38961, 27695, 8441, 39611, 17229, 8773, 39688, 11786, 18019, 30861, 5395, 16, 44895, 15252, 8673, 41811, 1947, 16413, 22187, 34883, 18310, 7127, 43131, 16720, 24960, 41905, 21696, 11472, 21209, 17975, 6357, 36649, 186, 18355, 13133, 31713, 13429, 7373, 34314, 43634, 40676, 21683, 47875, 39510, 44901, 28901, 45287, 41054, 19640, 18183, 35558, 38740, 36010, 20675, 28543, 36321, 14471, 34772, 21713, 38501, 16317, 28229, 3704, 48284, 22315, 21445, 38871, 12245, 4252, 28886, 9065, 13125, 44394, 35974, 7891, 48084, 1213, 17885, 19625, 19992, 49971, 6984, 36042, 24709, 12483, 22856, 11555, 1827, 9382, 19122, 7479, 41396, 32175, 27146, 1114, 26101, 2302, 14525, 9169, 28261, 45116, 29700, 23225, 14220, 10934, 46178, 14902, 5819, 16642, 43310, 26021, 27168, 26635, 27949, 38370, 17703, 1343, 4566, 16551, 14071, 8754, 24985, 34370, 22651, 12563, 27900, 32902, 8886, 19260, 22753, 37392, 6237, 28702, 18792, 18761, 11127, 17827, 26832, 11984, 27755, 24712, 9990, 18430, 34049, 5031, 2001, 38017, 34753, 7414, 33053, 30566, 20635, 9701, 7453, 26769, 20925, 45497, 40361, 13665, 39713, 26774, 21894, 42420, 30796, 7441, 25393, 22898, 39894, 41173, 4068, 1353, 44554, 26496, 33786, 21614, 40753, 27343, 5693, 3137, 7419, 11594, 42900, 8103, 12162, 29335, 23908, 3705, 48680, 49670, 17888, 706, 47269, 19722, 10723, 36329, 9358, 10559, 46878, 21121, 16818, 13342, 40254, 11771, 37751, 24296, 35461, 5893, 12159, 26016, 13586, 5275, 22348, 37349, 18929, 21575, 14436, 42422, 1504, 8613, 20441, 34409, 34970, 12706, 39449, 26057, 22494, 21401, 19919, 30369, 17270, 21376, 40766, 24530, 42689, 44469, 49931, 44052, 40059, 23931, 30351, 31918, 672, 8126, 17706, 42733, 25387, 511, 48559, 35006, 46302, 39557, 46356, 24029, 12715, 43176, 29234, 881, 8561, 19474, 35184, 19709, 5231, 42556, 49453, 10806, 13155, 22333, 20693, 15119, 35393, 12608, 37547, 26384, 21745, 20636, 18361, 25960, 10581, 147, 39212, 2757, 24657, 21866, 14564, 20653, 37571, 12972, 26209, 30985, 3345, 14610, 39331, 2055, 25590, 28604, 40293, 18030, 49087, 9810, 35372, 18567, 42106, 37347, 10219, 17716, 21837, 8975, 21854, 22181, 40719, 4704, 34958, 38742, 11597, 36713, 29440, 2632, 21380, 7752, 3312, 45781, 14784, 38933, 35197, 28774, 49193, 34667, 35574, 9396, 17447, 39084, 10080, 19766, 17526, 3501, 33958, 24738, 1734, 15150, 3090, 45802, 30903, 4618, 26050, 18937, 46646, 32851, 6890, 41354, 2047, 9541, 15141, 5861, 43271, 11620, 30215, 36695, 14433, 37220, 33588, 23979, 20517, 7415, 438, 41899, 41539, 46848, 22296, 32945, 49642, 4457, 1462, 11803, 11184, 49360, 1384, 27360, 35064, 25009, 5083, 16055, 21219, 20665, 30648, 26766, 43591, 12404, 11688, 7199, 29025, 20955, 21954, 15463, 40858, 18796, 6579, 15693, 8295, 27603, 16267, 20825, 23758, 38778, 15501, 20250, 47785, 49417, 29193, 26152, 47101, 19891, 37050, 1612, 2853, 20578, 21960, 41976, 5316, 9143, 23645, 49031, 43921, 44157, 39625, 49611, 26439, 38117, 8650, 16631, 11316, 35795, 8658, 2818, 13346, 11213, 22127, 13364, 19593, 38998, 21282, 11549, 36165, 225, 7791, 40777, 44638, 10829, 16362, 29458, 43171, 18982, 31962, 13381, 15159, 37447, 32965, 17176, 44132, 46163, 19243, 16226, 22240, 8728, 2840, 7554, 48345, 40100, 4842, 34645, 35592, 41156, 3820, 45832, 23302, 19333, 45577, 46426, 41419, 32039, 14332, 14743, 37157, 17139, 17371, 6174, 43559, 31533, 5688, 12654, 23875, 31869, 41746, 16001, 36719, 1378, 32008, 37245, 30416, 6727, 5602, 45378, 12279, 42767, 39427, 24076, 15507, 9106, 23111, 48371, 39743, 1602, 43384, 14562, 25708, 22802, 42841, 4643, 41633, 19411, 18957, 28888, 3477, 22538, 36878, 37580, 30729, 12460, 38132, 30692, 49637, 15033, 40324, 16519, 35657, 26942, 13294, 30223, 265, 9501, 3199, 27365, 31216, 4136, 7556, 26078, 10983, 7694, 17359, 33316, 34573, 38159, 4818, 11681, 49860, 27448, 2219, 49688, 12662, 37226, 45356, 21470, 20264, 40042, 34205, 19703, 38768, 32550, 6903, 24009, 36118, 22598, 31205, 23991, 40412, 34390, 49601, 9146, 5637, 8458, 7856, 9340, 12288, 17747, 22102, 9652, 47895, 14462, 45107, 35297, 23961, 6706, 48809, 615, 19873, 2158, 34085, 42154, 11139, 17906, 44264, 11128, 5595, 15249, 49029, 36218, 24483, 8725, 37490, 34481, 45842, 322, 45183, 21555, 21618, 39600, 40795, 47128, 35520, 44287, 27311, 15197, 19525, 29002, 2058, 47690, 5622, 44460, 41771, 17977, 20676, 3228, 45573, 6016, 3597, 24234, 24604, 49072, 49405, 1697, 17289, 29507, 24523, 11258, 22038, 39137, 48098, 14008, 41630, 21390, 20657, 18689, 36918, 17404, 35288, 2508, 15056, 16107, 42406, 5306, 38541, 45840, 41284, 26446, 18020, 46171, 25647, 47435, 26348, 27380, 14687, 48827, 16517, 35057, 25752, 41436, 46305, 20456, 2281, 5293, 24542, 15993, 49831, 21114, 43721, 37138, 15005, 25285, 25991, 19687, 6129, 41906, 1231, 25867, 15725, 26069, 29222, 48033, 33025, 19534, 34355, 22956, 29059, 15204, 40450, 46629, 15616, 12182, 44564, 2609, 5286, 10850, 9432, 31089, 219, 27589, 12895, 34073, 24345, 29179, 48921, 33839, 25091, 18800, 39806, 46775, 47656, 5018, 42458, 24173, 28189, 29418, 5186, 36283, 17406, 8402, 12664, 47174, 5234, 45235, 43437, 47448, 18252, 1361, 25483, 2352, 10375, 8125, 29182, 30462, 43815, 4121, 12001, 30379, 45673, 7262, 31937, 48626, 8565, 44605, 29306, 23047, 10533, 27133, 29122, 3202, 36837, 2498, 43695, 29248, 14892, 27983, 11720, 16354, 22197, 8837, 21648, 10943, 36459, 42414, 40915, 23717, 42128, 39764, 42349, 39546, 9886, 48140, 47081, 48061, 1075, 12653, 33431, 28071, 30247, 26252, 36507, 18750, 33671, 26117, 5499, 40902, 29168, 43960, 37139, 19266, 40474, 43802, 3878, 15495, 33639, 28309, 3234, 41776, 25319, 43689, 4749, 6066, 45101, 48431, 24078, 12186, 18878, 8955, 33729, 36266, 14563, 11225, 25510, 9434, 33790, 16717, 30966, 35138, 25010, 15244, 29514, 6657, 27340, 15190, 8388, 4069, 22152, 26435, 48339, 24299, 17907, 6288, 42214, 45658, 38191, 27439, 11715, 46039, 38601, 29472, 42385, 30080, 49158, 22629, 21766, 31805, 48887, 41386, 4538, 1718, 9812, 8850, 17918, 18094, 33149, 21562, 29604, 7245, 32380, 19086, 23819, 32600, 3175, 2637, 4541, 13096, 3086, 25308, 7421, 26805, 44013, 33010, 17276, 31829, 16655, 14170, 48126, 42473, 33547, 22633, 7399, 7793, 679, 34975, 5668, 39063, 34903, 33937, 6152, 39016, 27622, 43729, 41261, 38532, 22346, 45825, 47025, 30620, 16595, 31067, 26385, 45231, 28931, 13767, 15274, 26790, 10881, 25630, 28019, 23129, 31862, 27811, 47985, 14059, 16641, 30675, 1456, 45876, 4436, 10781, 28560, 6038, 49167, 34175, 25360, 13214, 26759, 18429, 24609, 13063, 48292, 32192, 26458, 44588, 36741, 16092, 44969, 34034, 13211, 44698, 45063, 14189, 45528, 40102, 23726, 30051, 6784, 42727, 12822, 21993, 34633, 1638, 20013, 13642, 16143, 41313, 43821, 36076, 45431, 12816, 25186, 40181, 45880, 47429, 8470, 16911, 46166, 42885, 44521, 30578, 35746, 27151, 48260, 44515, 23531, 21628, 33656, 28571, 27045, 49003, 2548, 17171, 39522, 7240, 4508, 7902, 42278, 39264, 6158, 14424, 49833, 7764, 42941, 47831, 3671, 45056, 7040, 28004, 24310, 44902, 7746, 41161, 15921, 24182, 122, 42173, 27040, 16293, 15763, 41994, 28846, 17021, 20472, 40229, 26677, 21110, 44036, 39093, 28601, 1418, 46189, 10287, 21372, 27965, 32635, 42123, 13320, 32102, 49889, 8951, 7337, 14271, 24693, 30899, 46611, 9091, 30998, 18898, 659, 41813, 43824, 5145, 26518, 10163, 5968, 20462, 2206, 24619, 33208, 1572, 31566, 48434, 3722, 32563, 23166, 27581, 15976, 28329, 12976, 32664, 29697, 10448, 40291, 48743, 34526, 1062, 23001, 49074, 47084, 36315, 28233, 33376, 39623, 29565, 22077, 15965, 41535, 24055, 30194, 23471, 29519, 32724, 46698, 18648, 48449, 43614, 4489, 8506, 3479, 7687, 36413, 26972, 43042, 20915, 23841, 17163, 21170, 33806, 553, 5461, 44247, 30178, 27344, 12775, 47583, 16234, 17280, 24601, 18860, 102, 38426, 35358, 48622, 16454, 3666, 11889, 38273, 30056, 3977, 6360, 31920, 40596, 47789, 17261, 16488, 7854, 16094, 13724, 34557, 1277, 18930, 31095, 15188, 25297, 16396, 17679, 44945, 39870, 2218, 17109, 33326, 25325, 4587, 17990, 6034, 32156, 10038, 4028, 16458, 27736, 45177, 22366, 25507, 22140, 50, 1217, 11504, 27548, 883, 19498, 71, 45984, 24550, 47876, 17099, 17535, 7134, 30503, 49844, 13491, 27593, 38483, 22447, 33417, 25832, 3628, 49694, 48340, 39984, 17393, 48816, 6539, 23722, 44401, 22252, 29112, 34232, 14705, 20004, 30758, 8159, 39174, 8632, 41494, 2572, 38985, 39117, 18498, 34525, 32129, 47697, 21221, 37927, 7276, 5511, 19563, 41967, 47156, 45684, 44380, 33913, 33900, 27420, 8290, 41560, 49779, 22623, 43552, 1610, 4603, 23403, 16568, 33766, 25800, 5851, 10915, 16523, 15090, 47405, 8303, 45160, 38430, 11777, 21236, 40507, 49266, 33568, 14953, 14016, 42857, 11814, 36479, 4586, 41614, 4865, 44881, 31686, 45197, 886, 385, 3719, 11876, 44289, 34535, 10144, 30038, 41640, 33248, 41204, 42127, 35085, 30785, 5079, 47076, 43200, 19311, 5783, 4344, 29054, 28046, 48468, 11152, 21883, 15350, 3232, 34774, 5198, 13358, 10078, 49147, 37575, 24388, 47085, 45145, 17264, 3179, 21350, 32612, 12613, 9003, 22756, 31571, 38378, 44201, 6431, 26674, 44449, 19199, 643, 41541, 5569, 24107, 39856, 11678, 45562, 5476, 37864, 20697, 14278, 43788, 44949, 5654, 28879, 20129, 45435, 49477, 45463, 38267, 39183, 40559, 38789, 26880, 7760, 202, 13520, 14295, 19488, 19679, 28747, 39556, 12568, 6834, 29115, 16728, 3648, 27025, 42638, 5199, 43780, 34223, 8933, 3237, 2624, 19380, 32096, 18943, 27837, 13070, 26508, 39548, 46713, 40265, 28968, 43619, 24001, 15264, 46186, 18453, 8838, 49260, 49278, 38277, 42253, 18071, 33144, 38328, 25907, 4964, 47648, 2667, 39930, 5408, 357, 13138, 47367, 35498, 46687, 31881, 26654, 26681, 35533, 30736, 17629, 28684, 7526, 7608, 37454, 46777, 32820, 39917, 35178, 11533, 29085, 39156, 15066, 31252, 28511, 27527, 38406, 29739, 8146, 270, 34475, 24211, 35542, 6525, 30733, 20428, 30127, 19146, 19193, 43942, 33200, 24436, 19719, 26585, 42369, 19050, 20296, 42208, 37433, 45167, 6870, 49427, 34147, 31441, 14458, 41245, 48652, 6906, 6195, 33620, 28159, 30773, 40157, 15586, 21478, 2214, 20211, 21988, 44964, 27011, 27237, 27336, 13512, 39934, 31174, 4291, 27299, 47636, 8439, 9911, 30546, 9532, 42971, 16849, 269, 10129, 2086, 32407, 39741, 4768, 29926, 20679, 35579, 5801, 18369, 45539, 6571, 8317, 29013, 16407, 41169, 39274, 11747, 408, 48461, 24214, 13337, 45055, 23271, 19377, 29805, 43496, 21093, 28207, 37833, 42704, 10827, 3531, 4215, 27341, 9139, 38116, 6900, 26668, 1102, 17061, 11173, 14279, 49963, 13384, 37737, 35127, 4690, 47086, 11210, 24324, 29820, 19801, 12486, 25143, 47066, 32072, 6149, 38651, 22160, 14326, 33520, 28959, 28534, 14616, 5013, 43604, 34290, 2506, 3129, 6692, 41495, 5002, 24410, 35897, 18759, 27907, 16016, 47512, 1379, 32489, 9601, 38168, 40315, 46723, 13343, 22166, 35773, 8089, 43311, 18749, 15062, 46696, 17798, 5271, 45086, 6811, 17875, 29750, 2991, 15082, 26289, 8354, 19538, 15031, 12902, 23975, 13074, 36099, 42905, 28405, 16347, 21511, 34456, 11227, 9654, 24175, 6746, 40168, 20172, 16046, 36827, 46104, 15337, 33433, 15652, 42244, 11557, 47340, 13475, 19486, 13662, 28907, 19072, 37540, 20516, 43760, 22466, 45961, 16237, 29924, 45464, 38035, 22573, 1190, 14, 22433, 6268, 31772, 19365, 23467, 45261, 3032, 20974, 8012, 4169, 23679, 37443, 36753, 19976, 29462, 22367, 28376, 1893, 12793, 33593, 2061, 11806, 45538, 27694, 27693, 46647, 6666, 23651, 48276, 48106, 28371, 2, 26011, 8840, 40233, 12644, 16718, 5011, 49035, 4970, 42599, 1026, 41011, 39330, 21138, 31905, 21583, 47315, 14420, 3097, 3409, 43522, 8435, 10252, 31742, 18668, 39572, 48196, 44372, 23383, 26013, 23846, 3697, 37407, 11104, 512, 46390, 8448, 42741, 39876, 316, 9195, 23657, 46236, 15687, 19203, 30027, 29197, 48332, 41316, 44775, 13906, 34666, 41383, 16307, 7010, 43635, 40338, 36115, 6275, 45734, 35257, 23299, 14361, 18760, 15752, 7210, 34572, 30873, 3126, 37819, 4584, 31538, 25433, 11940, 31618, 34991, 12745, 10899, 37762, 17429, 14723, 46567, 38363, 749, 5138, 2531, 13919, 5662, 13380, 25159, 43901, 13580, 27975, 36521, 5244, 23023, 26802, 33856, 18877, 38687, 26756, 27616, 47715, 19841, 14813, 37413, 34515, 38561, 29301, 17341, 9608, 28949, 23608, 3596, 21939, 23809, 33088, 16885, 10894, 38602, 19831, 34485, 47687, 3014, 2706, 40130, 24893, 23426, 10056, 29043, 2437, 26262, 32209, 43511, 47504, 41631, 42279, 24070, 49911, 27041, 40724, 23926, 36787, 49732, 37285, 22614, 12405, 13739, 40029, 19353, 6381, 22989, 18640, 29334, 23856, 2917, 48503, 26659, 19620, 29431, 23341, 47278, 40875, 46024, 11292, 40082, 25560, 44755, 2526, 24627, 24770, 45905, 27551, 18205, 35233, 36309, 13208, 19100, 4612, 20068, 1082, 37376, 30327, 38916, 188, 4638, 5437, 9461, 42395, 14586, 19356, 2671, 29356, 35047, 4623, 3023, 9026, 49123, 5300, 5868, 46072, 28415, 23333, 11797, 6693, 22285, 10659, 35038, 23291, 23687, 49534, 32273, 21817, 1043, 33472, 31458, 21133, 3007, 9996, 24477, 48751, 42911, 12970, 37536, 39685, 3099, 15782, 46844, 44511, 37070, 23957, 24042, 26780, 47036, 15841, 13771, 4371, 31114, 35330, 34995, 22206, 46705, 42714, 39570, 36659, 47574, 30656, 32848, 25036, 36456, 1, 19174, 17468, 44240, 22995, 25120, 146, 16329, 10662, 8110, 40781, 49596, 19114, 47028, 24458, 34532, 32588, 35720, 5071, 6043, 23886, 39832, 10523, 5839, 34154, 44744, 23287, 28783, 39801, 26002, 29985, 21213, 9959, 14545, 7763, 44410, 28567, 37195, 37225, 3075, 19429, 38024, 1437, 29651, 20165, 34773, 40451, 8644, 28714, 33486, 3342, 38494, 6111, 22497, 7471, 22482, 13962, 13904, 49125, 33483, 13474, 13782, 35749, 8152, 36928, 31613, 22199, 25409, 28123, 40845, 1672, 34386, 26511, 48123, 4665, 17987, 39440, 7691, 13730, 768, 10658, 41504, 47515, 29776, 31758, 19111, 36705, 319, 9787, 2676, 10830, 21609, 49460, 27287, 48996, 39371, 4289, 508, 6052, 43648, 5605, 2655, 44710, 23137, 16735, 43326, 37606, 13798, 16535, 31335, 43169, 49842, 2380, 24614, 33075, 34957, 369, 29668, 5974, 32221, 29157, 35856, 45996, 43419, 41357, 12298, 31989, 23550, 8999, 47073, 26852, 8568, 22233, 33538, 24162, 47537, 22475, 33460, 48031, 22220, 9027, 915, 16923, 2002, 25586, 46485, 14197, 41310, 8310, 26908, 45922, 20241, 23713, 20683, 28495, 13969, 46830, 39238, 9955, 49546, 40117, 22815, 1201, 17968, 44947, 30276, 25486, 36291, 36875, 11373, 49065, 8245, 23115, 5394, 45472, 37201, 47511, 6516, 19671, 15480, 7069, 2761, 17042, 18785, 46978, 34077, 10859, 28960, 3882, 42624, 48568, 11457, 27821, 44692, 30392, 34767, 6835, 32442, 44983, 48405, 35080, 4845, 35699, 5133, 3974, 14683, 3846, 26466, 8835, 30064, 12979, 703, 27654, 12383, 15817, 22442, 35218, 5315, 40735, 9869, 38793, 44182, 12035, 40825, 46656, 31768, 109, 37155, 31283, 40622, 42843, 29843, 30843, 21799, 43008, 5228, 7920, 21336, 22805, 2170, 1326, 9115, 39860, 39635, 6439, 6171, 14541, 10626, 18467, 4454, 10390, 15838, 16975, 44352, 20729, 4986, 29978, 47420, 39620, 49926, 4783, 18968, 6365, 31524, 3407, 32123, 24683, 44716, 42055, 44056, 31422, 41786, 5881, 24880, 47569, 22663, 49057, 30932, 38820, 49785, 20912, 29105, 28591, 21065, 23647, 23487, 31077, 11085, 14406, 10316, 23141, 10071, 16612, 18068, 11801, 11157, 31811, 39855, 19517, 25317, 41149, 2919, 38926, 47944, 29167, 31298, 7704, 4913, 43642, 44058, 45614, 37782, 16170, 35280, 1465, 17896, 31056, 26600, 8992, 20176, 40638, 4545, 48623, 6012, 43199, 32575, 6384, 763, 33637, 1422, 48152, 6671, 39359, 307, 31388, 37295, 8323, 26530, 39280, 42042, 32838, 2157, 44713, 49520, 17313, 46639, 35545, 17192, 36088, 46269, 33982, 37326, 12531, 8532, 20713, 29529, 14599, 21801, 43539, 44502, 36064, 40833, 18244, 30263, 10246, 26347, 48268, 47020, 46327, 21559, 35886, 33487, 37067, 1774, 41840, 44315, 34640, 31509, 10138, 38928, 42586, 35116, 19470, 47083, 49036, 5562, 27889, 16803, 11332, 24133, 26229, 2551, 46788, 14523, 14506, 43739, 43226, 15785, 22415, 18715, 32065, 34309, 28915, 29918, 2908, 8959, 9213, 3658, 9036, 11918, 4071, 24730, 16163, 3061, 18740, 33868, 48949, 18547, 42326, 19876, 45829, 42471, 39567, 28863, 13263, 32921, 2016, 7629, 25988, 964, 40050, 37031, 42157, 16999, 33928, 42560, 9487, 45865, 5612, 26616, 37112, 33893, 38379, 530, 34214, 1975, 45920, 36519, 11901, 25548, 20231, 11541, 46537, 3895, 44714, 1105, 14803, 3149, 3929, 21887, 32778, 14217, 30771, 3256, 19953, 23624, 26828, 12789, 36734, 15690, 47637, 47303, 36983, 22685, 44339, 30580, 8788, 48696, 15375, 16061, 47002, 30717, 11111, 23433, 43616, 15096, 6293, 18786, 45284, 28713, 47660, 29642, 16909, 26868, 5585, 34731, 20354, 8510, 8308, 36210, 9704, 34134, 18226, 25759, 6587, 17704, 32337, 7917, 35384, 27957, 43474, 8428, 19355, 13379, 45048, 46744, 38139, 19669, 14809, 25965, 38300, 7114, 3838, 5203, 33157, 35676, 34586, 38280, 42495, 17213, 19289, 23410, 4473, 46296, 46298, 15597, 1622, 42000, 35667, 20134, 30936, 5104, 30934, 15936, 45520, 30728, 40381, 46752, 8318, 29238, 17336, 18235, 34427, 20552, 42213, 40931, 35203, 24849, 33774, 47154, 23091, 2477, 4364, 25736, 34811, 6057, 306, 49878, 5383, 472, 8298, 43121, 20024, 42824, 43882, 3923, 21775, 23720, 39804, 38516, 9419, 25739, 39583, 25784, 20430, 27030, 22452, 13889, 42462, 13370, 7456, 40801, 37071, 45671, 118, 14626, 2547, 7692, 3700, 33344, 2468, 17263, 43104, 42667, 40267, 27058, 44088, 19053, 5453, 13779, 41895, 32595, 32466, 36397, 35852, 12948, 14617, 756, 664, 11517, 5884, 15171, 18580, 14097, 38071, 22917, 31878, 32984, 6531, 32266, 29210, 1171, 45198, 33224, 47187, 37509, 30343, 41044, 18344, 39025, 6116, 25963, 1796, 11677, 6937, 23169, 17218, 40923, 31068, 47787, 29438, 42561, 9244, 28448, 44683, 28908, 46755, 25978, 23990, 30775, 36797, 44010, 27959, 10231, 32964, 48982, 28483, 21330, 41135, 22694, 30043, 2303, 11685, 39672, 23664, 48450, 4345, 49112, 32589, 47031, 37723, 35981, 40043, 1263, 1773, 41580, 24372, 31722, 36384, 20224, 20187, 30465, 49385, 29753, 21291, 32666, 32605, 867, 11172, 278, 47005, 26847, 19597, 46438, 49583, 36504, 41276, 16174, 25094, 35019, 10075, 27198, 6480, 6006, 27122, 29045, 14885, 46004, 14998, 3811, 8141, 34625, 41244, 42554, 49295, 24027, 16737, 47461, 19469, 36541, 40144, 18846, 11828, 28572, 34078, 44321, 34943, 15280, 1290, 45388, 38868, 43354, 31827, 10751, 40970, 21714, 31378, 18539, 20232, 43566, 32040, 20947, 23368, 7708, 22311, 6887, 18213, 8479, 28974, 3600, 38669, 26394, 42407, 44479, 47247, 38380, 48987, 31545, 1633, 3941, 657, 43377, 43016, 41926, 18488, 10123, 42224, 43062, 45044, 5388, 21485, 21411, 28358, 14265, 15027, 11700, 10622, 6201, 47592, 26989, 44391, 35893, 34713, 49664, 9466, 23575, 24245, 17367, 24273, 11388, 9177, 11599, 9376, 23303, 19302, 9598, 32245, 19055, 46280, 29909, 37115, 17816, 6705, 18297, 36143, 17905, 48121, 16491, 37017, 7571, 19805, 35476, 8821, 48919, 32841, 11773, 43325, 17228, 6426, 17068, 46559, 1467, 26625, 2308, 14868, 36748, 17240, 30285, 40790, 27784, 47307, 40414, 31008, 48034, 17090, 42454, 24188, 22075, 1253, 23894, 34251, 27566, 21008, 31233, 36910, 2273, 40063, 14250, 43081, 46090, 9097, 4593, 13000, 40903, 46355, 31774, 1725, 20213, 33089, 10312, 31287, 2187, 5332, 31115, 14338, 45798, 30364, 3633, 45993, 15821, 1241, 44669, 41427, 39376, 12957, 26945, 43696, 44722, 17982, 47177, 17927, 20804, 35262, 34973, 16699, 25461, 49917, 35097, 19776, 17869, 34622, 16725, 48385, 49026, 46774, 16302, 43039, 32962, 43141, 29221, 9715, 40068, 3216, 25375, 47641, 19842, 43332, 49398, 10351, 10198, 20787, 43108, 9936, 16533, 28871, 11659, 14917, 49662, 27675, 5691, 20600, 33909, 29609, 11660, 21786, 35159, 35636, 37544, 12840, 27112, 30702, 36050, 13657, 19661, 49238, 13172, 19688, 25499, 35984, 9919, 36834, 29207, 41634, 13699, 33147, 9705, 35379, 18120, 36794, 22556, 16943, 45906, 23358, 36978, 30973, 6264, 9425, 45307, 2097, 41415, 44919, 30637, 1472, 24615, 39115, 27570, 2768, 49634, 25648, 32041, 30853, 43910, 3510, 46808, 33668, 18989, 30598, 38357, 2880, 47343, 42343, 44952, 27524, 34800, 579, 47967, 6087, 48672, 16599, 27719, 17435, 16917, 37132, 3316, 27807, 11856, 6245, 38585, 5937, 39844, 48705, 6114, 32112, 26822, 37400, 44646, 48151, 14077, 27350, 24125, 17600, 23798, 10118, 4142, 40948, 14661, 19893, 39673, 47927, 18779, 16984, 30555, 49073, 1714, 14100, 23274, 21895, 21098, 6625, 3537, 46346, 49783, 5351, 1073, 49880, 20901, 20427, 21184, 1322, 16993, 34843, 7111, 18423, 48718, 49879, 36668, 36271, 28337, 15694, 41280, 43900, 41977, 37141, 26763, 48165, 29352, 37993, 42140, 3267, 7628, 29551, 34726, 39048, 23019, 44065, 27119, 43341, 23615, 12541, 27369, 12392, 23009, 32301, 37499, 577, 23325, 9187, 17216, 38402, 46579, 44212, 5551, 5731, 38226, 25994, 10309, 30901, 17433, 47765, 49370, 4889, 36887, 41181, 2192, 21729, 8394, 12248, 14609, 5671, 40030, 18703, 7249, 23840, 7583, 14515, 39564, 31760, 27111, 1000, 31039, 40079, 15104, 39493, 25945, 29602, 34395, 28120, 29169, 23813, 22208, 360, 10497, 26839, 23551, 40350, 38027, 1232, 17709, 18967, 37667, 45871, 26596, 47078, 5466, 34006, 31815, 13454, 35251, 31771, 3755, 17428, 9626, 9211, 11312, 13407, 16773, 11601, 30309, 35807, 2497, 18337, 21289, 26159, 33362, 27575, 32242, 2585, 22605, 40564, 45418, 46685, 10972, 24032, 46654, 2838, 45302, 41126, 8567, 27148, 48231, 31790, 22016, 16602, 31983, 47069, 24407, 45844, 41503, 37363, 39453, 14990, 21334, 29073, 21203, 3127, 38393, 26848, 1262, 14895, 48435, 33219, 11516, 26627, 45465, 33784, 22918, 26817, 37020, 26574, 28379, 34423, 24331, 14731, 24408, 37387, 21375, 127, 36045, 8602, 21926, 44793, 40040, 22182, 25421, 890, 45059, 45797, 28781, 27740, 18947, 7170, 24453, 3392, 33182, 10520, 14173, 32476, 38530, 17158, 49244, 39784, 12456, 3513, 15382, 39361, 42025, 47121, 44404, 42441, 19442, 34285, 34860, 48839, 6934, 17846, 1233, 29228, 29992, 10261, 12700, 49540, 6178, 25766, 32735, 47148, 40037, 24938, 48769, 15901, 36031, 23336, 46781, 5056, 37074, 4340, 38644, 15750, 39199, 48633, 798, 5865, 14985, 27799, 42387, 42306, 15101, 15566, 9825, 46861, 13745, 20095, 48963, 16078, 38056, 27277, 13399, 2024, 3424, 38018, 30073, 34867, 26284, 29148, 28624, 23075, 17356, 9336, 20248, 15330, 20894, 12712, 38082, 13078, 40072, 5077, 45593, 25404, 40885, 444, 21461, 48408, 3685, 11170, 7652, 12040, 36697, 17974, 17258, 41683, 42875, 43197, 37538, 10717, 39859, 5524, 16769, 21907, 19323, 13298, 36859, 38314, 1028, 43839, 16973, 45020, 3239, 7943, 12116, 27997, 16142, 46645, 42101, 16482, 214, 1765, 5172, 44242, 43218, 7071, 19549, 16664, 45560, 14475, 48238, 3793, 19290, 49284, 39014, 12467, 3788, 5352, 41395, 28285, 48868, 35346, 28365, 26561, 30764, 26658, 46662, 5465, 22186, 32355, 39434, 5485, 2829, 37242, 13807, 37040, 14224, 13308, 21700, 24278, 36434, 32712, 48192, 35030, 17903, 48439, 613, 42346, 21129, 27791, 29349, 1829, 28899, 21010, 11126, 6258, 22637, 28010, 17466, 43165, 16591, 27815, 15302, 15729, 273, 2767, 19078, 36280, 12986, 31870, 34507, 13717, 1868, 44860, 42262, 22807, 7461, 43558, 23444, 39955, 11360, 23580, 39781, 19048, 4754, 20167, 44920, 40508, 2347, 49823, 14053, 31324, 4735, 34538, 38827, 594, 8826, 35568, 41765, 32742, 10187, 30823, 27070, 24494, 39517, 33886, 37383, 33746, 29867, 19410, 21999, 43112, 22095, 4049, 2020, 47262, 39813, 32729, 5978, 10291, 45401, 29580, 19523, 634, 2313, 7698, 35402, 49816, 32164, 17928, 44462, 5793, 39050, 49442, 23783, 41128, 406, 13529, 1587, 18394, 48682, 48017, 21159, 27245, 14510, 20827, 31453, 110, 49945, 8807, 14880, 36117, 34366, 8727, 43943, 21516, 5397, 22718, 9308, 22156, 47175, 41278, 16051, 19505, 23751, 340, 24816, 30525, 43785, 32745, 6991, 30565, 33813, 46959, 46195, 24718, 47469, 40605, 2357, 37968, 35167, 18301, 19674, 27018, 13588, 28259, 34549, 28549, 20854, 48329, 22134, 42672, 28544, 27249, 13265, 44678, 26012], "validation_indices": [48924, 24383, 48252, 20242, 15436, 21564, 42151, 37758, 4859, 30280, 20132, 33999, 13368, 18018, 13194, 11615, 18545, 25097, 29641, 9966, 38898, 15149, 27638, 2808, 10589, 34558, 43664, 3713, 35820, 28092, 38937, 37049, 18106, 8912, 2855, 5614, 22178, 23043, 18436, 49255, 5521, 44975, 43924, 38419, 22194, 7212, 8242, 41220, 13880, 3382, 48054, 23061, 1668, 47677, 29837, 33360, 4941, 19942, 25337, 9009, 40113, 39863, 44619, 10553, 18505, 27007, 17056, 49837, 48508, 18578, 7168, 12037, 47766, 41036, 29060, 6428, 33235, 4202, 13229, 9666, 13106, 44666, 19339, 37504, 7328, 12674, 44906, 24681, 2714, 34381, 26684, 12133, 42231, 21275, 4759, 3295, 33011, 19814, 6761, 39650, 12634, 21869, 27537, 6373, 7731, 11682, 31098, 5699, 29513, 14958, 45604, 14487, 30709, 25668, 44461, 1195, 47916, 7299, 32573, 25546, 37328, 35725, 42364, 32884, 26879, 264, 49535, 5858, 7889, 13436, 12409, 45010, 32220, 28216, 11107, 24360, 32626, 9596, 33700, 9119, 5033, 12121, 18200, 1039, 40590, 504, 22579, 1715, 18214, 22118, 49189, 10050, 1740, 24300, 42878, 48861, 38977, 4477, 8160, 11325, 18402, 2021, 18368, 20070, 17485, 18697, 30645, 33573, 27609, 24179, 22129, 26421, 11768, 38254, 41851, 42493, 26332, 31450, 2848, 7344, 19084, 34259, 15318, 39138, 11240, 30811, 41212, 9157, 20682, 8079, 20969, 20813, 15571, 13090, 30355, 29653, 46576, 46981, 13060, 3329, 18614, 46935, 18763, 48516, 24720, 7502, 33764, 39530, 8443, 22304, 30914, 41682, 40211, 13489, 49559, 35377, 32318, 15102, 42301, 29053, 48428, 1216, 39719, 15000, 11008, 36175, 8953, 10399, 42235, 46585, 13069, 27427, 32002, 25244, 27278, 46277, 30564, 3113, 13011, 4270, 29856, 13497, 32670, 940, 42755, 22142, 1044, 21983, 12344, 29378, 31976, 47093, 44035, 46297, 14347, 10804, 10493, 41200, 18940, 44866, 8994, 13043, 44494, 43092, 43989, 735, 28765, 18100, 48246, 41971, 34724, 3332, 20763, 43220, 15848, 25167, 29515, 49174, 34341, 11029, 5928, 16637, 30440, 38299, 17084, 26546, 8444, 16370, 43727, 43771, 26743, 43211, 11238, 10243, 5973, 8774, 14727, 45982, 45349, 5082, 25178, 46625, 25290, 8753, 44645, 37041, 28924, 34705, 1463, 10202, 48317, 4957, 32256, 3184, 36446, 43375, 5640, 12944, 3362, 48430, 16559, 49739, 19082, 11939, 20574, 6085, 36393, 26412, 32662, 28828, 28625, 6260, 45288, 31086, 13575, 812, 38051, 13260, 6719, 27104, 38326, 5702, 19749, 22858, 29219, 12079, 27961, 23791, 4048, 47332, 20862, 40796, 8778, 34289, 17568, 26913, 25267, 47215, 700, 4821, 49507, 6904, 30467, 21924, 5874, 33781, 14550, 1629, 33315, 17183, 47579, 5814, 26724, 23099, 2403, 36068, 45339, 22317, 25905, 47061, 12704, 22521, 30744, 25066, 16596, 26296, 15871, 28025, 16763, 34745, 30331, 32140, 34567, 39435, 19804, 24404, 2342, 30297, 33268, 28525, 47050, 28401, 22674, 8272, 6543, 44731, 10617, 37841, 29343, 4574, 15931, 25187, 25236, 32107, 3618, 23182, 9800, 44884, 7490, 6617, 21195, 36055, 12883, 24096, 3076, 26744, 5216, 47617, 21466, 2006, 27867, 48289, 1249, 11944, 3478, 8748, 6504, 20180, 27487, 39619, 11975, 10674, 26162, 22026, 11425, 34012, 45419, 36889, 30904, 36706, 45314, 44468, 36049, 16825, 37279, 48979, 6008, 17865, 21573, 29819, 3063, 3962, 43012, 40401, 11416, 41467, 32081, 43750, 8258, 41858, 38285, 14325, 18906, 19332, 35603, 25489, 47428, 44709, 35963, 5341, 4683, 8062, 8116, 36155, 37984, 11302, 35411, 5174, 37879, 34627, 32058, 17396, 10275, 39739, 42589, 308, 6665, 44864, 32251, 33471, 9095, 35531, 15583, 28183, 11407, 14165, 48791, 16549, 46099, 6931, 32681, 6967, 39696, 13191, 46598, 9252, 44026, 3315, 45097, 34913, 16083, 19810, 36850, 24541, 1494, 19572, 10380, 2455, 16964, 25279, 22334, 34905, 6819, 44411, 30821, 30227, 33734, 29275, 44751, 49096, 39333, 16855, 36500, 20366, 38493, 39404, 22636, 29952, 36445, 13149, 22048, 3212, 22656, 17209, 42335, 26267, 36703, 27002, 27607, 23277, 18844, 34940, 41439, 31583, 29543, 12592, 15069, 18927, 42793, 49196, 7983, 45068, 19946, 36298, 27627, 45329, 29469, 30712, 15966, 36238, 4354, 13462, 31604, 12360, 35789, 25700, 34090, 18483, 20536, 44246, 43274, 16066, 6040, 12920, 15437, 47168, 29318, 36483, 45600, 37183, 9878, 22088, 16272, 4244, 26578, 41857, 23012, 38031, 22450, 11716, 44499, 40352, 12276, 5149, 27731, 11522, 48639, 38347, 42734, 39936, 30316, 38482, 27404, 5791, 32462, 44198, 17275, 33625, 6347, 45001, 23933, 43068, 45296, 5181, 19792, 36028, 873, 15460, 40248, 30782, 15195, 39769, 14507, 33907, 7261, 33206, 4631, 26491, 44870, 7326, 49569, 27268, 23232, 20444, 25201, 5714, 41986, 17515, 12348, 27089, 24075, 22335, 39102, 3505, 41153, 26794, 4553, 16990, 11614, 19166, 16925, 48078, 23850, 33105, 43520, 9251, 32743, 28064, 48669, 29429, 20331, 9318, 33748, 21593, 47633, 33742, 3062, 27871, 12150, 44726, 17334, 41520, 14168, 44936, 39912, 2466, 38175, 21528, 24010, 28347, 12114, 40081, 11804, 18480, 33305, 41849, 12743, 28784, 44960, 14167, 6429, 12999, 23020, 28844, 42715, 30804, 7912, 10902, 26930, 22165, 6779, 257, 31079, 311, 11196, 33228, 22221, 5860, 41525, 29314, 22265, 44876, 45910, 8563, 34097, 11895, 41532, 43235, 45675, 15461, 31534, 7297, 25685, 49356, 7728, 24774, 48441, 38075, 32979, 8540, 17950, 30492, 31988, 32474, 41433, 23533, 40964, 33250, 29822, 24936, 37043, 17750, 2072, 38785, 12800, 15451, 25856, 38420, 42116, 17771, 13895, 32210, 12914, 4200, 41607, 4953, 16576, 43585, 48970, 30374, 11782, 48845, 43797, 1869, 24441, 46544, 1631, 39745, 24891, 5947, 47745, 14182, 23936, 25069, 35692, 23887, 16543, 8450, 26257, 21153, 2511, 44385, 43089, 31282, 22399, 23564, 49409, 9148, 3734, 36033, 2084, 18063, 46421, 39387, 33415, 24329, 9538, 48640, 40060, 4739, 3238, 29068, 9070, 35134, 8771, 65, 3009, 16412, 4145, 41963, 48185, 31935, 14204, 42507, 27709, 35863, 49148, 1079, 8570, 33261, 22422, 12894, 13006, 45099, 48675, 6074, 36686, 13088, 37030, 41110, 1408, 40815, 8692, 43854, 37866, 10868, 6295, 3851, 33034, 46026, 10298, 37702, 29591, 26465, 42860, 15447, 20661, 30570, 29117, 39724, 16133, 9584, 9309, 17867, 45877, 34068, 49337, 30136, 28096, 42425, 2173, 26452, 38658, 17626, 2067, 36490, 16029, 36520, 7513, 94, 10648, 20736, 5247, 10450, 44183, 44487, 7087, 39340, 42954, 23361, 13968, 14145, 6971, 6456, 40449, 24220, 10074, 47264, 6673, 31300, 35644, 855, 17534, 29527, 22055, 46359, 35613, 25405, 8093, 39422, 7358, 35033, 31203, 27178, 28685, 12373, 45655, 2118, 34375, 22627, 565, 3327, 29205, 10824, 40814, 42802, 1660, 12594, 20442, 34233, 21563, 6325, 6494, 2630, 389, 41051, 37937, 25652, 34179, 10476, 15462, 6420, 21137, 30083, 49136, 6895, 7286, 13543, 4533, 2318, 48975, 9179, 17032, 12424, 22532, 45118, 30103, 6869, 7289, 36158, 35291, 37981, 28381, 4664, 10168, 23983, 19046, 32305, 48086, 8228, 46323, 5146, 6933, 41550, 46893, 47254, 21662, 47370, 38446, 753, 39455, 43911, 18527, 25910, 12702, 15299, 26474, 42237, 24625, 26090, 25446, 40017, 26992, 39269, 32582, 12607, 5184, 39407, 2741, 23450, 46315, 20941, 8454, 41538, 11713, 30081, 30117, 33350, 20260, 912, 8798, 3119, 31486, 24777, 43513, 11084, 48480, 28648, 23696, 10412, 18882, 35104, 356, 27825, 45306, 20633, 47935, 22977, 35871, 44732, 7688, 38349, 41930, 33300, 20318, 29298, 17506, 16379, 15899, 49297, 14774, 20839, 5189, 38939, 4896, 35010, 15184, 9577, 17902, 42168, 36972, 45079, 20876, 14029, 31785, 17239, 21867, 6660, 40084, 5903, 14752, 11433, 38565, 36261, 37128, 43478, 696, 45342, 32850, 37560, 23074, 8990, 34985, 42792, 41548, 2575, 32741, 27110, 1084, 24977, 49419, 5471, 34222, 29220, 24694, 13682, 48739, 42839, 17329, 43441, 27499, 9631, 10396, 37009, 23014, 5781, 8874, 1409, 18084, 14106, 5576, 17689, 35191, 10480, 37166, 9463, 38234, 26265, 29563, 45818, 31410, 35656, 13081, 28834, 46244, 16900, 41145, 36510, 47584, 26893, 9933, 18092, 46450, 24935, 48598, 46652, 12784, 38991, 11962, 27594, 23495, 2799, 24655, 803, 36919, 7332, 44797, 22563, 7209, 42234, 18888, 40288, 5016, 7696, 43300, 27587, 31519, 43367, 14383, 32430, 586, 41662, 37339, 16208, 13007, 13107, 22808, 23673, 400, 403, 23951, 820, 27744, 8024, 30791, 1307, 28934, 26968, 34396, 3019, 37336, 34968, 24097, 13398, 17185, 1861, 47563, 1675, 45997, 17774, 21701, 29417, 32257, 1108, 22781, 22375, 40403, 36675, 44241, 9585, 1139, 25366, 30602, 33777, 20797, 30855, 22810, 7919, 28399, 48994, 12219, 6011, 47491, 28051, 31766, 14285, 14078, 31721, 42854, 47255, 25195, 12847, 36122, 8148, 20048, 21643, 35722, 49684, 39360, 18510, 32167, 11006, 1209, 11385, 23492, 25222, 13413, 6944, 47194, 13431, 25125, 38889, 22448, 26837, 8178, 27266, 30905, 6886, 32136, 29714, 39943, 32103, 19257, 22571, 23181, 28357, 31371, 34971, 6073, 25086, 5238, 8482, 3301, 5215, 35022, 13786, 34482, 45570, 40716, 10389, 8314, 2087, 47932, 42394, 43443, 513, 2076, 34320, 29090, 12148, 29403, 46088, 41990, 48944, 32791, 14248, 39112, 35824, 9858, 16833, 2340, 3101, 2975, 26070, 6063, 31562, 22441, 35486, 5064, 2894, 12945, 8936, 47353, 4888, 17227, 45320, 38907, 2269, 40941, 45709, 36860, 3508, 14127, 5818, 34555, 25174, 5867, 42581, 30628, 23165, 8641, 8017, 2372, 33108, 12583, 19785, 13141, 26146, 48721, 22738, 41763, 6156, 15611, 25130, 43010, 2044, 21521, 31063, 10461, 17538, 19694, 41085, 16715, 22155, 3210, 49395, 49282, 10801, 16739, 35466, 4634, 41991, 39732, 5836, 47589, 45346, 4052, 11985, 21748, 48364, 6019, 43095, 37781, 48222, 43078, 39648, 30700, 44540, 15895, 26308, 43898, 21412, 2079, 12694, 44634, 23919, 2561, 49179, 33871, 25052, 33842, 32141, 12753, 35353, 9448, 17089, 30778, 28345, 30144, 16570, 13270, 8019, 2191, 39744, 48784, 9916, 40980, 17363, 57, 39580, 6390, 37054, 42775, 8165, 46478, 31887, 14658, 5922, 17291, 26786, 28443, 15065, 15419, 34346, 6467, 18049, 4109, 46089, 22797, 22020, 35519, 5204, 27874, 41912, 43285, 21940, 30786, 20220, 1334, 2784, 46673, 24437, 18635, 24168, 45795, 49101, 29389, 18756, 47016, 38480, 13735, 35488, 20145, 27416, 23118, 5005, 38457, 26549, 9635, 47548, 13626, 724, 30532, 23441, 1609, 46258, 39528, 43763, 28107, 35677, 43658, 10976, 22966, 17598, 38398, 38451, 15505, 17915, 9191, 27204, 25148, 1884, 13071, 47885, 32477, 22803, 49053, 11436, 16569, 43593, 16357, 26186, 17735, 9078, 24994, 25491, 425, 22591, 42605, 33535, 14811, 36801, 3847, 18385, 17212, 31636, 30181, 39310, 18143, 13154, 16131, 46595, 44108, 12707, 17333, 2068, 11738, 46894, 42008, 42504, 48112, 48763, 25247, 6433, 26736, 49791, 25509, 44852, 16872, 44219, 2051, 16289, 29638, 2696, 27608, 11960, 42023, 10854, 18582, 12382, 41581, 11718, 2649, 14861, 40057, 45661, 31610, 18400, 618, 2337, 14070, 32558, 38932, 15269, 33132, 7734, 46232, 11222, 2933, 27665, 6223, 39045, 40354, 47667, 12823, 4033, 28447, 6205, 7268, 19580, 28838, 27142, 3222, 15794, 45885, 23584, 9702, 10464, 35582, 36273, 15313, 7768, 20153, 7343, 46512, 28813, 40196, 7259, 36080, 19577, 44855, 34865, 49367, 11625, 22549, 48296, 22302, 40227, 36894, 40870, 4564, 35755, 39220, 30721, 41903, 29154, 17646, 43084, 7290, 49322, 21106, 20469, 16971, 34946, 42953, 37038, 37829, 36418, 38423, 42779, 20806, 3749, 18960, 25559, 31260, 16758, 12436, 49855, 43749, 46414, 20918, 42482, 34650, 11739, 3905, 46149, 32372, 34858, 3795, 38960, 49478, 17644, 7369, 15860, 40246, 18119, 12033, 46932, 416, 28880, 21982, 38811, 12966, 16120, 5877, 33788, 16035, 20252, 16751, 35299, 10958, 35464, 15106, 9135, 14466, 49218, 13064, 17413, 8790, 23235, 46058, 37117, 14919, 38697, 5502, 29235, 40459, 28582, 24082, 6716, 41719, 6368, 1919, 24910, 49143, 8319, 44197, 28697, 20953, 28554, 43685, 42800, 21832, 34199, 43339, 22638, 30587, 15967, 30777, 13439, 16014, 28786, 18216, 15766, 42789, 34593, 11195, 20338, 18780, 42357, 46727, 43187, 26455, 25771, 15793, 33714, 17449, 30839, 32180, 38654, 2406, 9307, 13093, 23104, 48933, 3709, 16561, 17401, 17530, 48599, 34236, 1568, 47775, 18015, 25782, 36767, 48479, 44451, 16301, 30055, 19994, 19468, 21544, 28700, 678, 10126, 46080, 23815, 35314, 23658, 49614, 20525, 6343, 4484, 12007, 25084, 25376, 47539, 5162, 5329, 1265, 6567, 17909, 37251, 1951, 28368, 13822, 30346, 20159, 28190, 21156, 12091, 41874, 45330, 41639, 2525, 6914, 43813, 24118, 46341, 5615, 19101, 4462, 40775, 15807, 882, 28808, 14321, 24691, 7483, 14064, 15912, 29096, 42029, 16018, 14605, 24332, 19681, 3355, 26534, 33211, 4519, 26657, 4483, 29159, 28142, 24060, 1368, 36249, 2564, 13976, 47198, 31050, 36063, 48037, 33633, 27673, 48914, 42547, 8839, 25305, 19151, 32379, 48966, 18414, 43779, 23998, 12195, 27722, 3373, 10575, 29113, 43554, 9156, 18482, 11131, 42736, 39095, 7006, 37350, 41513, 34779, 1010, 18663, 32715, 19838, 11119, 30389, 25563, 14282, 27909, 7050, 4982, 46070, 12671, 28433, 42433, 37514, 22701, 6422, 49626, 49468, 49078, 33301, 30311, 8686, 17292, 49872, 7489, 34136, 17541, 32630, 33882, 14115, 7852, 13287, 5534, 32982, 6217, 47014, 5720, 12783, 18422, 32621, 40809, 24147, 10085, 13201, 9738, 42021, 18479, 13222, 20626, 45211, 45251, 49545, 3490, 23353, 38912, 35479, 17615, 14380, 13281, 48517, 7411, 15181, 8609, 44693, 26660, 20591, 22759, 44226, 25899, 5107, 548, 17046, 46230, 33113, 45949, 4108, 7803, 31261, 30186, 4697, 29451, 10418, 27424, 47797, 8710, 33956, 6700, 43716, 17699, 19234, 11268, 37752, 31136, 13189, 18387, 13748, 1625, 25136, 25447, 48758, 47995, 20418, 49901, 26598, 46472, 41993, 37367, 36014, 15562, 41989, 37951, 20872, 41827, 12681, 48085, 3108, 47721, 9081, 18157, 35380, 30305, 23772, 1120, 13349, 22402, 16070, 9694, 20050, 42740, 39033, 49906, 27407, 24707, 4791, 16528, 5713, 24839, 45458, 11752, 40546, 25922, 8082, 29871, 49576, 15545, 40852, 42133, 32510, 14511, 5088, 3834, 12631, 46290, 35100, 34016, 21049, 22042, 24411, 15873, 17919, 31584, 30586, 41343, 16814, 41060, 48776, 33744, 24925, 43296, 22823, 7712, 28278, 5051, 1791, 39047, 48195, 38316, 37977, 29891, 20810, 25954, 47576, 11635, 49317, 27762, 43486, 11925, 22443, 19145, 6838, 47921, 42059, 34344, 42216, 26586, 11138, 48221, 25441, 28151, 11582, 13846, 19897, 35774, 3112, 11190, 43335, 36234, 49758, 6387, 9685, 41380, 29787, 14186, 14532, 20270, 29663, 47883, 41804, 43553, 3509, 39473, 58, 29071, 45517, 11670, 37116, 20888, 2402, 40219, 2926, 8047, 12324, 9593, 23473, 27139, 32776, 14857, 13762, 37563, 45690, 15864, 26781, 2234, 49421, 43756, 8114, 3494, 3306, 45555, 41252, 10250, 48087, 37530, 6840, 35797, 3612, 15624, 11118, 711, 49727, 29830, 12843, 725, 45881, 45234, 46883, 25871, 7296, 40770, 3919, 263, 13769, 32692, 6907, 47079, 28160, 39369, 44803, 30425, 41610, 34504, 2896, 19460, 21525, 3465, 12208, 31916, 45804, 22192, 24874, 1333, 40121, 16195, 23968, 27491, 25525, 3925, 33501, 8792, 26048, 48080, 15909, 2078, 15256, 28654, 25818, 22857, 39596, 2544, 4885, 46036, 6378, 31735, 20640, 38293, 1294, 49365, 10951, 11567, 43557, 42969, 32797, 19406, 8423, 17719, 37469, 46319, 45767, 6331, 8404, 19803, 23013, 33862, 11794, 25813, 46250, 130, 23447, 30967, 21260, 9633, 31305, 33798, 46578, 33401, 37171, 399, 44629, 484, 38188, 16542, 3442, 21733, 38248, 34994, 1817, 38593, 2839, 27790, 27630, 41897, 4213, 33586, 43637, 25643, 22575, 28334, 3866, 13995, 39202, 23729, 18044, 8368, 25346, 10701, 7626, 12333, 13654, 20588, 19400, 45110, 16505, 47408, 9353, 27534, 40707, 34174, 41402, 17286, 32803, 39495, 6022, 23779, 13292, 14690, 4043, 41093, 24222, 16264, 2213, 40943, 31027, 33226, 4763, 34939, 36247, 4642, 40663, 43950, 9872, 38774, 40844, 44974, 2787, 4687, 26477, 45775, 34744, 48407, 27853, 45930, 38728, 4106, 27888, 11562, 6594, 20498, 16323, 5214, 24664, 35630, 22205, 44737, 9650, 44614, 18365, 11982, 30250, 22274, 35045, 8338, 11254, 7896, 5826, 6204, 21201, 345, 31434, 3684, 24594, 38115, 24498, 27921, 28500, 5786, 41931, 31701, 43030, 43914, 25498, 5998, 18560, 42570, 29070, 14921, 24448, 5940, 25436, 30527, 14397, 39565, 36960, 47503, 38492, 39292, 9779, 40228, 11765, 16254, 30881, 39768, 5119, 4394, 40499, 42296, 6212, 28271, 32786, 16105, 36968, 10116, 16672, 4323, 33823, 10150, 46789, 47795, 18409, 4978, 4262, 40377, 4055, 25893, 30892, 27479, 89, 45801, 9395, 22944, 31549, 29129, 47403, 9018, 18807, 22825, 7099, 46497, 14038, 27596, 21771, 22972, 10477, 42760, 43494, 5029, 20642, 32756, 38852, 46174, 49390, 8472, 37294, 4709, 47436, 49597, 13428, 29827, 6203, 934, 40647, 15533, 34840, 27501, 24369, 21676, 41120, 46884, 35560, 41625, 40597, 46502, 33961, 14907, 46185, 34169, 18628, 37241, 38294, 21789, 19471, 18730, 29849, 5739, 10006, 31679, 40962, 45381, 35378, 43595, 15253, 23179, 2196, 41814, 38350, 12698, 19118, 33209, 24308, 38014, 41836, 1148, 5669, 9569, 23958, 12108, 48707, 254, 40195, 38517, 19264, 45510, 10609, 32445, 14925, 11129, 4773, 9967, 25401, 49974, 39947, 26959, 14634, 39505, 6450, 37886, 11423, 20923, 46947, 35522, 14853, 35598, 12417, 8720, 45315, 7155, 14385, 2245, 4156, 8541, 37741, 47155, 36671, 48202, 17958, 39803, 16891, 15667, 27236, 44270, 35077, 26865, 31843, 5931, 14262, 35877, 24582, 8405, 6603, 32533, 1952, 43238, 38714, 14490, 25383, 18455, 9231, 26233, 45981, 3948, 7751, 31429, 25098, 2573, 27801, 36575, 8890, 33185, 36873, 758, 19822, 43650, 36514, 520, 14584, 35276, 46773, 35125, 19900, 23268, 37508, 31149, 12310, 49474, 20684, 7935, 43249, 6436, 3810, 38366, 43703, 48882, 35822, 13256, 1134, 27422, 24482, 26799, 11217, 36075, 27158, 44260, 7260, 23554, 46901, 1786, 31439, 29795, 37011, 10831, 10223, 28022, 45018, 48301, 28299, 43886, 28047, 48573, 41400, 17495, 5695, 339, 17055, 11034, 18189, 27207, 20090, 36191, 18194, 30994, 18475, 15733, 36528, 26174, 28997, 42240, 37451, 10514, 18288, 11496, 33320, 13998, 13142, 43759, 5655, 33576, 45422, 9445, 26998, 35289, 21996, 6874, 38954, 2117, 34859, 32184, 26917, 16277, 16009, 16795, 39042, 1538, 6760, 18632, 1662, 16544, 13604, 32753, 47107, 43866, 3265, 26014, 21006, 40773, 32333, 20860, 10413, 35495, 27445, 28007, 10691, 42613, 9642, 5288, 13100, 30684, 2806, 22445, 30375, 42076, 22099, 11507, 30359, 10549, 14579, 11928, 38990, 3968, 47134, 33338, 26996, 12485, 8353, 49315, 27903, 20451, 23756, 1750, 7090, 4844, 36854, 29577, 42243, 23733, 5500, 43468, 18743, 24909, 3949, 25826, 3502, 46700, 39103, 13112, 7270, 10744, 22469, 10878, 38807, 8756, 38555, 6604, 47157, 11949, 4188, 11032, 29836, 46532, 4893, 29631, 40940, 11322, 732, 7560, 30540, 27514, 11450, 36603, 28306, 4579, 30703, 14734, 14797, 1331, 44596, 15219, 42549, 19071, 27224, 14276, 18077, 24998, 27150, 4728, 32425, 3867, 15207, 33835, 14696, 28218, 32277, 16212, 21265, 13387, 24209, 25262, 3547, 26303, 40878, 31062, 36016, 21089, 24763, 43851, 42623, 5853, 38886, 43395, 9337, 46441, 471, 35193, 45417, 18962, 30162, 43275, 13527, 4463, 11061, 40938, 39757, 42384, 4366, 11523, 13067, 24703, 44312, 25233, 39649, 27065, 41480, 9397, 10692, 31578, 45983, 45587, 18229, 4406, 49703, 34478, 29649, 31864, 12015, 5920, 20647, 28952, 19693, 6100, 1193, 28982, 29266, 45772, 2709, 23802, 29373, 11770, 1033, 8196, 41759, 44085, 43991, 32231, 8230, 6519, 21986, 41703, 32554, 30441, 23369, 49957, 14896, 18170, 37685, 32978, 47090, 3714, 9377, 20387, 48750, 34084, 34237, 45043, 13517, 32796, 22707, 32529, 19150, 7699, 27345, 40608, 2071, 39748, 3080, 48630, 28438, 47847, 14337, 15898, 13644, 43142, 24648, 10978, 39790, 23914, 30735, 43181, 4997, 20445, 37216, 26418, 10221, 19404, 14366, 33056, 44583, 5850, 6797, 37876, 40161, 47477, 27292, 44676, 24546, 30105, 25875, 46918, 39411, 18038, 8866, 4890, 45952, 25505, 28386, 40688, 39441, 38846, 29020, 39123, 43790, 9190, 18131, 36206, 36056, 26751, 5098, 12573, 9132, 22893, 23059, 12069, 15017, 24650, 35194, 13840, 36956, 12330, 38079, 11753, 42818, 41942, 47661, 40686, 49552, 1849, 47938, 28130, 36814, 43129, 46482, 851, 39229, 44301, 7780, 2747, 42177, 28241, 39282, 34007, 39381, 44024, 11513, 784, 41376, 42932, 9875, 3264, 45557, 25606, 15371, 8989, 30010, 39318, 48422, 44371, 10258, 44988, 1346, 4702, 26775, 40351, 16566, 39216, 17659, 8463, 41928, 38118, 15177, 21428, 29579, 35879, 10760, 25550, 2305, 14952, 6355, 24741, 47919, 10971, 28779, 46329, 26033, 15653, 33504, 8398, 47629, 21286, 30831, 43535, 8805, 25733, 41638, 46316, 5517, 31047, 48822, 31791, 30952, 24487, 37598, 11491, 607, 11166, 26479, 11004, 1298, 29482, 39967, 37184, 28758, 33079, 10924, 21855, 7926, 542, 40779, 46203, 26028, 12825, 16166, 34494, 38692, 20156, 30642, 24153, 47359, 21957, 28726, 19938, 32817, 39316, 814, 29562, 17236, 13087, 10407, 48797, 32910, 43890, 40536, 18815, 33035, 47662, 11853, 37402, 14960, 34353, 33986, 22895, 11893, 10515, 22679, 37484, 23712, 21029, 33927, 17889, 30201, 24864, 37332, 36544, 22290, 8557, 48525, 23108, 22786, 30906, 35742, 24298, 39791, 23934, 25397, 19239, 42261, 8220, 14291, 48160, 451, 1063, 8436, 32515, 44014, 39630, 39028, 19870, 9130, 43431, 28143, 44011, 13515, 15028, 34961, 11780, 3311, 11412, 25612, 1484, 44597, 46007, 718, 31133, 43459, 25493, 26383, 18611, 11181, 38831, 12004, 29385, 10841, 48142, 43250, 43581, 19770, 35781, 37865, 22087, 9838, 39537, 18992, 1743, 3437, 29889, 10733, 16508, 42777, 3991, 26120, 15722, 9978, 39159, 95, 2618, 19403, 47728, 48526, 14884, 9197, 24261, 42732, 49209, 28432, 209, 30748, 33594, 28236, 33619, 49653, 4734, 4152, 5558, 5402, 8442, 21447, 16590, 745, 31933, 28032, 44536, 31748, 3833, 40357, 26135, 4785, 36847, 8979, 40551, 42196, 9457, 48206, 11981, 14950, 42876, 7967, 37699, 44972, 8564, 39636, 4031, 7516, 36472, 1730, 2296, 39559, 22393, 35213, 30011, 39516, 31042, 18884, 34765, 15875, 19087, 2965, 34141, 26020, 29191, 387, 47888, 26364, 13988, 3655, 633, 17858, 10058, 28042, 6224, 12273, 28445, 21358, 39678, 13180, 37997, 46856, 124, 18179, 13634, 27563, 26461, 45751, 27660, 24732, 49046, 4434, 37149, 14065, 1982, 26619, 23066, 0, 16606, 11310, 6987, 48747, 46271, 25966, 7172, 14043, 29408, 20238, 43380, 42893, 40235, 36079, 21935, 34594, 21132, 164, 40850, 37404, 22, 15904, 19148, 7458, 7215, 12799, 24918, 18820, 39900, 10002, 20789, 40617, 33812, 16675, 27164, 35270, 38957, 37917, 1687, 26275, 13756, 36282, 20480, 6148, 13344, 44314, 7190, 39657, 14746, 44795, 31616, 36061, 20293, 42881, 4926, 38372, 47712, 27554, 3096, 32828, 16493, 9131, 37473, 40804, 2503, 11466, 40959, 6826, 30259, 19604, 43407, 28956, 25932, 7422, 28621, 8699, 28986, 35983, 19228, 22236, 43917, 45978, 27741, 45305, 34804, 17675, 31175, 48214, 29560, 40755, 42380, 44779, 25729, 32674, 14889, 7202, 39252, 3739, 15063, 42311, 41029, 2631, 32493, 48218, 41924, 49311, 35303, 49082, 41476, 16713, 39457, 18426, 32869, 23697, 6297, 36586, 12996, 40685, 19608, 40323, 47578, 41533, 17295, 28136, 15220, 15810, 42404, 21292, 18033, 23026, 36012, 36826, 4550, 38786, 41272, 12048, 49061, 38559, 35136, 34326, 44817, 33506, 3154, 7881, 27680, 33758, 5898, 5708, 125, 7799, 9732, 26727, 5907, 5376, 47567, 47116, 21359, 43712, 24519, 2898, 8309, 11429, 26921, 11932, 30864, 35971, 23152, 10815, 31894, 18396, 23097, 9833, 13596, 42108, 21313, 47443, 26725, 248, 31325, 6962, 6578, 12879, 46134, 46385, 41196, 7964, 28644, 41009, 8091, 6795, 3994, 6888, 33938, 45765, 19855, 3825, 7553, 1819, 20386, 45799, 45420, 46743, 26319, 33687, 45350, 35278, 7486, 28540, 49307, 33696, 24359, 32710, 7254, 29547, 17426, 25985, 8433, 12508, 49836, 48664, 41328, 36515, 29973, 46208, 34829, 29802, 37356, 44431, 1741, 45796, 6267, 30816, 21497, 46123, 18270, 11489, 9769, 32699, 36906, 27454, 34031, 22363, 48448, 23008, 26054, 36607, 46447, 21024, 31080, 33623, 41778, 103, 29506, 26569, 18308, 22640, 48888, 26701, 35739, 16404, 43880, 47790, 10260, 18610, 19966, 45622, 40909, 17744, 28177, 25519, 48619, 3676, 19184, 49353, 34762, 43761, 30682, 15994, 2955, 27051, 44999, 35499, 45355, 24266, 39000, 14003, 2536, 37289, 28992, 42232, 14951, 13878, 921, 10220, 23005, 31577, 32228, 44365, 9090, 6521, 44248, 18595, 3823, 40519, 46960, 2043, 9575, 18903, 43353, 9423, 33733, 29878, 45220, 41809, 6471, 26432, 47297, 25417, 40613, 47471, 4805, 44611, 28171, 313, 18359, 40316, 11093, 14749, 22927, 41462, 28914, 34228, 13409, 34241, 19244, 39498, 24715, 13741, 15916, 9184, 47325, 20464, 26163, 20893, 28836, 10307, 4928, 16227, 39262, 41784, 21082, 37211, 14865, 43929, 41095, 19393, 42339, 35767, 24422, 16344, 20792, 33592, 35164, 17720, 34591, 6800, 31777, 30760, 7016, 21742, 26702, 17324, 5269, 44221, 9496, 40977, 1825, 29196, 11428, 6841, 18712, 26567, 12566, 42126, 36135, 40637, 40820, 24995, 11469, 3400, 6818, 47382, 11841, 23292, 30549, 16074, 27682, 20900, 43532, 27910, 42634, 32020, 36239, 31461, 45343, 3255, 46055, 17119, 45916, 33495, 13092, 47169, 27421, 412, 21512, 48717, 40821, 30883, 6218, 38729, 36303, 24014, 12576, 16618, 25848, 5936, 7829, 26821, 45459, 9201, 33469, 27951, 1215, 40816, 26633, 23835, 17979, 9214, 7885, 12756, 17652, 23490, 6764, 14349, 1498, 28202, 32528, 42939, 9436, 48487, 14050, 18577, 35020, 3275, 16095, 14319, 24698, 14653, 25770, 12535, 28206, 15270, 32469, 18973, 42440, 4782, 31326, 48307, 47117, 41670, 42238, 36589, 36569, 13185, 14143, 1414, 37902, 3317, 44509, 19461, 34151, 49126, 37142, 12527, 35980, 8546, 43396, 25213, 16039, 45054, 18484, 40234, 23744, 38955, 26256, 14928, 43906, 8351, 9443, 48858, 33308, 38415, 44843, 31876, 33388, 4903, 24468, 1890, 20773, 26670, 18447, 26441, 34161, 6197, 21108, 22789, 4427, 38358, 17181, 29137, 26291, 321, 42595, 5317, 14394, 12402, 43884, 10333, 12627, 24233, 40021, 7621, 43144, 47514, 47241, 24574, 6821, 3251, 29486, 5798, 46508, 33048, 19349, 21060, 49815, 29993, 27452, 5784, 22219, 1365, 49332, 9735, 32932, 32000, 10347, 40897, 29281, 1716, 8642, 22019, 7565, 44801, 26359, 39400, 43152, 40356, 35527, 19629, 3649, 9789, 33855, 42816, 3715, 36936, 30190, 33805, 2102, 37635, 48343, 28328, 35523, 14102, 2228, 2608, 12695, 20356, 7325, 19638, 29975, 2492, 26249, 45407, 24311, 18481, 10465, 45790, 16022, 42423, 36306, 35922, 48679, 113, 42378, 1309, 41416, 8357, 18037, 9711, 48467, 25158, 23236, 26973, 13132, 24327, 23928, 37716, 24593, 31036, 38468, 3920, 35473, 15058, 41195, 5412, 27781, 39961, 47887, 46666, 15999, 34469, 18095, 42593, 14398, 32061, 19325, 7023, 2366, 30174, 4218, 29652, 8719, 2211, 5564, 21069, 9454, 45572, 17840, 20357, 1835, 45999, 48456, 32408, 25889, 34584, 19642, 11990, 38196, 42330, 42962, 43528, 38388, 31172, 41150, 49986, 30296, 44222, 6441, 36806, 22076, 25868, 34470, 40198, 45724, 39633, 34378, 1200, 45934, 49706, 6255, 37001, 5617, 40406, 36513, 23310, 36718, 26356, 23356, 27226, 24416, 48177, 16417, 42874, 38425, 31247, 43531, 4088, 30053, 26963, 24013, 10623, 7961, 11019, 17587, 44042, 38367, 7863, 18108, 29062, 14910, 46849, 7304, 35316, 15148, 21718, 20576, 39962, 5792, 267, 43066, 44798, 32187, 10132, 5061, 1179, 13105, 17443, 22207, 22599, 13622, 35002, 17095, 11281, 24941, 22036, 31871, 12889, 26259, 28264, 34807, 2801, 10184, 31952, 39755, 9271, 47301, 47438, 13547, 26683, 32740, 5560, 33648, 181, 6739, 28502, 31597, 30825, 37159, 26264, 11553, 33773, 5991, 49270, 31807, 39053, 23970, 36114, 40295, 30319, 34844, 40045, 5336, 6822, 19008, 40502, 2049, 34401, 9462, 10643, 19198, 14301, 15400, 27288, 31851, 20235, 27505, 7223, 37683, 5542, 3637, 13039, 35421, 40340, 29320, 40465, 17177, 15720, 18914, 33712, 37267, 13377, 30538, 20998, 42478, 49745, 15679, 20848, 5449, 44921, 35768, 17502, 11065, 23098, 14801, 34918, 49850, 25809, 18350, 16944, 36535, 12864, 24758, 29823, 32097, 8312, 1645, 37658, 49293, 42831, 19035, 14245, 8248, 40179, 21377, 37587, 20841, 10268, 19069, 32765, 17624, 36765, 20873, 35730, 1751, 16330, 49389, 20400, 46854, 32955, 3950, 17894, 20913, 47389, 8027, 37483, 5091, 42701, 1763, 45162, 34963, 33815, 48583, 32182, 41424, 4274, 33005, 16830, 6912, 16649, 38416, 34894, 43432, 44811, 10965, 47679, 47596, 8903, 17063, 48562, 27728, 27243, 10290, 47652, 39545, 48445, 9567, 34523, 28431, 39592, 10095, 33942, 43191, 5987, 2096, 13355, 11378, 7061, 40109, 29319, 29690, 44444, 47000, 26720, 8120, 10836, 1512, 33817, 26239, 25238, 32609, 33549, 27458, 11898, 41867, 26214, 39802, 4580, 14922, 17899, 14826, 18530, 49235, 46739, 42245, 3860, 5155, 4272, 48984, 35367, 45243, 34749, 8870, 2817, 7569, 14804, 3250, 38460, 35766, 35895, 14714, 13305, 20000, 33554, 596, 4892, 14711, 33752, 23214, 49830, 29239, 24759, 10673, 2923, 18691, 19254, 15681, 5891, 49102, 23845, 13967, 23572, 46386, 18501, 4979, 7046, 34208, 48604, 8998, 22262, 3115, 41447, 16650, 30844, 2395, 39038, 22776, 18305, 3812, 32540, 45536, 36678, 17170, 22696, 5687, 10283, 40491, 3881, 44659, 26604, 28266, 21664, 14991, 47214, 49782, 45159, 2749, 27960, 13449, 22584, 18991, 943, 4823, 4466, 4972, 42730, 46937, 41647, 7871, 48821, 10975, 9154, 27364, 15727, 5806, 10354, 32092, 30211, 46624, 12442, 21263, 39444, 3720, 31037, 11693, 1822, 43883, 10004, 20006, 41685, 22064, 11524, 23183, 46707, 24563, 31386, 30357, 23281, 26856, 47212, 12646, 49161, 22551, 4170, 46111, 16281, 39254, 41543, 25987, 1771, 32034, 22340, 31070, 21479, 3406, 14901, 9935, 48541, 45924, 8074, 12503, 41585, 13623, 10381, 17168, 20728, 39593, 32370, 23865, 1289, 20620, 31670, 3998, 33029, 23827, 41757, 45779, 31069, 30550, 8301, 49144, 33156, 33406, 13808, 1821, 46479, 23872, 7627, 40008, 12286, 17789, 14613, 12932, 31640, 46212, 1506, 20898, 13116, 30087, 47251, 38467, 21699, 44236, 9627, 15955, 9514, 14729, 43212, 43889, 21395, 13197, 19102, 16443, 10068, 43534, 9975, 36733, 33317, 8717, 20360, 10785, 4761, 26938, 23199, 34656, 49177, 20867, 28204, 32394, 5452, 6975, 45461, 39362, 41253, 47818, 3883, 25031, 43485, 4551, 41250, 25348, 42300, 35035, 21710, 31157, 4658, 25412, 2220, 2847, 5648, 43674, 25011, 14832, 22948, 12175, 715, 4800, 5297, 1014, 32619, 28687, 25503, 34004, 1229, 49631, 26338, 19227, 1431, 34582, 16816, 12688, 17935, 46453, 39462, 7156, 17588, 2523, 14389, 19081, 10572, 15206, 35661, 39937, 30808, 41172, 8678, 48133, 40470, 30937, 17416, 16193, 25237, 47658, 10848, 23631, 135, 48286, 17250, 44633, 24347, 35808, 33061, 40284, 8483, 6123, 1686, 36953, 24140, 49330, 38384, 18190, 47342, 48469, 161, 29826, 22022, 49291, 11832, 2942, 36864, 9108, 5600, 25629, 18848, 14158, 16860, 26621, 24984, 10919, 31001, 7580, 17806, 46044, 44728, 22496, 2819, 43725, 10688, 34759, 44362, 39283, 31581, 20716, 16090, 18812, 15617, 6598, 18182, 11503, 11986, 44304, 48936, 31832, 37398, 38458, 12772, 35171, 37681, 31354, 2798, 39210, 29490, 14354, 11091, 8424, 32275, 33661, 47130, 10234, 48335, 23509, 29788, 26337, 31121, 32465, 23301, 16239, 3579, 28424, 46033, 7451, 47019, 723, 37335, 32111, 3130, 16049, 7499, 35881, 24697, 9527, 45327, 16607, 9116, 6796, 17330, 22234, 46223, 7012, 2128, 42840, 11177, 31085, 17386, 193, 23342, 39460, 23049, 5262, 8406, 8830, 36526, 37258, 46975, 3967, 793, 48225, 45148, 9063, 24586, 39365, 4003, 14058, 30328, 4339, 6342, 2344, 43109, 9160, 38523, 26489, 32292, 36846, 45696, 28753, 28674, 36432, 36223, 45090, 30850, 21600, 26447, 15384, 27707, 1744, 2645, 18789, 24723, 12315, 8841, 31009, 40976, 1748, 10161, 37126, 20385, 17731, 16382, 31956, 44332, 21489, 43673, 18666, 36277, 39699, 27256, 27085, 9606, 16394, 13795, 36754, 40166, 42191, 33898, 12873, 5938, 11755, 35382, 12312, 5692, 44188, 48278, 36674, 25631, 26825, 25604, 39754, 33077, 27162, 11230, 21496, 11883, 10996, 8226, 8560, 31387, 15561, 40734, 1117, 15930, 41226, 29072, 21542, 28547, 39736, 40080, 46623, 37094, 11717, 40052, 828, 40312, 48577, 33858, 2448, 9242, 27972, 22643, 29825, 39586, 46965, 39775, 44548, 45052, 14847, 43265, 31403, 23429, 38569, 24011, 16373, 35504, 12709, 428, 7892, 18817, 44072, 24203, 43401, 18513, 10791, 4223, 47013, 33437, 29628, 19367, 38752, 14020, 27588, 1112, 41359, 23730, 20718, 45174, 33563, 26393, 14970, 3542, 25468, 6413, 21300, 49338, 26932, 16117, 15420, 791, 19680, 47699, 13255, 9229, 42047, 16809, 25129, 166, 40540, 26201, 33887, 21645, 16688, 16255, 43596, 32940, 22959, 7980, 27190, 48810, 27291, 7570, 5161, 14825, 3602, 22464, 26869, 30658, 7645, 4115, 18392, 29784, 23613, 7960, 10388, 34587, 1972, 38663, 26121, 6364, 12085, 36967, 32439, 41876, 41391, 5009, 7167, 8327, 45498, 35654, 48051, 41348, 12061, 37709, 21518, 31824, 17991, 30946, 12670, 12827, 40339, 29495, 43376, 42739, 4164, 39841, 33404, 29672, 24316, 49425, 36288, 26650, 37597, 17187, 47437, 17945, 21632, 31845, 13780, 40599, 28359, 35702, 23028, 48129, 15180, 7657, 15085, 45755, 18642, 30118, 49793, 32158, 33028, 25060, 18113, 34665, 7292, 12259, 49997, 42452, 14783, 8896, 49369, 22935, 20613, 49864, 40303, 36683, 42362, 10405, 7786, 4536, 43946, 24537, 44723, 37793, 47338, 19590, 41079, 8716, 4684, 20851, 11311, 42139, 18116, 17639, 43578, 22719, 47743, 19923, 15373, 40711, 21571, 41592, 3489, 37824, 877, 1332, 13711, 49403, 1137, 28391, 45173, 47427, 2961, 47767, 49908, 22150, 46335, 23877, 21847, 32064, 29972, 29094, 45848, 4256, 41409, 16884, 37197, 3652, 4992, 45860, 4708, 23868, 21290, 32176, 47296, 40015, 30175, 12011, 19034, 23861, 35183, 970, 2332, 3526, 33739, 7990, 10494, 16966, 7080, 2636, 20181, 2524, 45740, 43787, 31399, 31012, 5164, 45735, 14695, 37582, 22117, 22033, 44651, 34628, 38473, 27752, 31838, 29384, 33284, 31643, 40387, 41920, 30220, 3706, 16684, 47412, 40101, 34271, 19601, 10941, 21242, 14571, 23089, 26941, 27471, 16744, 32254, 23397, 31162, 37014, 48226, 14913, 21067, 35844, 11604, 30722, 43282, 21923, 43938, 12708, 29435, 14179, 5390, 39827, 28235, 3983, 44050, 17973, 47700, 20799, 28701, 41505, 28199, 9843, 32223, 2935, 24964, 26622, 25361, 39450, 19796, 35331, 21471, 13705, 40729, 7042, 11383, 31, 6083, 12104, 44547, 15209, 41698, 9893, 28215, 6150, 37607, 30360, 27196, 12262, 274, 15401, 49502, 17687, 21506, 49086, 20069, 1078, 30179, 31106, 24248, 48998, 36508, 9261, 16262, 900, 27617, 27307, 8145, 40222, 45943, 26610, 25839, 2215, 18681, 37314, 40810, 17544, 35423, 29590, 9902, 30091, 41089, 12955, 26136, 1390, 32084, 29114, 31291, 20402, 12562, 31176, 40722, 46131, 20765, 23633, 27523, 21212, 48654, 2845, 13910, 12863, 10149, 208, 47759, 22330, 22925, 46955, 7244, 40215, 8539, 30623, 46574, 47619, 10743, 419, 43679, 24086, 40898, 33782, 36557, 13869, 36109, 6546, 39320, 20519, 46401, 29116, 45033, 29938, 32133, 13690, 4520, 44155, 20559, 7512, 25112, 34863, 5772, 14099, 11430, 41571], "client_indices": [[12024, 42062, 30785, 44852, 42066, 14411, 8179, 4209, 16963, 30676, 33331, 16315, 17967, 43500, 14857, 663, 11161, 33017, 41544, 156, 8627, 30406, 1895, 31023, 2433, 8149, 23701, 20718, 18698, 17643, 719, 37825, 38136, 30992, 41704, 14274, 7691, 1558, 186, 15893, 4137, 36778, 3236, 1225, 17089, 22841, 24362, 19841, 40098, 12325, 21396, 5808, 9348, 39587, 38849, 28476, 10763, 30035, 14954, 14683, 9912, 19621, 38804, 2307, 11022, 9495, 28508, 36736, 12170, 35783, 3168, 35027, 37953, 42059, 4307, 44883, 19416, 31028, 39352, 4681, 32860, 26219, 14944, 27145, 44887, 44994, 9706, 6329, 23282, 33759, 44538, 26256, 5420, 32024, 25526, 24074, 12427, 25989, 25907, 15577, 30314, 40493, 42560, 6099, 14500, 43699, 6040, 10472, 30806, 13899, 11266, 10622, 14226, 30771, 36493, 6609, 25417, 3726, 4167, 17726, 1563, 35682, 6683, 25792, 25486, 8878, 5160, 12179, 14468, 40822, 3835, 37900, 37615, 36596, 25538, 8183, 32839, 36575, 44454, 598, 19130, 12638, 11583, 31519, 36916, 16235, 34306, 13240, 5280, 28555, 42786, 1830, 28086, 7735, 2431, 5292, 24258, 30911, 25387, 3197, 150, 14784, 38777, 10185, 13591, 930, 14799, 31769, 41017, 33370, 33582, 26059, 9674, 41575, 22007, 2239, 29974, 29372, 12498, 43697, 14912, 15566, 5382, 31945, 39118, 37742, 23426, 711, 25084, 15372, 4641, 20570, 179, 8390, 17322, 39401, 430, 39829, 5211, 22418, 33464, 2845, 6972, 33958, 8261, 32714, 9586, 32699, 34676, 13079, 2356, 37233, 34560, 15587, 28058, 31315, 4791, 40035, 35858, 4176, 40980, 32986, 42932, 23075, 37636, 7428, 1494, 18814, 34636, 41224, 22914, 41115, 8008, 36527, 4919, 35973, 24123, 12036, 37391, 34363, 22654, 14778, 6873, 21682, 11987, 32285, 13919, 15281, 37034, 41689, 6160, 27892, 30906, 31515, 34767, 2017, 39362, 15260, 43917, 17569, 33245, 27919, 38830, 22342, 213, 33678, 12570, 34679, 20917, 38805, 281, 30721, 1521, 3468, 10997, 44989, 21543, 44777, 1849, 14384, 26338, 28425, 42716, 32261, 39623, 28901, 30230, 27823, 2862, 2963, 20654, 41962, 6954, 14003, 10333, 38736, 27653, 14494, 17453, 42618, 35276, 40107, 25776, 33095, 646, 26539, 13112, 23852, 29937, 11395, 36223, 44497, 754, 2114, 27199, 30058, 1887, 24994, 7626, 20219, 10155, 29041, 38877, 1696, 32691, 18498, 6829, 6964, 34765, 30750, 34905, 41381, 22779, 1242, 22742, 9760, 40984, 24302, 28288, 10269, 7915, 24632, 23654, 14225, 43107, 26759, 23076, 41948, 19055, 9695, 13070, 13567, 442, 43290, 25130, 32522, 40345, 32022, 8484, 22906, 16832, 6467, 2008, 13087, 4011, 43477, 10313, 27663, 21812, 7261, 12060, 3816, 22072, 16173, 9897, 40504, 44047, 35941, 23712, 39618, 11351, 27662, 9372, 39490, 13336, 12180, 13157, 529, 6488, 8638, 8999, 7505, 31967, 40949, 15035, 30254, 18517, 36252, 33995, 23653, 21225, 10464, 27428, 24797, 40701, 34310, 40591, 26580, 39718, 7946, 39816, 2006, 35162, 6096, 42638, 32750, 43961, 29488, 39396, 35692, 41784, 32597, 26645, 11202, 7175, 34198, 36187, 39801, 15998, 43715, 19790, 21206, 13372, 18777, 37950, 6030, 34780, 39792, 13522, 40927, 31919, 4385, 23951, 22925, 24162, 26916, 32247, 37255, 28833, 26527, 42514, 43629, 7834, 27593, 6089, 26905, 34300, 10830, 3382, 42332, 32991, 27751, 38303, 13821, 25947, 9034, 19183, 22443, 33864, 5349, 32155, 27816, 21973, 44382, 21585, 42783, 17611, 39380, 41225, 31309, 42515, 16098, 19133, 35206, 31655, 1211, 41963, 39750, 26617, 17667, 18864, 7695, 39211, 27720, 14255, 27733, 12866, 29721, 22608, 6038, 7171, 33935, 20670, 10520, 2014, 6277, 13120, 42121, 16651, 23913, 3159, 24172, 15957, 2360, 10021, 3852, 43043, 30063, 24968, 19195, 21348, 36469, 25466, 44842, 41926, 39971, 13355, 38626, 44334, 38332, 41944, 19003, 12826, 7929, 30732, 36824, 41517, 18985, 40068, 7382, 14945, 38341, 4881, 34751, 20695, 43171, 10504, 43047, 41364, 26772, 40311, 6511, 24363, 1750, 10336, 36210, 38797, 27478, 10157, 14566, 19295, 3603, 18600, 23763, 44962, 25429, 3454, 8543, 17928, 17549, 44929, 20765, 27038, 15884, 17252, 1331, 19729, 39794, 26906, 25505, 7759, 43950, 30910, 38919, 42784, 17507, 34440, 4445, 34576, 39736, 8927, 3784, 34426, 28215, 26662, 12270, 6142, 26204, 4507, 10211, 20278, 33045, 42047, 38885, 33359, 19098, 16264, 2687, 4606, 33103, 2357, 17016, 44108, 27796, 9071, 8666, 30836, 26631, 33812, 14095, 16683, 8154, 35172, 30177, 16806, 39316, 22092, 15007, 6933, 10417, 23741, 27815, 28660, 2337, 15660, 9532, 16489, 19783, 31587, 30697, 14798, 3059, 28791, 37665, 24677, 15439, 28236, 27841, 21888, 38050, 34130, 33722, 14295, 12592, 6341, 20014, 18541, 41582, 6016, 4950, 17566, 34136, 33970, 26438, 40923, 42226, 1027, 15800, 685, 10752, 2592, 15153, 35269, 20691, 5763, 41139, 24157, 32041, 21899, 6978, 9995, 3704, 41415, 28024, 32428, 19170, 38270, 7421, 41729, 11497, 33865, 30206, 37193, 32332, 16317, 11209, 35631, 17301, 36759, 38988, 27959, 39232, 33348, 11784, 14173, 30622, 6229, 38886, 3443, 17674, 25368, 26629, 15847, 26950, 20197, 11405, 28464, 41288, 1539, 40887, 17450, 15252, 32696, 35148, 39592, 24015, 34181, 28634, 3005, 41713, 30078, 40050, 11641, 18001, 41032, 24955, 30523, 26377, 27323, 15135, 10785, 8547, 37119, 37820, 2131, 5550, 33283, 33509, 14541, 33297, 36055, 1378, 9316, 31219, 26639, 16550, 13957, 16363, 8295, 42217, 19738, 7131, 29476, 7388, 36886, 31077, 25922, 18899, 34507, 34663, 4549, 16433, 31189, 1150, 38274, 22771, 42945, 38547, 34329, 7155, 25027, 13551, 42549, 5767, 12083, 37813, 5613, 19889, 43576, 39849, 25150, 24906, 12919, 18372, 32764, 41257, 42590, 22534, 19032, 25135, 5534, 43021, 2450, 27142, 38493, 16352, 44893, 30290, 38657, 24682, 2169, 2379, 40276, 11449, 1608, 20734, 43970, 18675, 25033, 43897, 27671, 10224, 42504, 38002, 14812, 42880, 11111, 38338, 7398, 43578, 23932, 34177, 39572, 12785, 10760, 1099, 5589, 43389, 16517, 14137, 4787, 30279, 27214, 20742, 24592, 11319, 16469, 38966, 2795, 43438, 32634, 5275, 15991, 25841, 8641, 11218, 29641, 11678, 42868, 31010, 20655, 36649, 30186, 33552, 1902, 33960, 24845, 43639, 11856, 17440, 18291, 31931, 40660, 44981, 21461, 41386, 14376, 31784, 18611, 26777, 17350, 41527, 42169, 31429, 39637, 19038, 22894, 23476, 42080, 9201, 9158, 10552, 20028, 40556, 13508, 26230, 1514, 15754, 4802, 41129, 13506, 5612, 36754, 33064, 28898, 33897, 41223, 36529, 35750, 26356, 34229, 32224, 30350, 31922, 9650, 21451, 14899, 44857, 21587, 18148, 516, 38939, 8417, 14573, 7571, 18956, 595, 3432, 24890, 1473, 21917, 37196, 10907, 11203, 34973, 18304, 5152, 7847, 7805, 20498, 7345, 11933, 28183, 42296, 37859, 25032, 16474, 29989, 23869, 43314, 17262, 4599, 7829, 3475, 30052, 8495, 5744, 44259, 17079, 36574, 28049, 22183, 29177, 30853, 18627, 43097, 19169, 37727, 36451, 5790, 33703, 16847, 11841, 12074, 19004, 25710, 14329, 30008, 10581, 31672, 35909, 16733, 28165, 17248, 32973, 17648, 42043, 11408, 12266, 14746, 10641, 20366, 18530, 4485, 1026, 4157, 19414, 10968, 5732, 36892, 21941, 42657, 14847, 1668, 26856, 30119, 32716, 30111, 9990, 7717, 13429, 30869, 9077, 13266, 858, 40882, 11352, 20195, 31556, 16665, 24151, 37848, 38329, 34561, 37529, 37427, 21699, 28897, 22147, 16174, 20777, 15755, 32360, 26357, 23567, 6890, 35684, 9070, 37535, 10693, 19839, 14852, 552, 27279, 24305, 44633, 19968, 31030, 38048, 42744, 35259, 9662, 19288, 20523, 18742, 2198, 30187, 42737, 25336, 33858, 30366, 8889, 30751, 39293, 38845, 24382, 18713, 27130, 2116, 42855, 32184, 40550, 5212, 22538, 39877, 17231, 36194, 35400, 7667, 31725, 36558, 19286, 43486, 33412, 9874, 44958, 21122, 16105, 38728, 41733, 12507, 24226, 3779, 17078, 27169, 42992, 33022, 20815, 3520, 42267, 25303, 3796, 2933, 2834, 2767, 15287, 2417, 11071, 2772, 5358, 4040, 13669, 39168, 26847, 22209, 14013, 42330, 3863, 15277, 10985, 3155, 25355, 28887, 25714, 26346, 32565, 26972, 22927, 4410, 36812, 1505, 19224, 30563, 40972, 20968, 43613, 36713, 43161, 23045, 43353, 20975, 43227, 36333, 43417, 22745, 33272, 17156, 10865, 42527, 44427, 3813, 23771, 120, 14256, 16720, 3321, 13786, 10749, 16598, 13505, 6529, 20534, 16476, 17405, 29234, 20744, 41775, 32744, 23144, 2420, 25704, 15162, 19901, 13533, 42508, 33143, 8842, 17361, 17753, 4387, 29081, 29552, 21325, 24669, 27985, 30842, 17235, 25530, 28666, 38351, 28043, 37422, 2798, 735, 32590, 6564, 44118, 43189, 27410, 9923, 17122, 28322, 25752, 39133, 27971, 29935, 38231, 4488, 32725, 38204, 32357, 31467, 37226, 34703, 3191, 26115, 11458, 12832, 3194, 41995, 13244, 11142, 13679, 38686, 31979, 29862, 8640, 33477, 29446, 262, 31638, 36432, 26004, 36534, 24306, 13116, 17606, 37750, 28939, 25347, 702, 34771, 35510, 41945, 15187, 15507, 38789, 30443, 1716, 11041, 36085, 16912, 37578, 36683, 24364, 31440, 5297, 29235, 23855, 22708, 866, 19478, 6959, 81, 8205, 35767, 26057, 12067, 26899, 10993, 17487, 30269, 20930, 39943, 43510, 32482, 13787, 14258, 38019, 31902, 25333, 25096, 25842, 11105, 21644, 20021, 8796, 35081, 11178, 26210, 9321, 43823, 28587, 20257, 29695, 15340, 18329, 2742, 590, 38529, 15058, 19977, 8162, 27452, 11348, 3214, 7965, 39159, 5781, 65, 16355, 3000, 19974, 22586, 21157, 14194, 21606, 33795, 9827, 30047, 32518, 33229, 41411, 10096, 11894, 21176, 1160, 5381, 30242, 27377, 36695, 18444, 5556, 30814, 27863, 20452, 13607, 12514, 12760, 15580, 35986, 21004, 24922, 37060, 12920, 25879, 21089, 28669, 3748, 17854, 14409, 6868, 16542, 35833, 17134, 26330, 8341, 12515, 9231, 43674, 28415, 23901, 41528, 39501, 4742, 44979, 15121, 4413, 22022, 17516, 11501, 37870, 31632, 25131, 14474, 8062, 10661, 12835, 22174, 25427, 34877, 41156, 26063, 11603, 13068, 41919, 1587, 10972, 36234, 40837, 15966, 12611, 12405, 15900, 11197, 28952, 19470, 20171, 38550, 7604, 32948, 15667, 24378, 21872, 42130, 30453, 39879, 34820, 1088, 44712, 40030, 5799, 19435, 38975, 29591, 42028, 14362, 8038, 28921, 34846, 16787, 1327, 6321, 32257, 979, 7952, 39163, 15304, 41301, 34429, 34463, 38546, 520, 41858, 27597, 3262, 27674, 36928, 27132, 9634, 25636, 40929, 38913, 25794, 3947, 15066, 12711, 2763, 25765, 22675, 20942, 31847, 35050, 43727, 6424, 11494, 14955, 2470, 21291, 41609, 29140, 11040, 3448, 6828, 38598, 1934, 40653, 3224, 5771, 11227, 7968, 9795, 19438, 34607, 10748, 29804, 1515, 12452, 1302, 40153, 36040, 38764, 31521, 7273, 2596, 6215, 20629, 15196, 15953, 28158, 2154, 21316, 10983, 479, 5645, 14793, 203, 13626, 22470, 1733, 16604, 6173, 30993, 36803, 39469, 41608, 38471, 42965, 18729, 13683, 29923, 30359, 34739, 15096, 30555, 23927, 36998, 44496, 25073, 26564, 29676, 26590, 10562, 14910, 21762, 20086, 28442, 3870, 6718, 23352, 41953, 32845, 31681, 33792, 35140, 28561, 27277, 1102, 10960, 12758, 11783, 39097, 33611, 40623, 2505, 28848, 20113, 32930, 12811, 27622, 30255, 24492, 22245, 27255, 42153, 7161, 42679, 27015, 32336, 34964, 2705, 1637, 25170, 31717, 6072, 12141, 8397, 33948, 17810, 19137, 1457, 1910, 8105, 8838, 18004, 30588, 44856, 4236, 44510, 22960, 11402, 39582, 33184, 37163, 24915, 33787, 26183, 42240, 11042, 29441, 33590, 3189, 35827, 24265, 32019, 6629, 34069, 32622, 18603, 42254, 23829, 4028, 8943, 30540, 35474, 27409, 8930, 9047, 20603, 26242, 596, 37645, 12183, 33128, 13894, 42807, 22556, 31491, 15875, 39900, 39283, 30828, 2990, 10147, 1808, 27771, 7030, 18813, 15050, 9853, 5982, 2640, 25813, 32550, 32768, 30240, 2468, 24684, 42016, 23827, 44991, 38377, 33176, 15346, 32766, 809, 7085, 33895, 2318, 27454, 42922, 33904, 13536, 751, 42035, 10728, 44719, 19761, 33517, 24680, 5746, 11781, 44458, 34854, 26316, 26750, 42625, 14085, 17401, 41366, 18543, 41092, 5025, 36951, 33779, 16895, 10380, 41026, 6200, 41447, 31082, 39647, 26129, 39799, 15139, 10171, 8736, 2960, 17604, 29013, 19928, 35123, 39802, 3778, 10600, 5993, 14294, 32739, 16554, 12140, 10874, 15421, 25787, 7314, 34104, 678, 29146, 9441, 22237, 4468, 25264, 28, 11152, 25999, 44302, 28437, 35825, 8464, 12428, 26106, 26870, 40007, 31493, 6800, 10774, 31543, 7078, 34272, 44767, 18986, 21394, 22833, 9004, 31585, 37218, 39645, 12776, 6505, 36515, 6068, 43716, 23203, 31678, 29758, 15839, 1280, 23442, 31876, 15892, 8528, 29679, 2578, 5496, 2257, 44900, 37412, 29184, 26601, 15575, 11193, 38180, 21318, 30881, 32545, 567, 31673, 8960, 24268, 17036, 8961, 26660, 30478, 42171, 28765, 34357, 23695, 32205, 152, 25513, 19358, 43513, 41373, 24985, 39696, 25183, 7496, 16813, 4582, 39269, 12437, 42525, 20474, 18751, 41082, 4890, 20900, 37204, 39228, 20312, 39965, 31099, 11709, 27505, 21491, 2279, 16182, 38597, 17669, 83, 7408, 8395, 10479, 36533, 30476, 7799, 31205, 32837, 22822, 17138, 16908, 32840, 10654, 30513, 32746, 101, 12766, 7160, 23850, 27045, 23348, 18395, 9350, 42355, 33694, 32711, 26694, 3929, 37997, 15099, 32393, 15072, 32624, 945, 35666, 9900, 15388, 15083, 12172, 6917, 5341, 17519, 34141, 7983, 41851, 31123, 43411, 34271, 14978, 42670, 13503, 37346, 42986, 25603, 6284, 1880, 12110, 34855, 21889, 30054, 9312, 11656, 38116, 3526, 35581, 25144, 867, 3128, 7326, 33627, 37703, 17457, 12073, 37249, 26622, 13999, 22730, 24832, 41185, 21415, 31837, 17976, 32414, 7003, 42299, 37207, 1194, 25360, 44600, 17906, 25066, 17866, 29137, 25872, 36883, 32152, 23766, 40334, 13284, 13723, 16783, 31223, 25778, 43868, 30989, 44130, 10467, 32026, 23617, 15683, 23912, 12411, 9061, 6361, 38095, 2570, 24489, 24504, 164, 25670, 29553, 17786, 19497, 22133, 43038, 29932, 38730, 30360, 39059, 29141, 14113, 25293, 15823, 10156, 22073, 44101, 23808, 30609, 29969, 35894, 2390, 29616, 24742, 29779, 29387, 33529, 355, 31162, 41297, 41123, 1360, 39344, 39983, 32478, 22677, 11087, 42214, 29321, 19742, 22192, 28850, 14210, 12249, 27699, 16635, 22027, 5385, 25461, 43944, 43541, 35287, 8515, 6932, 6802, 25519, 19083, 17028, 31352, 3876, 31327, 15490, 38059, 28300, 39563, 14970, 29106, 13557, 3795, 30885, 24309, 15434, 39227, 3533, 36988, 29602, 38879, 2487, 20453, 978, 24447, 42743, 2618, 33555, 1386, 1322, 38214, 18192, 38504, 11809, 28036, 37730, 24484, 22536, 4850, 44339, 24458, 20952, 36265, 22035, 42766, 32017, 14699, 16324, 22489, 44140, 34113, 10499, 9651, 37003, 14125, 23130, 40518, 18402, 10482, 17933, 42580, 24224, 40089, 6955, 28195, 42213, 40275, 44102, 39355, 35995, 29333, 4590, 27150, 24502, 16334, 14598, 4346, 20217, 38590, 21843, 40500, 43355, 10265, 11698, 10013, 41992, 16750, 2270, 23061, 27152, 20990, 5447, 43738, 32169, 39284, 9392, 44014, 6824, 8440, 42656, 44749, 4674, 21181, 23475, 13529, 31136, 36960, 21779, 3815, 982, 36116, 22090, 15292, 4043, 5955, 28492, 23099, 37842, 225, 39410, 28974, 23991, 8958, 8124, 39096, 31836, 29557, 15578, 22915, 42824, 28525, 22320, 20463, 4143, 17987, 30381, 1343, 495, 9414, 28421, 7486, 35011, 8265, 16299, 42636, 853, 7704, 13130, 16487, 39347, 16287, 43631, 15371, 19694, 41216, 8816, 44110, 16854, 2934, 10747, 7913, 38331, 12729, 34921, 9100, 22746, 42714, 42825, 15756, 30042, 4351, 31301, 14380, 25469, 15128, 18786, 20320, 25802, 24490, 20307, 19760, 43091, 34729, 34832, 19360, 13007, 22433, 10913, 31116, 13024, 2921, 41884, 19933, 12098, 29175, 33264, 3806, 38312, 4759, 12658, 18322, 25969, 12154, 23242, 40632, 10576, 25987, 39363, 8245, 26426, 14963, 15, 19492, 19264, 42654, 38306, 7159, 31040, 35236, 6557, 28438, 38010, 38120, 21765, 6625, 30298, 9899, 35251, 2510, 26237, 41213, 29908, 28346, 16092, 38505, 25451, 31870, 2099, 22490, 42158, 27345, 10261, 13136, 29638, 17925, 30316, 60, 30456, 22646, 3543, 40977, 8431, 29940, 43321, 33975, 14983, 20162, 31388, 23232, 34834, 17099, 38400, 26789, 11027, 14363, 18466, 24753, 7064, 9759, 2926, 12105, 31508, 38409, 28516, 9515, 12967, 22664, 6919, 4041, 999, 39839, 22552, 21317, 25865, 10231, 16214, 32872, 842, 21626, 9094, 11424, 19873, 20847, 29436, 10391, 24401, 13774, 1690, 9113, 5697, 29708, 40628, 39545, 5777, 6623, 14445, 7563, 17843, 3360, 32371, 22139, 41850, 16516, 14604, 38173, 32534, 2892, 34196, 16592, 33105, 11278, 6607, 28740, 31659, 26931, 44976, 22168, 34209, 7287, 9895, 15101, 5712, 11194, 19845, 43971, 6113, 25637, 37732, 28656, 3749, 21938, 3693, 43266, 1795, 2680, 18290, 24095, 3193, 44225, 14186, 8553, 16140, 41358, 16522, 40682, 38566, 17907, 30050, 30954, 7410, 12011, 33530, 4490, 43937, 35373, 42840, 36325, 20507, 35562, 17174, 5168, 42436, 28589, 9270, 33157, 37987, 19725, 39006, 2407, 42194, 32704, 27552, 29863, 2258, 21697, 15376, 21439, 43938, 13193, 8262, 5753, 20714, 37072, 6023, 24084, 43519, 9717, 30695, 3289, 14357, 5900, 31914, 9924, 10473, 34096, 31867, 4519, 16721, 5572, 7439, 17861, 8853, 21985, 41357, 14879, 22011, 42310, 1757, 29511, 4353, 19659, 33774, 7445, 38297, 17139, 20436, 33394, 44745, 25412, 18542, 33006, 32219, 457, 34477, 41333, 20422, 11069, 249, 23655, 375, 21886, 20671, 4276, 6816, 40263, 41446, 31295, 20144, 39976, 5141, 20938, 22545, 29443, 5647, 27035, 44578, 39912, 37181, 7263, 2264, 10196, 16647, 44886, 16571, 32294, 23971, 30914, 35882, 26248, 21071, 27785, 5571, 17580, 41455, 24779, 20767, 29028, 39208, 4826, 25312, 5485, 33470, 8737, 26478, 43253, 18961, 27103, 36045, 8273, 13447, 42791, 40662, 37305, 2269, 3627, 20844, 3018, 12227, 30902, 2526, 11267, 18097, 8509, 4824, 31989, 36710, 8922, 11043, 7547, 6941, 42607, 40485, 32949, 22955, 16498, 36341, 9069, 22200, 28646, 11270, 40435, 31489, 35030, 38760, 23190, 37989, 41620, 18820, 18999, 208, 40051, 39898, 38133, 33268, 31057, 10452, 44500, 39571, 37638, 17570, 20543, 42550, 25000, 33527, 7394, 23096, 4141, 12378, 24424, 13528, 14611, 35565, 14034, 25617, 23355, 42893, 11498, 40302, 32103, 5175, 43488, 7440, 28786, 11692, 8663, 40794, 33475, 39012, 7940, 1453, 28087, 17560, 20092, 1346, 23610, 43337, 27351, 10110, 24838, 27120, 19244, 7674, 23555, 28005, 27789, 16376, 13790, 32341, 16276, 24283, 2375, 20726, 22807, 27990, 44073, 12472, 40624, 37958, 10068, 44501, 329, 13020, 44304, 31766, 22038, 15126, 37230, 15329, 23962, 22716, 2232, 29621, 7344, 29994, 9960, 16830, 5224, 43799, 35907, 37792, 33966, 34289, 31292, 5185, 33457, 7975, 39508, 27230, 32979, 10916, 30431, 33604, 29371, 25063, 26688, 5120, 1029, 7151, 4391, 9189, 17634, 26681, 12612, 22628, 36191, 14642, 33324, 8136, 10927, 6312, 20289, 32179, 3576, 26211, 14650, 30752, 22088, 38828, 10636, 2049, 118, 13640, 41739, 3459, 8031, 30950, 32945, 42606, 41821, 24823, 10560, 15084, 44961, 1568, 8132, 26080, 6701, 357, 12298, 6735, 30642, 12278, 6383, 5402, 36425, 39944, 39336, 38186, 27936, 8895, 2263, 32350, 20599, 43889, 44356, 43940, 6144, 24519, 23026, 5557, 19971, 20987, 28736, 31370, 12819, 27629, 39666, 20493, 10408, 20861, 12876, 2599, 27219, 11288, 8281, 31504, 20879, 12084, 6486, 33953, 1669, 3286, 17255, 26871, 1105, 40182, 5706, 13374, 18410, 29502, 28050, 26405, 24461, 31229, 18182, 16429, 35669, 6968, 28617, 29560, 27551, 8749, 40686, 9039, 35098, 23753, 42032, 29419, 34519, 11758, 30922, 7524, 5852, 27350, 5543, 4151, 38922, 32783, 1679, 18470, 39091, 10276, 3082, 23495, 6031, 24977, 39498, 964, 11166, 30537, 11253, 25126, 10801, 5908, 40023, 43341, 22780, 35321, 8493, 27023, 39729, 16112, 36500, 2215, 10390, 15149, 11938, 38928, 23354, 43153, 27441, 4830, 33890, 6910, 43829, 30338, 44092, 9568, 1662, 10833, 23379, 18843, 27965, 13367, 8234, 531, 398, 9510, 14070, 24135, 26249, 18991, 40558, 36653, 5041, 4619, 30917, 28759, 9464, 22254, 35568, 35508, 35903, 24627, 21599, 30346, 36185, 3281, 26013, 9429, 21066, 28824, 24663, 1602, 27284, 34598, 6440, 12226, 3045, 14632, 31210, 42022, 22071, 22100, 27877, 1516, 30391, 29057, 10168, 19723, 40904, 7328, 28784, 35740, 25854, 1451, 25213, 5785, 9582, 36946, 19045, 15796, 24054, 20703, 14154, 42747, 10413, 8133, 37564, 41965, 1518, 27242, 26929, 37040, 5747, 7543, 16893, 28325, 24901, 27194, 31048, 7062, 37613, 30118, 20292, 2073, 1747, 23490, 36607, 6264, 38519, 2509, 19819, 26479, 32719, 7238, 29857, 15899, 40761, 25304, 39893, 4860, 18558, 5314, 32940, 22432, 44245, 30704, 25881, 37107, 26985, 1961, 10961, 31319, 26369, 33235, 6025, 42961, 11308, 17131, 41232, 25447, 26624, 43372, 39790, 20272, 40483, 9197, 24946, 30662, 21749, 21952, 15742, 14591, 14340, 2728, 44640, 30637, 27775, 43819, 10554, 19987, 2217, 21820, 24259, 29622, 31143, 26550, 33372, 20574, 13286, 14934, 1044, 20221, 25611, 223, 1373, 26012, 29067, 16907, 8891, 14510, 42594, 14770, 12522, 4136, 21964, 19406, 6524, 3379, 25020, 12037, 27599, 39494, 34474, 35576, 2481, 23351, 37998, 3915, 26588, 27177, 36133, 19061, 1431, 11816, 43757, 33698, 5038, 26393, 36958, 31336, 26373, 19966, 10130, 12806, 37070, 25330, 9981, 25361, 37081, 12654, 14473, 44645, 14836, 32381, 20664, 17502, 29594, 16513, 18591, 15840, 19680, 9410, 39961, 13398, 19711, 697, 20675, 28084, 24376, 42304, 21390, 6911, 41359, 44766, 24257, 43920, 22994, 1831, 29095, 21194, 43975, 35130, 17229, 15992, 2489, 38073, 7761, 40805, 37574, 3774, 18561, 41442, 20585, 38972, 3617, 16989, 18363, 25253, 28567, 10846, 36797, 22333, 5668, 34262, 34515, 33821, 30026, 21024, 24959, 11100, 13869, 3186, 19816, 31996, 7152, 29471, 38857, 31835, 1519, 19143, 8029, 24078, 17133, 22653, 41998, 1784, 7708, 31463, 43476, 309, 23689, 796, 44164, 4633, 21127, 20491, 29603, 20667, 32107, 42427, 19120, 10527, 34745, 39702, 35301, 23876, 34634, 33650, 36452, 27148, 3812, 15004, 37201, 24415, 38435, 1588, 37650, 15366, 44717, 7933, 11713, 31011, 160, 26671, 16283, 9602, 12114, 37714, 7156, 17039, 11145, 25452, 8167, 13660, 2301, 11949, 716, 28737, 1711, 38570, 474, 28856, 38029, 34865, 16970, 16231, 36167, 6688, 38175, 30128, 30730, 44124, 6989, 17883, 19427, 12035, 23080, 33169, 11792, 20214, 21983, 31233, 10117, 25488, 9579, 37887, 13307, 17173, 30166, 43112, 44357, 36203, 41654, 44154, 17644, 15475, 1179, 23500, 31849, 39709, 4790, 3919, 17426, 37312, 23293, 43644, 18049, 23740, 2874, 6592, 30610, 24266, 22644, 10647, 32627, 43083, 37211, 8945, 40986, 11704, 38295, 6698, 29025, 34171, 43368, 25327, 15841, 9311, 11551, 2018, 5424, 37631, 24121, 33424, 8308, 24468, 16825, 11411, 43461, 8442, 6848, 12050, 15643, 10777, 12620, 10056, 16488, 33111, 17696, 30430, 38001, 40096, 25905, 13582, 17675, 38465, 16936, 4260, 26654, 3973, 9614, 15644, 16606, 21868, 17513, 18670, 29392, 34427, 43772, 27709, 37985, 26642, 15763, 31401, 17042, 35188, 12275, 35252, 12520, 3096, 24653, 40170, 13616, 26959, 17904, 43731, 22031, 39596, 13362, 23418, 35388, 17657, 15174, 24498, 34871, 34994, 9400, 33772, 25377, 3100, 7649, 28967, 11298, 5028, 14499, 25945, 40797, 37184, 28372, 19640, 13909, 13840, 7148, 34633, 24964, 44514, 19566, 5524, 41934, 1911, 13655, 7544, 11530, 19963, 43771, 18608, 36641, 6622, 2368, 1045, 31355, 42814, 38563, 1209, 36364, 9218, 7638, 41999, 26214, 1785, 4030, 7541, 16974, 14270, 10699, 5270, 40450, 12245, 38579, 32509, 28980, 33993, 43794, 37878, 2649, 10765, 27762, 28802, 24168, 11063, 33175, 1955, 22879, 21374, 34850, 1388, 27333, 40103, 2373, 14824, 27224, 24914, 40918, 32245, 21537, 41171, 7405, 3602, 41972, 44675, 24500, 32226, 13658, 35316, 25397, 20805, 7471, 5758, 15355, 30840, 9086, 37367, 16873, 30273, 37213, 20015, 14842, 42407, 14571, 6169, 684, 2221, 35546, 41741, 15112, 14991, 26056, 42321, 13793, 31713, 24205, 25216, 38589, 12311, 44608, 126, 39247, 4589, 6923, 38334, 21561, 36208, 38401, 40347, 11990, 4396, 8093, 23875, 1384, 10688, 8252, 17476, 1013, 2069, 4769, 41155, 36457, 21039, 1698, 12668, 10578, 39090, 42019, 41150, 37952, 35899, 11916, 1148, 2893, 1446, 28080, 613, 16586, 1217, 2547, 1260, 20644, 11051, 14309, 32635, 34721, 15916, 36591, 32147, 14118, 34833, 20758, 38825, 34799, 26006, 22406, 39398, 21628, 5583, 26839, 20776, 17147, 2332, 13326, 14501, 3655, 41967, 4098, 7514, 11462, 33009, 12403, 26921, 23093, 24582, 7662, 34736, 27866, 23727, 1630, 6601, 41430, 10238, 30358, 9494, 16804, 34643, 31020, 33588, 38925, 39078, 19994, 9627, 35618, 21458, 26569, 14122, 28171, 2914, 30542, 14838, 34269, 5533, 4578, 27054, 24800, 8451, 26190, 27770, 40891, 6798, 42748, 38510, 8268, 24749, 23621, 9378, 31740, 11683, 21077, 15954, 40382, 16228, 25121, 15054, 35280, 20406, 25273, 26951, 43713, 26520, 3850, 1223, 12135, 761, 32648, 34270, 36728, 39778, 25876, 19946, 17459, 6119, 26719, 6675, 12560, 23086, 200, 43572, 33906, 42465, 9344, 32773, 18255, 37746, 11259, 11157, 18115, 28104, 28321, 5734, 37120, 25615, 3922, 8588, 20268, 18105, 4390, 24917, 35800, 26435, 36472, 36814, 7286, 28289, 17274, 18656, 34699, 6449, 13254, 25108, 32212, 14416, 41854, 42260, 43122, 2785, 8028, 31179, 8201, 37505, 32111, 23997, 5541, 8216, 10112, 22252, 17166, 35374, 29951, 2679, 11895, 37300, 28930, 8931, 17206, 24397, 39272, 30087, 39686, 24032, 22057, 43638, 40415, 24442, 30882, 14466, 2310, 24950, 4266, 8614, 31948, 42023, 33717, 42610, 27216, 7749, 34172, 1862, 24740, 34393, 29701, 27584, 25656, 37946, 23903, 44268, 419, 2806, 21893, 43912, 39081, 40061, 23151, 15811, 22867, 7409, 4988, 12574, 5187, 28149, 20301, 40498, 30707, 10947, 26555, 30620, 44785, 40087, 21996, 14767, 31146, 15591, 37776, 2741, 1031, 36732, 17140, 10144, 16300, 18614, 8422, 11795, 44594, 29105, 37042, 41975, 19278, 7029, 5208, 3066, 6263, 3205, 35869, 35628, 34816, 32873, 36844, 12287, 16756, 27687, 9180, 19669, 14727, 1536, 40292, 30961, 40404, 13354, 27702, 32100, 9755, 12094, 31545, 5769, 25474, 8441, 20276, 9065, 29049, 13106, 19051, 41264, 22095, 43797, 6741, 31559, 41247, 36103, 1794, 36147, 28902, 34840, 14814, 12773, 40702, 44067, 14012, 14056, 26526, 11512, 20899, 32349, 41469, 27235, 1823, 14205, 38277, 29906, 41537, 12191, 2182, 7026, 11454, 32926, 21405, 7298, 29745, 31322, 20464, 25757, 39037, 10485, 27847, 31677, 961, 31527, 1804, 20044, 43220, 37471, 18191, 22929, 24164, 22643, 23833, 37999, 29806, 1619, 10769, 7758, 30130, 14115, 34355, 19013, 25625, 14647, 36351, 24687, 29062, 27650, 3027, 44713, 35810, 30412, 32645, 956, 10384, 12177, 8426, 42388, 38873, 15720, 13573, 9221, 9785, 231, 30787, 44058, 41477, 480, 19648, 27935, 2384, 10320, 4101, 21312, 40541, 13044, 21070, 7107, 44107, 4411, 33172, 19625, 437, 13552, 15774, 25936, 4186, 21937, 27547, 10665, 33032, 25893, 20538, 5138, 25115, 28433, 40553, 37075, 4921, 9815, 38770, 1965, 5396, 15471, 23979, 18878, 9711, 32554, 3556, 40496, 15025, 36929, 24368, 23320, 13639, 3810, 3359, 43725, 27992, 35075, 9434, 44796, 15069, 24867, 2970, 27691, 32605, 20110, 41372, 12396, 14374, 6131, 43686, 38930, 20155, 12390, 15533, 29765, 9590, 25192, 33739, 42851, 4712, 42960, 9702, 6117, 5434, 8290, 36327, 41218, 26737, 19587, 29332, 30386, 39476, 44355, 10509, 10986, 2031, 9553, 9052, 1132, 20160, 44178, 40391, 9714, 37920, 28899, 36949, 7725, 26166, 28792, 40816, 25016, 20166, 18582, 25450, 22564, 41820, 8122, 33163, 24795, 21136, 23067, 9888, 8626, 4947, 30786, 44475, 24871, 27666, 37658, 16026, 13914, 33442, 35177, 3234, 4417, 41881, 35350, 4482, 17027, 19402, 24287, 28869, 5728, 23326, 32356, 1159, 3442, 5633, 29378, 18514, 13016, 17886, 22242, 16158, 22624, 35818, 16050, 37297, 3370, 10723, 2755, 35554, 23309, 41365, 34747, 2208, 23734, 32488, 30680, 12, 39087, 2335, 14977, 20274, 16751, 18569, 42647, 30875, 498, 18854, 11346, 44082, 3954, 21642, 32217, 14908, 35036, 31823, 2023, 25141, 6252, 13618, 14738, 18513, 41203, 24953, 20479, 22023, 11136, 409, 13031, 8452, 42185, 41033, 24552, 12091, 6086, 32980, 26133, 42678, 38209, 39384, 35451, 3154, 9629, 26813, 25851, 44465, 4575, 18349, 18440, 27723, 11503, 34830, 44581, 34027, 22630, 17546, 43016, 26270, 22337, 4125, 17806, 13049, 40392, 3658, 8602, 1601, 3439, 35585, 38558, 1968, 17739, 12076, 17277, 36866, 28876, 20478, 16319, 341, 18807, 26975, 36066, 19444, 19455, 8019, 10305, 12597, 16991, 33523, 35341, 19682, 23219, 21720, 14432, 6886, 20921, 16676, 12148, 29422, 31398, 28668, 27399, 13105, 7523, 36050, 41936, 33476, 12077, 41630, 17418, 1783, 5183, 1943, 21406, 17461, 12315, 28606, 19556, 26060, 12661, 20846, 1719, 16083, 25029, 22460, 40645, 20633, 19230, 22658, 28067, 23982, 31538, 10235, 15457, 14785, 3652, 16366, 17143, 23055, 29788, 39728, 4443, 30427, 4936, 28484, 42290, 1106, 1845, 28467, 20688, 263, 33976, 43943, 9159, 41526, 25543, 42266, 713, 1836, 10825, 34448, 7461, 10556, 732, 36608, 2998, 26674, 44279, 39781, 36014, 29841, 36857, 9167, 23862, 13184, 31685, 23813, 10158, 32063, 2115, 11879, 30945, 11593, 8297, 2478, 20984, 26744, 21215, 1998, 40934, 127, 36105, 40033, 38986, 25960, 15146, 22402, 44418, 13820, 28652, 30136, 39624, 22589, 6039, 29424, 43219, 10292, 30221, 29306, 38016, 23719, 26429, 42499, 458, 18776, 20379, 40216, 35735, 5680, 43883, 40926, 23580, 43370, 35384, 20579, 35191, 19318, 8351, 38198, 13549, 4272, 24087, 6450, 22089, 14478, 26049, 18319, 36685, 30619, 14997, 17518, 24986, 21641, 19744, 41817, 35552, 16212, 18683, 42103, 33667, 41303, 14089, 37860, 7720, 29540, 31804, 26850, 42750, 12220, 26648, 21805, 16225, 11325, 1652, 5723, 42309, 23319, 4430, 22874, 25194, 13450, 12113, 25627, 41344, 26760, 28475, 18522, 7778, 18340, 22561, 15181, 12664, 36598, 43626, 6476, 29113, 25665, 43754, 16386, 9859, 16881, 22885, 18703, 17756, 36399, 42789, 17543, 43536, 8061, 38662, 38889, 19325, 3397, 36233, 25478, 37314, 44184, 9281, 3980, 4634, 23960, 23765, 29843, 36827, 705, 2983, 30448, 38118, 43299, 5295, 17468, 19581, 36273, 2435, 6920, 41094, 10373, 33586, 17481, 5930, 21870, 11371, 31441, 11255, 25742, 37995, 20428, 43587, 15403, 24030, 37907, 12194, 11955, 26017, 33887, 20097, 39038, 11430, 3800, 31954, 4406, 43666, 44688, 13422, 38848, 26649, 21183, 22605, 5636, 27648, 6961, 2265, 25712, 35089, 14189, 21915, 8481, 32049, 39292, 3123, 16835, 12435, 38818, 20530, 34142, 28060, 43073, 1781, 38591, 24840, 7118, 43102, 15594, 18538, 10124, 1042, 14339, 35847, 38205, 70, 23681, 38968, 322, 31917, 20231, 26673, 8826, 7590, 250, 5078, 2412, 4055, 8139, 23760, 18796, 13985, 14204, 3981, 11541, 37731, 1682, 10370, 8244, 30072, 6669, 17815, 4907, 21540, 39177, 21837, 12710, 21437, 42473, 9439, 20009, 43566, 37726, 37430, 16256, 29084, 2249, 14465, 10215, 7878, 19411, 33874, 10735, 13134, 11889, 43606, 9112, 43832, 36315, 24202, 39561, 29738, 39945, 17895, 2524, 3338, 27113, 22298, 4171, 41656, 13674, 29954, 25736, 38146, 17403, 12831, 25785, 40945, 31793, 41435, 13043, 34582, 29010, 43973, 11803, 40358, 36480, 26409, 35377, 22513, 33826, 15973, 25766, 44137, 5488, 13744, 40308, 41073, 23838, 41121, 11857, 34060, 13548, 39418, 2701, 2485, 44735, 11811, 22544, 9948, 35114, 14854, 25713, 42704, 6613, 20957, 18380, 21529, 33938, 16836, 18040, 16007, 14640, 26897, 19514, 27417, 39063, 30274, 22992, 24958, 4511, 8673, 28356, 26989, 27220, 7436, 13560, 26707, 1047, 26485, 16049, 40146, 32388, 29875, 16107, 3057, 19322, 34658, 43707, 39440, 29808, 21906, 11815, 17833, 4663, 11008, 27481, 34548, 19009, 20634, 22503, 4687, 31561, 28776, 31915, 6805, 40257, 27229, 34263, 3853, 29849, 35499, 29498, 19776, 22686, 29398, 3165, 35355], [43860, 21026, 11773, 19803, 38417, 2891, 37344, 34695, 30183, 3583, 39487, 34255, 36299, 41164, 21165, 19664, 34653, 4326, 40158, 2916, 14040, 6595, 10512, 29653, 42486, 20868, 27402, 6388, 29247, 13093, 24613, 31095, 24451, 15981, 44300, 28928, 40907, 5336, 3951, 18810, 5142, 31075, 44183, 1590, 14452, 42810, 6054, 16187, 44187, 21035, 29420, 1899, 33231, 20662, 6732, 5430, 36217, 13808, 21471, 29110, 24260, 30599, 6884, 28020, 25958, 30526, 8887, 22303, 29311, 24829, 15321, 30268, 5256, 31492, 36412, 2471, 16059, 15964, 18723, 40006, 827, 3080, 20689, 3865, 44142, 28586, 11952, 18341, 8639, 27494, 7020, 36896, 42862, 7254, 11189, 20328, 44455, 4508, 13612, 21504, 31567, 22449, 31767, 25567, 13232, 13983, 41551, 31575, 37097, 38847, 8324, 37759, 41178, 33290, 32038, 39656, 13789, 13143, 4895, 20864, 14247, 17221, 16369, 21951, 35598, 39086, 14996, 37242, 25314, 28864, 26546, 15219, 1168, 4448, 13062, 44546, 21422, 21300, 9396, 42889, 2456, 21046, 38183, 28755, 13814, 13741, 31394, 38872, 44326, 27753, 14288, 32620, 44341, 11764, 27904, 2291, 27519, 34617, 44207, 16933, 8401, 32002, 42367, 23955, 893, 21266, 718, 31840, 40551, 20172, 24044, 28707, 311, 12439, 41597, 15296, 30522, 10053, 9418, 27141, 7340, 17586, 10948, 18375, 3686, 28753, 14913, 37371, 38780, 36764, 4315, 6116, 9581, 1511, 22609, 1859, 15463, 43204, 12738, 7383, 725, 21452, 3592, 34154, 34482, 37761, 42030, 16349, 12725, 10378, 3484, 40206, 15468, 27969, 11204, 38117, 32755, 43193, 26809, 35887, 34043, 13440, 28304, 31511, 30547, 6091, 43470, 17415, 4402, 34876, 22087, 36450, 7902, 14701, 35808, 8865, 40902, 6474, 24240, 22195, 17926, 25464, 23780, 29526, 35456, 21434, 37258, 2439, 43737, 13737, 10234, 18977, 27336, 21604, 26368, 28361, 9680, 39590, 8851, 34485, 25176, 40515, 141, 40244, 268, 24103, 21921, 7476, 30846, 12657, 1299, 1424, 14397, 13675, 38536, 44794, 41450, 30477, 43291, 32493, 23314, 33304, 37273, 42882, 35182, 5622, 18811, 20698, 38731, 23458, 38859, 5942, 37264, 41767, 6679, 30525, 24055, 36961, 42263, 27470, 39212, 9836, 43340, 36793, 32610, 38640, 23467, 2651, 21125, 37224, 44740, 44220, 26713, 39065, 37568, 39830, 21977, 6752, 39537, 30890, 31812, 670, 43624, 16855, 4304, 38260, 40799, 26949, 43857, 23432, 21283, 14735, 36346, 33003, 21163, 18199, 1595, 12938, 23929, 10572, 1546, 37844, 31415, 15629, 44222, 7644, 20263, 6314, 35026, 8656, 6301, 13685, 30941, 21597, 21099, 18752, 20024, 42292, 38477, 42993, 17791, 25737, 1077, 4433, 40899, 44027, 34892, 10089, 18928, 17880, 13617, 2953, 32591, 33592, 37479, 5171, 27066, 32222, 30212, 37838, 14989, 14446, 35734, 7309, 30728, 27925, 37588, 39109, 17520, 17037, 41981, 22731, 15876, 32479, 43851, 25749, 29242, 42274, 22744, 13329, 849, 7136, 35921, 8088, 2483, 33926, 25097, 6377, 36913, 16875, 4334, 11714, 7255, 31815, 22583, 26449, 30498, 1900, 30738, 17490, 10412, 26682, 26096, 12987, 17242, 33647, 1244, 9683, 16450, 32033, 4709, 34187, 23945, 24973, 21962, 1897, 21960, 29893, 29536, 12137, 28157, 39027, 10839, 26095, 2961, 34207, 32720, 1063, 38067, 639, 43298, 3924, 28742, 21282, 16045, 12356, 6870, 23452, 22319, 8211, 11108, 15858, 15024, 42191, 32758, 39783, 39948, 29191, 25703, 4867, 25416, 24937, 13726, 20663, 6115, 43805, 4851, 6155, 25218, 11961, 4106, 44877, 42793, 15546, 3102, 41955, 24717, 34637, 17870, 37640, 2293, 1549, 27686, 1210, 25482, 9925, 8765, 34107, 8113, 44704, 36274, 29233, 10990, 33215, 30262, 19727, 8936, 22947, 1161, 32265, 25496, 25545, 9560, 36645, 44650, 36656, 11673, 4861, 6862, 39636, 17963, 43067, 35785, 27188, 42319, 9092, 14554, 11339, 12417, 36180, 21763, 44363, 31456, 19940, 1418, 4003, 41099, 19985, 44774, 5162, 2330, 25051, 15167, 19708, 44122, 35873, 37583, 42146, 28783, 9955, 16484, 14751, 27181, 39822, 21806, 11256, 5302, 8342, 31375, 36074, 23509, 21908, 39105, 26800, 24510, 39992, 19096, 10307, 19967, 5320, 38781, 11452, 10978, 43182, 28730, 12874, 17850, 14839, 10348, 23693, 17551, 31968, 9232, 12337, 21994, 15091, 20635, 997, 23451, 9026, 16938, 16798, 13072, 42395, 27143, 13195, 38572, 8011, 28113, 20895, 33005, 5263, 34287, 37247, 38293, 38843, 34240, 44999, 34674, 14514, 26172, 25906, 12151, 12751, 18988, 16741, 34094, 6420, 32552, 4615, 6880, 12860, 30075, 5383, 9279, 39047, 29277, 2118, 31029, 24579, 22541, 27855, 9991, 26389, 24246, 4690, 1584, 16965, 10189, 21022, 17090, 14537, 16032, 7260, 12702, 36130, 21494, 14994, 27692, 24908, 20963, 28225, 1725, 27005, 20803, 42781, 12662, 1432, 4347, 17451, 43952, 2760, 14018, 9950, 25116, 25443, 42579, 44098, 1154, 26122, 11612, 14009, 21510, 16204, 20593, 8165, 5071, 43704, 3092, 10262, 15019, 14549, 30909, 8659, 25522, 37519, 13600, 30141, 29048, 15551, 38994, 8339, 42435, 9658, 39867, 12644, 5001, 35819, 28631, 24432, 18799, 10580, 44086, 39720, 5252, 36721, 17012, 9121, 13459, 43641, 38210, 4096, 39712, 41375, 8400, 12332, 24301, 9884, 30142, 411, 13525, 29292, 43144, 33763, 8942, 24414, 43516, 41986, 14619, 6181, 37353, 7209, 25678, 15603, 17736, 40609, 22335, 15074, 43597, 11265, 38139, 42916, 24493, 18439, 41849, 31737, 43090, 9384, 2304, 41187, 21195, 37612, 33809, 34678, 36166, 12200, 36305, 13038, 8350, 20439, 21869, 4684, 1127, 31502, 1227, 1191, 396, 13241, 10666, 21740, 18779, 23629, 27626, 6979, 10676, 12645, 5348, 9871, 21234, 946, 7508, 30104, 30294, 25639, 42237, 36985, 4066, 3274, 23794, 27628, 17467, 14643, 32675, 29578, 26238, 13285, 6610, 904, 28593, 19006, 30608, 28946, 34823, 6071, 11626, 19870, 884, 5803, 33098, 22421, 17167, 10845, 661, 37915, 33026, 25889, 23998, 2381, 41521, 28481, 12972, 27912, 12814, 4838, 19477, 34344, 39646, 17591, 30556, 43226, 40113, 33501, 27146, 2799, 9028, 28781, 8971, 20311, 16640, 16596, 835, 6615, 2168, 5835, 17088, 29445, 7736, 4686, 30232, 39550, 27682, 44639, 11190, 11647, 13453, 14248, 41133, 8817, 30939, 5618, 43661, 19520, 33801, 1020, 28197, 44837, 11012, 9297, 17768, 24844, 41970, 15238, 25344, 3401, 43564, 18478, 24903, 24485, 22323, 4475, 26628, 37735, 4472, 3643, 9823, 39744, 26745, 30958, 19592, 13648, 10214, 23186, 15071, 25647, 8107, 6024, 15569, 2218, 4119, 35538, 36593, 614, 776, 37879, 6154, 13964, 23015, 27241, 11505, 44311, 14022, 28814, 1817, 29733, 26979, 28503, 15869, 44884, 33322, 16766, 7790, 34333, 35202, 33593, 10778, 43248, 11280, 35901, 34053, 2424, 5614, 22458, 1458, 4777, 11826, 2059, 7711, 23334, 17514, 36227, 13115, 4636, 25962, 44922, 612, 9129, 20375, 10631, 27797, 40328, 18526, 24529, 3849, 44986, 20065, 30018, 23981, 17003, 16119, 8370, 14170, 24930, 8533, 29811, 11755, 36232, 13417, 19174, 26561, 40181, 16302, 16169, 41243, 6035, 23359, 6864, 39254, 8005, 30812, 19107, 13069, 2107, 15305, 26834, 12415, 8635, 11586, 16662, 13589, 28173, 40261, 26083, 40545, 31782, 13916, 37804, 4278, 7705, 32513, 4318, 43740, 33852, 13083, 1600, 8334, 14982, 43346, 27730, 39917, 29173, 20424, 11523, 21369, 15611, 25008, 16920, 32090, 39116, 8505, 21563, 7111, 4586, 3983, 19636, 19039, 27879, 37477, 43420, 1883, 6496, 39385, 26576, 5040, 39951, 23129, 24400, 17254, 2101, 31132, 9556, 13717, 33244, 18730, 8207, 26791, 32042, 24441, 37845, 3864, 40169, 14403, 10686, 9443, 36523, 2646, 32401, 44763, 4931, 38632, 17181, 25426, 23570, 21480, 44200, 17485, 42405, 28042, 11114, 32936, 43527, 23826, 41785, 41997, 34405, 35371, 17888, 42603, 17982, 43722, 11965, 13029, 16311, 19825, 21007, 29297, 32144, 18031, 30384, 6831, 18261, 28414, 29088, 43895, 25591, 12949, 40298, 24431, 22695, 15920, 16900, 38302, 30432, 29038, 11824, 21550, 29330, 20455, 30535, 10424, 22164, 10710, 16208, 26980, 37467, 16456, 26487, 21897, 31426, 20950, 27555, 6163, 12681, 7575, 25831, 37198, 18567, 21508, 22886, 9332, 33177, 13569, 8701, 32066, 22316, 28001, 10254, 39356, 30287, 22348, 22128, 7094, 14827, 3041, 29943, 12840, 10474, 23398, 12757, 14449, 33048, 25980, 43594, 33794, 8982, 38476, 11059, 25403, 31125, 10428, 27088, 39413, 41015, 42242, 2712, 10902, 8416, 23699, 8758, 2163, 43377, 2170, 21988, 34908, 16807, 32780, 8291, 29302, 43608, 4380, 40961, 17404, 17632, 39343, 33075, 13678, 39134, 43746, 1886, 28845, 27559, 23483, 3257, 33500, 17914, 32474, 39760, 42186, 19222, 10773, 10087, 42910, 18101, 10006, 8839, 39120, 36098, 25891, 1656, 14051, 16220, 40588, 4739, 13514, 30753, 43074, 30740, 8303, 26365, 8174, 28150, 24577, 38634, 1702, 30487, 23844, 19058, 21793, 18826, 43614, 17783, 29730, 6320, 38606, 5824, 5491, 34114, 20384, 44242, 6889, 38732, 3998, 19631, 7981, 18765, 1103, 35034, 9442, 22690, 18346, 10869, 2398, 30296, 4767, 30396, 40959, 33981, 22945, 5910, 3235, 16009, 23030, 14317, 10561, 5190, 37325, 27698, 28174, 7512, 35416, 27786, 39249, 29174, 8939, 42563, 42640, 19564, 16959, 3371, 39004, 12946, 5117, 13634, 13764, 1043, 36577, 23404, 37432, 24028, 43617, 27617, 17581, 44915, 21667, 23430, 5742, 31045, 16921, 19603, 12261, 36318, 6769, 44565, 11466, 40084, 19794, 26766, 24921, 41686, 20281, 34108, 44190, 24690, 32998, 1259, 4834, 8967, 32581, 6021, 42384, 30114, 19538, 4242, 9024, 32139, 31025, 2002, 24022, 10766, 35198, 33912, 7577, 38829, 738, 35531, 35412, 14743, 10732, 20791, 42279, 17978, 19095, 41789, 43466, 29429, 1814, 2831, 9493, 15449, 21712, 37433, 15844, 17628, 43785, 15517, 37589, 24723, 26860, 18551, 19957, 1463, 28556, 24474, 21301, 13317, 12119, 23911, 25601, 18225, 23152, 6616, 26749, 38944, 43100, 14772, 4046, 42519, 33011, 37886, 42522, 8208, 11691, 40245, 23310, 18423, 23275, 31050, 29656, 39956, 36280, 13170, 25302, 13688, 3328, 14717, 41134, 805, 28069, 41330, 24148, 2863, 35658, 43739, 42841, 22290, 35304, 39923, 1869, 41743, 23160, 9868, 16298, 20740, 39056, 5265, 33894, 33141, 10268, 1550, 18492, 13101, 12792, 34864, 18189, 12133, 21322, 4941, 32684, 23254, 10601, 9834, 15857, 10036, 9812, 35351, 30877, 34084, 7292, 9639, 293, 3452, 37037, 38281, 5279, 11810, 19906, 10294, 27438, 15582, 43294, 9603, 44729, 21350, 3958, 15625, 34558, 43562, 42817, 31734, 37451, 3702, 11694, 9302, 15003, 37611, 39285, 16280, 37643, 44352, 42681, 28065, 7823, 41234, 21522, 24927, 27237, 26439, 21565, 13260, 16072, 16691, 43064, 24847, 26693, 6874, 26441, 44891, 11997, 5467, 10867, 41911, 41724, 11665, 28886, 8531, 34129, 33813, 17215, 20809, 40196, 38166, 6291, 21894, 36434, 19927, 15746, 9533, 42906, 43955, 27772, 8232, 41289, 44789, 39806, 39960, 44176, 7319, 20342, 38325, 28810, 11457, 29449, 9513, 18406, 30493, 9067, 25268, 34246, 40964, 19772, 37591, 36559, 38541, 15227, 9376, 2152, 27301, 10481, 17074, 16548, 17867, 12650, 29327, 1146, 9549, 244, 38762, 20986, 28892, 40714, 20982, 17533, 38141, 16539, 24787, 5578, 41920, 34252, 24413, 19953, 5264, 33771, 13563, 34750, 20045, 15752, 38903, 19954, 21584, 18016, 38814, 31984, 3067, 33999, 7127, 23711, 14066, 34899, 28023, 34399, 26428, 23989, 26161, 6482, 19110, 34989, 36882, 13333, 18008, 41877, 39370, 11257, 5772, 23389, 9504, 14818, 39815, 35784, 17256, 29624, 24641, 12893, 44181, 43854, 44899, 33315, 9636, 41846, 8340, 22781, 4532, 1579, 25594, 43313, 7739, 34758, 22672, 14755, 12556, 18838, 13030, 35544, 20000, 32808, 36903, 15707, 38532, 2484, 22793, 17584, 42137, 34319, 35255, 16890, 8972, 17750, 43166, 22462, 12969, 26647, 7239, 7740, 6568, 6443, 27754, 18632, 26157, 35780, 8156, 1287, 24842, 44642, 28537, 14459, 42055, 22390, 36044, 20706, 31134, 25946, 11770, 38822, 8300, 25827, 43254, 3604, 42586, 673, 27701, 8119, 43582, 22070, 5861, 25252, 6849, 8349, 6455, 44880, 12952, 38675, 22083, 20717, 31503, 4295, 10246, 21149, 37015, 27533, 24494, 32785, 31290, 32271, 28371, 2187, 32131, 25012, 13766, 42099, 43573, 7729, 20318, 44499, 12798, 22393, 18881, 43088, 17471, 201, 28343, 39013, 28677, 7102, 883, 30258, 22847, 27926, 23961, 19831, 21382, 42691, 21281, 35720, 3462, 38005, 14486, 9500, 36520, 22481, 32961, 13937, 20236, 31686, 4602, 20152, 29460, 33246, 12376, 43664, 3075, 41641, 8121, 26490, 11660, 3228, 26420, 39889, 13121, 34734, 16438, 21799, 34595, 10775, 23841, 16844, 34535, 27124, 44503, 44658, 36601, 31393, 362, 10679, 25811, 26549, 17684, 14293, 23602, 11073, 20010, 42567, 22336, 3871, 42122, 24136, 13880, 44029, 2111, 41682, 35736, 2064, 12186, 18414, 33112, 952, 24647, 32148, 37510, 13376, 42523, 43265, 383, 4461, 21747, 27065, 37144, 38514, 40690, 29593, 20223, 28076, 26280, 10819, 4814, 13837, 27366, 30123, 28473, 38, 35241, 18933, 8995, 28284, 9479, 23283, 1835, 12364, 25174, 18733, 26783, 29238, 28686, 12782, 23934, 38292, 25432, 4612, 13311, 3429, 23947, 26956, 35947, 43398, 35246, 2655, 30650, 33155, 16244, 16443, 21010, 42399, 7227, 32914, 37659, 12526, 37158, 14807, 8046, 43475, 24858, 16374, 43692, 12576, 1265, 31617, 31995, 20979, 31577, 17588, 14708, 31924, 20823, 7376, 9038, 13263, 13279, 3216, 30093, 29287, 27, 16865, 1313, 42418, 32380, 35273, 8126, 37448, 1628, 20830, 20005, 42128, 29528, 11491, 591, 43665, 36281, 21336, 28354, 27752, 5569, 36225, 26695, 36545, 41771, 3421, 22044, 39072, 40175, 5344, 12770, 20888, 29792, 28696, 25943, 22988, 39079, 25395, 35872, 23501, 4683, 15588, 26075, 38428, 34210, 9160, 17822, 38917, 22808, 28858, 7192, 44659, 40669, 24487, 13692, 2150, 21151, 26370, 3811, 37695, 22526, 3591, 36711, 11472, 14848, 38709, 20722, 7013, 22381, 26952, 2980, 29162, 32021, 2267, 44453, 23437, 32897, 1855, 21128, 36980, 25933, 33819, 32816, 8410, 40135, 40744, 17845, 13664, 32122, 42949, 22796, 13194, 38578, 43662, 20336, 28324, 42230, 12859, 19614, 20233, 14777, 31749, 40300, 43719, 19756, 28733, 40596, 40692, 27426, 31465, 33379, 43933, 10542, 4882, 18034, 29928, 20859, 38456, 27204, 672, 15145, 2700, 41512, 40081, 25420, 13401, 3246, 25185, 39026, 27449, 6050, 34384, 6373, 28995, 10805, 13090, 40819, 16654, 23165, 15715, 8419, 15519, 16066, 39280, 10030, 22172, 17202, 6830, 9793, 32818, 1627, 7796, 382, 6575, 34530, 4103, 18190, 24098, 6660, 41913, 21111, 19779, 31213, 42212, 3053, 3330, 36614, 6228, 20810, 14296, 11562, 10593, 37635, 21485, 28495, 2382, 40340, 2348, 9833, 6385, 3532, 7011, 10534, 35261, 1128, 41272, 20156, 38470, 23899, 14011, 26848, 15518, 38402, 7138, 34199, 7135, 449, 20355, 35814, 26826, 18906, 38353, 7072, 38436, 29192, 19519, 13332, 10719, 7100, 3883, 39014, 32712, 16506, 34392, 26712, 19065, 44094, 40491, 25321, 10882, 31076, 32680, 38228, 33024, 10650, 32574, 10420, 39520, 29895, 5515, 2786, 23395, 29715, 5242, 36684, 28222, 37892, 38757, 19368, 17249, 1297, 31167, 16628, 25687, 27520, 4094, 36945, 34807, 19878, 28926, 40853, 12737, 23116, 38144, 29024, 12786, 3317, 31072, 42098, 17238, 24308, 12573, 7634, 17582, 11228, 15560, 44346, 43195, 2955, 7120, 19060, 27320, 44621, 5335, 13769, 36663, 9499, 10519, 7429, 5155, 11842, 35779, 9696, 10783, 31376, 12479, 13652, 38190, 7396, 14898, 29946, 23154, 5432, 15658, 5465, 12407, 14817, 11744, 23420, 8980, 33837, 6900, 14469, 34939, 15760, 30942, 32508, 7450, 24475, 10965, 3988, 30855, 5132, 40838, 21454, 1732, 32828, 29447, 6088, 44018, 13629, 34041, 5602, 44336, 33497, 44576, 39158, 36541, 32408, 22891, 22135, 9043, 26541, 28483, 5531, 21913, 5407, 28823, 38115, 12921, 27543, 34884, 44116, 7411, 810, 24819, 24481, 11657, 29740, 36841, 31397, 20920, 13751, 21963, 14730, 40309, 3431, 29630, 27283, 29125, 7782, 24714, 25532, 12455, 12441, 31825, 22189, 11735, 36661, 41664, 10553, 23611, 7066, 8137, 42761, 33933, 19036, 29281, 6871, 11646, 22685, 34498, 2645, 21887, 33136, 28176, 34294, 10851, 40138, 7000, 39551, 35615, 15570, 36277, 17094, 22866, 20283, 8706, 39381, 10797, 37153, 37359, 36997, 39209, 5415, 23924, 38502, 36016, 3009, 14480, 42768, 29579, 3085, 41449, 23920, 31520, 8280, 43185, 5597, 342, 34853, 24883, 1769, 38023, 4748, 7451, 21142, 13094, 20309, 5340, 18376, 27910, 33884, 15834, 9687, 2945, 28847, 42632, 14616, 17547, 5315, 20470, 6922, 13442, 20842, 10308, 7143, 1882, 17655, 6207, 12438, 20149, 29828, 22597, 42404, 254, 11861, 30678, 21661, 14534, 14791, 35065, 4234, 11243, 95, 40354, 33090, 19100, 6279, 5112, 21817, 18268, 12112, 30494, 25076, 11195, 26857, 15175, 31895, 31731, 19668, 26222, 16961, 41931, 41896, 16321, 11045, 2588, 10354, 38742, 2199, 1332, 18772, 8466, 15323, 28134, 16160, 44982, 9417, 17305, 5281, 30025, 37200, 5293, 43317, 6502, 42755, 40454, 13215, 27842, 13371, 39127, 9206, 41941, 44571, 16070, 39324, 36564, 1221, 1070, 1469, 31796, 18832, 40268, 44983, 30325, 35854, 29039, 16310, 36268, 40417, 6223, 1155, 30408, 24112, 33238, 32172, 24719, 43927, 1841, 8239, 13540, 16457, 30135, 31985, 26769, 36027, 29017, 16036, 15077, 18218, 6736, 17382, 39156, 17646, 21912, 36840, 14492, 19153, 33448, 34397, 14345, 7324, 38003, 29818, 18602, 22152, 15932, 15316, 17988, 16077, 2084, 28793, 15951, 23102, 12100, 28806, 40947, 34706, 18084, 8926, 44946, 38920, 18601, 27975, 8571, 23077, 30145, 40090, 6812, 39737, 25986, 28830, 7419, 44013, 40832, 10570, 43068, 2529, 10239, 29434, 36942, 799, 28135, 5369, 30336, 44790, 17002, 39612, 26298, 42238, 22741, 26065, 8683, 36978, 21631, 15370, 18357, 44289, 11608, 11207, 23515, 10535, 28377, 2784, 42366, 29713, 15393, 15527, 33494, 40371, 14402, 29229, 25257, 21112, 39161, 27571, 2192, 13375, 35786, 40994, 36590, 28813, 4163, 40826, 7297, 40916, 44564, 3714, 30887, 13446, 3345, 38607, 18818, 22327, 44672, 6242, 5305, 29031, 41649, 18586, 40127, 23967, 40952, 23304, 30330, 8870, 41756, 34545, 15821, 18149, 4542, 30553, 19590, 43183, 16944, 38255, 31868, 31201, 24217, 21709, 16257, 5483, 15093, 16724, 8243, 12419, 14653, 37358, 13671, 17010, 37130, 29406, 33974, 17271, 33748, 23149, 43065, 7266, 3144, 9081, 998, 41, 25123, 23246, 11467, 14588, 12538, 2127, 1737, 8198, 26675, 33197, 3185, 299, 41460, 33174, 8379, 1264, 17897, 30441, 35358, 29693, 3761, 15184, 28799, 44324, 10937, 43745, 3913, 43767, 18546, 32618, 16375, 1838, 40525, 41106, 19579, 25242, 33829, 20370, 5431, 42582, 21562, 15158, 34478, 26508, 23240, 23252, 30405, 30586, 12950, 9610, 5296, 37099, 3440, 653, 35393, 8049, 28313, 25382, 9585, 40226, 27951, 3386, 36482, 462, 15511, 6996, 44559, 16021, 2683, 37180, 30299, 26794, 34124, 20757, 22039, 6266, 16762, 20898, 42165, 39609, 29262, 39124, 1940, 40963, 15737, 6837, 1236, 38664, 21683, 18743, 37858, 24127, 7996, 33741, 6567, 9763, 27592, 44506, 36531, 17835, 18443, 30235, 10118, 2250, 24161, 4259, 40595, 18139, 11340, 37414, 386, 8797, 15853, 38811, 26805, 5039, 33815, 6235, 12108, 35644, 40871, 43996, 34364, 41369, 11573, 35745, 30916, 42908, 29071, 36169, 29003, 41069, 922, 3229, 31407, 10928, 22934, 4874, 32329, 38798, 42589, 1212, 39034, 30630, 40828, 16660, 31208, 28836, 6722, 11435, 27604, 40455, 14260, 40735, 22576, 43306, 44770, 36872, 8534, 31454, 15943, 25249, 44450, 37501, 29563, 37925, 35993, 1681, 33178, 6206, 19285, 15008, 40905, 4015, 20592, 33038, 1484, 24825, 33363, 18140, 856, 18948, 20919, 14103, 32293, 36829, 9337, 8632, 14986, 37449, 3563, 26480, 24295, 42139, 23397, 11238, 28760, 12915, 33531, 1989, 34996, 845, 10891, 39565, 21947, 44272, 38673, 26477, 34239, 3534, 42104, 24175, 14434, 41474, 9846, 27187, 23100, 14646, 31212, 43159, 30988, 37955, 191, 9236, 10263, 18717, 2924, 2859, 20329, 38669, 31434, 17504, 43234, 12214, 39142, 29814, 24270, 28612, 17636, 31462, 34451, 764, 34391, 39277, 19396, 23328, 8741, 39147, 6855, 6339, 41868, 43656, 37045, 23891, 40220, 27353, 16987, 3453, 23715, 4737, 29735, 28359, 38121, 44624, 7685, 27903, 10197, 892, 10245, 15163, 37875, 44678, 6290, 31364, 16899, 6010, 2261, 27325, 42968, 21421, 42198, 27295, 20953, 8382, 14292, 24980, 9637, 968, 9860, 1621, 41025, 13495, 8163, 13289, 22400, 11026, 7023, 3199, 4937, 22140, 23111, 1946, 29312, 32637, 4082, 7919, 24208, 14174, 5743, 31526, 14924, 9199, 38241, 10646, 16421, 17738, 6934, 24267, 1999, 5911, 15215, 35655, 340, 35303, 10200, 18702, 30837, 28256, 22365, 43289, 30742, 32771, 37701, 9623, 26970, 22217, 28506, 13959, 10106, 15064, 40925, 35347, 33054, 44395, 17464, 1076, 32774, 14696, 41532, 40421, 38512, 19719, 41048, 16213, 31850, 14900, 19861, 13559, 34075, 39748, 40427, 8570, 38125, 15861, 13456, 43986, 23107, 27050, 5588, 29394, 37694, 35513, 25599, 25136, 34675, 22392, 8672, 21182, 9540, 35553, 8423, 11237, 40177, 43395, 33107, 36470, 6369, 8785, 21438, 25504, 18394, 14949, 28568, 15948, 14060, 8072, 6494, 24191, 40212, 11489, 43855, 11924, 40008, 8307, 10989, 44756, 29118, 22488, 42823, 28465, 9341, 22641, 11986, 30821, 17732, 42542, 7775, 43694, 14343, 11450, 3979, 20227, 18400, 7852, 563, 10912, 9933, 6562, 24491, 8385, 38837, 44605, 10209, 35444, 41555, 32160, 12945, 13676, 35620, 9255, 44105, 20071, 14377, 9264, 41581, 10859, 37241, 9645, 2223, 21713, 30602, 7882, 5844, 26048, 37841, 25724, 44970, 16878, 7553, 2625, 8681, 34888, 38611, 32992, 23897, 26182, 17469, 33419, 18042, 23189, 31088, 2060, 33365, 21444, 17492, 22531, 2895, 985, 22571, 27420, 22635, 20564, 31653, 35445, 18521, 25664, 6075, 44758, 6594, 13927, 23197, 16291, 33997, 28292, 34260, 26102, 15110, 36956, 17041, 26761, 12843, 16393, 9489, 28866, 40589, 32570, 29331, 3226, 39972, 24707, 27507, 18059, 24448, 37214, 21895, 4978, 38467, 44283, 37086, 31487, 30655, 37403, 25695, 16353, 39268, 530, 22387, 17232, 28527, 26505, 39266, 40352, 28450, 43434, 23522, 44358, 39015, 7657, 28846, 37819, 25937, 11804, 40873, 24375, 17528, 31160, 27637, 44966, 11188, 38823, 20560, 20136, 41583, 42881, 35695, 3546, 7569, 37855, 6921, 31702, 5326, 25784, 3673, 7028, 42912, 33387, 18119, 9835, 30006, 11622, 19340, 9276, 17541, 13740, 23593, 7014, 19795, 35335, 27598, 18926, 3113, 7803, 8353, 11934, 29646, 8582, 17103, 29268, 44011, 2967, 9262, 30368, 13393, 42937, 6656, 26148, 23041, 10696, 43628, 43446, 42210, 24673, 30768, 6560, 6230, 28853, 27271, 3823, 31669, 15690, 31097, 41672, 13178, 29683, 1181, 18021, 7468, 23346, 5634, 21068, 39553, 16532, 24674, 21950, 14864, 36506, 31186, 9520, 32451, 15293, 18449, 41531, 9971, 12575, 41612, 14100, 2989, 4282, 8469, 23300, 4995, 39982, 8013, 27568, 26646, 5888, 37685, 2517, 30933, 41683, 24299, 29655, 7680, 3608, 16134, 27773, 37830, 38475, 2503, 41221, 15482, 20673, 40436, 28375, 24563, 43149, 12717, 35738, 37692, 39711, 5566, 35207, 38912, 33923, 7210, 20650, 15565, 30604, 2689, 44258, 28269, 40360, 15342, 2391, 25747, 15726, 2800, 29650, 42088, 25195, 42947, 17300, 30309, 23173, 42127, 2825, 34086, 31759, 43779, 41779, 40696, 40411, 28298, 14937, 6779, 29569, 18044, 17890, 11944, 8545, 22268, 11539, 37790, 13064, 36938, 17706, 4841, 20546, 18766, 39298, 20737, 28804, 16263, 27387, 21017, 23949, 31497, 17653, 10456, 23831, 610, 28283, 23236, 34201, 1263, 18545, 32330, 2378, 24147, 19635, 15787, 23333, 16510, 12913, 983, 22492, 15936, 8600, 19167, 2409, 27423, 26149, 24870, 2352, 43023, 28263, 24465, 32138, 24190, 31873, 30501, 28714, 21326, 13622, 26510, 25210, 43246, 24354, 31576, 43903, 36775, 38189, 41669, 347, 40235, 35254, 22623, 19900, 28478, 47, 37138, 22078, 34361, 18951, 27457, 27878, 18548, 24961, 30458, 1293, 26840, 9428, 34436, 39055, 7984, 3866, 43141, 5473, 7425, 31753, 9365, 9865, 24798, 40705, 22648, 4288, 44967, 39454, 43753, 21236, 6676, 44403, 18935, 12666, 23787, 16689, 17276, 23417, 5017, 17097, 8645, 16194, 27836, 39178, 15155, 33337, 8864, 24661, 24831, 16780, 5977, 3017, 29939, 7752, 4241, 18355, 19504, 30591, 4579, 27270, 16852, 4201, 2577, 5384, 1184, 24517, 22033, 8875, 2358, 40492, 34772, 43553, 21918, 32765, 44405, 40966, 20007, 29059, 19350, 23384, 20035, 27435, 6364, 38878, 39928, 13026, 6328, 30514, 33656, 6077, 25551, 24387, 35331, 2428, 41711, 18078, 13625, 37379, 19785, 34483, 41508, 15087, 18653, 10944, 29902, 33100, 15806, 27110, 8430, 16952, 3945, 37882, 40716, 17789, 42001, 30624, 17745, 38999, 32176, 9724, 31396, 39897, 33015, 16555, 393, 9583, 43880, 24372, 26005, 14808, 39707, 29159, 545, 30016, 33977, 15618, 21552, 16894, 22584, 28619, 7836, 7850, 18660, 12892, 19200, 42429, 19142, 9737, 12424, 21914, 32386, 44414, 2405, 2824, 43031, 12217, 28785, 40804, 1328, 27398, 36741, 6951, 14365, 15535, 12731, 37302, 12075, 6547, 30893, 26913, 5990, 34012, 15212, 32445, 6649, 40085, 5575, 32921, 29347, 26741, 8478, 32975, 9762, 42615, 962, 2908, 7172, 19141, 12208, 37690, 24177, 3389, 549, 37114, 24088, 6734, 43579, 23993, 1591, 37128, 7783, 25035, 21391, 13912, 39340, 44689, 19413, 36047, 23936, 23032, 31801, 29889, 40563, 32898, 23676, 27372, 14165, 6453, 44037, 19553, 17015, 19826, 26706, 163, 29016, 19448, 14418, 28240, 11546, 29977, 23751, 40650, 11336, 29365, 24993, 25385, 1761, 969, 14111, 11085, 32857, 34942, 23898, 3339, 35129, 23551, 2126, 38309, 27422, 17537, 30901, 29829, 15831, 35929, 8499, 34282, 18334, 41603, 21849, 30222, 23933, 38284, 43826, 11839, 35485, 42446, 373, 32456, 37202, 44435, 25967, 6404, 8257, 1206, 2522, 14353, 21509, 9757, 18594, 8561, 27860, 22575, 43828, 39579, 24626, 5419, 2594, 31522, 4569, 32321, 20393, 24568, 18228, 17118, 3021, 4764, 10315, 13239, 23497, 14660, 32, 35145, 31600, 26668, 30231, 13826, 7341, 890, 16269, 32191, 19159, 793, 23504, 18483, 18659, 7839, 36973, 40142, 8696, 40946, 5759, 37464, 7036, 24756, 6350, 15845, 19311, 38612, 14038, 8375, 9114, 31351, 8023, 2537, 7770, 32098, 8723, 6166, 9152, 5159, 10371, 29871, 32334, 27071, 9994, 154, 2136, 2812, 5733, 34654, 26437, 22818, 6189, 21773, 28882, 29516, 21880, 24497, 19066, 21363, 23563, 7938, 1604, 11892, 17714, 31916, 27166, 22993, 38962, 43457, 16367, 38042, 22265, 2041, 44747, 30121, 18000, 30170, 17022, 30489, 21016, 19706, 20764, 22326, 14143, 44720, 34265, 5241, 43906, 21726, 24634, 38319, 29938, 6882, 30270, 25563, 24023, 4245, 20350, 16803, 32531, 26470, 6108, 41937, 7497, 8612, 40724, 29580, 4368, 20295, 7217, 7699, 43020, 14044, 23659, 14933, 16100, 29918, 41096, 10462, 35368, 32817, 32667, 39850, 31807, 20604, 31096, 12599, 6065, 7866, 34446, 16763, 13103, 31994, 33654, 43535, 21865, 708, 12299, 44866, 40712, 31772, 22937, 35831, 5379, 40787, 17995, 3631, 37534, 25329, 26722, 35560, 37941, 36070, 26977, 7317, 32813, 9625, 28673, 32893, 32683, 7053, 30884, 19248, 44968, 28642, 18965, 850, 10488, 24878, 26814, 44236, 3946, 27456, 22753, 20896, 39320, 15833, 21557, 29647, 28945, 26014, 12471, 9477, 26372, 21882, 3120, 11181, 9370, 7537, 44085, 3365, 23513, 41199, 9822, 33651, 3115, 28367, 10792, 31993, 40540, 32844, 12601, 43128, 13630, 1467, 28048, 35196, 33507, 2051, 31974, 22895, 42281, 44249, 12371, 38071, 28936, 3157, 28089, 42592, 27806, 5546, 14526, 22159, 19111, 43561, 40167, 26868, 21497, 31574, 27263, 41441, 565, 38854, 39201, 33316, 26337, 13931, 23628, 27814, 36002, 35323, 6632, 7018, 82, 12346, 43168, 6572, 40200, 17767, 28449, 18787, 12041, 20845, 23839, 34017, 42596, 24752, 5650, 28094, 20499, 12474, 27884, 9482, 16342, 29401, 16971, 42988, 23462, 659, 510, 41368, 23851, 5870, 21534, 7567, 5627, 43708, 3223, 27254, 4379, 21792, 4547, 18681, 24349, 3312, 23179, 38075, 6247, 27274, 34611, 11793, 6694, 21443, 13288, 37698, 9761, 39838, 33853, 37336, 39615, 30623, 27186, 6708, 24561, 16626, 27058, 4617, 24671, 14283, 11547, 18368, 37061, 26492, 3171, 352, 37738, 19332, 13494, 8746, 18292, 42539, 35709, 34553, 16472, 17788, 38164, 31347, 14823, 1718, 24601, 19420, 29047, 9972, 40178, 17497, 11115, 17489, 25098, 43547, 40101, 12431, 33411, 5122, 35211, 32016, 3395, 40172, 32074, 27319, 1485, 76, 40597, 32944, 26468, 17687, 1237, 33803, 15508, 9638, 29280, 31105, 16980, 34170, 12164, 23153, 34672, 38294, 43817, 25048, 41039, 39021, 32102, 17145, 14586, 41584, 30150, 34885, 27439, 31894, 5110, 29450, 26692, 37274, 9045, 33313, 1443, 27907, 6902, 34338, 5958, 4700, 6686, 28549, 27252, 35306, 14744, 5239, 21293, 31688, 25300, 715, 24562, 10493, 28542, 973, 31721, 27215, 44609, 106, 29725, 26877, 44819, 38791, 19571, 4872, 18808, 32638, 36207, 485, 25212, 39391, 24523, 19938, 23662, 15822, 26124, 27670, 19980, 34825, 10627, 29824, 30434, 2363, 2758, 32178, 27430, 9472, 11655, 34162, 34887, 24426, 40932, 42017, 5331, 10673, 13330, 30897, 21700, 19848, 9550, 12171, 44949, 31997, 25239, 33600, 40698, 21551, 29015, 18531, 4213, 12149, 2000, 27002, 13479, 39429, 39924, 252, 8500, 35878, 44149, 25973, 29453, 3125, 20048, 35181, 30932, 37008, 11532, 9668, 3036, 39721, 7909, 44415, 38380, 27513, 11119, 39003, 418, 20836, 5378, 27121, 30888, 34540, 30185, 2754, 20358, 31267, 26696, 29215, 38285, 1670, 30148, 28528, 4471, 43557, 37909, 23784, 13854, 31277, 44862, 39955, 18230, 4520, 35542, 10151, 16801, 1861, 22475, 17656, 25762, 15971, 29052, 9531, 23318, 11628, 26026, 41524, 15095, 21320, 19235, 21090, 20333, 24614, 35705, 12772, 5646, 3886, 10991, 20396, 14311, 7937, 6238, 18633, 37666, 27939, 19972, 29223, 36487, 42479, 35848, 4859, 28470, 12499, 1200, 44379, 15107, 13812, 44217, 11079, 7854, 35233, 42265, 8194, 29037, 32687, 40207, 21023, 41856, 19526, 24804, 16643, 37256, 4199, 42997, 27461, 12699, 4645, 40766, 21201, 18869, 37429, 18469, 33916, 10533, 7021, 39321, 18873, 13632, 27080, 33706, 29322, 19778, 24440, 22791, 27994, 1822, 26464, 23791, 43175, 32708, 39670, 42734, 13825, 17055, 9210, 39542, 9460, 28118, 5350, 1215, 18934, 12988, 7742, 33905, 22347, 22577, 35588, 17077, 36114, 7591, 3209, 16607, 920, 43345, 29117, 34371, 16659, 27085, 43603, 25437, 7059, 2205, 39125, 36338, 6198, 30023, 36111, 34006, 30677, 25274, 26566, 20855, 39251, 25843, 32843, 9743, 5951, 34115, 28919, 36423, 36006, 10924, 18089, 3528, 13176, 25337, 32715, 42742, 18535, 40191, 42064, 14308, 35953, 8182, 2506, 13621, 31584, 3337, 21919, 22984, 5441, 5126, 39499, 9945, 17342, 18065, 25600, 11317, 7303, 43213, 43852, 24794, 20150, 763, 17162, 9977, 5063, 15757, 29798, 32364, 12333, 15213, 35210, 10579, 35270, 25803, 25536, 21030, 26260, 24527, 39779, 31001, 37812, 4756, 17721, 17059, 8075, 5724, 3271, 4703, 25009, 14438, 41336, 9506, 12533, 4139, 13348, 38237, 36729, 7112, 9779, 39691, 39644, 43319, 36092, 20248, 8204, 38283, 17682, 1525, 18510, 11363, 5404, 23566, 42581, 30340, 21854, 18128, 13526, 35013, 29764, 7624, 10084, 19172, 32963, 17141, 34100, 25229, 37990, 33461, 38225, 10731, 43310, 6222, 19860, 13142, 18727, 22824, 6046, 2229, 14748, 27945, 23607, 4894, 5471, 20306, 16673, 2975, 14754, 34668, 5821, 29684, 36802, 9310, 26402, 33381, 4023, 20238, 29482, 15464, 1760, 25158, 43609, 7976, 40626, 13159, 8947, 39669, 3324, 14716, 19310, 3984, 2012, 7574, 11973, 21019, 11487, 35656, 1057, 10273, 1506, 30028, 30545, 38484, 3369, 806, 28474, 3897, 15150, 24998, 36368, 19178, 44727, 38091, 16389, 19817, 1912, 29576, 43824, 27462, 33203, 4100, 12259, 39009, 6853, 6930, 25189, 30420, 21649, 4625, 30048, 25497, 30452, 34731, 2473, 28210, 44264, 44345, 6682, 28951, 37794, 16359, 6522, 21556, 7887, 25263, 258, 16108, 37496], [38178, 24097, 22130, 36604, 20601, 43069, 8050, 18238, 28466, 44707, 34280, 3134, 16663, 18365, 17212, 27190, 9259, 16232, 37551, 12769, 22821, 574, 19042, 19626, 26644, 38787, 1240, 12398, 10941, 11364, 9864, 11697, 1151, 30714, 34526, 8036, 22456, 44046, 30538, 25083, 1291, 12888, 6720, 28072, 41286, 42909, 26233, 35966, 18917, 27093, 1114, 15169, 11208, 33122, 29115, 35940, 874, 15159, 7087, 44786, 1004, 22877, 17882, 21982, 23553, 12857, 1634, 43846, 43820, 37545, 16211, 42276, 358, 39688, 12047, 14990, 30248, 10024, 16863, 15564, 20632, 1768, 34343, 2129, 865, 23642, 22703, 22550, 32600, 11921, 39884, 24611, 16570, 2442, 4961, 43143, 4760, 31363, 11046, 38719, 15524, 44371, 25260, 7426, 41520, 36726, 32061, 23207, 15719, 33625, 37209, 28092, 18891, 43066, 36148, 6740, 29469, 29338, 30580, 17670, 8523, 26418, 7860, 22889, 29349, 25702, 36619, 15444, 31534, 11911, 18144, 33862, 26046, 6898, 22846, 28443, 28057, 3109, 21905, 8486, 35723, 36397, 14087, 23643, 1609, 5972, 29992, 15243, 29741, 39305, 795, 35821, 18982, 44533, 28661, 32238, 17360, 29293, 33065, 31483, 37843, 16284, 38767, 36525, 9589, 25188, 2838, 21238, 13581, 3418, 10425, 5073, 13002, 4275, 37303, 25822, 18667, 16199, 947, 6309, 25915, 15206, 25077, 34026, 41886, 37398, 33514, 2904, 12917, 36358, 7681, 16743, 10128, 29143, 3521, 42177, 19815, 11984, 23244, 26740, 28093, 33626, 12774, 7832, 26045, 32193, 7554, 17979, 23996, 36285, 12549, 14584, 23843, 12458, 37253, 18328, 38846, 35503, 2548, 39503, 34651, 32647, 37533, 18306, 604, 10529, 17495, 3129, 18132, 28335, 41539, 5506, 22834, 4723, 42698, 27999, 17222, 29815, 36935, 38583, 43549, 35547, 33480, 9245, 37434, 38622, 24501, 20296, 20656, 7671, 38267, 34146, 32512, 3146, 778, 30770, 38720, 41632, 16293, 42083, 6423, 27111, 11718, 33528, 12670, 15472, 14104, 5823, 9852, 20818, 11951, 1016, 41361, 5436, 18845, 40648, 28370, 38407, 9791, 32943, 9508, 18819, 3906, 42794, 13911, 995, 34197, 18256, 31872, 35403, 25375, 7397, 19483, 27763, 11695, 19292, 29820, 42350, 7098, 15105, 21028, 22232, 34132, 9029, 39621, 7889, 21463, 35577, 33618, 17406, 22453, 14921, 37246, 24856, 7069, 44757, 43362, 28029, 42451, 30938, 44834, 13139, 42029, 11976, 14546, 9753, 32563, 34671, 26733, 11716, 860, 18887, 21589, 31073, 19908, 32976, 14287, 34512, 21774, 4274, 7848, 42628, 18914, 12023, 39578, 15081, 13323, 15362, 32252, 43841, 294, 20203, 20712, 28774, 21362, 17460, 32804, 23854, 23596, 2876, 8012, 6118, 6372, 31926, 8664, 41476, 36795, 1498, 17332, 2423, 34962, 11638, 25825, 27032, 37487, 31272, 379, 32962, 33240, 4871, 17900, 19317, 44761, 35049, 7904, 34420, 43098, 29073, 12981, 6145, 17722, 42836, 43792, 36309, 7661, 29263, 37366, 1315, 33425, 8393, 28234, 30285, 15029, 35512, 38296, 26220, 41002, 23256, 22201, 39974, 23665, 38439, 40953, 17832, 11222, 11056, 2176, 37343, 13882, 29894, 26581, 3024, 17111, 32558, 14711, 27851, 25351, 4478, 19124, 31795, 22224, 7679, 25209, 6221, 40511, 43506, 41281, 39315, 28633, 30348, 7888, 39820, 29100, 35159, 35264, 36808, 27129, 29570, 6245, 25013, 9204, 31566, 34354, 43114, 36715, 39107, 412, 12715, 4256, 27703, 42830, 38792, 38658, 31298, 11423, 4811, 494, 22225, 28548, 43229, 6333, 30030, 38894, 3393, 44596, 9169, 34650, 34533, 2962, 10226, 32540, 15356, 41947, 14813, 27007, 32092, 28948, 36835, 2240, 41565, 30977, 32666, 20096, 24785, 1407, 6630, 4564, 12697, 944, 30259, 32892, 29853, 10523, 8168, 31774, 37592, 35014, 11272, 7332, 14693, 10411, 3107, 21242, 39375, 12567, 5949, 40903, 5921, 30791, 20176, 15762, 33802, 522, 8636, 35586, 30236, 21867, 37498, 43509, 41627, 36693, 22522, 5973, 41636, 32829, 43534, 12368, 36001, 33405, 33130, 39016, 11013, 29781, 1266, 24814, 34863, 39872, 30021, 16453, 13945, 24019, 33139, 26123, 14672, 40661, 4574, 25818, 14414, 2085, 25503, 31255, 16384, 1802, 5309, 5532, 2851, 30029, 29427, 37183, 34795, 29323, 25200, 40093, 42096, 28653, 22350, 25419, 28199, 34619, 15076, 15331, 13204, 26244, 9359, 17136, 37054, 3712, 12870, 32110, 19604, 3111, 12143, 8910, 10538, 23718, 5097, 31055, 14769, 41826, 37228, 14361, 21535, 12339, 15889, 26865, 16914, 28350, 5926, 16684, 30764, 10943, 10659, 40570, 15939, 29881, 42314, 41796, 38431, 33652, 22352, 40548, 17429, 5896, 28083, 1705, 17007, 22238, 6556, 16193, 14144, 23367, 31325, 8405, 29391, 7810, 27867, 19203, 18214, 1474, 6861, 17658, 3877, 34602, 25719, 5902, 31419, 10608, 10635, 33466, 14973, 39329, 30172, 32034, 30703, 24896, 37763, 5974, 42335, 42502, 18069, 13823, 27587, 18020, 3079, 22710, 37016, 15529, 28941, 31244, 28497, 471, 35824, 27734, 25934, 29983, 38701, 35295, 19544, 30171, 18824, 15225, 19193, 8747, 21727, 36569, 13128, 14568, 28078, 7618, 7871, 21011, 41113, 11215, 5274, 40571, 8462, 30315, 5847, 14959, 30763, 3126, 2387, 5561, 41305, 2089, 940, 22284, 30062, 5725, 44625, 44868, 9175, 881, 12815, 35298, 42775, 40656, 17463, 42556, 6657, 35212, 34639, 15836, 21413, 8383, 26947, 22647, 41057, 23134, 6381, 39851, 10935, 28071, 22270, 5356, 29878, 31411, 12054, 32424, 1226, 26300, 10310, 2029, 17662, 29801, 16013, 29102, 7433, 2823, 16973, 24450, 44254, 9771, 14489, 14128, 4744, 38921, 27809, 10962, 20760, 34886, 22299, 35054, 33374, 21862, 10317, 43099, 14560, 5715, 2792, 26904, 37085, 21123, 4013, 16829, 13117, 35863, 6202, 32851, 23364, 5234, 26461, 1932, 4768, 11901, 12277, 32312, 37918, 28460, 25579, 29002, 1112, 6944, 43483, 4539, 44911, 20586, 21214, 35729, 24133, 42535, 44182, 27921, 42924, 18285, 44762, 7392, 25093, 12535, 31485, 16052, 36703, 40060, 7789, 12634, 35687, 25606, 33909, 20559, 33440, 13122, 9898, 34127, 23776, 9978, 12914, 21845, 1441, 42329, 34992, 6051, 427, 37644, 34859, 410, 34947, 35174, 8818, 41054, 12334, 22546, 9519, 4888, 10035, 41961, 21397, 44902, 42229, 2828, 33408, 37608, 23636, 30613, 8823, 27894, 3827, 38245, 41014, 43223, 19903, 42188, 25045, 39260, 40460, 44956, 39416, 13276, 43282, 29170, 36361, 581, 6857, 14212, 19327, 3363, 34249, 10374, 3699, 23939, 37439, 39739, 19786, 8152, 19305, 25394, 20639, 41236, 8852, 40134, 24584, 2954, 41628, 36366, 5838, 22325, 15381, 8487, 38838, 12087, 35996, 6429, 24537, 29601, 15968, 3364, 13475, 22573, 16060, 38581, 39119, 25148, 14314, 28151, 519, 7224, 8009, 9125, 21115, 30673, 19894, 29133, 37866, 19854, 12463, 25159, 41116, 14436, 7588, 29810, 16185, 24318, 29006, 4465, 28683, 37637, 21170, 21351, 33031, 22989, 35272, 15852, 20701, 12678, 28875, 19059, 35426, 12761, 2137, 14437, 37069, 28068, 27824, 19695, 17001, 36789, 40535, 16619, 16305, 42507, 10451, 21662, 2068, 35541, 2502, 14179, 35645, 4627, 26481, 3792, 1517, 38027, 23492, 9123, 31108, 20475, 800, 18651, 11877, 16823, 1364, 38074, 37062, 9329, 4880, 21785, 27759, 23140, 42133, 32569, 17275, 36908, 41655, 32854, 34539, 25068, 28413, 42792, 27027, 21755, 18077, 18252, 4494, 8717, 9861, 40649, 8494, 21978, 17561, 43783, 28825, 31245, 33138, 20192, 35411, 32096, 19373, 9379, 44508, 6823, 29618, 34715, 36856, 35624, 20759, 41650, 26727, 15134, 22397, 23516, 7384, 35521, 44732, 37590, 30692, 35578, 8180, 42184, 11006, 40293, 28870, 2572, 11276, 5621, 43399, 7851, 10711, 14835, 17536, 44996, 25338, 27845, 25142, 11490, 22559, 8477, 30582, 36100, 36231, 15830, 38934, 29846, 42414, 37199, 14326, 4682, 37711, 30435, 12086, 22414, 39276, 43033, 14634, 29920, 22568, 27946, 14367, 12329, 23944, 12532, 22405, 9385, 32832, 4829, 3132, 22931, 7867, 8220, 10139, 38430, 24576, 30587, 31231, 17838, 10976, 31395, 41405, 44370, 21533, 5119, 21925, 23848, 23269, 30297, 23900, 24956, 30567, 37851, 7540, 629, 27607, 24396, 35364, 20804, 39000, 12985, 29023, 44636, 12713, 42180, 4533, 34788, 22082, 7510, 13345, 22167, 2490, 12722, 13926, 35450, 27013, 39821, 17790, 20482, 11791, 33350, 17715, 11831, 34693, 26266, 7658, 42082, 4793, 2179, 32916, 42468, 33961, 43993, 1408, 8901, 39166, 34413, 32150, 11543, 40401, 34237, 1273, 33680, 26205, 28609, 38276, 41279, 4027, 19260, 8068, 27006, 13767, 15242, 28267, 9857, 44611, 13219, 39690, 21223, 10119, 13662, 44945, 39428, 2568, 16416, 36124, 38280, 23472, 11786, 43776, 20501, 32385, 20954, 19217, 3060, 34396, 31047, 16910, 15034, 40825, 34488, 21133, 1858, 39665, 44537, 24158, 33849, 12778, 25334, 5410, 24296, 27889, 5714, 10335, 32933, 17410, 9014, 38782, 27627, 4384, 44854, 34937, 11001, 16149, 39684, 4425, 13309, 25807, 17412, 11590, 31037, 23028, 23296, 44686, 14645, 25350, 38681, 10079, 43105, 4522, 42467, 35263, 18794, 1348, 10365, 42089, 2139, 31218, 7290, 18898, 30100, 18196, 22615, 3762, 36990, 34019, 19709, 13706, 42895, 30096, 13125, 20831, 39051, 43835, 23365, 1369, 18705, 32619, 16848, 26615, 11213, 31879, 44314, 44349, 2120, 18155, 35157, 9118, 36630, 27226, 8226, 27844, 39733, 32848, 25740, 28017, 34800, 5323, 12565, 3727, 1598, 6226, 28601, 22060, 18289, 5166, 24262, 16972, 6545, 32878, 15871, 2842, 20545, 40747, 37028, 12552, 43849, 18063, 2541, 33537, 30966, 38110, 3233, 32639, 31539, 12097, 34971, 14871, 15411, 9893, 28874, 41751, 33059, 7859, 1488, 44195, 1691, 17734, 29358, 33432, 19498, 26782, 1110, 19092, 9340, 13004, 27281, 28955, 32425, 20300, 24016, 17612, 12228, 8249, 20502, 35312, 24524, 12495, 33391, 32465, 6579, 29080, 21460, 34150, 11850, 35699, 14601, 10854, 27901, 40630, 27974, 5593, 19457, 39756, 38162, 23578, 6713, 41891, 3156, 22203, 39765, 27659, 5670, 31385, 33718, 9537, 38915, 6134, 34330, 32266, 9327, 40783, 25219, 16224, 4982, 3637, 14185, 20798, 6924, 37621, 33486, 10340, 12008, 15944, 32636, 25104, 42865, 37283, 18418, 11418, 233, 31281, 44821, 2971, 24314, 38506, 3739, 13225, 21976, 12044, 9956, 36584, 6584, 26250, 44563, 34746, 34219, 17344, 17478, 19011, 3464, 33940, 33778, 27661, 15170, 9522, 43006, 9748, 13512, 23101, 35501, 15778, 11769, 36160, 36969, 4422, 21387, 33607, 12523, 3117, 27613, 18828, 5245, 15637, 24970, 41814, 31460, 44330, 42498, 16917, 6232, 37646, 44457, 27442, 7022, 44666, 43511, 38992, 16012, 2034, 4758, 16698, 2128, 1676, 14840, 14822, 20572, 43120, 17084, 30271, 23736, 24096, 24691, 18587, 29525, 11167, 34562, 29784, 34247, 17153, 35213, 27401, 10170, 18161, 26792, 2943, 26612, 34592, 24850, 11132, 22301, 1779, 8193, 6637, 25088, 5164, 31973, 41485, 9930, 17932, 4529, 19530, 28395, 32078, 6724, 23782, 37713, 14795, 41260, 39562, 34802, 17954, 16968, 29508, 34543, 35607, 36563, 30032, 7690, 28566, 21665, 21060, 41061, 35477, 36122, 24437, 19593, 23001, 32727, 44307, 39339, 11330, 40397, 28332, 13743, 15264, 43581, 37135, 27672, 32420, 44914, 39301, 34936, 40955, 31153, 43926, 6098, 31191, 38594, 7977, 22466, 36462, 1894, 29124, 26177, 11740, 2500, 27980, 3672, 9598, 26111, 34055, 43256, 3525, 26028, 14621, 2425, 4374, 13788, 40250, 13337, 8387, 21185, 5702, 37959, 1866, 41786, 24290, 36205, 17879, 35040, 27678, 25421, 25515, 21168, 23249, 42324, 23396, 17529, 12787, 5227, 13155, 17847, 6786, 17062, 39199, 28844, 42839, 41008, 19844, 6465, 16568, 12167, 44965, 20119, 33990, 8264, 17712, 7800, 42018, 2340, 39678, 40985, 29432, 27906, 29255, 13424, 44472, 43735, 41902, 35093, 18438, 20961, 20088, 41262, 28917, 41458, 15307, 19572, 20039, 23728, 23226, 1969, 12701, 13003, 36962, 8155, 42843, 6481, 36879, 42282, 15016, 5284, 11368, 39170, 36954, 24154, 24390, 25836, 29190, 16853, 43127, 11891, 41753, 26125, 29286, 43471, 43540, 25065, 14856, 19583, 12295, 38040, 43979, 42925, 9195, 22679, 2737, 18027, 33481, 16649, 21145, 13490, 2271, 36505, 18812, 16336, 11525, 40812, 15516, 9739, 3753, 23127, 12942, 17278, 26886, 15942, 5850, 12898, 14150, 5684, 26431, 43984, 43571, 29909, 26506, 36377, 7520, 5220, 17947, 36953, 4349, 17087, 8501, 13696, 27089, 32464, 23739, 11559, 40921, 15818, 20327, 29245, 23645, 7925, 39203, 21513, 16445, 25501, 30772, 44808, 9193, 8446, 423, 10114, 18086, 19577, 26976, 18996, 10484, 18942, 6822, 15530, 4755, 27610, 13455, 36142, 43780, 25424, 33012, 29774, 4773, 11829, 31234, 1113, 41119, 39529, 37, 4757, 43967, 32877, 29285, 44647, 34432, 23421, 14042, 3640, 10458, 22053, 26076, 34537, 42827, 38427, 42779, 19274, 23039, 9528, 14820, 27250, 25102, 21104, 11536, 30554, 43936, 43999, 40476, 3052, 10858, 2639, 16262, 10823, 18740, 19676, 10190, 9792, 33347, 36270, 33597, 19716, 29363, 19545, 20881, 12651, 40680, 25804, 42509, 2350, 25339, 12812, 41475, 8369, 26664, 44216, 29448, 10338, 35930, 14481, 1890, 3467, 37799, 4305, 30351, 44919, 40538, 20362, 14078, 38000, 21684, 33749, 37910, 34874, 7716, 34709, 18039, 19525, 31947, 41872, 20817, 2201, 33491, 31524, 7883, 36705, 9405, 36004, 28109, 5522, 1275, 20251, 22738, 5416, 29661, 32692, 20748, 257, 44721, 9569, 26371, 26291, 3931, 44320, 1589, 35638, 28166, 29475, 34173, 18, 10987, 13356, 22508, 20340, 16812, 23935, 21664, 10967, 40534, 17824, 6756, 40437, 3367, 17608, 21879, 4240, 37174, 34311, 19728, 16742, 12964, 38372, 13408, 27404, 27328, 3404, 25541, 5935, 42871, 18892, 14152, 9906, 36125, 27963, 26281, 30967, 36320, 24507, 33456, 136, 19550, 1015, 32009, 23484, 10375, 24027, 18326, 29688, 41591, 40378, 40429, 25592, 15043, 2254, 42441, 976, 8134, 19204, 41462, 667, 20978, 35116, 8399, 21154, 22752, 31768, 11373, 27501, 34118, 29963, 27601, 39996, 28859, 10628, 3178, 23561, 23097, 18649, 28512, 25697, 31367, 16977, 31477, 35778, 10743, 34536, 27217, 14731, 23651, 6306, 10367, 315, 44663, 7347, 21954, 3560, 5499, 22650, 12039, 34031, 5144, 27011, 9422, 38628, 20998, 27386, 27998, 11010, 40095, 38177, 19351, 14291, 23746, 42308, 8896, 41398, 9328, 42642, 3564, 6696, 16122, 41969, 35399, 39986, 18584, 21935, 27341, 32051, 18436, 10949, 21209, 13694, 15995, 7283, 21989, 23658, 16581, 9754, 38812, 2262, 28162, 9727, 24001, 34580, 16425, 36570, 33985, 19099, 31505, 35761, 29635, 30483, 29842, 42221, 34394, 25465, 40044, 6020, 29409, 26247, 1190, 2497, 18638, 505, 28407, 23120, 1152, 11258, 5409, 24107, 34175, 5638, 10186, 43360, 38123, 5456, 31412, 33575, 5324, 5308, 10347, 11221, 40886, 1875, 19997, 6620, 36337, 43676, 44588, 12743, 13099, 41266, 22370, 32990, 19424, 28662, 14608, 28053, 41737, 43245, 11943, 33633, 12635, 10085, 9031, 11614, 28238, 31366, 29696, 16337, 40888, 41857, 2359, 12224, 43863, 44803, 8728, 17326, 16833, 8421, 7137, 31510, 28597, 18178, 364, 37511, 19918, 31287, 24954, 27371, 17237, 20124, 17328, 41309, 9597, 2200, 26375, 39281, 33485, 30343, 33883, 10498, 12854, 6326, 26084, 9728, 41090, 29256, 26754, 38911, 37330, 27931, 35774, 16819, 2685, 20129, 32242, 39070, 20438, 41652, 36975, 23317, 6289, 57, 9387, 43286, 22873, 44975, 5289, 13879, 7844, 30863, 25510, 18168, 25739, 33715, 33258, 7623, 8429, 5181, 10153, 20259, 11912, 25374, 27977, 2346, 13895, 19259, 44111, 41905, 4583, 31987, 40855, 11548, 16170, 33594, 44679, 5268, 16148, 3347, 9720, 33034, 17590, 34341, 27605, 8574, 40214, 35665, 21489, 11442, 14451, 5450, 37046, 43763, 21265, 24625, 14720, 4621, 4097, 25887, 30438, 16872, 17207, 20707, 4217, 36235, 34021, 22199, 931, 16666, 8764, 25626, 21566, 42873, 20774, 15805, 18454, 29787, 34415, 38496, 27713, 35998, 2807, 5352, 10270, 25706, 13577, 36330, 27664, 16593, 19473, 39505, 19072, 10090, 35949, 21564, 13314, 11349, 13531, 26041, 28337, 18697, 17132, 2477, 13404, 28808, 12512, 11685, 3394, 21768, 4222, 36256, 16774, 41151, 12158, 16237, 13897, 12379, 18924, 29200, 17605, 15689, 37931, 24021, 43004, 11301, 3510, 40156, 18361, 37934, 19672, 22157, 27197, 20321, 14254, 9946, 21292, 42385, 33913, 9527, 28034, 41566, 5978, 8435, 9675, 21101, 19213, 7313, 33329, 33921, 26556, 26680, 23344, 14595, 10855, 25525, 38755, 28721, 4666, 44775, 23678, 8315, 3070, 6931, 1136, 21924, 23814, 24860, 40547, 23241, 34585, 30306, 9816, 40062, 5903, 21470, 12846, 13942, 38954, 22102, 16254, 36640, 30778, 13231, 4765, 13566, 13995, 36562, 10038, 30139, 5673, 20756, 584, 39988, 36977, 4037, 8919, 30164, 1338, 39950, 30463, 895, 10517, 5934, 37152, 29709, 29315, 41392, 9705, 2216, 32822, 7602, 40562, 8679, 9173, 17884, 33451, 4499, 18658, 877, 44502, 10771, 43968, 44444, 8151, 41929, 35144, 18330, 33349, 38723, 7495, 11460, 14602, 22560, 17780, 9137, 28747, 20477, 18313, 17073, 9273, 23005, 25119, 4701, 44328, 5882, 41226, 42611, 24861, 36272, 41925, 36833, 24219, 32846, 20228, 11324, 39225, 40317, 16594, 5720, 39332, 25593, 429, 36079, 34575, 135, 14023, 38389, 7423, 38793, 4248, 19105, 16301, 29855, 18661, 4640, 1039, 7201, 284, 27987, 21198, 36690, 10982, 18524, 5692, 19279, 31606, 27149, 31027, 39350, 34857, 40154, 29030, 26620, 39437, 44407, 34749, 6719, 39291, 6375, 12234, 24759, 33373, 26679, 8247, 31188, 41402, 39294, 32752, 38147, 20186, 39547, 1012, 26257, 35226, 27282, 15349, 39771, 41125, 21943, 28251, 36071, 42669, 20430, 1385, 337, 23575, 31005, 16996, 42231, 2037, 3890, 22175, 32036, 6896, 37565, 37981, 11049, 38235, 9313, 248, 15645, 6129, 17998, 8040, 9096, 12619, 12551, 11910, 11671, 21853, 19665, 27135, 37668, 40190, 40989, 34424, 21073, 41214, 4005, 24869, 26531, 31911, 5338, 37197, 23251, 40187, 16939, 32661, 18041, 13236, 31549, 23143, 4908, 31821, 3708, 32435, 23473, 16216, 19777, 44939, 34752, 12374, 37423, 18241, 17725, 10436, 25774, 43923, 34829, 16595, 21614, 18378, 40574, 22368, 23520, 20075, 44923, 28826, 27022, 33194, 30223, 39635, 14821, 10669, 6548, 20341, 7656, 3830, 27064, 16327, 16303, 19962, 25931, 17597, 19447, 6055, 12144, 33639, 1774, 26909, 24200, 12306, 11611, 17568, 42283, 13698, 23387, 12189, 6647, 35548, 38256, 24711, 6347, 6611, 28353, 11417, 39611, 1616, 4044, 39444, 26209, 8740, 17281, 18853, 7413, 43619, 31220, 29785, 18613, 32772, 32007, 16667, 32611, 19647, 16348, 36860, 32250, 15435, 1951, 12483, 4335, 8177, 26213, 25671, 6316, 29950, 32254, 13086, 39825, 26322, 39894, 44623, 34076, 9298, 39557, 11835, 19263, 37323, 25468, 41606, 43249, 3444, 44881, 7961, 12169, 21257, 33574, 6292, 40862, 32910, 44952, 12605, 30780, 2868, 2738, 16883, 31148, 38009, 25565, 26228, 40876, 2832, 36756, 18080, 31942, 22854, 35480, 11545, 39991, 39981, 27383, 25023, 24439, 22883, 17312, 1021, 37401, 8992, 33404, 436, 34464, 10395, 7818, 39546, 24947, 360, 10904, 879, 41768, 11083, 12032, 32789, 42251, 40192, 41194, 24997, 21056, 22081, 17509, 8699, 7304, 12864, 1540, 36999, 12013, 39742, 12509, 3814, 22181, 16674, 15989, 11151, 14544, 34093, 25848, 2321, 31361, 7738, 24615, 578, 15772, 32960, 3858, 7334, 40120, 5226, 6680, 8260, 35724, 42138, 21340, 21549, 44997, 31349, 38337, 17952, 38783, 26132, 15549, 26955, 34588, 324, 8573, 33682, 507, 36109, 8360, 36155, 9880, 27238, 8856, 36846, 39271, 31975, 34153, 36910, 40762, 25903, 23243, 41760, 4177, 40604, 43211, 5351, 16086, 2095, 5277, 35928, 35610, 17679, 38500, 31814, 3807, 40318, 27431, 39397, 12747, 6048, 2415, 5881, 40566, 7663, 35096, 12771, 24082, 17820, 34652, 8794, 42155, 33692, 6374, 1258, 33868, 10842, 32869, 34647, 16338, 19837, 40376, 39536, 9487, 2248, 28788, 1857, 11382, 2801, 24000, 15443, 34385, 18370, 26425, 23070, 8458, 36766, 37835, 24728, 11807, 13782, 35924, 41522, 9803, 43478, 22809, 14119, 40531, 10097, 22748, 42156, 35425, 3256, 28364, 27665, 20614, 34692, 34954, 2098, 33124, 33691, 18710, 12885, 1625, 1551, 19663, 34967, 31166, 7464, 18617, 14147, 17752, 39506, 28787, 2494, 5984, 14028, 37234, 39837, 11558, 14892, 9438, 24596, 33878, 21945, 5229, 20587, 5428, 14467, 34331, 19859, 25748, 30731, 43054, 35759, 10055, 18762, 26252, 32126, 23493, 35564, 36132, 15708, 23812, 35590, 40028, 37548, 1417, 36279, 7052, 30450, 11662, 37623, 1449, 11334, 12636, 22068, 219, 13561, 22507, 28790, 23523, 26862, 32377, 6814, 28798, 535, 15782, 39286, 34062, 30949, 40885, 23956, 11979, 22566, 20806, 9290, 11409, 19920, 5923, 5864, 27464, 40611, 11568, 34492, 42006, 40223, 29775, 5525, 11294, 41075, 32287, 31871, 4725, 20361, 1856, 22110, 40893, 16114, 17610, 7949, 18884, 19917, 44192, 23546, 37222, 26309, 15297, 42847, 37142, 6537, 26735, 40834, 15481, 8738, 11205, 37811, 4092, 42209, 14557, 41328, 17102, 41690, 36652, 43653, 10236, 7568, 1872, 14589, 24905, 24843, 23840, 8693, 10738, 25644, 33300, 32472, 28990, 43252, 35247, 39726, 28570, 9752, 43259, 2534, 11580, 31537, 20721, 21132, 7050, 33623, 29623, 39700, 3376, 34980, 10126, 17647, 38614, 28750, 2678, 42943, 22410, 43487, 25964, 34422, 30334, 37671, 41005, 43766, 29851, 30496, 41923, 38124, 35135, 24293, 10355, 19657, 5129, 26027, 27833, 22662, 33423, 16330, 40581, 28439, 9109, 27459, 20202, 36680, 16699, 4662, 25021, 4154, 29036, 12460, 24269, 7578, 4067, 25371, 6992, 16850, 35999, 11785, 25562, 44253, 29254, 19867, 32207, 1232, 27447, 4284, 35044, 26726, 1074, 19944, 39288, 44332, 10175, 30859, 40675, 15337, 39018, 36476, 1559, 22578, 22610, 29567, 7065, 19637, 20345, 1248, 3305, 33288, 18780, 31226, 5098, 15808, 30480, 16621, 4766, 12561, 41265, 28451, 29369, 7812, 33783, 21171, 43929, 28835, 951, 3550, 16339, 37868, 31650, 16545, 27248, 10746, 18273, 6246, 31920, 22496, 8380, 37667, 19232, 502, 39772, 24130, 34667, 27408, 3548, 1772, 3611, 37555, 31715, 39693, 12121, 38251, 37691, 39704, 37522, 39373, 43135, 5100, 17740, 8039, 2134, 10844, 25518, 14375, 28336, 22813, 14076, 932, 24525, 38442, 10083, 25838, 8731, 12505, 41067, 2698, 486, 44557, 33922, 8810, 26150, 31054, 21448, 17764, 29351, 38259, 843, 39303, 24974, 35789, 15235, 15628, 35000, 34995, 24811, 10970, 35176, 23824, 9617, 31938, 32487, 7802, 25572, 23972, 14613, 25078, 13098, 14740, 9267, 36110, 13984, 29731, 34304, 506, 24466, 4062, 31921, 28396, 17831, 1571, 23538, 15189, 12222, 26332, 25571, 30234, 4442, 41034, 37599, 11269, 54, 40065, 26495, 23630, 40176, 31172, 28290, 39588, 14253, 2117, 36786, 18308, 9412, 35296, 26774, 12386, 23626, 22030, 35035, 28242, 41188, 5811, 4243, 7935, 20418, 17194, 18260, 34789, 3240, 10996, 8657, 27025, 21260, 18461, 29108, 36885, 24938, 38437, 7479, 37769, 12383, 17649, 15395, 6213, 8111, 38959, 18479, 33645, 39465, 41865, 30178, 34001, 10853, 32274, 21239, 14519, 40241, 14545, 5059, 25607, 18366, 35120, 3137, 33263, 1278, 36446, 11605, 44932, 34095, 21511, 41561, 28801, 2372, 24215, 12850, 43192, 11394, 14014, 573, 9931, 26333, 1530, 30862, 16579, 44693, 7884, 5586, 16791, 42323, 17775, 17434, 24620, 791, 9106, 17841, 1640, 34042, 14097, 39527, 33789, 38537, 35441, 26362, 9577, 21780, 2643, 10223, 5560, 23488, 30377, 7076, 28507, 10658, 9355, 19134, 3847, 30202, 11584, 43928, 29054, 6437, 2004, 13437, 22151, 21425, 5816, 18664, 25399, 6076, 8035, 26678, 23407, 1504, 28175, 28650, 27137, 6479, 35288, 27978, 17996, 25199, 8225, 5090, 31949, 16572, 34425, 34469, 35022, 18901, 32476, 4200, 11572, 1165, 989, 44053, 40683, 43741, 42852, 39622, 33388, 5065, 26587, 19207, 26156, 18989, 35805, 33386, 4913, 31580, 616, 30508, 18212, 31885, 40792, 35141, 13703, 21354, 40846, 9619, 41758, 25610, 17758, 24852, 20294, 22279, 43479, 35850, 12805, 4670, 22969, 30284, 30167, 27052, 23264, 2856, 28308, 39730, 36589, 19044, 16258, 31013, 27413, 42627, 7700, 17051, 23680, 16722, 2173, 11653, 24565, 29316, 31827, 24834, 16347, 22542, 42955, 36201, 32820, 15466, 1889, 12330, 4540, 34552, 8144, 8197, 25187, 40502, 42275, 29299, 33750, 26456, 30312, 30161, 15758, 10207, 10915, 36060, 27262, 18332, 16207, 23507, 6715, 41131, 6652, 18553, 42966, 3247, 11538, 4642, 41742, 13339, 35776, 29240, 63, 6544, 5519, 32706, 14131, 20741, 15195, 15696, 11635, 11625, 28873, 2010, 7362, 7343, 13436, 22283, 2157, 11849, 29600, 8806, 21696, 12142, 17902, 39654, 28963, 38629, 23469, 39747, 25808, 17155, 10363, 14082, 33510, 7561, 8480, 2401, 43524, 33876, 30854, 21119, 17944, 33108, 11381, 25506, 22373, 18618, 37296, 16622, 42740, 16195, 27764, 38861, 37850, 14936, 30529, 11908, 11155, 1202, 1320, 19456, 32584, 2296, 15909, 20434, 23307, 7338, 42090, 39703, 38159, 38778, 33132, 20052, 26503, 34812, 12936, 16419, 12030, 5251, 44373, 16354, 29677, 16919, 19888, 15646, 13217, 25520, 7228, 16518, 36362, 9944, 23871, 41980, 40612, 37913, 17346, 31310, 35543, 40357, 27031, 42220, 30832, 8517, 27069, 15515, 33743, 27808, 2453, 43351, 25117, 1496, 44080, 19599, 10382, 21531, 26703, 15838, 3818, 6985, 23274, 20837, 518, 1868, 31593, 5553, 10919, 8544, 18672, 17023, 1276, 24017, 29753, 5290, 44524, 17190, 41536, 21742, 18971, 16536, 15387, 35346, 12984, 43640, 23963, 41577, 41679, 43071, 9248, 16120, 39875, 33866, 10931, 39464, 24635, 18167, 18945, 36635, 25961, 26208, 16106, 28223, 16745, 30798, 37495, 20146, 2370, 42956, 36748, 26575, 6764, 33737, 1486, 26641, 2994, 15079, 7941, 32296, 40974, 16005, 3659, 44529, 34868, 13242, 17617, 25844, 7993, 15201, 21207, 28517, 10300, 23941, 29128, 19284, 3610, 44319, 12733, 17953, 31377, 1355, 32189, 38391, 31455, 42991, 8675, 6883, 43243, 28309, 44305, 3010, 11947, 21828, 28676, 3296, 10108, 31500, 24764, 25869, 40283, 9300, 1289, 22125, 13387, 9801, 10134, 12648, 2703, 32798, 3756, 5056, 36854, 9790, 5776, 2667, 39073, 29597, 40173, 9789, 6498, 39743, 21650, 35136, 13370, 19619, 14636, 19755, 4610, 16129, 40079, 78, 10181, 41079, 40594, 18734, 42371, 20640, 19002, 36461, 13304, 39041, 15977, 14302, 34704, 11019, 26971, 19355, 39937, 2848, 9480, 27330, 21306, 17063, 9, 873, 32655, 37782, 16087, 42926, 16492, 19353, 8625, 28746, 10274, 370, 2011, 29214, 1545, 40449, 8457, 28444, 32137, 17045, 29620, 21085, 5339, 13575, 15573, 14614, 30759, 41912, 41930, 15272, 11036, 18889, 38056, 16521, 15402, 43788, 30612, 19726, 13856, 40205, 23811, 38132, 3857, 5116, 27418, 846, 25722, 35955, 5907, 15377, 17411, 9584, 33336, 40442, 27490, 32077, 6362, 30570, 37382, 13138, 41492, 25315, 37276, 31120, 18738, 5042, 1326, 41248, 4444, 32874, 26235, 1707, 42387, 23768, 31581, 9042, 694, 1426, 41275, 41112, 28915, 44813, 10477, 4721, 1286, 38491, 24279, 14676, 19948, 33628, 41049, 39451, 7130, 31851, 165, 29807, 38069, 41473, 8305, 43441, 35220, 16814, 31754, 42931, 44947, 36730, 44849, 12891, 44228, 17784, 12310, 26262, 1193, 39788, 32234, 33615, 21492, 15122, 6543, 14553, 4029, 907, 7765, 30951, 31854, 2400, 38648, 14705, 20288, 14999, 6914, 25868, 10932, 194, 6276, 26908, 40124, 32384, 42914, 44445, 41676, 32583, 19474, 33606, 24380, 27714, 24660, 2255, 37967, 9462, 14202, 9984, 13851, 20907, 24506, 3333, 33756, 43136, 18081, 42799, 10111, 30807, 42108, 42891, 7511, 13835, 42257, 10838, 25696, 36821, 28547, 5359, 36370, 6251, 11669, 26659, 2670, 41259, 15014, 41222, 44143, 15666, 30260, 39295, 37466, 10476, 25672, 43989, 37339, 38627, 14201, 10615, 21433, 15347, 25060, 29585, 28253, 10929, 3029, 5461, 34579, 16245, 33535, 6518, 21520, 1561, 24857, 4230, 35799, 30511, 2515, 6471, 39348, 5676, 22345, 32826, 14943, 25971, 11502, 28621, 26227, 33934, 29061, 38330, 40132, 38323, 38236, 18121, 15354, 23584, 19277, 260, 2719, 35275, 42320, 19371, 40088, 4361, 9002, 42903, 9362, 4844, 5802, 9967, 42601, 34635, 18277, 41324, 20385, 40129, 24999, 1134, 401, 25853, 8434, 3090, 33720, 40544, 21796, 8323, 10914, 2976, 17814, 1201, 19269, 36003, 29172, 9708, 28428, 950, 15015, 20506, 27117, 14682, 30010, 8527, 41325, 34534, 1066, 10522, 22893, 25900, 9323, 34518, 3530, 20377, 14966, 44446, 21505, 30210, 11293, 37821, 35132, 37837, 35961, 15721, 44121, 664, 16239, 546, 20433, 44969, 39366, 29907, 31182, 42433, 3087, 7310, 3004, 22720, 42578, 41142, 26810, 13218, 20287, 13011, 39114, 8827, 12109, 31865, 41484, 7948, 22267, 14920, 33928, 44083, 6322, 30342, 17506, 17178, 3272, 7923, 11763, 42708, 41004, 36611, 9382, 6806, 10595, 38451, 18023, 8020, 39098, 32838, 15191, 14041, 434, 29294, 1410, 29707, 5976, 14385, 1622, 13716, 6877, 9719, 28041, 16577, 3527, 6237, 35422, 36737, 3089, 17945, 40753, 16954, 19965, 29459, 44643, 41425, 43132, 20770, 28604, 29615, 10744, 3488, 36600, 24128, 11621, 44235, 19149, 20610, 27800, 13502, 6878, 32195, 32324, 43453, 43709, 18028, 5313, 24672, 22158, 1133, 34918, 35923, 13564, 38278, 12755, 41046, 30607, 27602, 36760, 10495, 43145, 42358, 13513, 7366, 3966, 7897, 41154, 30129, 8117, 42193, 6249, 41124, 24631, 18386, 31221, 19121, 10733, 15234, 39795, 13750, 17918, 43913, 15152, 5330, 14316, 804, 32351, 2790, 17349, 9093, 21012, 41994, 37299, 21602, 33010, 28323, 15222, 9142, 27839, 25024, 32526, 42143, 29529, 44303, 40470, 28920, 36447, 11998, 38340, 35881, 11016, 41590, 5779, 23669, 9866, 2039, 29711, 40227, 9939, 35651, 37116, 42295, 20594, 36810, 16025, 44652, 34856, 30715, 20580, 9244, 20046, 1294, 18298, 10564, 36552, 38513, 19691, 34932, 43842, 15712, 7211, 7467, 10843, 22734, 24280, 831, 934, 28694, 30086, 24988, 18890, 15119, 29452, 30488, 42027, 38160, 16796, 44802, 15849, 27222, 6661, 29390, 15429, 24702, 41576, 16638, 33438, 25878, 37630, 26311, 40715, 30656, 36508, 36046, 39389, 25568, 33241, 29911, 9723, 37240, 10780, 16011, 42054, 4650, 37328, 16306, 9463, 35102, 38310, 17046, 40183, 4267, 44076, 41935, 16490, 8475, 6174, 6927, 14359, 29055, 34048, 36455, 885, 12724, 13864, 39365, 32884, 26304, 40672, 29662, 40725, 17859, 16934, 12721, 44344, 33127, 10405, 42561, 11271, 24651, 10799, 27114, 2780, 6574, 17396, 22202, 4822, 36634, 44797, 24009, 14393, 15478, 25950, 36206, 3685, 12603, 34020, 16014, 19409, 13792, 35747, 34135, 41161, 32626, 2416, 38405, 304, 24695, 22295, 14926, 35458, 1543, 30152, 12793, 28457, 9448, 17948, 40579, 13028, 31192, 19904, 18113, 34318, 34902, 32553, 1001, 1554, 29755, 18868, 13543, 26039, 43990, 7438, 27991, 15659, 24806, 1813, 20040, 269, 5938, 34776, 3483, 42481, 14897, 30429, 16946, 4486, 44990, 10821, 12838, 34574, 14722, 26873, 17390, 27640, 27532, 4257, 41283, 29291, 6869, 18271, 3384, 43396, 1610, 35090, 37575, 20137, 823, 15497, 4405, 17526, 17149, 837, 23921, 31457, 43058, 36509, 33273, 22287, 33099, 6473, 35302, 18877, 10505, 15868, 29033, 33189, 16984, 37795, 21903, 14106, 33675, 44114, 7246, 12132, 33452, 32652, 25256, 94, 7767, 21716, 2151, 331, 17573, 30257, 4220, 9143, 26610, 25480, 11756, 39758, 31446, 23721, 25746, 7648, 6598, 571, 9288, 11752, 10057, 11473, 39135, 23807, 31839, 11419, 3065, 25721, 18278, 29087, 1642, 13187, 11148, 12926, 32833, 29319, 38438, 32906, 39219, 42420, 4059, 5177, 15997, 28812, 3487, 11316, 24544, 25873, 8497, 44392, 37284, 33547, 11064, 6700, 24782, 24616, 16551, 20179, 20680, 26851, 26991, 5118, 7863, 44117, 13391, 14391, 14069, 10602, 37525, 34990, 17949, 15498, 41626, 36369, 2614, 405, 3822, 16749, 40614, 28392, 24554, 29134, 1440, 43630, 36115, 30756, 22900, 39137, 21305, 23098, 37541, 36845, 14440, 40461, 8711, 12547, 10327, 32557, 12959, 33390, 17367, 19378, 7082, 25767, 40754, 34844, 37891, 40729, 33762, 33275, 42715, 23200, 17161, 13466, 25944, 18748, 24595, 15335, 20913, 36146, 34766, 36143, 6239, 14578, 32760, 43531, 537, 12260, 31074, 773, 35408, 8320, 40022, 13585, 34024, 9502, 2717, 32709, 7060, 31826, 39371, 17913, 41192, 13928, 9291, 1708, 28376, 9383, 41190, 23072], [43388, 12596, 23403, 14875, 29063, 16527, 44243, 25353, 15424, 37871, 24102, 5346, 18750, 37595, 5605, 17826, 2133, 29980, 3306, 36121, 5082, 33939, 44612, 9863, 25414, 21488, 24550, 12190, 43574, 43599, 19551, 2097, 34180, 44973, 1229, 5797, 23724, 10470, 42259, 36271, 31296, 29582, 26939, 40865, 7939, 23994, 13141, 24708, 31735, 33382, 19852, 37572, 42049, 9709, 12093, 1254, 1654, 19724, 24547, 29377, 6184, 5411, 40503, 28239, 33888, 44950, 27749, 39456, 14334, 28030, 16458, 32981, 2315, 26997, 40663, 23657, 9807, 33714, 44090, 3407, 12719, 16591, 3638, 34441, 29626, 41253, 31344, 2805, 30694, 14515, 38901, 656, 3042, 14275, 15649, 13427, 43850, 21037, 27497, 21619, 117, 8285, 34000, 7582, 10015, 28821, 22684, 2909, 22983, 38252, 40967, 4356, 38908, 4252, 21097, 19800, 35602, 19, 21278, 40039, 22441, 26101, 21032, 38858, 38871, 30332, 37080, 26121, 18736, 8844, 12341, 26434, 31756, 28448, 1916, 4846, 14664, 11898, 14677, 18154, 243, 41688, 36809, 19250, 24251, 26383, 11448, 34904, 32221, 36573, 24981, 11338, 15509, 41813, 44224, 8733, 11365, 5024, 30987, 26652, 30485, 5303, 9304, 1950, 34510, 35859, 37126, 39940, 4238, 34386, 2563, 1445, 5113, 34559, 16916, 41053, 28328, 5267, 38700, 27322, 42532, 8769, 6176, 36090, 36475, 10999, 36150, 32503, 25608, 9000, 801, 21410, 37169, 18158, 19103, 24443, 27378, 25991, 40013, 44048, 22241, 21633, 12314, 44698, 6183, 32018, 35673, 23664, 16242, 22750, 25133, 44897, 20310, 24810, 44680, 3094, 6666, 30566, 22689, 7352, 34919, 22230, 11932, 33835, 43160, 27563, 44513, 5948, 13955, 44531, 3713, 20490, 5360, 30503, 14001, 40150, 20241, 39420, 26091, 133, 17164, 36595, 14240, 27726, 10050, 24282, 35342, 28978, 39973, 42363, 20410, 28831, 3920, 20672, 38978, 3147, 37550, 39334, 13248, 8879, 27888, 9386, 5899, 8712, 37458, 2561, 16113, 36792, 10359, 41715, 6762, 12871, 7744, 37345, 36095, 32650, 10596, 33644, 9681, 40896, 39903, 9474, 27397, 32642, 5752, 40973, 6738, 752, 38641, 44035, 13431, 5686, 22652, 44912, 5363, 4036, 34365, 40040, 43546, 30639, 15367, 11616, 1553, 12359, 24444, 24254, 28539, 18930, 27307, 2102, 7788, 338, 33392, 40324, 3213, 279, 39952, 7441, 15090, 23059, 18323, 23581, 8231, 37106, 1111, 3012, 21539, 28434, 8033, 23183, 35892, 29176, 31091, 22794, 40935, 30632, 44421, 24623, 39187, 14931, 21014, 5422, 3943, 24872, 36051, 44489, 27853, 11444, 25406, 10032, 37282, 26378, 6918, 17257, 41949, 42472, 33080, 5619, 26525, 26386, 37708, 15687, 17765, 26995, 26638, 27909, 24386, 5328, 34930, 3633, 15273, 8669, 17452, 11412, 43093, 32317, 21084, 12331, 633, 1503, 19686, 17370, 31935, 30578, 18916, 4020, 8576, 27576, 16089, 38169, 9490, 4943, 29665, 12462, 36357, 35002, 3340, 9729, 21821, 1067, 29987, 17908, 30468, 1149, 2290, 40529, 23214, 4754, 4381, 13917, 27696, 6789, 34826, 27522, 20360, 44251, 22869, 23605, 25834, 32132, 16755, 10721, 44960, 27206, 4903, 10443, 41012, 30263, 23817, 14020, 13482, 36486, 11833, 26762, 8386, 13887, 15143, 35600, 16085, 4785, 22032, 37854, 9089, 35338, 16215, 6552, 8756, 35475, 24697, 28025, 9451, 5939, 44096, 19670, 15051, 21670, 6466, 4994, 19126, 1316, 34912, 18299, 38113, 1986, 14224, 19574, 41667, 1140, 43075, 32443, 44042, 13186, 37938, 29194, 39111, 11262, 14673, 1959, 32225, 4715, 32908, 18017, 8520, 24020, 8236, 17265, 13778, 4909, 4554, 43467, 26872, 20780, 30281, 19704, 13322, 13104, 8557, 35139, 25705, 27509, 22361, 32093, 35015, 1677, 44827, 3278, 41510, 15600, 24370, 37350, 2613, 12646, 29850, 23295, 37516, 6008, 31285, 28331, 40046, 5043, 25699, 27158, 33619, 15097, 42455, 37164, 31661, 28028, 15914, 2809, 21297, 26543, 20357, 44602, 44654, 35775, 26817, 1428, 15842, 11439, 29066, 40335, 28009, 24686, 38130, 16671, 8734, 19531, 35154, 15065, 22052, 4123, 37864, 40390, 34049, 1586, 25014, 25286, 13886, 44212, 27312, 8114, 12748, 29790, 28795, 1234, 33839, 8905, 14737, 41829, 24598, 14998, 33375, 25650, 10248, 27638, 1695, 23672, 7412, 4528, 37311, 20458, 25516, 7794, 10626, 19400, 24225, 18307, 16943, 4776, 20794, 27498, 6614, 11285, 1073, 12829, 19700, 839, 5859, 7709, 33893, 30074, 42227, 34976, 36113, 12231, 394, 2422, 24791, 37930, 33473, 2465, 5477, 17557, 13930, 20894, 12688, 29272, 1806, 11377, 1235, 4204, 14024, 7377, 19246, 36878, 10142, 27766, 20561, 28595, 15996, 33294, 26595, 43501, 4857, 9881, 2566, 2040, 6110, 35965, 40162, 35867, 33996, 28905, 8470, 41310, 42313, 31348, 13243, 11531, 31204, 25162, 3957, 43596, 14236, 38663, 23965, 30839, 14644, 6348, 8472, 16693, 34880, 32895, 24106, 37011, 5107, 37538, 24418, 33681, 30969, 41900, 10060, 2491, 7613, 29517, 247, 18235, 43896, 18171, 38990, 38138, 2413, 20609, 37041, 39257, 39496, 34238, 2319, 18100, 5716, 6103, 30561, 13843, 13846, 220, 12518, 21499, 20678, 3662, 35969, 43886, 40917, 14876, 27314, 37109, 22485, 14055, 22634, 14346, 24340, 4467, 39445, 27313, 21393, 23306, 24008, 25596, 22218, 23888, 1685, 36555, 40798, 33740, 7035, 17185, 31122, 41815, 21786, 8616, 38556, 33426, 2794, 16088, 22829, 31438, 32494, 29083, 790, 17165, 38170, 42291, 6588, 39172, 23444, 7241, 7806, 18358, 12058, 8048, 11929, 14670, 14083, 15911, 21654, 43378, 11139, 14781, 16552, 9932, 278, 21002, 28966, 20552, 16205, 14719, 32006, 27131, 18904, 38234, 41793, 5337, 36733, 35453, 2781, 41018, 16975, 37025, 9354, 17186, 9767, 2553, 7088, 24952, 17523, 31999, 27915, 30014, 10868, 43110, 29000, 24379, 10339, 4884, 34313, 35642, 11529, 34430, 20892, 1351, 43435, 38322, 38896, 12897, 33490, 10285, 20890, 8100, 13480, 8920, 8259, 8014, 21801, 20715, 44851, 40608, 39701, 33434, 27486, 14787, 7047, 2251, 15873, 25654, 42818, 8615, 21618, 44681, 20924, 26072, 25549, 17317, 19030, 44429, 28040, 24909, 12195, 22384, 4789, 26962, 28007, 17511, 35936, 35128, 22274, 27685, 2579, 42087, 18064, 40549, 36948, 10319, 34920, 30959, 356, 42195, 29127, 182, 38559, 25819, 13810, 23777, 16874, 28671, 13870, 22704, 32115, 32319, 16010, 21519, 30401, 44250, 14389, 13760, 23547, 5460, 35053, 42917, 19212, 11561, 33754, 41047, 22047, 41562, 1945, 6272, 22244, 34701, 44260, 11659, 29746, 23810, 15814, 40368, 41653, 6754, 26804, 23457, 43898, 38653, 27205, 15599, 28896, 42333, 23308, 19395, 42178, 43966, 23113, 3211, 7986, 12639, 17808, 35504, 38844, 4359, 11361, 3624, 18383, 20581, 33830, 11314, 32742, 36644, 7780, 12004, 10364, 24214, 44487, 9099, 41186, 478, 1738, 13234, 9194, 14443, 5046, 38891, 11722, 42822, 18013, 42705, 37012, 23150, 19862, 8209, 15254, 39242, 43106, 17620, 5748, 22170, 40313, 43712, 29566, 27893, 25071, 12031, 35462, 41726, 41207, 3582, 7219, 28105, 42466, 27489, 20743, 29168, 15000, 12614, 28834, 15250, 28789, 41904, 31665, 18287, 44925, 19258, 23725, 3210, 21647, 40228, 21287, 44494, 3174, 21770, 41444, 12579, 6538, 741, 26927, 44746, 8447, 16094, 35527, 42457, 39235, 38304, 15020, 23560, 10115, 14000, 38544, 41740, 15608, 37831, 23237, 38561, 21299, 36464, 13014, 28213, 42241, 20935, 13385, 9247, 18499, 34753, 11206, 14695, 6167, 22563, 34018, 1095, 19261, 5705, 43428, 18083, 33557, 8010, 38345, 6102, 10323, 14323, 16748, 16981, 13844, 17019, 12005, 25411, 13762, 23003, 23882, 28279, 36870, 22403, 27265, 35063, 1758, 41662, 14757, 22963, 38137, 31437, 1172, 28725, 4753, 34662, 44296, 29437, 41898, 24777, 29825, 39151, 32352, 39564, 24763, 16437, 34046, 2237, 4735, 18886, 41318, 12449, 22990, 14685, 42583, 32902, 42389, 37145, 41159, 16164, 20279, 6157, 17680, 26335, 3078, 13781, 38958, 40859, 36310, 33415, 42051, 26849, 33808, 4972, 8550, 29368, 39333, 35415, 14495, 39438, 8684, 38119, 22041, 20476, 27927, 42091, 40063, 9215, 21593, 10290, 37660, 37978, 35160, 37687, 12406, 21335, 43268, 1413, 28198, 5688, 5494, 36254, 43687, 16322, 12080, 10701, 19241, 2273, 28081, 18622, 30099, 13462, 23415, 44632, 5793, 6310, 34444, 40038, 27105, 3195, 14939, 38150, 34403, 41908, 2043, 4771, 12303, 21074, 15817, 10136, 175, 17630, 14219, 17170, 11309, 11376, 9168, 43414, 4412, 11731, 16138, 3884, 18312, 21693, 28536, 300, 18753, 24706, 16372, 31019, 27572, 17941, 34618, 8692, 18316, 17735, 42595, 20731, 25005, 30736, 43759, 17335, 41705, 10356, 447, 24555, 38448, 44780, 512, 5737, 44725, 43570, 836, 29481, 43902, 36266, 9825, 39204, 29727, 23020, 3388, 35732, 11383, 37133, 16941, 35967, 16065, 24923, 19132, 19352, 33631, 42297, 13201, 14562, 29163, 32907, 29413, 3879, 36120, 36702, 28265, 5048, 14605, 42899, 6867, 17770, 3192, 29072, 39349, 4559, 19730, 24231, 3414, 27995, 3399, 34655, 27996, 26116, 29325, 18422, 20870, 8313, 15501, 31957, 15506, 16695, 39068, 5950, 12588, 38127, 34221, 39526, 42173, 15674, 18134, 66, 28172, 37923, 7162, 42782, 38956, 35746, 44136, 6561, 43423, 37206, 29092, 16795, 1271, 7158, 38346, 22096, 7838, 32047, 8358, 4114, 7478, 26381, 1308, 23588, 41832, 41443, 26930, 19834, 4152, 1659, 9397, 10450, 19746, 22442, 27993, 32905, 10817, 37404, 22663, 2211, 33769, 33696, 37972, 16645, 23119, 28535, 16700, 32260, 16679, 11843, 6022, 31845, 41503, 4705, 26883, 25277, 22145, 24612, 9020, 44595, 40948, 41545, 42489, 41878, 14511, 7270, 20087, 22014, 4928, 32409, 14006, 17449, 1046, 9250, 7258, 3767, 5146, 369, 1339, 43087, 6872, 6478, 44515, 2731, 34438, 14592, 34079, 42541, 17575, 33824, 38949, 8899, 35739, 37129, 36989, 18782, 24146, 16964, 10501, 13605, 9909, 18621, 3150, 31544, 30689, 40260, 29503, 42373, 1686, 5520, 24546, 19064, 13850, 27902, 5548, 43818, 44492, 13443, 30618, 17515, 41029, 7959, 44992, 29998, 38507, 20931, 5469, 25370, 33321, 40278, 17115, 35289, 31598, 36430, 31139, 6840, 4998, 22091, 4538, 32101, 7653, 15248, 34254, 40243, 37944, 13523, 43262, 891, 20013, 31859, 38088, 14004, 5800, 42491, 12768, 36820, 23195, 8489, 40042, 27037, 1032, 9242, 24859, 38722, 3793, 17220, 23649, 21725, 938, 7605, 13633, 14364, 42661, 32738, 40384, 12366, 6748, 12209, 40587, 40031, 42483, 2316, 30899, 5176, 11002, 8293, 12468, 20167, 7473, 28573, 31788, 3050, 7487, 21757, 13418, 12059, 14532, 12082, 29093, 12616, 31140, 4009, 35838, 11252, 23298, 30971, 5193, 37518, 19223, 37055, 42206, 19667, 39803, 31792, 42622, 17718, 4273, 18555, 12995, 35476, 34122, 11867, 13477, 40325, 12473, 10457, 18389, 12279, 16058, 5318, 38108, 15835, 15258, 22339, 43238, 17338, 5577, 7804, 4588, 13012, 11191, 44148, 38468, 44369, 41805, 16828, 42073, 39206, 18923, 40933, 25423, 37187, 27861, 37754, 41145, 22412, 21579, 40480, 33820, 572, 6114, 34256, 26462, 39246, 18188, 3626, 18082, 41351, 3457, 21591, 1251, 10678, 28571, 4855, 6950, 42197, 25775, 37095, 19911, 44294, 21490, 29495, 32510, 37784, 44448, 16842, 24594, 21743, 11689, 40546, 13715, 38202, 18450, 37639, 17108, 43062, 9854, 24289, 37824, 32852, 11075, 19466, 26457, 40122, 20676, 35526, 26811, 788, 44274, 29014, 39106, 30205, 2354, 10750, 32656, 35507, 38971, 5291, 24066, 24150, 42004, 3310, 12384, 12381, 43914, 35707, 8978, 22756, 27337, 30397, 43455, 24425, 43983, 35532, 27722, 7057, 17125, 34572, 27376, 2289, 3580, 32480, 18607, 44010, 32737, 35664, 42256, 35495, 10514, 17938, 16949, 31616, 5536, 16786, 17280, 14786, 1528, 9187, 20912, 33516, 23162, 35582, 32555, 44413, 1163, 13166, 41611, 36581, 399, 20622, 13889, 42005, 1409, 9407, 5857, 26586, 27654, 20526, 39539, 8287, 34933, 18778, 27826, 24195, 11415, 31509, 19041, 30605, 15286, 35948, 27612, 5889, 2855, 12320, 43816, 17813, 9008, 38206, 204, 753, 10007, 32968, 4128, 24206, 4752, 6767, 7600, 11070, 31607, 42245, 44062, 5425, 33116, 1678, 43847, 34988, 37562, 16130, 22198, 13623, 16793, 28196, 9993, 12682, 32887, 23468, 10203, 8063, 35025, 13687, 28981, 7280, 7167, 20102, 15894, 31670, 11434, 20460, 39407, 43015, 9631, 31339, 23082, 8594, 7281, 26705, 20612, 35094, 10478, 651, 38033, 30473, 34208, 9526, 30962, 665, 9243, 32410, 4825, 4344, 21909, 3119, 29479, 36355, 29783, 8069, 16697, 10280, 16080, 36772, 42902, 6337, 24807, 33073, 15895, 20060, 20298, 32407, 18863, 4609, 30867, 28724, 37208, 3016, 14518, 30991, 2512, 35616, 36955, 2843, 3728, 8042, 13245, 14930, 37720, 9613, 20878, 13379, 43008, 33784, 24699, 24934, 23445, 16526, 28070, 17193, 15368, 17787, 22001, 41360, 24050, 23017, 30725, 25810, 40625, 7357, 3253, 22055, 26067, 12961, 41019, 7117, 39311, 24010, 15341, 31490, 7606, 11821, 13430, 7552, 12572, 42566, 19758, 3501, 3323, 24637, 8414, 7890, 6432, 26107, 34409, 36658, 29260, 43911, 19048, 5027, 38107, 11813, 3794, 9806, 22000, 4126, 28625, 4546, 19476, 18550, 44023, 14561, 1477, 19958, 2123, 40301, 61, 13146, 37751, 20736, 3276, 42711, 22300, 23104, 36087, 21790, 2345, 12272, 22061, 32511, 37271, 41982, 20641, 4788, 645, 28489, 40892, 31335, 18488, 1567, 40494, 30983, 23688, 19902, 21603, 116, 33085, 37677, 39828, 298, 25633, 1499, 43963, 24345, 36548, 22043, 17441, 41852, 8215, 29539, 32378, 10143, 38893, 31304, 12203, 20867, 35558, 9605, 29996, 5376, 18554, 7978, 37622, 970, 17288, 44607, 40316, 41811, 17589, 30092, 19025, 14198, 33847, 25622, 3342, 29819, 15585, 36842, 44873, 232, 20677, 39432, 12788, 42760, 28938, 13084, 6906, 12583, 23007, 40863, 33580, 35639, 27657, 15263, 6132, 40179, 4852, 24599, 40105, 26684, 43356, 9090, 6033, 25645, 19899, 43563, 8748, 10065, 26391, 10388, 17048, 44682, 33403, 43660, 11981, 29202, 1820, 22042, 15365, 23632, 3900, 23737, 8384, 1821, 39256, 26289, 22468, 677, 40602, 25935, 42440, 16886, 10303, 36091, 42410, 675, 23722, 7730, 16356, 7229, 4285, 16637, 1368, 5774, 43875, 24192, 29188, 29694, 35111, 41016, 16817, 9917, 11723, 14891, 14681, 20105, 5156, 32249, 29802, 44890, 5115, 2929, 13637, 27956, 5552, 24213, 16143, 9505, 2096, 43473, 6731, 9469, 18331, 15178, 20996, 44799, 1329, 16320, 7198, 20423, 43625, 30755, 44273, 6359, 8187, 24307, 21658, 24445, 5587, 32731, 19655, 43636, 36068, 8338, 42534, 42728, 15983, 42787, 32232, 9555, 20429, 31135, 38339, 17793, 23592, 14536, 44293, 6506, 229, 30361, 6532, 11090, 5809, 5197, 35046, 446, 32154, 30702, 32403, 52, 19220, 16932, 10886, 32088, 29178, 41343, 3896, 23714, 5863, 2992, 245, 3880, 2765, 36402, 42423, 6835, 29555, 207, 21856, 40288, 2688, 39925, 11367, 31194, 2691, 38660, 37068, 32389, 707, 28645, 43251, 22819, 20483, 37289, 34813, 4664, 2622, 19008, 30277, 14050, 7038, 14159, 9920, 12157, 42888, 32069, 3660, 20381, 7922, 27125, 22948, 43142, 4249, 11728, 2282, 39634, 29763, 31667, 937, 35367, 176, 3218, 30936, 40374, 23943, 1448, 31275, 5222, 16930, 6483, 13620, 43137, 8041, 14250, 18321, 5865, 35726, 16241, 23984, 18145, 42933, 19736, 9455, 18108, 22972, 8690, 6380, 17772, 27511, 35274, 33657, 15361, 15930, 41681, 5709, 10016, 36385, 16415, 29510, 12360, 9875, 4688, 8224, 5255, 29228, 10311, 7402, 43279, 16718, 18957, 11474, 7401, 16312, 12122, 13359, 29826, 2768, 11992, 16196, 5931, 23953, 7500, 4728, 12340, 6697, 10956, 30125, 43484, 8805, 7769, 14928, 602, 37956, 26918, 21877, 38542, 9078, 12061, 2811, 1796, 39317, 12015, 26686, 38639, 21114, 42077, 9518, 11038, 41003, 11896, 26879, 11631, 43225, 39558, 40996, 33832, 4416, 16711, 9342, 37962, 28728, 32314, 21928, 40526, 35214, 33532, 25691, 8109, 32325, 10814, 5992, 42694, 21482, 6248, 10241, 26224, 18333, 15345, 5629, 29425, 12618, 7686, 39953, 36179, 8018, 29644, 20368, 19847, 39868, 33214, 33018, 15176, 8959, 43449, 15592, 19422, 31124, 20977, 44568, 13113, 34178, 15005, 23440, 26600, 40029, 27646, 34571, 44280, 37316, 266, 37963, 3054, 34061, 7530, 6533, 18500, 6774, 11226, 9966, 15747, 12875, 36576, 9209, 11825, 22207, 2658, 12280, 27690, 27115, 8730, 3485, 13711, 21472, 19754, 26577, 43053, 30428, 9076, 37681, 15723, 28420, 5677, 44153, 17985, 23477, 44865, 14426, 12034, 34889, 12413, 39916, 16583, 39766, 19251, 41797, 27119, 4207, 33422, 32268, 42548, 40225, 42357, 23747, 11281, 27636, 18910, 11342, 40997, 10583, 23037, 29834, 4181, 15322, 11211, 6081, 13690, 4263, 5794, 33296, 24912, 19390, 31770, 17169, 32521, 44443, 13908, 29412, 8418, 42175, 33398, 33267, 22917, 37117, 22138, 26376, 6942, 6456, 16041, 29812, 19836, 41191, 36704, 7484, 21409, 26607, 38974, 10802, 23147, 9530, 39793, 20473, 15185, 30527, 23732, 38695, 41390, 37801, 36428, 16851, 27838, 31525, 42777, 21892, 8702, 11520, 5507, 13761, 5205, 4127, 8565, 10591, 5558, 14622, 34067, 21758, 5057, 6367, 33825, 40430, 6641, 323, 280, 4945, 44709, 33641, 29885, 1996, 3696, 32974, 8402, 17230, 6541, 26163, 10714, 28560, 23157, 17117, 10092, 37362, 34164, 25458, 33567, 6013, 32736, 15430, 20716, 40741, 21730, 11113, 38406, 42422, 38368, 18919, 7868, 31874, 23009, 42752, 1533, 19349, 35659, 16240, 16525, 44211, 22282, 22404, 34991, 25635, 33828, 19441, 31433, 2452, 42995, 536, 12207, 28700, 30638, 4935, 35038, 914, 44248, 5334, 1949, 5895, 43323, 984, 21186, 6976, 4923, 27793, 8822, 34943, 16153, 36907, 6324, 6344, 10064, 4632, 16159, 21902, 27210, 12727, 19385, 25061, 658, 23018, 10872, 33420, 11398, 15427, 32440, 44044, 29216, 40443, 35281, 40850, 29243, 9207, 17760, 28178, 11925, 44542, 31300, 4113, 4439, 41341, 9788, 744, 23163, 34099, 23247, 11776, 21640, 44350, 16006, 22369, 41534, 8647, 39263, 21826, 1270, 14164, 31660, 35648, 26134, 8940, 29335, 53, 3861, 3427, 36344, 29700, 38397, 8779, 26359, 43831, 21946, 6796, 3380, 15229, 40321, 18790, 41339, 26155, 24317, 11920, 40901, 1415, 18253, 39020, 13165, 27516, 32551, 15901, 3710, 30829, 44872, 27869, 25926, 1131, 9551, 27676, 22080, 42630, 319, 39466, 13296, 39093, 38171, 29373, 34367, 20072, 44409, 1896, 2591, 114, 42731, 1139, 17981, 2968, 22958, 36861, 24328, 27868, 3343, 12470, 38017, 41921, 19649, 30965, 13907, 33286, 44683, 12101, 3826, 18849, 12513, 39683, 14750, 22262, 31464, 31813, 35434, 40121, 33312, 11399, 5139, 7743, 21341, 10003, 1080, 26739, 15114, 19547, 43025, 23443, 33711, 10416, 20159, 33967, 26423, 34465, 28976, 15636, 19582, 3188, 18936, 18940, 1815, 9735, 24110, 31209, 30617, 19986, 20527, 20033, 9030, 20308, 25821, 817, 1096, 30985, 32286, 27308, 18022, 9353, 641, 40970, 8248, 8329, 40163, 30681, 36193, 23723, 25840, 6294, 30672, 44651, 20126, 40752, 37486, 16799, 20840, 6149, 26184, 14088, 8932, 23239, 35088, 36453, 19344, 21572, 3391, 23052, 12206, 23145, 44760, 23205, 32467, 11443, 35119, 18288, 39259, 18377, 11239, 3046, 24433, 5523, 27223, 7546, 19208, 44206, 37151, 35781, 23685, 12363, 34622, 23510, 13403, 38453, 9820, 42344, 8030, 27170, 20720, 241, 18136, 43565, 23465, 30524, 30564, 24633, 10848, 2749, 21911, 20135, 468, 11729, 17038, 5841, 12043, 31007, 40639, 44241, 11369, 27479, 14858, 33752, 18693, 14243, 21772, 19480, 24712, 9287, 36183, 9541, 41327, 19984, 25234, 11185, 767, 8762, 42243, 36927, 20834, 15239, 21932, 13420, 41862, 900, 18150, 41135, 18458, 29464, 17180, 24435, 21272, 19267, 42833, 35896, 17030, 38411, 12544, 35228, 30597, 19345, 36825, 11084, 12377, 8080, 24049, 7275, 25597, 39210, 44202, 35142, 32121, 26000, 33066, 31473, 22551, 14262, 21675, 12408, 36876, 35203, 41254, 42576, 11787, 15846, 26203, 44055, 23557, 20027, 22222, 16180, 28910, 41755, 28499, 31207, 25674, 5375, 37445, 7462, 20200, 8714, 4087, 3989, 6397, 25839, 40699, 40802, 21672, 17309, 4678, 12962, 28613, 2854, 44360, 6090, 6490, 43848, 40734, 4720, 32235, 10258, 35100, 10588, 15766, 35354, 17129, 23754, 26993, 31834, 36636, 40536, 17779, 9997, 42386, 12147, 1239, 8617, 3076, 43338, 34554, 29767, 40920, 20628, 24926, 10500, 18412, 25238, 18692, 34213, 41127, 11980, 16038, 18310, 4419, 40655, 41114, 12739, 36022, 40586, 39372, 11745, 32383, 2482, 38588, 13471, 21815, 555, 40315, 24793, 33760, 19463, 17018, 36891, 5643, 44495, 32646, 33190, 19517, 24272, 13171, 20682, 12808, 38218, 28230, 39723, 29012, 28129, 2871, 3267, 1460, 37768, 31966, 35614, 43055, 44335, 32517, 16468, 37898, 29204, 13076, 13412, 43365, 12849, 26512, 15697, 14300, 8503, 37497, 15295, 44456, 43081, 17218, 43037, 9873, 37428, 41028, 43924, 6563, 9848, 16902, 27813, 44921, 12929, 17384, 22472, 9684, 4061, 21736, 33389, 20679, 729, 31623, 33117, 27273, 21797, 43499, 10220, 35985, 39881, 42352, 43632, 36495, 15270, 8332, 20157, 29627, 24109, 15124, 32585, 19333, 26070, 37324, 39274, 14331, 23908, 44271, 24824, 3331, 32473, 41990, 10318, 20584, 8969, 9633, 44904, 1472, 37527, 19838, 13389, 33577, 637, 34567, 35414, 30061, 8866, 17716, 22836, 15493, 40750, 28510, 12581, 4483, 31903, 25436, 2230, 4932, 18635, 17091, 4974, 29126, 2774, 27503, 9238, 13433, 44003, 7154, 22778, 39664, 39773, 30181, 21062, 4058, 24987, 33661, 44744, 11619, 876, 14127, 9431, 24962, 21545, 19135, 42444, 6658, 12976, 8660, 17213, 9335, 20465, 27348, 21625, 9147, 7724, 12211, 9459, 27437, 44723, 36171, 18254, 26593, 4196, 36024, 34610, 16600, 14026, 36023, 11416, 5108, 9624, 19942, 33546, 7236, 29619, 5892, 27244, 2881, 44208, 10468, 37446, 40043, 39962, 7687, 6600, 31858, 37465, 35124, 7453, 28863, 16876, 11446, 34981, 10357, 9641, 31452, 16605, 16540, 3669, 2743, 41089, 3498, 29545, 17399, 6363, 24916, 13893, 9616, 19660, 7573, 12960, 16329, 16951, 25829, 21102, 2492, 36317, 25676, 10973, 5093, 38880, 6531, 15117, 22775, 33697, 16286, 39614, 31758, 460, 10745, 37071, 19976, 38258, 30536, 8222, 9954, 23428, 41284, 5401, 38013, 9890, 23818, 30200, 12218, 2441, 39619, 32966, 30569, 18556, 39858, 33526, 18967, 26515, 28800, 378, 13518, 33270, 42639, 29913, 22124, 15109, 18179, 511, 39540, 43462, 16802, 31884, 41623, 25788, 18360, 37468, 43607, 10995, 32967, 33243, 8496, 40199, 20531, 12765, 32778, 230, 22002, 35900, 3917, 8101, 34261, 29966, 35916, 12809, 25052, 18120, 29313, 6137, 27923, 34382, 35031, 14107, 9135, 29296, 8108, 7123, 14444, 17209, 6897, 20305, 44115, 11922, 32422, 33007, 4779, 38165, 39130, 5486, 4299, 11569, 4821, 35646, 19326, 11962, 21934, 34090, 46, 185, 4691, 9044, 7722, 29270, 35308, 32220, 15140, 11078, 30571, 39641, 33877, 6143, 19374, 43019, 13344, 44801, 26583, 39844, 17983, 4740, 19554, 6503, 29901, 30963, 11767, 31459, 994, 2598, 31251, 29431, 26699, 3959, 9725, 23639, 42528, 25859, 15078, 26114, 30065, 38344, 16986, 23230, 43887, 26992, 31314, 7351, 40203, 38140, 41071, 9179, 22430, 36263, 21601, 32686, 10077, 6165, 44298, 7930, 27446, 38687, 77, 26986, 8518, 38943, 6528, 25485, 8578, 6034, 33078, 37512, 9104, 24350, 25125, 41734, 37894, 14981, 24423, 12613, 36359, 36313, 25067, 39620, 36971, 3649, 29571, 41901, 28927, 13704, 33984, 50, 25245, 27556, 18175, 10984, 25446, 9653, 3962, 40447, 9019, 34137, 42612, 41204, 19436, 28531, 7945, 28191, 32118, 26820, 12276, 22699, 21998, 6834, 34151, 37227, 27133, 11147, 33705, 19380, 40767, 13871, 29565, 5266, 22258, 19144, 21694, 21866, 22311, 38191, 9229, 7122, 31273, 27201, 18973, 6636, 43381, 44810, 44218, 26379, 24621, 28530, 662, 14609, 16289, 39110, 43244, 7395, 40739, 32187, 33416, 15480, 40599, 33079, 35844, 5443, 38158, 5862, 17341, 37604, 8913, 41567, 22825, 40231, 36072, 17251, 33185, 17594, 43174, 25422, 1437, 3934, 18185, 23006, 24822, 1566, 8228, 43588, 43390, 41070, 38708, 10963, 18055, 8055, 265, 40842, 28699, 21328, 42617, 16361, 24004, 35086, 1333, 38603, 20285, 24703, 9079, 32809, 25833, 36467, 9988, 35372, 36542, 34117, 21802, 15453, 1461, 37373, 33728, 9559, 41989, 25845, 10173, 41252, 18387, 2542, 33070, 7295, 27380, 22051, 5099, 27008, 7349, 3963, 28101, 21203, 787, 32799, 37684, 33217, 6782, 41674, 15108, 31058, 21440, 5886, 2923, 30596, 35741, 37475, 42048, 35983, 33249, 25858, 12490, 757, 34677, 34035, 44798, 34683, 36367, 31838, 12322, 13624, 16811, 29589, 16512, 38904, 10610, 28440, 30900, 19348, 10866, 34999, 40780, 12126, 35292, 5261, 22476, 30425, 35006, 8514, 20562, 22451, 10029, 24911, 41914, 33936, 28608, 26770, 35454, 10926, 18636, 13273, 38182, 22823, 44512, 1220, 13615, 12878, 41651, 28047, 37154, 31962, 44359, 7339, 23435, 24629, 37481, 9673, 9986, 18781, 10753, 31334, 30179, 6454, 23554, 24928, 1501, 29326, 24221, 16210, 44655, 20143, 26455, 43769, 27916, 16784, 10526, 38763, 44126, 3352, 12803, 34200, 12478, 32672, 5768, 25055, 35815, 37030, 42863, 14350, 8863, 7677, 26663, 3099, 3465, 35537, 26504, 36610, 33330, 32059, 9105, 42842, 35525, 24346, 8359, 10908, 39740, 18760, 23019, 416, 18491, 3825, 4902, 12529, 22213, 5933, 43770, 4692, 18918, 44139, 21674, 44937, 4393, 20416, 34381, 21144, 5829, 40988, 43545, 34953, 43809, 5076, 22721, 38689, 2615, 41146, 33401, 32174, 39648, 40659, 34241, 2869, 3888, 25069, 38128, 41211, 22482, 8569, 30031, 3400, 40707, 44391, 22776, 34719, 24304, 31676, 41291, 17695, 21478, 7017, 43376, 29723, 38432, 9563, 10789, 14178, 33799, 4561, 11264, 13419, 42484, 42964, 16590, 41011, 25588, 12265, 41157, 15919, 32609, 26128, 40280, 2562, 3265, 36196, 695, 15173, 24737, 8886, 32363, 10435, 5796, 924, 1827, 32470, 747, 11642, 41639, 1284, 34784, 24969, 31060, 22607, 28182, 38055, 33443, 32654, 16543, 36707, 11627, 11095, 8172, 16047, 40110, 17702, 14761, 27340, 23525, 15028, 41239, 30402, 42558, 26880, 5685, 29930, 3629, 18338, 15927, 41410, 36867, 12496, 14639, 43864, 21137, 18897, 37960, 27153, 5104, 44174, 36566, 29404, 22388, 35481, 28259, 12286, 34362, 7748, 8646, 36297, 25037, 1312, 27458, 26345, 5745, 11273, 27521, 38831, 21450, 8219, 6171, 19199, 13008, 32849, 17072, 17192, 10161, 13167, 19101, 36776, 37796, 1560, 11788, 36934, 4699, 11974, 16648, 14556, 2769, 24446, 10582, 32756, 16948, 26355, 8267, 30224, 23411, 2445, 41055, 5914, 1548, 43361, 5898, 1189, 4440, 36665, 8894, 1537, 1731, 5, 20583, 318, 17069, 39890, 15489, 29572, 3666, 9484, 31863, 11721, 80, 180, 41979, 38593, 37840, 43592, 2496, 38567, 12365, 37576, 28578, 31384, 6825, 34128, 33861, 32048, 37951, 3676, 40795, 104, 30020, 4289, 31755, 25735, 2681, 4451, 38659, 10510, 32831, 19043, 16332, 37456, 12393, 43214, 39290, 19067, 44738, 14631, 29418, 22956, 7460, 2033, 20346, 11639, 14142, 32592, 9862, 16116, 19407, 17445, 30418, 38552, 18533, 27338, 38269, 33173, 37232, 43146, 41319, 4333, 4572, 20354, 533, 2106, 6122, 37363, 35982, 1938, 5426, 854, 38473, 27358, 14036, 34195, 72, 7220, 121, 16420, 27621, 6366, 11596, 8622, 34891, 31104, 16754, 34589, 11296, 10803, 20123, 35862, 40330, 4863, 9048, 24488, 32891, 41428, 44255, 20339, 24327, 20386, 29232, 23750, 5735, 9284, 41932, 39911, 15400, 28603, 30286, 42476, 14156, 39331, 24238, 25487, 1231, 16712, 38403, 38773, 32418, 39888, 3013, 37770, 35059, 7697, 38395, 8732, 28108, 22987, 38661, 1222, 15639, 25755, 7956, 30827, 19216, 19521, 7999, 44556, 18746, 7545, 3878, 3932, 41231, 11650, 34660, 14330, 31631, 1466, 4555, 25151, 23968, 2234, 14540, 21630, 20901, 38768, 19905, 15975, 271, 31861, 36947, 7165, 22758, 43681, 43024, 31495, 33126, 7589, 4595, 26131, 24786, 1557, 17093, 11779, 25763, 11300, 8682, 16171, 12146, 2313, 26305, 17303, 36994, 5148, 20762, 10834, 42442, 38106, 27968, 21884, 43029, 19607, 1723, 5158, 10058, 3537, 5109, 11018, 38352, 36585, 40273, 3500, 5253, 25251, 29139, 3992, 7916, 31112, 24105, 6438, 19522, 8301, 29337, 777, 42445, 5918, 980, 19399, 18747, 20916, 13806, 36378, 14768, 27467, 14206, 12429, 35225, 5397, 18700, 30324, 18974, 43777, 29131, 44001, 44276, 22901, 31682, 20181, 37450, 9593, 35418, 15542, 41765, 40956, 1245, 8542, 24751, 8752, 5880, 2292, 25659, 3402, 22683, 20969, 17840, 38049, 37420, 11163, 17898, 28582, 36437, 42398, 27161, 4792, 11937, 24057, 16978, 6558, 11719, 31137, 38135, 3061, 7955, 12196, 1749, 21232, 14702, 31802, 4898, 28773, 6158, 18441, 15401, 15606, 29158, 24566, 13416, 18050, 1358, 33702, 30838, 42119, 12907, 29970, 28576, 39357, 43861, 38744, 35733, 38230, 27791, 9652, 35307, 18506, 27289, 42000, 736, 6846, 41709, 69, 41340, 29999, 18054, 8605, 34390, 26109, 16979, 23938, 10206, 24754, 34927, 39160, 29346, 44172, 25457, 6674, 44147, 22783, 30892, 21189, 39048, 35232, 13164, 5321, 2090, 36536, 32621, 321, 6210, 21746, 37281, 1281, 1538, 34468, 35706, 3142, 13863, 22770, 27898, 24910, 21256, 9188, 7785, 37384, 22076, 1479, 17491, 23083, 44836, 20262, 28524, 21648, 19973, 35101, 27488, 26999, 31002, 6591, 14506, 43798, 15680, 36300, 35944, 42557, 8102, 34082, 20515, 37331, 22727, 18573, 16614, 31451, 38816, 18931, 39933, 19081, 6833, 43281, 21041, 18056, 42078, 42406, 38906, 366, 20903, 12432, 42150, 2721, 4191, 22204, 14092, 32318, 10042, 17318, 26267, 3512, 39188, 26493, 18606, 20047, 38637, 41804, 1840, 25771, 5304, 9507, 20376, 25408, 4731, 31747, 18630, 19391, 40930, 4407, 22235, 35950, 17872, 3308, 2656, 10585, 15334, 9398, 1729, 4570, 9083, 23853, 35440, 41971, 39891, 2156, 6967, 3478, 38713, 18103, 37670, 16270, 44984, 25528, 19615, 9704, 11885, 7830, 145, 31417, 18489, 30465, 24156, 12519, 20782, 9420, 26704, 24572, 30126, 22765, 36215, 28518, 3254, 18641, 29359, 36771, 26188, 19503, 2516, 139, 4970, 37610, 7323, 30156, 23011, 16597, 2674, 2055, 915, 9768, 41465, 24943, 36763, 31118, 1614, 16905, 26340, 20951, 11091, 31346, 35432, 7953, 33672, 40126, 20147, 2351, 19074, 17287, 1000, 2793, 21357, 11751, 12779, 42434, 2611, 25996, 27558, 32303, 22445, 44972, 11560, 2227, 14509, 19191, 14373, 44943, 39929, 44203, 18232, 38738, 23822, 2399, 44610, 9841, 19155, 1754, 8288, 740, 22285, 32485, 10243, 1724, 22763, 30108, 25103, 26584, 15548, 20578, 30543, 6493, 18960, 29058, 5021, 24944, 15987, 42838, 32120, 31707, 40567, 42093, 25281, 13441, 27495, 4551, 7856, 561, 32806, 9676, 44657, 28111, 41836, 31818, 10549, 10169, 5500, 40827, 33396, 40393, 44016, 26836, 42690, 37600, 15432, 42915, 13873, 14633, 963, 4536, 16740, 44776, 29186, 25202, 43526, 7177, 40937, 9496, 38199, 18803, 2890, 19886, 18342, 1199, 31422, 31321, 14984, 43646, 43078, 38445, 33642, 33520, 40240, 25357, 21689, 34085, 14450, 17369, 3707, 21496, 14995, 7911, 27487, 22843, 38081, 10049, 9162, 18006, 33221, 6687, 44894, 1978, 12948, 13247, 3961, 24409, 11318, 23439, 43156, 22565, 29465, 30783, 30127, 13555, 29152, 34029, 33027, 36719, 27756, 20304, 9388, 5283, 42672, 37873, 1582, 17053, 34176, 33035, 4805, 17163, 31641, 31257, 18311, 22649, 37360, 43958, 25941, 28130, 19165, 36186, 14075, 21632, 28780, 8007, 14484, 24839, 2125, 2940, 20947, 32631, 35378, 26201, 31760, 32082, 22709, 41261, 12927, 20445, 39807, 5080, 40936, 38487, 15703, 28975, 43648, 9409, 42674, 1555, 12977, 10559, 19339, 9228, 22916, 9938, 25090, 23663, 42800, 42235, 24583, 41141, 44441, 20140, 41978, 3941, 23644, 16709, 25939, 372, 21285, 10080, 32722, 6770, 13295, 3207, 34764, 21253, 35169, 14599, 13298, 3058, 15656, 12600, 25173, 39253, 5353, 23986, 4221, 38096, 20590, 37772, 9746, 862, 32863, 33119, 15306, 14233, 9360, 29927, 18757, 39761, 19017, 2009, 44146, 2476, 20343, 25147, 28486, 6274, 41954, 17407, 32985, 31615, 35305, 39310, 37948, 23742, 4331, 17917, 15740, 6551, 12982, 36698, 42107, 2938, 22871, 16706, 23613, 39153, 3630, 37861, 39489, 25431, 26255, 12693, 35634, 9996, 26226, 12489, 12282, 44041, 16826], [26403, 15648, 27895, 21532, 37408, 15709, 39084, 27466, 2925, 37926, 29972, 23550, 11483, 1060, 1633, 2676, 38313, 41593, 14914, 16395, 783, 41488, 6507, 15602, 30398, 1341, 40533, 11009, 10312, 15036, 2380, 1228, 13414, 35934, 17556, 42152, 42347, 17607, 35650, 33004, 26016, 18947, 14429, 89, 30085, 32601, 5010, 2965, 41661, 39920, 24887, 32124, 26308, 12903, 40771, 9461, 18835, 22912, 23860, 18224, 19821, 28557, 8983, 37494, 30562, 13896, 43761, 25047, 22105, 30894, 8202, 32815, 35661, 32399, 42928, 8914, 33725, 1108, 159, 40217, 40509, 10426, 29596, 19585, 36660, 26653, 13211, 21167, 35910, 10044, 27180, 6640, 7616, 9606, 31866, 14228, 23589, 21255, 11054, 11599, 38526, 28925, 18170, 39576, 21569, 35496, 29236, 28708, 22830, 19445, 1620, 34205, 30579, 903, 34646, 24072, 41586, 23464, 36136, 38957, 41570, 3902, 29385, 34786, 10524, 1605, 34926, 28122, 31318, 5987, 40005, 62, 12448, 34045, 7114, 13057, 3003, 29833, 12720, 39675, 9040, 5789, 19912, 11686, 14135, 7529, 40813, 13015, 38650, 4279, 197, 26087, 15624, 25993, 34814, 11982, 33879, 19702, 4320, 12951, 2583, 15137, 21739, 34206, 25708, 14476, 9523, 11499, 193, 33492, 6095, 39264, 35840, 10218, 22220, 26380, 2623, 13697, 12328, 11607, 16768, 19131, 32987, 11420, 11983, 35497, 6330, 6349, 27440, 38751, 22166, 18568, 19022, 39768, 32279, 12569, 25081, 31746, 32875, 29867, 40337, 26781, 20793, 15513, 23684, 4845, 37375, 42849, 27758, 29370, 35589, 39304, 39144, 3552, 1214, 39053, 26221, 42764, 38238, 38813, 10034, 20627, 41320, 13123, 14691, 14686, 36930, 3694, 34645, 18852, 30640, 7183, 21315, 12426, 19952, 15431, 30797, 23335, 1739, 16405, 30686, 15437, 1325, 7306, 33449, 13809, 29107, 43277, 36544, 12469, 21082, 2446, 38429, 34037, 39543, 3341, 4050, 1636, 6003, 35164, 24033, 20735, 3449, 7534, 22875, 11481, 26427, 17852, 6105, 4108, 12856, 686, 7140, 5527, 15627, 40418, 25075, 16514, 31532, 23647, 38989, 34946, 33345, 31647, 18688, 11304, 41240, 20002, 22687, 8860, 27357, 36384, 12686, 29766, 11169, 23, 7385, 2462, 9766, 39589, 37177, 16692, 9635, 22795, 22500, 10415, 28935, 143, 13902, 4336, 36131, 28326, 17691, 37521, 43869, 44599, 3755, 21759, 16530, 20819, 9630, 24353, 33351, 34111, 28914, 42288, 44423, 36643, 24201, 41418, 5399, 3881, 30682, 22162, 3645, 18187, 16574, 36800, 18431, 36843, 15438, 20099, 19789, 23008, 21764, 36474, 15553, 17922, 28287, 17244, 13602, 20848, 24681, 12099, 30225, 14171, 22670, 7558, 7249, 15736, 13175, 8791, 4210, 43514, 43374, 4949, 10299, 1387, 31033, 4426, 4623, 190, 25289, 34025, 37760, 10423, 14139, 28703, 9715, 12800, 24398, 21096, 18293, 27165, 4676, 167, 1995, 44133, 4150, 33487, 6029, 34689, 30720, 18628, 12855, 27510, 1764, 10841, 6399, 24628, 10925, 14661, 29534, 2191, 40564, 7950, 29831, 21426, 23874, 31402, 10249, 5598, 30789, 1984, 35429, 25531, 441, 6771, 11577, 38733, 44219, 41209, 16172, 25998, 20964, 2915, 27367, 24907, 7964, 33223, 40942, 25720, 13063, 13402, 37966, 28480, 24361, 41396, 7139, 19070, 36696, 31633, 31614, 22141, 15801, 8460, 35260, 9320, 20206, 6999, 23890, 21623, 24575, 37669, 10383, 28490, 4714, 22959, 6069, 37275, 18610, 4738, 15330, 43691, 41863, 36099, 18032, 19681, 23587, 36128, 28305, 2669, 44388, 36850, 6412, 2419, 6269, 32988, 10603, 21900, 9738, 4399, 26284, 42208, 21349, 34007, 2001, 13971, 21100, 41556, 11994, 39918, 20517, 34496, 12420, 10279, 10125, 44077, 20264, 38499, 16646, 14045, 29861, 5869, 24155, 34817, 44784, 11754, 5466, 21502, 5395, 1748, 33561, 15047, 7673, 14146, 12274, 40336, 477, 24809, 8768, 28237, 23170, 7299, 5081, 14441, 31599, 27708, 40704, 19415, 10764, 17965, 14707, 8091, 199, 24512, 29423, 11469, 39482, 7300, 7333, 8726, 13478, 21308, 37006, 37828, 25817, 15474, 9468, 41295, 6509, 11174, 29340, 28232, 19154, 32516, 4626, 27943, 9679, 25356, 43947, 44065, 40467, 16903, 8718, 6133, 27668, 34131, 2903, 27047, 25949, 10393, 128, 14574, 22920, 11557, 34223, 20163, 23498, 23174, 41168, 16553, 4202, 1455, 18137, 26272, 5784, 2826, 43197, 41345, 42999, 18665, 3621, 34951, 15552, 27361, 35343, 27019, 22940, 20768, 42211, 42571, 13161, 31265, 22802, 2590, 9375, 11768, 33900, 35964, 2026, 25590, 3106, 8892, 36718, 14651, 11196, 41670, 18842, 10878, 3522, 27256, 16502, 899, 30495, 16478, 42977, 35823, 26670, 29339, 26618, 44381, 33433, 9023, 9811, 18708, 22815, 789, 23837, 27562, 1219, 23390, 5937, 14271, 24995, 6743, 20755, 6977, 975, 36182, 38946, 28659, 39876, 3316, 10259, 35703, 37172, 23311, 39046, 26176, 26397, 44710, 29132, 40303, 16923, 18909, 17616, 12358, 29561, 28177, 15863, 28110, 36236, 12524, 30143, 40689, 37390, 14332, 34091, 11297, 13684, 5872, 34373, 17466, 28302, 37865, 8848, 7244, 17398, 28585, 39095, 6775, 9867, 42316, 7781, 2374, 32496, 36392, 10150, 38613, 20079, 15881, 23034, 14310, 15476, 14299, 21766, 24473, 37656, 43960, 3093, 10703, 29248, 9770, 8964, 34768, 40900, 24083, 13040, 10824, 27329, 37262, 15386, 23114, 1960, 32089, 8160, 3051, 10324, 142, 38938, 30027, 25764, 2560, 18393, 35494, 40433, 3577, 6061, 14079, 15100, 31093, 24245, 18286, 42900, 7841, 43976, 16703, 38246, 32732, 37364, 32664, 13423, 19329, 10459, 26885, 21107, 5254, 8365, 2907, 2770, 9819, 36799, 19898, 34697, 33278, 7371, 18209, 40233, 9481, 492, 41153, 33663, 109, 17661, 35846, 4597, 37528, 43623, 26547, 31443, 41727, 594, 37765, 24212, 3201, 16325, 40598, 11812, 9091, 10694, 4837, 40365, 29271, 42353, 18280, 15824, 5332, 18015, 32264, 6028, 16209, 9367, 42572, 8118, 13667, 11563, 18798, 5418, 37706, 36655, 4656, 21949, 40883, 24173, 8566, 36507, 41080, 11220, 44626, 4799, 14600, 41553, 18719, 31742, 5912, 18577, 9153, 19628, 9138, 34259, 26271, 28250, 42426, 11533, 43096, 36979, 26127, 34696, 28186, 29455, 26530, 34251, 41180, 35112, 24826, 33357, 23915, 2776, 21134, 41137, 41720, 25358, 44656, 3260, 8084, 14692, 4408, 6799, 6085, 24170, 15734, 6353, 39521, 2185, 38419, 3547, 21368, 1631, 21465, 30919, 12506, 26666, 7248, 14338, 37839, 6392, 40236, 37441, 35365, 16408, 7068, 26944, 7822, 13426, 41574, 14057, 20440, 28112, 10536, 7587, 29542, 35708, 24812, 4081, 37803, 12476, 38217, 14352, 42278, 21264, 37674, 6192, 24100, 32369, 27463, 7801, 41558, 10358, 34640, 22688, 41680, 15520, 39400, 25276, 17598, 40543, 39522, 42872, 10889, 14470, 17420, 41249, 36494, 28262, 24248, 28922, 28900, 16820, 31780, 25433, 12595, 37547, 25782, 26344, 37996, 27539, 44030, 1435, 34308, 33622, 20826, 30288, 40733, 18527, 1756, 7557, 23539, 19630, 22161, 30687, 9102, 39326, 34570, 30934, 15990, 12256, 19421, 1438, 37309, 11154, 38046, 19697, 35279, 17050, 38444, 22632, 21652, 17068, 39995, 41165, 33271, 30691, 35681, 34950, 20573, 20432, 18194, 24453, 33454, 37254, 4527, 16314, 31042, 17368, 20988, 4584, 34614, 31604, 27029, 3720, 31547, 32538, 17095, 26342, 20967, 17358, 31012, 31933, 43072, 25864, 27973, 25938, 30195, 35790, 30079, 30197, 15407, 27924, 12968, 25756, 31046, 33982, 9111, 35478, 39351, 170, 6711, 18417, 13752, 26941, 38635, 16154, 10070, 13970, 40601, 4819, 32065, 6220, 30905, 6832, 29699, 21777, 32163, 9578, 21408, 17915, 29303, 8045, 6458, 36965, 7221, 33950, 4006, 25467, 14789, 11777, 10816, 37901, 7503, 22743, 3068, 21692, 1169, 3336, 35455, 31320, 30746, 43796, 20412, 5154, 25711, 31853, 24670, 5368, 24347, 35085, 17585, 20266, 35245, 37970, 6172, 34016, 41523, 27028, 4169, 36483, 40584, 3904, 7375, 28889, 22131, 12890, 43695, 6197, 27407, 9369, 26832, 3419, 29485, 22148, 43496, 123, 29252, 38852, 19684, 15505, 12175, 733, 3790, 17021, 43190, 31912, 44165, 34842, 2991, 44227, 35926, 17375, 33753, 28616, 37444, 10945, 41568, 15581, 4175, 1170, 39486, 10815, 16131, 30997, 4659, 14043, 3594, 41640, 39379, 2280, 4971, 3971, 24853, 20394, 17197, 43873, 18129, 19641, 37491, 10550, 24417, 20524, 3569, 432, 27706, 24179, 21711, 18473, 22097, 36749, 33721, 25028, 35435, 2858, 33786, 33660, 5757, 2143, 22396, 22596, 8406, 40125, 19877, 13829, 9595, 9943, 14844, 28454, 12744, 22557, 43276, 15952, 1051, 38651, 28427, 22455, 22246, 20822, 23980, 7572, 24460, 34147, 44553, 31286, 18131, 3952, 44859, 22249, 28909, 27062, 6140, 44383, 22952, 17544, 3716, 6500, 20413, 44807, 8782, 33734, 22668, 41323, 37292, 11544, 37652, 12081, 17311, 29283, 228, 2336, 33343, 4905, 33069, 10892, 42129, 36198, 4051, 27203, 19710, 21108, 30070, 10917, 30292, 32800, 20208, 32693, 37365, 21518, 7043, 22789, 12844, 23816, 17286, 42061, 24640, 10208, 11604, 20290, 7628, 19320, 31065, 43413, 15487, 6881, 25262, 4672, 3620, 1143, 40383, 8021, 27639, 30084, 8587, 4115, 42803, 16707, 21679, 12816, 21613, 771, 7472, 4173, 30994, 7870, 9775, 4002, 24452, 5075, 2070, 28416, 15302, 19485, 14890, 35163, 28877, 41241, 37716, 7194, 24534, 10751, 13832, 44422, 15193, 10066, 36138, 40521, 28399, 32288, 8603, 17397, 32475, 17579, 21923, 28491, 30437, 25809, 12511, 37539, 36406, 5711, 33096, 26570, 36264, 24373, 852, 21177, 34437, 26414, 29020, 13783, 10625, 28229, 4183, 28294, 23380, 25681, 30810, 39043, 4893, 20402, 20054, 1177, 24183, 11028, 41356, 19814, 29607, 31800, 27633, 31608, 5058, 39604, 6499, 15291, 25618, 7973, 11914, 19177, 31008, 35550, 42974, 31087, 29171, 2804, 22187, 2808, 35500, 36817, 43969, 32058, 35443, 8880, 11122, 20374, 11649, 23534, 1753, 28207, 5832, 18090, 15085, 6549, 25484, 29501, 42501, 17035, 44829, 33323, 18912, 13834, 27818, 11801, 4677, 16069, 14543, 30113, 42409, 34389, 29581, 1371, 674, 9007, 34707, 41205, 22764, 27718, 39706, 1973, 27540, 44555, 475, 21138, 151, 19589, 11241, 33513, 14257, 27872, 13695, 39141, 2161, 44833, 592, 10163, 33028, 12858, 24874, 17203, 40349, 41429, 5591, 2692, 23259, 19602, 38841, 1304, 17427, 42713, 37766, 7932, 6765, 13975, 11263, 43870, 21794, 769, 772, 21380, 3661, 29924, 6517, 177, 20083, 40425, 23761, 4403, 20807, 41659, 9301, 8318, 8994, 37298, 20121, 8314, 187, 31679, 29473, 32328, 44792, 39319, 11672, 13351, 9427, 23549, 33020, 11003, 12873, 9721, 39101, 41922, 26363, 4165, 41181, 21080, 11606, 34103, 1597, 29399, 12728, 5570, 28045, 6273, 2210, 2573, 42342, 36798, 19857, 43202, 23937, 16670, 25612, 21152, 11870, 4809, 24067, 36314, 21789, 10309, 35722, 22777, 25589, 36253, 10621, 34376, 43650, 16634, 37170, 21616, 37884, 6408, 2720, 5906, 24407, 7741, 4363, 12239, 10826, 5648, 5915, 25682, 28697, 40821, 26903, 107, 42471, 7598, 17006, 43333, 21219, 44694, 4604, 20866, 37337, 25380, 19052, 40706, 25698, 4178, 13221, 12292, 4986, 34359, 44898, 21156, 36080, 39846, 13802, 39865, 27102, 32227, 44535, 20771, 40769, 5825, 33670, 40971, 16145, 1423, 33276, 1197, 18605, 14251, 39459, 1834, 42980, 44417, 34030, 12173, 16969, 25790, 17527, 13183, 12822, 32546, 31232, 33164, 6581, 19850, 37393, 26483, 10407, 32173, 5077, 4404, 40322, 34670, 39752, 30533, 33804, 33956, 19019, 33277, 38671, 12205, 14796, 21333, 37186, 41757, 33915, 25924, 22782, 43308, 19646, 26658, 43384, 16000, 33612, 42480, 21855, 36409, 43616, 36172, 34779, 43217, 30761, 18434, 31946, 14047, 32823, 34305, 28212, 33383, 23004, 14232, 40495, 10525, 942, 28865, 24892, 11133, 19692, 8095, 12168, 36528, 6178, 43521, 14166, 38725, 7424, 8229, 27298, 1552, 28261, 27079, 28121, 4247, 26407, 8412, 21258, 335, 35768, 25925, 14627, 24463, 23603, 9703, 16715, 37065, 31183, 25074, 26743, 43000, 15615, 43123, 37425, 23743, 43312, 34003, 35530, 12796, 28277, 38227, 11749, 22729, 32010, 27346, 41219, 4926, 18980, 21629, 16024, 43620, 22896, 31932, 6201, 35630, 43667, 17855, 41452, 21323, 15903, 4743, 6726, 11156, 9712, 14805, 19439, 3206, 31425, 905, 5983, 3773, 4864, 13257, 33269, 18427, 16482, 8802, 28147, 29499, 17937, 14229, 41585, 8110, 7682, 40054, 15496, 41731, 7650, 34569, 3362, 13803, 18030, 4088, 28226, 22386, 32589, 3314, 6354, 17146, 28989, 31890, 33076, 32246, 6084, 1182, 37018, 1094, 215, 39392, 31517, 36781, 34165, 12185, 26632, 23046, 36902, 17501, 29675, 36887, 16585, 15918, 14319, 7259, 26511, 37852, 29673, 25666, 41968, 10212, 18405, 21559, 19429, 28293, 4026, 30466, 43532, 6672, 7692, 34566, 36514, 15826, 30809, 374, 2204, 24119, 28718, 33688, 31816, 37986, 1684, 19122, 42981, 23177, 2897, 12021, 8798, 325, 35856, 9181, 35974, 36056, 553, 36093, 33677, 35574, 40667, 6689, 27982, 9390, 24889, 40817, 40957, 42650, 27673, 9458, 4562, 5630, 28423, 32532, 36647, 39323, 3028, 33333, 28796, 37662, 42911, 5103, 6062, 24405, 40195, 4102, 42273, 42402, 26746, 34725, 25259, 13107, 3622, 36410, 33534, 6747, 9064, 129, 34978, 24700, 17763, 35811, 13537, 32284, 4892, 31597, 1253, 31197, 43806, 21756, 25124, 39023, 37411, 149, 16775, 40678, 44818, 19907, 16132, 36443, 36638, 509, 32203, 2072, 29045, 14053, 39198, 1376, 43382, 766, 28637, 25365, 31621, 22520, 32043, 40691, 6962, 44771, 41860, 44618, 2586, 4622, 31643, 41076, 43878, 124, 17353, 28014, 28878, 2457, 37933, 38705, 4457, 19289, 31499, 24091, 26925, 5917, 27356, 25815, 18673, 7448, 5731, 23363, 38577, 40732, 28227, 27961, 28590, 23815, 20111, 23661, 12833, 166, 25343, 31642, 23959, 21521, 6571, 7004, 17496, 28431, 37598, 22558, 2629, 34244, 7849, 12516, 13045, 43343, 31150, 12714, 41974, 11015, 44901, 16947, 39226, 20382, 12791, 39672, 44751, 27196, 13140, 23324, 24160, 37287, 13785, 34073, 24065, 10422, 20116, 16275, 30606, 42340, 643, 25221, 8909, 35079, 21582, 5804, 15713, 41519, 8985, 24817, 11629, 2369, 23704, 22724, 24456, 18130, 5696, 20812, 25861, 24073, 44815, 13110, 9601, 22739, 15714, 4294, 37696, 23893, 19872, 43627, 11455, 1241, 37327, 38482, 2430, 16028, 7434, 35511, 30866, 16887, 28496, 24479, 27339, 1030, 21086, 41950, 21381, 13900, 1963, 37108, 4571, 28124, 28330, 30423, 7067, 16203, 13511, 7121, 43795, 27044, 26608, 24796, 31613, 22013, 44869, 10141, 18099, 32899, 34353, 22067, 29973, 42951, 1789, 19543, 27159, 44402, 1851, 29991, 12243, 13920, 37917, 11652, 17972, 17935, 44583, 18045, 23327, 21620, 30684, 11609, 9952, 21441, 44464, 36278, 42729, 28374, 27305, 18404, 31889, 3737, 28504, 12309, 27193, 6271, 27291, 40505, 13042, 33573, 4541, 31691, 29732, 3466, 23416, 7570, 41437, 3269, 11173, 22188, 23209, 20750, 19252, 38365, 17447, 28441, 44015, 3770, 21036, 38568, 44462, 16580, 35816, 29362, 6358, 5096, 17092, 986, 16927, 17950, 691, 12454, 15897, 7876, 32733, 13378, 23717, 3413, 19677, 4308, 14779, 20589, 18788, 11453, 37036, 14736, 43176, 13268, 43714, 4138, 22040, 25401, 6070, 24642, 38693, 43493, 7865, 9856, 21933, 22229, 33550, 19612, 13520, 7615, 23279, 5513, 8846, 28391, 2196, 38707, 27550, 35186, 26343, 19584, 41111, 1365, 15315, 19750, 32119, 3351, 12225, 36089, 8611, 7153, 29945, 21048, 29559, 2879, 12351, 32841, 682, 9246, 19180, 41184, 36005, 10463, 15555, 36365, 3898, 33377, 38571, 7312, 17302, 3007, 24578, 7041, 1771, 7611, 41271, 10895, 611, 19196, 36018, 12667, 21663, 12120, 19490, 12615, 28408, 40857, 23391, 22827, 35402, 43164, 35807, 34550, 11445, 37057, 23047, 12764, 14888, 22754, 31138, 30411, 3019, 14895, 16511, 25453, 2427, 20659, 23572, 40999, 20364, 17699, 35514, 32434, 79, 12071, 4300, 8000, 28211, 30001, 12353, 12983, 23095, 40057, 7370, 31878, 31121, 27382, 40239, 20334, 33666, 25824, 17433, 25677, 37647, 33963, 23146, 22693, 40992, 30211, 44221, 2464, 44826, 8908, 2449, 13301, 24253, 27811, 34727, 23377, 7668, 9307, 20503, 15568, 24013, 23973, 18411, 10061, 35369, 41427, 28667, 5362, 19688, 20657, 37079, 33104, 35317, 36104, 42811, 31536, 3907, 33355, 21959, 42140, 9054, 37100, 6803, 25923, 40000, 1342, 27677, 11343, 15198, 15941, 40987, 36230, 157, 30976, 8189, 16809, 25279, 19596, 33707, 38410, 21222, 36549, 36030, 31468, 908, 11492, 35796, 7551, 28940, 38086, 24069, 34986, 3304, 21904, 31353, 31470, 22205, 35137, 30482, 192, 10537, 26010, 21840, 10722, 11582, 2174, 37436, 6639, 33055, 22909, 29433, 18457, 6120, 24300, 1198, 26982, 36343, 37392, 22447, 27109, 9858, 40012, 35339, 7994, 19851, 39922, 25155, 12740, 23191, 22366, 21622, 38052, 40806, 24116, 7737, 4434, 21081, 19000, 5695, 9012, 35898, 39074, 19482, 6041, 15154, 36677, 6212, 41038, 10427, 25533, 39914, 23284, 44822, 6305, 7921, 31572, 6627, 15744, 41244, 36240, 32295, 8368, 3650, 1187, 30633, 11954, 5392, 37984, 23884, 38817, 19627, 17337, 15080, 38721, 40479, 36521, 22132, 8824, 22309, 18202, 326, 7207, 31432, 24514, 29079, 13994, 44306, 10260, 16770, 21775, 32362, 21833, 25570, 25885, 14487, 24618, 327, 9424, 19989, 19835, 27362, 40839, 13365, 11960, 35309, 488, 43077, 10247, 15562, 42322, 35603, 37460, 44266, 10004, 4048, 2612, 16017, 21776, 33292, 17713, 42655, 2045, 33067, 25709, 12823, 7032, 27618, 29350, 6916, 35762, 17619, 33643, 24542, 33496, 24053, 6759, 30878, 15790, 3706, 17343, 4951, 10078, 11431, 28387, 6141, 30024, 10492, 25966, 43840, 8941, 39126, 34168, 40130, 22315, 28722, 21006, 467, 27652, 31196, 5615, 28315, 19623, 26285, 17187, 10403, 7646, 41752, 18758, 37122, 20189, 18707, 4232, 28306, 14117, 5088, 6094, 41196, 7982, 41809, 33341, 39805, 41695, 17807, 36082, 35517, 41409, 20330, 18373, 21643, 21164, 22253, 41175, 44159, 37680, 10692, 28855, 25823, 20094, 9778, 22360, 13524, 26099, 1509, 105, 41314, 36433, 15675, 11822, 2252, 14177, 5074, 43808, 27360, 5130, 16913, 8364, 8424, 898, 2076, 35902, 15261, 20889, 13022, 35871, 6836, 41431, 41183, 40109, 32883, 44060, 39989, 27167, 20427, 16392, 8196, 1500, 7482, 28577, 27745, 28209, 9849, 15626, 21999, 41988, 40320, 31038, 26672, 8230, 21666, 33788, 37783, 20081, 37167, 14525, 19951, 11772, 8270, 6642, 3544, 24551, 36375, 12012, 19561, 21254, 44229, 29573, 31808, 10804, 21263, 859, 26609, 26734, 32272, 35239, 4925, 24734, 25540, 34158, 2320, 444, 37277, 28756, 41481, 17365, 8784, 36134, 34193, 26443, 20700, 19007, 39171, 32188, 21352, 25226, 2546, 23051, 38991, 17137, 489, 40014, 43418, 26023, 8872, 3697, 18151, 25770, 28479, 32228, 12014, 5011, 31901, 26499, 42591, 33109, 31145, 13702, 18324, 699, 34266, 3596, 28992, 13521, 8804, 31445, 40488, 19021, 28397, 28159, 22837, 41708, 36830, 30379, 37603, 18992, 35662, 27908, 19884, 3292, 17936, 601, 40657, 11096, 16818, 7086, 5272, 18226, 29099, 20608, 1491, 31328, 40527, 25992, 32790, 1310, 5952, 1805, 37335, 30964, 11567, 44646, 4502, 31805, 19026, 4966, 4639, 40982, 32346, 1809, 25383, 43032, 11277, 6794, 29380, 15245, 27890, 6303, 1926, 10617, 6427, 38087, 24385, 13565, 44156, 14656, 17971, 2723, 1542, 33589, 32167, 26050, 7147, 18724, 34590, 15164, 21754, 24255, 3299, 41074, 25559, 26924, 30375, 12400, 7726, 1126, 12254, 38772, 9813, 25057, 16816, 10567, 1295, 9973, 42547, 41417, 12372, 26846, 31098, 11886, 24701, 27048, 41293, 2209, 3258, 10541, 41943, 731, 36282, 901, 23128, 38656, 40695, 44365, 3149, 10127, 5679, 3373, 29869, 42885, 12433, 9902, 5007, 15360, 2016, 34858, 26466, 1790, 28809, 41869, 28816, 30532, 24520, 2739, 35095, 36153, 25652, 13055, 38706, 44674, 39755, 41060, 42724, 42866, 33281, 40058, 37893, 31337, 23049, 10121, 36924, 4358, 42884, 37092, 36195, 22045, 23231, 44768, 1881, 35319, 38028, 9546, 30045, 36407, 34694, 39044, 31628, 12630, 28373, 13592, 31381, 37906, 11966, 205, 6981, 36714, 8356, 31174, 6365, 2884, 22514, 37836, 1704, 21184, 13169, 42552, 11426, 19947, 34286, 3358, 36250, 967, 8568, 35765, 12730, 8317, 16737, 7566, 4306, 15001, 33462, 14134, 22527, 16168, 27239, 1843, 12884, 23694, 32468, 20153, 34149, 23431, 11637, 23029, 31535, 2936, 24918, 32170, 3901, 15418, 26542, 2677, 30952, 25019, 13082, 12797, 18981, 2347, 5592, 40874, 38163, 25574, 21193, 1612, 17555, 2284, 33587, 14925, 24101, 24967, 26861, 23353, 21701, 41132, 12070, 36308, 7597, 44231, 9516, 2648, 15885, 812, 39519, 32614, 6850, 21657, 40112, 36972, 1811, 27122, 6254, 11081, 3326, 35192, 19864, 40700, 22626, 9413, 42832, 7550, 18722, 3970, 41193, 22469, 13350, 42382, 9333, 10444, 33025, 37937, 3817, 12633, 21993, 22417, 16573, 36865, 26073, 36054, 26720, 29199, 30365, 17873, 26089, 35061, 33798, 27512, 36286, 12531, 40578, 19513, 38557, 25796, 16015, 19462, 19138, 1405, 39427, 3232, 12367, 10346, 30253, 6570, 21188, 18646, 36968, 7898, 16230, 8471, 12589, 368, 3426, 7454, 40975, 13586, 30713, 41960, 1865, 4460, 31083, 15338, 4149, 11200, 25718, 19842, 7318, 802, 8158, 19895, 15148, 29997, 38215, 9475, 16602, 15898, 32453, 13334, 43311, 22736, 42168, 22010, 16176, 7045, 3202, 22194, 28388, 34890, 4195, 8907, 24011, 29470, 44112, 28179, 13946, 829, 10795, 40800, 8529, 11050, 43084, 3227, 5805, 31610, 8619, 21140, 38291, 1983, 15415, 2056, 23081, 13530, 8654, 10344, 8141, 24139, 38498, 20074, 6993, 39854, 44372, 29444, 25389, 15441, 42380, 35755, 14559, 15269, 10761, 39671, 15405, 23220, 38899, 13127, 31748, 27608, 2682, 1115, 36237, 26390, 11034, 12465, 41889, 21160, 26140, 37472, 108, 38181, 14775, 40643, 41100, 40757, 40820, 11282, 40790, 41718, 12690, 8739, 18446, 26637, 16464, 28964, 9239, 25651, 11332, 236, 32218, 4463, 38035, 30445, 39493, 6631, 36986, 8283, 40944, 22667, 6589, 22543, 42854, 24694, 608, 23635, 11375, 22208, 20495, 9817, 1689, 5394, 23656, 5585, 11158, 17857, 32964, 39054, 3476, 1918, 5084, 22127, 6293, 27795, 43201, 35324, 43932, 16576, 38376, 18445, 7701, 28923, 10606, 35752, 17916, 42470, 26983, 26178, 8997, 5342, 9907, 32168, 39484, 8455, 1336, 23970, 16350, 27334, 11554, 20783, 27952, 26494, 38620, 26742, 16655, 38350, 43018, 40745, 5929, 30741, 17849, 1535, 38211, 35764, 35813, 1904, 21399, 24204, 40709, 14140, 41744, 40282, 38676, 32484, 32888, 7826, 42870, 35958, 15976, 13227, 8015, 22701, 13496, 43706, 44000, 22357, 26110, 43111, 40522, 40773, 23966, 20615, 33062, 20508, 19805, 11677, 1464, 5327, 16001, 19247, 32337, 25793, 38756, 8771, 14869, 37755, 6709, 19073, 27508, 40133, 38564, 19057, 35960, 18248, 7010, 33216, 25306, 27072, 34314, 5045, 35535, 24174, 2571, 43283, 38936, 44468, 39970, 44687, 32433, 8432, 9698, 21477, 8767, 34500, 35318, 23582, 22939, 37881, 18107, 31684, 43007, 28316, 10612, 16685, 36742, 1736, 14267, 8981, 41043, 5687, 11854, 35920, 37723, 13091, 36017, 12042, 25340, 7509, 2244, 17345, 44855, 9483, 20699, 19271, 35396, 3355, 13944, 40764, 37818, 40830, 9649, 21916, 21791, 9804, 36774, 23487, 18240, 39185, 44099, 29856, 19685, 19301, 11076, 41759, 11945, 1123, 13913, 18800, 38750, 27880, 16223, 14052, 23168, 27964, 6188, 8374, 15271, 38441, 27917, 37515, 32573, 44703, 27530, 34969, 1913, 18266, 44641, 44702, 43045, 34303, 26852, 21948, 39510, 2, 11537, 29705, 42919, 37050, 16738, 41245, 12718, 43732, 43001, 18257, 9772, 32747, 4956, 14792, 26928, 4432, 28170, 20256, 4476, 34297, 8685, 26334, 15616, 42876, 43209, 993, 12564, 39599, 42633, 27929, 40703, 7824, 13604, 18233, 15698, 22804, 28019, 26953, 36632, 7698, 15794, 32718, 33410, 35533, 40486, 10951, 25220, 2148, 43086, 21279, 34508, 22034, 19945, 2641, 36701, 43542, 3882, 16483, 28580, 9254, 20554, 44714, 2941, 5836, 8284, 37113, 7042, 41445, 14625, 19733, 37023, 33305, 18915, 32685, 960, 26998, 43782, 30544, 12775, 12978, 36568, 15882, 26603, 30754, 7005, 2775, 23767, 4946, 23048, 32441, 36765, 28818, 35115, 35849, 10281, 16501, 14953, 40348, 32255, 7216, 29301, 42218, 36391, 14713, 41848, 32216, 31378, 27416, 33041, 14091, 14064, 12451, 317, 34903, 26793, 19528, 20347, 10400, 15473, 44310, 13666, 40803, 31904, 37094, 5660, 11836, 40560, 622, 39337, 40646, 33898, 39479, 13214, 131, 24459, 28219, 23110, 18156, 29402, 42938, 12992, 10037, 42497, 19781, 10409, 37654, 30710, 37063, 32612, 19916, 25777, 21847, 7218, 37786, 16480, 28996, 2025, 30068, 26932, 39698, 9548, 16418, 15041, 7019, 26643, 18978, 19914, 29344, 22281, 11104, 21955, 1065, 36292, 13051, 41882, 5780, 23541, 38748, 2535, 3991, 587, 35262, 13587, 21403, 2322, 12240, 18585, 41859, 36395, 27972, 36000, 14261, 22114, 10677, 19644, 43586, 10715, 42374, 5184, 5049, 3243, 30106, 26180, 18025, 28189, 43673, 3473, 9470, 39862, 18471, 31639, 18998, 8326, 13131, 14015, 28565, 5674, 28745, 32753, 4736, 30614, 37166, 19991, 2220, 11757, 41370, 17875, 40269, 2917, 7647, 37781, 27837, 32292, 30667, 18215, 36267, 19541, 23772, 10399, 11706, 13517, 27024, 35621, 9272, 18801, 1727, 9979, 42179, 42869, 34538, 687, 26786, 30322, 22062, 20980, 42337, 44516, 10901, 8279, 21296, 5052, 13080, 40025, 1495, 10059, 36242, 20729, 12327, 23710, 41538, 32461, 7115, 26881, 7083, 31190, 34906, 39449, 14099, 7750, 5406, 5565, 8834, 9716, 17444, 21673, 10695, 16221, 2608, 23323, 7797, 17685, 34955, 8328, 29835, 16082, 18481, 18302, 28006, 29382, 3480, 9141, 25167, 1948, 34013, 41791, 39967, 2609, 13411, 25729, 21064, 8925, 25507, 29076, 392, 26780, 7012, 6234, 10998, 18737, 27299, 44019, 33144, 41007, 31496, 9435, 16454, 11350, 31745, 4085, 20747, 39874, 37607, 13202, 36650, 32537, 11820, 40149, 5114, 35204, 40684, 17408, 34763, 15681, 22454, 25483, 41197, 31855, 18937, 12563, 22537, 3524, 34401, 37381, 27010, 35680, 36936, 5667, 26053, 32190, 10980, 15934, 33738, 4552, 27078, 21249, 27744, 17031, 33056, 30320, 23386, 42163, 16202, 3273, 6190, 7747, 28054, 13659, 7090, 21375, 17116, 38458, 1025, 42003, 16864, 40554, 41798, 2238, 19316, 5905, 29588, 12641, 4392, 3691, 29454, 28972, 41749, 28553, 20705, 43705, 19510, 19981, 31972, 1641, 8508, 6177, 35596, 23585, 28418, 17970, 39345, 44916, 4394, 39745, 26069, 11623, 33092, 28445, 39278, 18455, 39403, 38698, 1481, 20577, 41909, 7330, 22343, 44396, 1611, 17431, 14366, 11588, 4076, 19442, 36176, 13775, 33907, 13734, 40408, 15789, 11061, 37268, 44562, 31550, 987, 9196, 31562, 11670, 11700, 30558, 27349, 7622, 6542, 11936, 2309, 13261, 16760, 40, 13576, 25310, 10808, 23212, 19715, 12895, 14582, 12174, 28657, 6104, 20190, 41122, 7962, 44773, 34277, 25620, 18885, 27514, 31630, 17521, 13377, 35946, 14073, 26788, 9701, 15641, 10630, 32355, 37675, 756, 4702, 12267, 10278, 32055, 6841, 12813, 35772, 25791, 8157, 7276, 27492, 13594, 15257, 19507, 10890, 41290, 25459, 18979, 7196, 30665, 35915, 5782, 37308, 35654, 13722, 20876, 21578, 19106, 28409, 26650, 10204, 14463, 221, 34681, 30319, 42649, 35080, 22497, 22930, 739, 35556, 39052, 1411, 6063, 16983, 30370, 14669, 35483, 23331, 71, 23217, 28422, 12834, 23381, 542, 8344, 671, 37089, 21493, 21548, 40140, 24464, 11128, 37710, 39581, 44397, 20779, 19481, 3599, 38565, 35419, 26152, 43116, 5238, 32681, 12848, 25070, 12598, 7527, 7407, 23778, 4045, 30055, 28299, 42805, 23229, 3588, 27887, 29628, 35194, 32194, 27962, 35381, 28933, 40306, 19450, 23338, 42042, 40248, 26217, 18407, 35773, 4373, 27344, 31371, 34414, 22408, 43082, 30777, 30090, 37729, 26923, 38134, 31820, 20906, 22266, 19532, 37280, 18305, 40742, 5830, 42478, 2389, 34283, 29376, 43443, 6998, 35756, 28715, 28132, 29682, 23576, 36671, 40915, 26519, 26202, 15384, 41063, 38399, 3912, 13748, 20488, 34140, 20154, 18668, 3477, 10798, 4933, 36662, 35150, 9682, 31447, 37719, 19598, 9908, 29897, 2331, 24496, 32669, 44811, 11576, 26651, 10964, 9292, 25283, 35860, 19227, 43056, 35803, 32426, 24031, 39714, 569, 14843, 33431, 2142, 15938, 2987, 9620, 37301, 4436, 8788, 168, 4146, 36678, 20400, 12257, 14264, 2632, 5547, 10266, 27445, 8652, 37579, 20738, 40910, 8104, 22314, 39859, 44526, 44482, 8223, 22880, 23085, 16957, 29768, 23918, 21153, 41453, 42447, 7855, 9389, 38388, 37251, 25282, 1277, 32411, 8801, 27359, 15859, 42684, 40076, 26895, 43892, 13668, 1090, 25363, 5246, 36107, 33810, 14668, 20972, 819, 927, 31824, 11862, 15209, 14901, 7772, 11679, 35861, 30176, 27287, 3190, 6994, 28482, 29771, 18744, 3460, 3975, 11432, 20449, 12827, 11175, 36061, 43401, 36543, 40746, 38254, 29629, 28744, 18908, 42056, 37715, 26831, 29899, 27156, 10618, 34735, 18497, 19116, 36158, 36735, 34182, 27260, 30628, 4823, 23696, 1648, 15326, 43236, 21634, 12370, 6546, 41843, 17931, 10071, 33307, 40958, 2306, 12912, 17295, 20091, 20897, 44690, 40323, 31078, 44931, 22973, 13046, 10430, 18320, 44671, 38057, 39436, 14649, 13394, 33979, 704, 7516, 12562, 19569, 38602, 38910, 21627, 20936, 17671, 41093, 38523, 29670, 23023, 35874, 40844, 29156, 10940, 30471, 6539, 30519, 33542, 3860, 17796, 6445, 34821, 32483, 17393, 15385, 37105, 18123, 32957, 18631, 28039, 38100, 8391, 25890, 13876, 1361, 30335, 31843, 27162, 39926, 40644, 32027, 35672, 2788, 41413, 19930, 8904, 14448, 28137, 43749, 2702, 12430, 35448, 17990, 37021, 16414, 26596, 8479, 36449, 38682, 19673, 23169, 7008, 20063, 23448, 22330, 17439, 44238, 34253, 17999, 44292, 44135, 25140, 10832, 24310, 13968, 22717, 3031, 2353, 17184, 5806, 16243, 21324, 22117, 28268, 34139, 22680, 44323, 29457, 19996, 40674, 42199, 29090, 28502, 256, 26055, 34431, 18678, 33325, 2873, 25241, 9535, 37295, 11465, 19509, 14453, 39104, 43216, 32083, 24223, 28862, 18142, 36007, 12088, 35536, 26563, 7549, 30159, 21541, 11967, 12500, 1850, 26445, 31701, 12804, 44213, 9976, 13681, 15445, 15459, 680, 35268, 28338, 10726, 2569, 9200, 41296, 20808, 34301, 3222, 1425, 22180, 43867, 3678, 15925, 5822, 1697, 44064, 34458, 27123, 27332, 26187, 35472, 30103, 13346, 5831, 1356, 38466, 26655, 43491, 15499, 15554, 44722, 1290, 32599, 7942, 12889, 34133, 39353, 9017, 25181, 31165, 22949, 9596, 20754, 43287, 40860, 24352, 12457, 6758, 2796, 35522, 32729, 8302, 1083, 24978, 18263, 8335, 38580, 24275, 9230, 11130, 1379, 5584, 4251, 43063, 20232, 18645, 26118, 31773, 30004, 3183, 6783, 2660, 11429, 26051, 4129, 25043, 30584, 9608, 146, 23112, 36492, 41083, 29660, 21187, 10632, 18921, 21848, 21827, 38090, 16368, 7819, 6684, 18448, 36247, 32934, 36925, 6258, 31185, 39518, 30158, 24722, 43060, 44327, 36291, 27704, 25348, 13485, 3348, 8510, 10229, 17776, 31171, 7465, 15350, 21782, 19771, 29667, 6565, 8722, 3741, 27883, 2213, 11800, 15249, 41107, 40198, 35178, 9809, 8800, 7178, 6241, 40161, 14590, 23172, 13934, 30409, 22905, 22637, 4605, 11101, 40416, 29279, 17571, 43671, 27036, 19290, 25631, 37329, 21907, 42007, 42517, 3458, 24359, 41335, 24833, 42286, 32616, 15521, 33838, 29354, 39857, 21143, 27958, 26035, 19192, 29144, 42506, 31423, 14763, 3786, 37969, 29042, 23187, 26816, 42033, 5795, 32490, 30843, 2275, 30512, 1618, 39980, 11600, 39061, 28690, 41050, 32794, 31675, 415, 27374, 35333, 34309, 23586, 32040, 4613, 18111, 35409, 7893, 42264, 44267, 36226, 20494, 37526, 15917, 24939, 44343, 36796, 18859, 14628, 19229, 8463, 17642, 5366, 15040, 38424, 22651, 29648, 18975, 35797, 19601, 8694, 1613, 36859, 44177, 37415, 21462, 35436, 27074, 43504, 455, 32641, 14831, 39842, 16391, 34791, 5624, 6042, 13828, 38539, 4281, 35469, 38336, 21753, 42111, 12543, 31051, 17076, 4376, 30056, 5068, 11217, 23687, 32164, 42944, 37740, 40758, 24505, 18388, 911, 11378, 9654, 13972, 493, 30706, 27810, 37293, 26524, 15980, 21676, 27711, 780, 17809, 41607, 10706, 1068, 44980, 2783, 27259, 24816, 37725, 8583, 21878, 26231, 3283, 22050, 30097, 26388, 15268, 39191, 32072, 9478, 33072, 22276, 15409, 7620, 26723, 15704, 7091, 35963, 24617, 29352, 17436, 10566, 9780], [17014, 8799, 22976, 24281, 21781, 14033, 5243, 365, 39717, 23302, 9594, 13305, 28712, 110, 20623, 26755, 36676, 27042, 9401, 2167, 26145, 13805, 38271, 32515, 23579, 15433, 42114, 23480, 30112, 39173, 12868, 26521, 1186, 26251, 15298, 19090, 11478, 44490, 6044, 5698, 31620, 32640, 40774, 7432, 4800, 35691, 36260, 40332, 30865, 12672, 20252, 25524, 11284, 44230, 26422, 6208, 14498, 26548, 25918, 17700, 13425, 23950, 16995, 19542, 23786, 8537, 44440, 8161, 27191, 38677, 7501, 16485, 16181, 3374, 3055, 13229, 35238, 26731, 32952, 36498, 27292, 41746, 5875, 15211, 5509, 8707, 44477, 24134, 12235, 23568, 14325, 40777, 30930, 27388, 4, 32231, 31044, 4798, 3164, 27565, 43169, 15046, 13860, 33237, 15063, 11092, 10041, 8911, 15369, 25955, 31113, 23132, 296, 39248, 31637, 31482, 3780, 1079, 9050, 19266, 2718, 29608, 19964, 30116, 26015, 10920, 17224, 34895, 31893, 40385, 1192, 5762, 2508, 14086, 27443, 9426, 26094, 12508, 25230, 692, 41730, 9051, 9280, 10589, 6191, 14221, 34190, 11164, 9022, 41624, 26036, 20451, 1321, 41371, 36752, 5508, 14952, 25595, 33671, 13484, 1593, 28716, 40638, 13278, 38652, 16394, 39300, 42973, 20383, 44532, 11741, 17601, 41773, 33854, 24761, 7905, 23265, 33755, 3733, 8076, 15133, 848, 6716, 16797, 25410, 30663, 22317, 35004, 34295, 1452, 24263, 3851, 33183, 20753, 34785, 20450, 36538, 15011, 24024, 5091, 7, 15676, 33693, 16935, 30995, 14964, 6446, 35990, 23923, 38216, 8813, 16165, 16034, 14552, 27643, 15311, 6448, 14269, 24837, 38638, 40512, 2437, 12482, 9257, 23429, 20073, 43325, 40213, 3285, 1389, 7917, 18726, 2324, 5319, 31471, 9058, 5628, 42686, 21045, 34925, 15318, 172, 43548, 27405, 10361, 20788, 1367, 15653, 14238, 27820, 29521, 43247, 32690, 14114, 15390, 42101, 39221, 20220, 8599, 26246, 39237, 30400, 20643, 13631, 9127, 17196, 31324, 34956, 27018, 38586, 43439, 29086, 440, 17534, 33204, 25780, 1456, 12223, 36723, 4039, 42196, 13470, 13224, 7640, 12342, 43876, 37332, 24659, 16295, 169, 39598, 20886, 1577, 26938, 34623, 30066, 25667, 44558, 13283, 14635, 3567, 32819, 44653, 43272, 12056, 34516, 34609, 4427, 8763, 38549, 20956, 32965, 12445, 1847, 41710, 35608, 27596, 3671, 5563, 26240, 1812, 23376, 40786, 43301, 22864, 12387, 9430, 4843, 40748, 37216, 33954, 36794, 10903, 27415, 12924, 28347, 7896, 22364, 10193, 14539, 42271, 10135, 38101, 21021, 44286, 14980, 1196, 22074, 26779, 17243, 37270, 17645, 5085, 38102, 11753, 354, 12484, 20541, 4429, 33891, 13898, 4940, 6526, 33962, 18721, 23447, 26802, 12994, 22329, 13590, 31883, 25629, 34604, 16079, 7129, 23180, 34470, 38784, 30598, 37869, 33463, 9303, 5092, 3641, 19591, 13037, 34741, 42490, 37624, 12204, 22857, 34944, 32997, 44820, 10551, 1920, 28546, 784, 11135, 19388, 20525, 33446, 18281, 7379, 24818, 27275, 43717, 4996, 41118, 32201, 25094, 36202, 4265, 833, 23474, 7873, 26967, 13862, 7683, 2050, 23234, 20419, 8276, 5393, 38592, 29789, 29226, 32579, 7542, 36898, 30868, 2212, 5833, 9903, 6577, 16249, 28854, 1786, 5975, 44028, 38619, 39422, 35782, 7877, 15026, 6810, 7811, 6712, 36926, 1807, 44480, 218, 39361, 36905, 12643, 15907, 32239, 35383, 13467, 24184, 31936, 11138, 22933, 4537, 21984, 42488, 1138, 25921, 17199, 16274, 30654, 43556, 8792, 38355, 40913, 43155, 14304, 10864, 13299, 43184, 11307, 3160, 29971, 22126, 19809, 18588, 2922, 41256, 17179, 38032, 34454, 26454, 44097, 36059, 12294, 38386, 20356, 36008, 40164, 23461, 5672, 44252, 39954, 14067, 765, 36620, 2668, 31588, 1929, 2554, 20101, 12304, 42533, 33170, 28061, 11897, 37753, 5916, 19495, 32402, 11233, 42609, 24876, 29053, 29747, 25744, 31554, 6426, 171, 2334, 42383, 32743, 660, 27693, 18572, 32304, 8425, 19189, 14846, 14850, 1307, 25444, 3124, 28488, 13252, 38485, 12998, 43856, 30067, 42767, 38923, 27570, 21761, 36517, 21475, 4704, 27375, 10194, 6087, 33949, 32011, 14956, 22193, 44742, 29078, 12759, 18995, 37161, 21722, 35991, 2341, 8482, 21577, 2075, 5817, 15748, 6475, 19361, 15033, 19999, 15547, 30194, 12145, 1420, 27335, 15688, 36174, 11007, 43397, 18075, 37586, 26467, 8674, 7336, 29478, 272, 36757, 22798, 21334, 25979, 7360, 26037, 43139, 31284, 12975, 44034, 25208, 7420, 9685, 42809, 32340, 35029, 29584, 15595, 21816, 15540, 4896, 18270, 5014, 36957, 12707, 15102, 6903, 36970, 37066, 18802, 34112, 30861, 29990, 17989, 36762, 31107, 12842, 8687, 37553, 28709, 7645, 8820, 32097, 30757, 2203, 17951, 14863, 8498, 8581, 42069, 20198, 40785, 714, 31583, 42530, 3960, 28447, 16253, 15059, 3327, 22612, 2247, 35047, 29592, 21615, 2597, 22372, 23385, 26395, 878, 44910, 32827, 43494, 9452, 13073, 18269, 7359, 5996, 24061, 23079, 14623, 1522, 44366, 3250, 24788, 35003, 26399, 11039, 23698, 39613, 32889, 19451, 42835, 31806, 37594, 18126, 30953, 25086, 38474, 2443, 33511, 21655, 19849, 6346, 44684, 43447, 31708, 36617, 39060, 14458, 43416, 33986, 27056, 3935, 37454, 22591, 21246, 43331, 4462, 11057, 13950, 29374, 39297, 17602, 5032, 2584, 13952, 11406, 23025, 6875, 33199, 6470, 41610, 21015, 12253, 3711, 25604, 30924, 32613, 13977, 44045, 2404, 13661, 38694, 23181, 23221, 5751, 13352, 38369, 25997, 30907, 22814, 40106, 40507, 31405, 18385, 35841, 4917, 42819, 30083, 20401, 35005, 40341, 1330, 14658, 31852, 12622, 23731, 30440, 36037, 28312, 44201, 36316, 41883, 22774, 39607, 21594, 25217, 17347, 29933, 20749, 19139, 37847, 27016, 12382, 23499, 39149, 11905, 33708, 26657, 38221, 10031, 15351, 17817, 17798, 3799, 24058, 38820, 30367, 26751, 38114, 19740, 17210, 14565, 8073, 26144, 36077, 41783, 13922, 10291, 40438, 35021, 28329, 5317, 6587, 10620, 18242, 26597, 37739, 31225, 25246, 17848, 9131, 22385, 18946, 37195, 24124, 29736, 43267, 628, 23118, 35895, 22718, 41495, 15804, 22321, 44543, 39997, 11216, 23914, 5538, 21372, 17554, 19575, 35265, 24326, 9877, 40056, 21476, 17171, 39354, 37597, 41513, 35486, 2317, 3086, 40537, 41837, 8519, 42305, 41847, 28203, 26876, 9358, 1914, 11963, 21418, 30669, 31131, 11613, 13358, 41084, 23155, 6009, 35256, 40878, 36822, 30364, 8633, 9466, 18074, 1262, 10590, 7233, 25529, 30549, 39082, 10277, 12911, 23297, 35051, 12258, 24593, 42135, 2654, 36722, 37585, 6066, 33247, 35471, 24996, 10051, 4053, 31246, 25018, 38995, 17004, 24243, 10326, 16423, 12221, 44551, 42031, 15749, 19501, 40141, 1674, 39827, 25224, 11682, 14439, 15767, 1306, 40641, 43305, 37554, 12152, 43130, 14249, 22391, 36293, 40840, 9363, 22084, 7163, 32748, 8253, 35914, 32710, 42460, 6318, 44711, 625, 9456, 19205, 43575, 6179, 33053, 24556, 41434, 21377, 16627, 15313, 9013, 2931, 18769, 30767, 11859, 15765, 44168, 32560, 30834, 10782, 35719, 8439, 15586, 26537, 5169, 33195, 21131, 36839, 37051, 9922, 36069, 33610, 26725, 23062, 3781, 12824, 35084, 9062, 23846, 27099, 16068, 36178, 30300, 12750, 41408, 14845, 4848, 4853, 23877, 31778, 35979, 32923, 40847, 2531, 32277, 25614, 35391, 23752, 21237, 33524, 4484, 19820, 12264, 4383, 24778, 41666, 35362, 21748, 30173, 43502, 42797, 11058, 19982, 17223, 43157, 35877, 9140, 32133, 32886, 6742, 38964, 19387, 25146, 8780, 24193, 20872, 1247, 28598, 28188, 21503, 17316, 30470, 27825, 3846, 10502, 2285, 7632, 42860, 39896, 16233, 18983, 26259, 11883, 22622, 6643, 38022, 27140, 4854, 19523, 42726, 34166, 9149, 25978, 12931, 15522, 2343, 44809, 2434, 20380, 10287, 33782, 38914, 10098, 30413, 3298, 44078, 438, 8082, 2690, 2744, 12163, 16048, 9710, 39597, 43512, 35158, 18104, 36445, 18265, 20359, 14141, 28208, 36932, 12591, 28013, 15642, 41403, 21528, 34945, 18093, 30321, 3469, 32471, 32519, 9318, 20337, 17189, 30474, 31939, 31289, 21416, 33521, 15324, 34711, 13861, 5518, 32413, 10840, 32777, 32438, 38950, 37260, 35968, 3893, 21027, 40979, 14337, 18037, 29345, 15484, 19511, 9740, 6678, 37067, 15543, 35244, 29082, 17109, 21402, 38646, 40708, 7732, 20408, 8676, 31963, 18759, 28881, 42844, 28493, 1942, 37499, 10911, 14080, 19315, 39823, 7779, 33484, 15933, 35801, 25509, 23315, 8176, 17372, 44938, 28918, 18711, 42495, 39205, 26336, 6444, 11017, 38515, 28726, 6019, 34684, 8054, 728, 9870, 22103, 6949, 29762, 42397, 38154, 44905, 8589, 10244, 11534, 3268, 16609, 8371, 19823, 25305, 3768, 3315, 12735, 26476, 4479, 38213, 12255, 21141, 11542, 37940, 42161, 1450, 13910, 23141, 31110, 246, 36052, 14965, 2268, 27160, 20923, 42983, 34050, 21798, 2928, 749, 38601, 19164, 32458, 17672, 19076, 26614, 33208, 40451, 20533, 41363, 32855, 22003, 11860, 13646, 40501, 37932, 18834, 36807, 4017, 38729, 3470, 11172, 16358, 27297, 29645, 7048, 13527, 17553, 43611, 36145, 36471, 6852, 28638, 22486, 28393, 37747, 18095, 25863, 8966, 24429, 4930, 2523, 11869, 34528, 41952, 38039, 39472, 9364, 22380, 35889, 27012, 21003, 548, 6618, 5504, 27538, 34839, 38314, 2207, 22870, 36837, 23905, 42268, 19210, 43734, 26858, 36108, 25537, 39318, 22427, 32116, 38869, 15309, 20387, 21635, 19880, 10330, 4635, 6677, 9985, 12922, 39969, 40911, 25557, 3789, 31474, 17846, 3745, 6638, 5775, 21783, 36257, 33570, 30036, 27778, 16776, 2973, 2686, 32942, 15837, 19314, 11396, 8938, 8206, 40036, 18616, 12049, 44452, 11401, 15550, 9186, 5658, 32501, 20841, 30576, 15030, 41419, 11488, 27475, 7243, 21018, 44685, 40603, 17266, 43431, 11322, 4019, 34961, 23263, 22598, 22519, 33780, 34472, 33617, 25892, 351, 33518, 11823, 25502, 34851, 42115, 2999, 4827, 4952, 26029, 14520, 42512, 42959, 14388, 10138, 33068, 33137, 36836, 39289, 40066, 33436, 22698, 32740, 14336, 9072, 13036, 26306, 7289, 28245, 13067, 15510, 25309, 15809, 570, 39039, 27623, 19500, 34336, 39154, 31081, 18435, 11624, 31147, 38710, 19228, 33947, 6943, 16397, 30356, 1967, 29348, 8316, 29101, 31960, 33106, 42356, 5756, 43208, 13657, 23087, 23865, 29008, 25653, 44586, 34966, 35488, 32836, 15792, 35583, 6282, 21200, 15267, 2939, 10237, 19576, 44692, 38503, 9471, 1556, 24645, 10205, 20852, 18557, 35397, 8562, 37443, 31786, 3463, 5487, 32455, 184, 18689, 15147, 20164, 24882, 27885, 24757, 20945, 19163, 19136, 8034, 15982, 31094, 10188, 32847, 7555, 11168, 30073, 7664, 16746, 6583, 24286, 1282, 33946, 18216, 38668, 18537, 17856, 33818, 24790, 14567, 37922, 1008, 15994, 13357, 39414, 5966, 3490, 22413, 28248, 20626, 40951, 12676, 29816, 40353, 6851, 1507, 40654, 30701, 6345, 35754, 11748, 42252, 21898, 9747, 30912, 29463, 10454, 28904, 18094, 4233, 29978, 17991, 21113, 16451, 43497, 41505, 36966, 40108, 640, 21307, 26721, 17474, 42717, 32387, 34620, 22585, 42979, 27185, 7526, 25292, 26296, 35165, 2740, 34054, 5333, 23342, 11940, 17208, 34052, 20939, 6795, 8289, 15663, 33498, 29389, 2429, 43747, 20981, 12904, 6343, 2414, 12541, 9010, 32044, 5727, 43129, 28599, 11177, 2617, 42070, 29414, 44, 18347, 36624, 36345, 44406, 2969, 10160, 8572, 32446, 20032, 36162, 14819, 28572, 38691, 1871, 42918, 40600, 44017, 36667, 34875, 4182, 30577, 1892, 23531, 22439, 18570, 20548, 34934, 40346, 19347, 44861, 443, 15670, 4290, 23370, 29786, 23571, 31953, 5801, 371, 22943, 7488, 1700, 37307, 28903, 40166, 18857, 39658, 35221, 42343, 10082, 20062, 35468, 14496, 16496, 2245, 826, 2870, 22332, 31317, 6566, 14214, 10176, 34291, 35806, 25134, 13733, 13961, 30226, 28775, 35380, 30446, 43095, 23216, 20625, 13884, 33253, 15906, 15797, 36222, 14354, 21719, 29328, 33896, 12313, 3203, 16326, 11805, 17746, 33983, 32237, 12502, 16582, 34883, 11893, 18201, 34710, 41009, 19458, 41631, 22532, 39525, 10353, 21703, 33564, 5858, 15422, 13174, 34406, 16584, 16610, 3064, 36992, 7585, 35652, 4155, 22294, 15378, 29094, 32953, 32547, 18894, 36334, 33437, 12001, 10480, 11089, 16018, 12726, 34514, 37348, 18117, 7387, 1375, 44416, 18012, 10216, 22308, 11295, 3084, 38935, 42045, 3116, 34460, 3335, 19588, 10104, 15887, 5050, 13066, 13133, 37136, 3644, 5845, 40077, 16896, 4835, 4708, 26382, 10762, 3995, 15057, 30796, 33899, 44209, 6394, 11799, 30739, 22645, 25266, 16985, 41404, 19324, 9660, 37123, 37176, 33135, 7101, 36137, 24216, 41966, 34191, 15576, 5813, 31918, 40728, 28720, 43079, 39713, 10776, 3597, 43964, 26689, 35016, 2451, 40016, 12963, 3261, 33002, 14242, 40557, 37355, 20302, 5440, 4364, 12789, 32912, 39405, 2634, 8343, 26447, 1058, 32442, 39998, 21473, 28163, 9644, 2475, 5474, 21608, 27183, 34849, 15819, 24040, 7845, 42456, 39076, 39138, 10856, 22523, 19926, 2406, 35883, 40377, 26854, 15157, 39148, 30331, 8725, 34383, 33013, 7837, 31658, 35623, 39195, 24411, 23301, 18562, 7466, 32954, 627, 13493, 9423, 43825, 13192, 19656, 25435, 19372, 41806, 26933, 15404, 8744, 26611, 38562, 39378, 39495, 40295, 13756, 3181, 14550, 19342, 11904, 2852, 20630, 21129, 13335, 22919, 2342, 26911, 11088, 13302, 25168, 26105, 37073, 44315, 8819, 28125, 9663, 23641, 23631, 4052, 17816, 13759, 20973, 31944, 34599, 31714, 26801, 27803, 34378, 37221, 44430, 27634, 27469, 44447, 36422, 12542, 9421, 4653, 8090, 36086, 24394, 15282, 11302, 33538, 4591, 11146, 24169, 36755, 13853, 43948, 33765, 17993, 28729, 5960, 37601, 35802, 39595, 43775, 29716, 22086, 6839, 28471, 4211, 32920, 28581, 40676, 24972, 1301, 41229, 26384, 1741, 5400, 30811, 5442, 32539, 44597, 31905, 12215, 1647, 12187, 40284, 31163, 25734, 19804, 22737, 34583, 39643, 5834, 3738, 22861, 17017, 32955, 25261, 26126, 17830, 42145, 43385, 19897, 19272, 33266, 15094, 29504, 28168, 44400, 39593, 8560, 26900, 16785, 24569, 35175, 11463, 28056, 30659, 34435, 15417, 10069, 1936, 8697, 41228, 818, 14306, 14471, 31416, 36918, 18221, 11789, 30592, 29266, 30647, 23864, 38667, 23166, 30709, 38924, 19268, 28522, 35809, 21851, 551, 28907, 24399, 14606, 20617, 26532, 18390, 30818, 21190, 3043, 2886, 2948, 19452, 24709, 22697, 38969, 12825, 5517, 5909, 29284, 5874, 20067, 29357, 2552, 34642, 19662, 4147, 22064, 26833, 3718, 18844, 40606, 27427, 17323, 7560, 16494, 7960, 6180, 8808, 21427, 34873, 33181, 32338, 33084, 38358, 29129, 32276, 18735, 2558, 39460, 39309, 29527, 2333, 43191, 43843, 19394, 29153, 37334, 25165, 17075, 2082, 26523, 21240, 12578, 7142, 31729, 26718, 43309, 12127, 34497, 14344, 35433, 5625, 3300, 18501, 40697, 29222, 37942, 38066, 38953, 32300, 36700, 8775, 20120, 12380, 31791, 10680, 30433, 37552, 13209, 30198, 6053, 1721, 28355, 35587, 25179, 44071, 9970, 7316, 27781, 17056, 17795, 29005, 4592, 27873, 1129, 37397, 1980, 43890, 38654, 14706, 103, 28432, 2930, 25388, 30317, 43790, 34302, 44291, 28002, 5904, 3969, 37194, 9980, 4980, 8331, 4506, 22696, 23849, 42878, 13556, 6428, 10132, 31180, 8377, 24388, 29712, 31014, 30276, 24665, 26994, 44290, 19331, 31744, 6398, 18401, 23535, 23690, 15864, 6416, 37983, 36618, 35092, 25386, 38807, 11137, 44630, 23192, 37853, 11661, 42518, 14065, 22936, 34762, 18157, 28389, 40931, 30847, 12930, 27760, 16440, 11475, 20556, 30565, 15761, 4212, 16357, 29410, 40516, 8398, 38362, 33179, 40398, 14666, 18219, 34968, 36356, 29456, 24406, 15978, 12802, 44519, 21423, 21910, 30802, 23204, 44483, 16562, 7279, 18259, 38890, 8884, 43520, 41242, 37775, 543, 9942, 887, 42688, 32548, 31026, 17552, 5490, 6218, 11711, 27033, 18848, 41764, 19784, 27390, 3514, 25511, 9347, 23260, 29877, 3791, 7285, 23707, 37059, 25272, 30616, 14126, 9604, 29179, 23449, 35606, 8502, 20090, 31663, 7104, 23609, 28120, 14313, 30256, 20829, 42994, 1028, 18888, 30385, 5997, 42683, 39230, 16891, 23697, 517, 36426, 9914, 20390, 26185, 6285, 20642, 19955, 23887, 798, 27831, 23446, 1421, 25580, 17112, 19239, 33077, 17354, 3752, 44461, 20398, 7608, 30685, 30059, 11234, 26174, 6988, 42454, 1442, 6856, 40145, 42543, 24935, 22881, 3619, 28010, 43900, 7186, 15130, 26912, 40569, 40439, 30175, 4447, 712, 115, 16531, 19369, 34279, 11871, 34916, 11519, 30645, 6124, 5897, 5940, 3769, 25015, 28564, 7080, 42673, 32812, 34848, 12723, 36413, 5232, 19467, 39861, 24138, 20457, 39754, 6818, 21106, 28983, 4924, 12593, 11477, 10558, 5210, 28944, 38718, 44189, 10894, 25634, 42665, 38951, 11124, 32705, 27705, 4261, 35641, 19935, 34901, 16055, 30345, 33260, 7055, 25956, 14992, 41322, 3162, 17425, 22772, 3153, 26747, 1173, 32587, 21261, 41263, 43347, 5207, 26022, 27707, 16378, 24619, 33421, 31656, 3664, 926, 15730, 43104, 24992, 24336, 43994, 35195, 35668, 32421, 24848, 25896, 26411, 28543, 44375, 5640, 22186, 31927, 30243, 16727, 33257, 21248, 38630, 6628, 38179, 26168, 18391, 44331, 34459, 42608, 27850, 26218, 22478, 14412, 15557, 19184, 27450, 7958, 34718, 41559, 28679, 33397, 4624, 40990, 4922, 6512, 1603, 8330, 38261, 17805, 33616, 8066, 11390, 43354, 11796, 3541, 32698, 40677, 12548, 10633, 39194, 2860, 7907, 13058, 5145, 40993, 21677, 32529, 4901, 6356, 16103, 11761, 36922, 29905, 37905, 30239, 42503, 10900, 38771, 14872, 3344, 24079, 6413, 43162, 21109, 42485, 14697, 9587, 40009, 36013, 14583, 38454, 16102, 6667, 4713, 600, 43009, 5580, 27444, 24898, 32995, 32671, 43649, 34573, 6860, 21718, 4193, 41736, 34015, 34819, 8593, 10343, 35437, 29657, 44860, 14068, 34577, 9612, 14753, 44394, 36819, 27293, 10507, 25298, 15183, 7493, 209, 18841, 44157, 13791, 2952, 36532, 17781, 19998, 22479, 32084, 9115, 31897, 23438, 39341, 44917, 19489, 14192, 34979, 26141, 19993, 26522, 4727, 28102, 14638, 22950, 14235, 32901, 13281, 12375, 14351, 3529, 23156, 17896, 15274, 974, 1720, 40618, 21420, 15807, 10994, 14962, 41866, 3873, 16681, 28156, 12867, 37728, 28558, 13705, 24035, 14587, 14507, 27118, 40271, 32541, 17891, 22119, 27000, 26661, 33892, 11866, 36441, 9326, 31240, 5925, 35520, 40114, 1178, 13593, 36642, 25904, 34778, 23744, 37150, 30666, 40852, 18359, 16719, 37087, 19428, 37001, 6892, 2171, 42159, 37752, 18217, 40428, 19735, 31242, 43689, 2124, 15394, 43786, 17310, 3701, 2228, 18559, 14797, 226, 44433, 7762, 30049, 39601, 11134, 15092, 40394, 1323, 16029, 42493, 11438, 2100, 20165, 34058, 26700, 43460, 37773, 11410, 23597, 20828, 37261, 26303, 19079, 37979, 35760, 33131, 11236, 43677, 39032, 6757, 27385, 5198, 22305, 30876, 27852, 32735, 36243, 13903, 26366, 33187, 38321, 33339, 29689, 13190, 22063, 12444, 9003, 42482, 37294, 21378, 36609, 6209, 31119, 13162, 32530, 4719, 1766, 23491, 34783, 5233, 18647, 38712, 8815, 4658, 10624, 32928, 2771, 31601, 40270, 2600, 41550, 17694, 35385, 2520, 30372, 26200, 19437, 18837, 9437, 39507, 29210, 35134, 31079, 17025, 456, 44152, 10174, 35410, 22639, 3244, 4454, 29405, 1680, 31888, 33428, 21942, 28260, 13550, 25895, 8795, 3982, 19302, 43838, 39164, 21192, 10611, 34815, 4749, 30816, 5890, 20820, 31424, 13770, 19308, 10724, 16030, 35919, 8409, 32536, 29237, 29678, 36101, 16118, 7894, 1792, 26234, 39535, 19071, 24129, 33649, 19298, 35663, 37259, 28340, 23726, 36537, 16053, 35584, 35329, 16520, 4421, 16726, 30986, 24567, 7214, 8631, 36811, 27728, 26097, 27829, 35072, 1977, 10184, 14572, 44924, 41673, 5459, 18958, 19875, 19661, 41085, 21330, 32880, 32353, 8876, 27207, 1666, 13989, 22510, 13445, 23885, 43394, 13758, 43012, 21778, 25206, 35045, 29931, 44384, 16781, 4112, 29142, 25727, 3097, 35466, 19871, 3736, 23065, 14880, 43645, 14867, 35404, 17525, 10863, 20727, 19087, 8003, 37883, 44554, 14741, 20566, 603, 44442, 1624, 8127, 12166, 41841, 9416, 655, 36058, 44420, 27790, 21309, 22859, 33834, 40622, 17020, 10349, 29212, 11518, 24541, 23158, 37939, 28647, 3474, 24975, 25178, 303, 14084, 30109, 4717, 1292, 42437, 44582, 28533, 32135, 3472, 8278, 22049, 86, 25648, 18003, 2393, 7215, 39784, 22121, 14398, 688, 9672, 32793, 13059, 7393, 17903, 30462, 22890, 35147, 18495, 41337, 7144, 39892, 37700, 33361, 21842, 15635, 37500, 7146, 38983, 41348, 3433, 24730, 28143, 8086, 32779, 44764, 32000, 23842, 29483, 2048, 24589, 28913, 14958, 13226, 30589, 31461, 27896, 38300, 8129, 35379, 2822, 40274, 29953, 15031, 17540, 18283, 28574, 28291, 42927, 25169, 39202, 957, 39610, 12908, 20685, 10604, 29960, 10966, 23142, 39112, 18180, 28594, 44832, 8411, 33679, 16446, 9821, 26310, 40115, 44463, 20537, 33219, 10639, 9843, 31297, 17438, 42461, 16318, 17825, 37248, 31311, 17668, 2105, 7498, 31513, 16500, 29193, 28832, 28146, 16027, 20576, 36981, 24990, 31881, 36168, 43750, 7176, 28241, 3375, 18476, 9032, 19161, 7584, 19629, 24789, 18767, 37212, 15640, 41511, 19739, 22660, 28929, 29639, 12350, 3008, 39580, 39856, 18462, 40671, 19650, 20637, 22530, 34774, 39817, 30822, 12153, 34737, 36767, 9057, 4328, 31711, 17313, 16422, 3757, 3570, 34416, 5501, 40419, 4807, 31640, 29884, 173, 5998, 20569, 13119, 29231, 37536, 39738, 40568, 21590, 30815, 42462, 5741, 28185, 38288, 36622, 31158, 6966, 9223, 18309, 21588, 6415, 32969, 23902, 42939, 1118, 31887, 39627, 35569, 39569, 42897, 33207, 9172, 42883, 112, 39651, 29610, 13173, 8376, 44759, 25995, 42008, 39808, 21072, 21103, 6863, 16696, 7669, 30369, 25523, 7075, 17677, 9826, 6624, 1502, 25953, 3063, 30734, 43522, 22910, 33541, 2665, 35498, 14771, 8083, 2130, 6296, 16633, 3717, 14428, 1863, 30760, 37469, 19377, 22740, 40759, 38688, 33742, 15902, 9465, 11260, 27737, 3242, 28822, 8304, 10613, 13746, 32876, 4969, 20372, 39731, 38080, 33889, 33232, 4293, 27765, 4022, 26844, 19221, 21034, 3056, 43995, 24330, 2672, 41942, 20875, 9784, 34322, 19658, 41707, 15013, 8974, 7173, 43329, 6410, 30002, 6807, 43224, 8138, 12716, 8242, 29687, 23088, 32763, 14905, 16897, 39697, 25472, 11644, 11440, 36518, 30199, 3275, 12055, 14413, 41380, 22448, 28140, 32623, 27566, 8164, 5549, 18480, 10322, 11630, 7971, 32374, 33558, 27741, 43774, 6706, 13191, 26090, 35557, 32999, 26509, 24051, 33684, 5157, 22085, 37185, 8488, 38979, 5681, 31115, 38786, 3438, 23976, 38224, 39180, 28404, 20437, 36389, 24059, 19540, 13081, 1976, 38965, 25022, 16436, 1799, 11385, 42904, 26171, 44160, 4795, 14551, 28116, 39192, 30735, 13343, 15037, 15536, 24799, 44907, 23084, 37000, 21093, 12385, 27221, 23035, 3434, 29882, 18879, 26724, 30144, 20991, 39680, 24416, 5562, 44119, 17217, 13258, 21304, 41864, 28297, 10836, 19166, 16725, 14570, 20029, 21927, 28187, 36616, 30337, 44478, 23928, 41346, 12182, 18508, 4524, 11286, 34965, 21342, 39869, 15877, 43154, 13457, 34184, 9082, 28295, 30758, 12839, 37347, 37651, 33724, 9202, 25204, 14002, 8145, 19535, 8388, 39831, 14689, 37322, 30830, 12436, 39616, 26392, 18676, 27544, 25255, 35925, 37395, 10228, 9041, 34010, 7400, 39190, 7727, 7642, 16406, 22484, 10812, 26139, 43729, 38434, 42856, 33251, 19961, 34616, 39630, 10896, 13255, 34051, 25362, 30303, 9331, 2946, 43956, 504, 26068, 3372, 1877, 30241, 20801, 37437, 24141, 18540, 35423, 20539, 9646, 33326, 18197, 14659, 13949, 12970, 31294, 31798, 16008, 33648, 39941, 41246, 27630, 30726, 22228, 2565, 7128, 26364, 7051, 32568, 44731, 26627, 43974, 22961, 28091, 12821, 34948, 42396, 1188, 1482, 21680, 32202, 2166, 24724, 31250, 10683, 34922, 24718, 15802, 38501, 10922, 24104, 9453, 9552, 2514, 38618, 13712, 32429, 32367, 34248, 15151, 12659, 41454, 12753, 5631, 4878, 3264, 21180, 43693, 41493, 15523, 20230, 34423, 5944, 42063, 42215, 39523, 8240, 11738, 36963, 19080, 11106, 21863, 12684, 23038, 2402, 29356, 13807, 39764, 15364, 6665, 41906, 24983, 6074, 33683, 2894, 1885, 21568, 330, 37556, 39492, 42154, 1370, 40343, 27370, 43180, 41031, 5209, 10461, 38898, 734, 20456, 24849, 3590, 39549, 39661, 41918, 34490, 31466, 26394, 21715, 42559, 8298, 44528, 2364, 35405, 13197, 39789, 1644, 3747, 30011, 9829, 786, 24588, 39042, 12065, 42204, 9901, 38462, 37146, 11337, 21345, 44567, 10544, 41152, 16744, 41128, 33159, 615, 27257, 34433, 21, 4117, 18604, 1176, 10923, 20064, 22420, 10442, 22426, 34603, 14061, 14733, 15896, 22104, 22059, 22580, 32192, 23202, 5200, 8903, 40279, 31900, 38414, 19194, 28961, 18274, 363, 14929, 43432, 41498, 23164, 25240, 5051, 10885, 1092, 8135, 39813, 33369, 13799, 7966, 26914, 29181, 13428, 27091, 42757, 16162, 17239, 31484, 13938, 39694, 23272, 6847, 11832, 31763, 19209, 39573, 24772, 24167, 41580, 36140, 25325, 43352, 10568, 11676, 19181, 7262, 21825, 10829, 32903, 5033, 3677, 40147, 32606, 33676, 30824, 34083, 31479, 3894, 3977, 32682, 38024, 11971, 36353, 14859, 282, 15558, 42837, 4156, 22761, 42540, 35110, 19559, 13321, 42052, 36875, 18236, 15021, 9697, 31811, 42205, 44629, 40339, 36289, 27368, 34835, 42544, 27689, 30160, 5124, 25942, 10026, 36011, 7515, 9033, 5606, 14529, 7583, 23299, 10870, 1956, 31908, 28456, 24247, 25688, 41502, 18246, 35626, 18624, 24864, 35153, 43285, 11739, 19652, 34808, 20648, 29121, 31512, 74, 38273, 15116, 37980, 42812, 23861, 14675, 1492, 7791, 4057, 36460, 30439, 33519, 4784, 349, 42920, 25901, 25042, 28142, 33029, 43537, 19410, 30217, 30517, 12019, 24039, 40778, 16735, 11030, 28424, 9962, 22762, 12852, 14259, 19956, 6059, 17614, 41212, 525, 1922, 30635, 19874, 21231, 22700, 7164, 43690, 3023, 21431, 1730, 5521, 33088, 22176, 10573, 24646, 7746, 19238, 17381, 212, 39404, 37388, 35037, 21975, 5913, 34928, 10129, 42653, 11344, 14874, 18294, 44928, 40119, 11072, 39024, 38152, 35997, 40266, 35593, 13397, 37890, 7474, 24865, 39932, 35817, 12539, 16462, 11291, 6186, 34608, 6527, 22219, 5995, 40889, 29942, 37734, 4886, 23262, 23434, 540, 39732, 15567, 25730, 12038, 31271, 28841, 4746, 21079, 12395, 16075, 3255, 8658, 13796, 5095, 44469, 28622, 17652, 38788, 8444, 21401, 13847, 14162, 27316, 39966, 30835, 39908, 41518, 42967, 12865, 38347, 2729, 30923, 2365, 18053, 38524, 4648, 44161, 8916, 44995, 21042, 28031, 12198, 30749, 21567, 17777, 33689, 3445, 42248, 42864, 34917, 11579, 10230, 21294, 6204, 37313, 35804, 15042, 10366, 30913, 3518, 34487, 29227, 20322, 40052, 24377, 19924, 43421, 26488, 37205, 8192, 6240, 20616, 11380, 20012, 33790, 19020, 41991, 40386, 36578, 25535, 16653, 5682, 34843, 36893, 3942, 40881, 25826, 1267, 23176, 2766, 9134, 5657, 42746, 10251, 13954, 21221, 30162, 18018, 39189, 29761, 29845, 14882, 20373, 7342, 12517, 8655, 18092, 30419, 7517, 38743, 12979, 22292, 27264, 8642, 32544, 29396, 5922, 29324, 25373, 37043, 1347, 23881, 14220, 20933, 20658, 15214, 18943, 42375, 39710, 34071, 21651, 14168, 34258, 32481, 3112, 19765, 14816, 21419, 14947, 18875, 39987, 33955, 13384, 17545, 36788, 22997, 16710, 39832, 33757, 41439, 7766, 3845, 9339, 25290, 23801, 26323, 14223, 35187, 4694, 7924, 27347, 14160, 42762, 10406, 1585, 43822, 17259, 2078, 445, 29217, 41946, 33805, 30124, 18671, 1970, 5061, 33614, 22065, 15738, 36912, 18382, 5959, 37090, 4577, 30918, 24131, 44155, 11107, 27784, 16641, 41714, 21366, 23819, 15289, 13061, 5710, 17574, 521, 7253, 18416, 26092, 21147, 42113, 26143, 461, 27697, 26274, 813, 31070, 12447, 8539, 38776, 13580, 23650, 43894, 7912, 28358, 18409, 42774, 16447, 2027, 12754, 37857, 3385, 35417, 33439, 14663, 5374, 30782, 11958, 7108, 3118, 37903, 5590, 17195, 44460, 3782, 26536, 20442, 30422, 40613, 5754, 35067, 21514, 29040, 25152, 16261, 10734, 44847, 38518, 7910, 10651, 20934, 32240, 43977, 6987, 31039, 6417, 20684, 4319, 7594, 15928, 22515, 33147, 20282, 41915, 29879, 3531, 43369, 34798, 25555, 7678, 9750, 12886, 6255, 14555, 11201, 21929, 3668, 36950, 14993, 13212, 40459, 17724, 21824, 23735, 39115, 31776, 44800, 16866, 3182, 2305, 2344, 33471, 23378, 14975, 33971, 13562, 31594, 10543, 18102, 7264, 39885, 30880, 42126, 19491, 41564, 5294, 40299, 22633, 18539, 40809, 34202, 19381, 29904, 15231, 8269, 38079, 44104, 40849, 1023, 44167, 7499, 5258, 2711, 34502, 29910, 19671, 24942, 15479, 8793, 33918, 3471, 37832, 19796, 34732, 6912, 29743, 36751, 15647, 12784, 30651, 24075, 5053, 34644, 16822, 26034, 20739, 38450, 3999, 33539, 38633, 863, 44322, 4350, 22525, 10933, 23261, 933, 37993, 12046, 33367, 43901, 4068, 16236, 13888, 18620, 12571, 13409, 17432, 38257, 37602, 30870, 34685, 19721, 30747, 19383, 40071, 20020, 23027, 10953, 25512, 2684, 41691, 43404, 7358, 19446, 9226, 13264, 15722, 12887, 24113, 20284, 13180, 33735, 35438, 31175, 43042, 18674, 22673, 36791, 2778, 28344, 3022, 28066, 18725, 11521, 28145, 38832, 13392, 2706, 34527, 14828, 3497, 38483, 5505, 43698, 26486, 15420, 30774, 32788, 16273, 38077, 29634, 36214, 32197, 19029, 8150, 42950, 40664, 36944, 4585, 2383, 19364, 29663, 35008, 30999, 30634, 634, 25491, 5273, 29288, 22101, 19219, 37160, 28998, 20666, 35885, 9889, 43472, 34977, 9776, 24063, 19168, 35635, 39999, 26513, 12703, 7610, 43718, 34638, 9529, 7179, 2459, 36251, 3163, 7097, 4172, 41822, 20115, 22617, 44755, 3170, 40237, 3688, 38151, 13210, 20993, 23992, 15061, 11565, 38806, 23821, 2958, 19633, 25981, 35209, 16040, 23313, 12102, 7169, 2495, 27460, 6199, 2486, 44971, 35167, 8695, 40091, 794, 2003, 29793, 20827, 38535, 44765, 38774, 27436, 29680, 37219, 6162, 25716, 23122, 13771, 32142, 41466, 20510, 1746, 40469, 29984, 13092, 12062, 13353, 22255, 17127, 17236, 20229, 5438, 39958, 43393, 30189, 29873, 6151, 26387, 19552, 25381, 29497, 33019, 10574, 30180, 39261, 43387, 42699, 709, 8362, 9155, 26406, 22831, 2580, 8052, 28063, 2091, 42593, 44141, 32123, 34796, 26404, 7399, 8237, 12317, 23666, 33989, 35951, 16281, 20605, 29480, 19567, 12040, 34204, 2847, 24760, 24503, 44547, 11746, 11875, 44987, 26514, 21668, 4389, 1575, 38967, 40272, 19782, 43881, 16994, 14005, 28663, 21530, 3632, 29912, 26553, 12692, 36785, 2277, 21744, 8979, 33417, 3579, 2062, 8847, 12558, 37798, 15428, 4321, 27173, 30799, 23125, 996, 43036, 6227, 13797, 12939, 8955, 30237, 11506, 13689, 353, 22692, 43726, 24662, 19562, 7538, 22094, 20216, 10369, 41292, 14406, 22967, 7327, 13891, 9655, 1565, 29411, 9905, 8996, 22640, 20161, 9869, 42795, 37653, 40897, 3809, 34777, 2145, 15593, 33320, 37988, 21364, 37947, 24522, 35573, 15812, 5188, 38220, 6244, 21379, 30699, 17986, 24427, 27084, 39511, 9001, 31331, 37580, 16296, 20943, 33165, 25581, 35908, 12899, 24971, 12980, 222, 21267, 10642, 43781, 7506, 16880, 38268, 35240, 39175, 39386, 2979, 32039, 12830, 17508, 5662, 28685, 10282, 5986, 38765, 30308, 16849, 27077, 26448, 35235, 9368, 17373, 20575, 21698, 35340, 21262, 10002, 38576, 23755, 15512, 22509, 16142, 6909, 15970, 25100, 4255, 11014, 27774, 5740, 9969, 10046, 18058, 9657, 9547, 43580, 39608, 8171, 11681, 24018, 44527, 27575, 20141, 36213, 42448, 22302, 42262, 6107, 26165, 15199, 39591, 32145, 29891, 30163, 33942, 17043, 32608, 36287, 33917, 20941, 99, 237, 27862, 25171, 4518, 18963, 43684, 12679, 25190, 1117, 31819, 36053, 36511, 19297, 25914, 26350, 35534, 17966, 41572, 8661, 22705, 21484, 17711, 33886, 420, 13048, 36633, 22248, 16452, 5596, 17792, 24276, 25311, 34505, 38680, 14161, 4244, 30833, 27480, 35361, 29114, 4781, 6573, 16734, 43899, 12671, 32797, 23408, 31016, 29026, 39785, 33973, 31551, 18791, 16146, 16387, 23675, 39330, 31738, 41557, 4563, 20132, 15278, 19770, 8389, 32014, 6391, 17930, 26001, 38287, 34274, 28943, 42117, 593, 42773, 22016, 16730, 36075, 40673, 25920, 13838, 40409, 23917, 23790, 12582, 27384, 31263, 28515, 11074, 35320, 24025, 42430, 37424, 24868, 29543, 18068, 27840, 21346, 35633, 36332, 36770, 6360, 10634, 29494, 20971, 27432, 30520, 32348, 7998, 20240, 24089, 31733, 18512, 17762, 7979, 13129, 27098, 16400, 16431, 669, 29852, 10180, 1288, 37178, 20323, 20761, 3872, 42306, 8760, 5354, 31380, 11436, 12683, 13780, 3502, 40572, 14401, 2630, 10337, 23969, 15240, 20353], [16307, 29119, 9476, 41382, 39094, 25247, 42431, 16019, 5749, 30851, 33959, 7197, 43386, 27843, 8306, 2518, 38617, 43812, 5240, 37957, 22511, 7242, 34624, 23638, 9454, 39364, 41795, 6451, 38711, 34831, 28811, 3383, 37115, 42538, 44828, 16929, 27830, 36974, 21087, 33919, 6123, 38997, 23686, 42421, 27104, 36784, 9647, 33414, 484, 4188, 20106, 40877, 31258, 34264, 38452, 43997, 12176, 38947, 41102, 29403, 15288, 13168, 11587, 25244, 32913, 24574, 31991, 6746, 8745, 14575, 12232, 34408, 33309, 7002, 17942, 8770, 28672, 33201, 5701, 29307, 22749, 2839, 29218, 30310, 73, 5579, 43703, 26137, 42998, 27373, 16426, 16229, 38469, 37531, 3006, 1053, 30378, 30649, 15339, 8277, 22304, 40473, 40247, 30521, 27716, 24508, 11717, 38275, 30981, 5722, 5163, 37587, 8004, 31696, 22173, 41311, 21466, 6655, 19104, 5219, 37369, 25585, 39963, 27606, 23193, 37440, 18773, 17364, 44069, 24924, 923, 8787, 35334, 24115, 27724, 40464, 2314, 28485, 34375, 188, 42771, 20787, 20540, 15612, 24242, 43002, 33133, 8935, 38020, 4869, 28766, 42428, 30653, 26602, 32013, 15827, 3703, 40577, 16639, 40836, 24558, 43373, 2837, 35392, 9404, 6352, 6111, 30531, 44613, 3290, 7427, 1837, 26822, 39287, 21637, 21864, 29314, 1444, 24727, 33293, 1979, 33831, 2585, 38301, 17548, 43643, 38897, 1854, 15246, 25623, 16544, 23598, 5345, 17759, 20222, 25441, 33836, 6011, 19082, 11500, 34531, 524, 2061, 33016, 41803, 35713, 43278, 23285, 33637, 17984, 25471, 2816, 4174, 8319, 992, 29524, 10707, 41834, 30948, 23161, 19431, 37470, 14358, 4729, 4481, 29027, 5475, 9295, 8392, 41308, 36670, 11129, 35227, 44052, 12481, 28895, 26086, 3039, 43364, 26361, 5285, 8807, 14245, 41235, 36301, 13547, 34312, 39682, 26776, 30794, 13584, 19127, 3595, 26625, 20134, 40363, 42351, 40784, 2339, 11062, 16771, 23117, 24126, 620, 30313, 23412, 41412, 16601, 28016, 43330, 14320, 34690, 22474, 9150, 23291, 37389, 11245, 29182, 3035, 4513, 38531, 27930, 4877, 21130, 3642, 16731, 28341, 32248, 43076, 18453, 1663, 15413, 17823, 26582, 42894, 17943, 33636, 15383, 34036, 27578, 16557, 26358, 23014, 27942, 4900, 31480, 18482, 34894, 3705, 32136, 25640, 18925, 6515, 4480, 37250, 37361, 5322, 23069, 23013, 35041, 13874, 40259, 34770, 894, 29759, 22787, 34214, 10828, 33591, 3073, 23066, 31955, 4512, 17811, 28098, 38801, 12392, 35117, 20668, 3127, 41086, 8175, 32153, 7416, 24650, 12799, 4887, 21251, 32919, 15579, 19419, 11703, 22015, 2748, 7689, 32932, 25475, 38582, 40362, 43316, 16, 38006, 8, 22185, 15447, 9037, 15442, 30, 43263, 38272, 23517, 28303, 40265, 5439, 22957, 23591, 31981, 12418, 44544, 29742, 31071, 22171, 39741, 10691, 42553, 1867, 5988, 13568, 1398, 7170, 14460, 31832, 41326, 10638, 22077, 10768, 28658, 29466, 25758, 23670, 34756, 35149, 42131, 11120, 33773, 40631, 36983, 44488, 15526, 5035, 24060, 28584, 2392, 14077, 11549, 25769, 14410, 3542, 24034, 37056, 42573, 39583, 2761, 14641, 42804, 26964, 27776, 31982, 44012, 37911, 8381, 2995, 18354, 27761, 29355, 33736, 30033, 41595, 12990, 31560, 8363, 40414, 19594, 27014, 1780, 27788, 38795, 28610, 43815, 15867, 17627, 21204, 35185, 32241, 31690, 34370, 4531, 18223, 8530, 44743, 33008, 19256, 5551, 17542, 41535, 18866, 30153, 43610, 1041, 44733, 15563, 31035, 28843, 210, 30765, 42901, 7073, 5545, 21029, 38727, 25166, 32582, 647, 22619, 1203, 35956, 29043, 28684, 33699, 11077, 19283, 36540, 37503, 10820, 24041, 38412, 3179, 43602, 21175, 31582, 14806, 31570, 2601, 27940, 27644, 3750, 26278, 13095, 14116, 36801, 42941, 13991, 9371, 8609, 34975, 23806, 42123, 4967, 13009, 24203, 40477, 10818, 3559, 216, 27767, 40160, 37688, 2726, 43560, 5355, 19040, 1801, 2550, 22493, 10095, 23245, 27425, 3584, 14272, 33994, 24768, 5287, 16282, 31683, 41081, 18176, 16694, 34089, 37354, 41103, 26225, 14297, 6297, 34691, 19775, 17395, 40793, 7990, 42874, 21750, 39841, 24540, 42648, 28970, 10705, 18511, 17121, 9278, 4495, 37558, 33723, 37546, 39377, 41020, 17613, 42452, 18507, 31571, 13686, 15799, 1072, 20138, 7612, 22805, 33506, 30904, 10905, 29925, 15374, 19024, 33595, 2410, 34097, 28803, 31831, 17273, 723, 26709, 9447, 44942, 10716, 36869, 26465, 10737, 27100, 3294, 33224, 19027, 44145, 1947, 28258, 7457, 27476, 41201, 38131, 33859, 2880, 14862, 29823, 15171, 16259, 9832, 43762, 22629, 31248, 43405, 43888, 21355, 28732, 7857, 703, 27493, 38534, 32791, 12388, 31528, 421, 35886, 18204, 5199, 9021, 21481, 1714, 26169, 39457, 41136, 36216, 7381, 8906, 3103, 15589, 30921, 251, 29827, 1489, 17576, 5453, 6763, 19752, 4960, 16343, 44778, 2276, 8060, 44871, 23455, 19882, 21057, 17339, 308, 9055, 10546, 16631, 39751, 39602, 1825, 5873, 18367, 17107, 20902, 32359, 42176, 18825, 35718, 30719, 41516, 32567, 42391, 9025, 5632, 20403, 38573, 35407, 31771, 1520, 41496, 35647, 9006, 25558, 217, 21678, 21370, 28711, 42338, 42012, 44347, 42727, 18073, 42037, 28221, 42923, 5928, 8348, 15788, 1097, 44676, 12673, 27948, 22499, 36118, 19171, 17475, 4698, 17839, 12818, 36664, 15194, 44844, 33334, 2005, 41933, 11199, 2736, 40482, 19088, 5707, 29864, 37661, 27189, 36031, 7861, 29329, 29739, 16884, 30318, 31435, 9885, 20862, 12138, 43601, 4669, 25287, 33121, 12944, 10662, 18429, 3161, 36244, 30820, 9314, 34822, 35540, 35278, 42233, 22548, 22982, 18153, 29658, 30805, 15294, 10873, 38455, 17532, 36602, 18907, 9258, 38421, 43207, 9982, 6092, 29672, 38605, 38037, 15210, 6514, 13223, 10491, 42658, 5044, 17, 40131, 16057, 14010, 6435, 24549, 13772, 7886, 34479, 8962, 36418, 31627, 28022, 21161, 42614, 28152, 22424, 11112, 21210, 19959, 5179, 3447, 17578, 10167, 32297, 4679, 30192, 15700, 34941, 1818, 35133, 28417, 27127, 36296, 4732, 40355, 26702, 11737, 285, 17577, 32267, 25663, 16714, 33049, 4239, 13270, 34080, 16767, 42092, 31959, 27683, 2180, 37288, 41685, 2181, 35077, 4505, 9910, 33601, 28782, 35103, 29407, 13757, 28314, 12628, 8885, 44368, 32663, 39132, 5079, 23021, 10793, 9542, 43237, 31564, 37484, 21506, 14950, 40582, 7480, 34374, 15262, 40099, 30203, 17448, 10861, 16063, 2178, 10387, 18972, 11817, 30022, 7237, 32012, 22516, 6187, 5877, 37265, 28771, 21953, 22251, 44051, 9539, 19454, 34156, 29275, 24284, 33630, 18183, 9497, 4466, 30627, 24530, 39725, 43205, 35078, 316, 14903, 5516, 40523, 38092, 40976, 44257, 25952, 21686, 3925, 13801, 35845, 22143, 301, 26098, 14756, 13065, 3513, 13940, 42172, 31326, 9998, 5739, 4258, 33727, 19919, 40004, 2272, 3158, 38808, 16533, 37459, 20800, 20041, 37679, 32114, 1713, 28064, 10616, 17371, 19868, 6421, 20797, 8710, 11648, 28999, 33987, 3993, 34724, 30664, 28096, 20209, 39167, 31762, 30946, 42886, 21636, 13342, 10402, 3700, 3974, 13388, 16459, 24338, 3804, 25798, 44670, 6519, 11888, 23909, 16950, 3535, 24881, 24538, 29772, 20509, 24132, 36746, 36163, 13713, 43885, 37904, 5994, 4324, 42167, 35337, 26888, 12653, 14035, 11425, 20201, 11102, 16265, 10429, 23625, 28296, 20775, 5843, 302, 39840, 38447, 15922, 18169, 4842, 33554, 4543, 8755, 19243, 4409, 10306, 5849, 7190, 28012, 22436, 7331, 44521, 2160, 36881, 2919, 31169, 30817, 10930, 11103, 36038, 3695, 39663, 5581, 43339, 14917, 35987, 38143, 27364, 20613, 2539, 25685, 28097, 32134, 13755, 32492, 6442, 22379, 44504, 12971, 3536, 28004, 34066, 42105, 23729, 37386, 40681, 39921, 26241, 34028, 35156, 36036, 41750, 39328, 29219, 36691, 3949, 31687, 15880, 34862, 19812, 33712, 2821, 513, 17443, 44132, 808, 30978, 18284, 36144, 34811, 43335, 34673, 27900, 17383, 18112, 5249, 24744, 29490, 43988, 43327, 38543, 43787, 402, 26113, 12923, 22415, 18143, 21001, 37756, 19696, 30979, 3303, 33635, 40962, 28554, 12321, 8929, 31579, 43101, 24693, 40875, 10240, 43444, 41177, 11496, 29230, 14624, 6447, 31260, 22471, 6093, 26969, 34837, 15967, 24704, 4515, 28317, 20249, 5464, 7593, 30492, 43721, 40943, 38327, 44846, 3777, 21547, 12343, 13890, 41367, 39481, 17905, 38927, 37800, 26812, 31940, 32390, 16150, 23595, 29145, 16191, 44876, 10182, 41874, 35702, 43108, 1009, 32208, 25968, 17844, 30467, 2175, 13461, 36790, 9184, 27491, 25297, 12837, 36503, 44523, 19548, 27564, 34345, 19102, 2861, 6960, 34, 32497, 16624, 11305, 23486, 27030, 34929, 25577, 15745, 18057, 34352, 25243, 39716, 43934, 26007, 25120, 12934, 11516, 30064, 9839, 2887, 34708, 8984, 39871, 14239, 3787, 21997, 23646, 4816, 34810, 18245, 23094, 7581, 9315, 22054, 29890, 13472, 16486, 35743, 23652, 16031, 29183, 28380, 23738, 7278, 12116, 33932, 39776, 2900, 11522, 9035, 14522, 35700, 41959, 17920, 43422, 5989, 4453, 16713, 4047, 43148, 12242, 19097, 14974, 21728, 6464, 21638, 8190, 14276, 32210, 36481, 9656, 4501, 30383, 6843, 23366, 28285, 18267, 29246, 40539, 14694, 28620, 15265, 6161, 12017, 34511, 34629, 1487, 13259, 29609, 35629, 43222, 559, 18007, 41276, 33254, 10213, 41173, 39425, 37908, 13725, 5413, 7223, 36897, 2052, 22661, 20873, 8563, 7763, 24781, 34144, 16845, 7389, 36743, 37975, 36648, 23121, 13380, 6668, 320, 32659, 17731, 4301, 22593, 32982, 13619, 10438, 11067, 35566, 10164, 16857, 36727, 67, 13948, 27504, 24521, 21844, 26604, 12416, 25332, 38126, 32251, 39585, 34584, 26518, 29809, 20602, 18677, 32607, 20025, 32938, 20286, 8142, 17660, 39880, 30157, 7756, 33289, 5481, 30215, 37033, 31700, 17351, 35311, 17066, 1167, 29637, 12801, 14435, 39640, 18430, 4654, 34063, 37722, 28600, 36615, 39262, 4553, 15617, 5792, 44467, 3353, 6403, 24319, 33145, 26803, 5421, 27609, 29837, 39066, 28027, 28890, 5136, 42826, 9256, 43456, 17778, 14030, 10297, 38366, 23745, 30844, 34407, 14176, 43332, 30037, 40327, 7084, 21389, 42516, 9191, 13410, 7016, 32215, 32358, 23068, 408, 30518, 6596, 31089, 3492, 21741, 18749, 35798, 21404, 439, 26690, 3566, 11995, 24738, 10020, 36123, 148, 25857, 37902, 1252, 8620, 24762, 621, 38993, 28851, 44885, 16843, 27835, 41540, 39139, 31790, 15979, 534, 15436, 15539, 5449, 3955, 40128, 17592, 27619, 19995, 1694, 36982, 18817, 19747, 43363, 43733, 25138, 6136, 3437, 30165, 9486, 11524, 43412, 44325, 32198, 43523, 32368, 28307, 38111, 12252, 10571, 27082, 15414, 40262, 4218, 2697, 21359, 17934, 27700, 25003, 20314, 37808, 2947, 10410, 15783, 19557, 20989, 7813, 2905, 28769, 26066, 32507, 44006, 19792, 38860, 10712, 44793, 28829, 39939, 26633, 689, 44351, 33943, 9144, 35107, 24885, 12066, 41202, 9225, 17595, 28468, 34984, 15650, 41552, 12862, 2725, 40380, 13207, 40356, 30355, 35942, 29982, 6100, 39797, 44100, 21881, 2141, 577, 26974, 31635, 14802, 26572, 32404, 18352, 6295, 42685, 24989, 18964, 589, 23637, 1061, 11165, 10644, 42106, 14851, 20107, 12863, 36381, 37762, 19674, 27721, 3098, 18932, 40723, 23858, 22346, 17151, 39017, 27485, 32450, 43257, 13596, 25254, 26374, 24325, 29757, 20254, 28648, 25814, 22437, 31646, 29714, 23896, 39314, 17394, 8868, 22160, 16861, 23033, 4580, 41149, 13653, 19546, 3565, 33467, 29250, 11353, 4868, 1107, 44309, 4225, 4660, 7556, 22394, 44362, 19460, 10730, 31399, 5072, 6128, 31067, 11033, 43635, 38250, 880, 40726, 508, 24430, 1135, 41307, 32354, 35922, 8130, 5760, 13728, 13735, 22416, 7449, 41794, 14175, 10619, 31645, 16285, 12940, 34351, 6468, 4780, 14112, 36931, 28205, 32181, 24052, 3964, 21118, 13953, 25521, 36524, 14054, 43350, 9879, 35551, 35622, 16175, 34325, 30168, 14399, 2188, 3538, 26077, 31557, 19978, 15632, 33687, 36211, 35989, 11097, 7997, 38717, 22570, 25007, 11566, 31128, 28459, 42046, 2841, 38308, 4770, 5828, 28333, 1966, 18850, 8667, 19262, 20660, 11456, 3049, 40489, 34867, 8608, 14762, 35876, 21972, 26317, 43170, 28717, 36262, 31602, 26071, 43474, 41268, 6214, 30792, 12045, 18425, 5414, 35524, 6555, 31506, 14979, 26533, 36976, 32449, 3409, 14290, 7477, 30371, 24235, 28164, 12352, 90, 23194, 38089, 34057, 34471, 27611, 39689, 38349, 35632, 1246, 25616, 38497, 34687, 30947, 15053, 24186, 6788, 29342, 12527, 23795, 12052, 28167, 20850, 6695, 27171, 2759, 27755, 8643, 29868, 44481, 24652, 2865, 38464, 32677, 18619, 38413, 12736, 25184, 12695, 42303, 6634, 38674, 6938, 21075, 28254, 7934, 0, 17264, 10736, 4963, 35482, 20303, 39421, 15266, 39812, 21808, 23683, 8407, 27941, 29458, 14211, 32094, 22812, 41617, 21760, 8814, 42668, 3667, 39575, 25569, 11775, 15166, 28704, 8610, 40890, 11279, 26867, 22457, 18993, 19160, 9744, 40583, 32177, 42629, 38585, 2988, 23958, 27429, 41108, 18745, 39692, 30784, 20234, 11229, 22182, 17892, 39196, 8703, 26901, 36261, 43925, 5000, 276, 706, 10107, 17728, 21691, 19015, 10048, 17927, 38392, 5750, 23940, 9783, 43495, 25161, 3215, 41839, 24085, 28931, 17060, 25994, 9536, 25393, 31214, 36427, 31542, 313, 42477, 18490, 21971, 42200, 4675, 27213, 33233, 29496, 43752, 36673, 8468, 21607, 4298, 13025, 35490, 8630, 13776, 34044, 41494, 32717, 41438, 4628, 7074, 10670, 30460, 30038, 15597, 5202, 2964, 21645, 15874, 40666, 36326, 40452, 19565, 42719, 2631, 6484, 10005, 32183, 25982, 24137, 10515, 26417, 44726, 37157, 7001, 17751, 26258, 28411, 16371, 6663, 11329, 20004, 40642, 21078, 39722, 15485, 25856, 14153, 12283, 10577, 41355, 36853, 5312, 42671, 1569, 15220, 37936, 24241, 21961, 40843, 44038, 28879, 38381, 42700, 43296, 20351, 27876, 28827, 3420, 17284, 39415, 34998, 24199, 6929, 8106, 16497, 5180, 33445, 24311, 497, 4159, 20702, 39100, 14678, 43962, 19037, 889, 19853, 18433, 16260, 10475, 24884, 20344, 10392, 20125, 31254, 15779, 28949, 16682, 40238, 2935, 30550, 14774, 18575, 18249, 5919, 24960, 32909, 35300, 20547, 11935, 39860, 15913, 4718, 557, 28605, 1510, 6681, 29546, 33166, 30688, 25258, 85, 17968, 92, 9904, 18861, 25211, 4140, 17749, 6768, 31886, 40019, 1064, 17729, 20683, 31391, 1990, 29535, 16976, 14390, 19887, 13395, 28693, 8378, 42058, 1529, 28761, 33227, 42663, 13497, 25439, 11701, 26265, 36175, 39446, 34913, 2376, 6495, 22446, 43408, 7006, 41407, 6052, 2021, 26243, 37238, 13434, 28632, 28521, 2444, 7734, 16931, 9165, 40908, 1650, 44020, 17188, 24851, 36184, 16790, 4133, 28977, 31941, 15610, 21600, 31176, 19751, 5924, 22842, 40833, 30793, 40434, 25462, 27087, 20211, 24274, 31586, 2927, 21289, 22463, 37483, 20109, 9305, 21383, 11528, 22533, 20687, 18599, 11615, 17794, 39907, 37269, 4229, 36324, 28741, 9330, 32165, 13588, 38752, 18525, 40965, 24692, 10074, 43621, 5125, 10295, 40815, 44509, 23494, 19651, 38754, 15190, 387, 9628, 31031, 38545, 6901, 9726, 7880, 33385, 22518, 21737, 16617, 26667, 17757, 9786, 7666, 20607, 33777, 37973, 16309, 39504, 1062, 13817, 10334, 9669, 9756, 8858, 29728, 19505, 43206, 38063, 42575, 33937, 15098, 24391, 42189, 27560, 24536, 28906, 44434, 10974, 35064, 21286, 41842, 27403, 28540, 8766, 44473, 42765, 8195, 30825, 8535, 17524, 3252, 1374, 23502, 12625, 98, 3606, 3410, 13962, 12010, 825, 11451, 18011, 23930, 1359, 25232, 13545, 4337, 44988, 23834, 9393, 28867, 28665, 15855, 19883, 5866, 4883, 24178, 26798, 2619, 22093, 43342, 31906, 29697, 8286, 41907, 39975, 29726, 33791, 15300, 21121, 28885, 5985, 29556, 43530, 7885, 16167, 18494, 38478, 34008, 28893, 23481, 40458, 8347, 37447, 15070, 10754, 14392, 15739, 24976, 6980, 26474, 4395, 42667, 28278, 19140, 10857, 17704, 8558, 17689, 10101, 28884, 32950, 605, 19214, 30250, 9220, 32625, 22109, 44270, 1665, 44186, 31406, 27821, 27240, 132, 22036, 23878, 24784, 19054, 21487, 22004, 17049, 14715, 39455, 11724, 20399, 14025, 17456, 30819, 14182, 35516, 17708, 29838, 20713, 1985, 22331, 7670, 28691, 25828, 31909, 42381, 34298, 5463, 2652, 21430, 40919, 36606, 21229, 16680, 15634, 15657, 2108, 17158, 9308, 42963, 17885, 11370, 41694, 16859, 4458, 18234, 43241, 16163, 10075, 13519, 4958, 3833, 1048, 30729, 29104, 18953, 12540, 29353, 24893, 18642, 22338, 28368, 41599, 20118, 8869, 35832, 13135, 44604, 27261, 5611, 6781, 26104, 26502, 3820, 29686, 2661, 14273, 19699, 20789, 2165, 7920, 40872, 35113, 12464, 34591, 20520, 6691, 33646, 14136, 32186, 38012, 38375, 13205, 14395, 13608, 37605, 10781, 20686, 23601, 6599, 35748, 38061, 43908, 32499, 25951, 35447, 33793, 12557, 15972, 44074, 41304, 4975, 32628, 9059, 44425, 34281, 9773, 29239, 34228, 32258, 6982, 41810, 16630, 34290, 345, 41255, 43022, 37889, 18629, 5276, 18855, 37633, 37400, 24526, 40314, 23845, 726, 19282, 8680, 28123, 361, 29541, 13318, 31609, 4310, 16093, 37190, 42953, 43615, 5980, 17743, 20725, 42971, 18364, 30261, 9722, 36393, 29671, 44782, 13274, 32728, 30779, 40711, 4398, 6368, 27624, 38463, 36734, 29507, 4697, 13047, 11162, 42400, 2065, 41300, 20962, 16623, 23922, 10784, 28723, 23706, 2190, 37676, 27553, 7274, 41702, 34773, 33115, 17709, 28180, 28629, 31193, 4286, 17864, 44033, 33674, 2498, 13833, 40635, 19179, 42325, 28115, 44175, 2704, 36806, 5271, 39638, 18420, 4953, 8900, 30374, 11121, 43409, 33046, 6604, 10191, 34257, 16625, 37396, 22450, 1709, 19496, 872, 5201, 490, 27406, 7109, 30091, 23987, 7651, 34360, 42132, 27101, 29472, 5217, 33340, 18764, 44705, 15002, 33499, 2042, 29477, 9275, 24014, 2710, 44436, 27354, 21823, 43618, 35465, 27231, 4291, 39727, 36753, 10704, 6067, 19367, 18052, 8522, 2288, 21224, 27658, 13641, 30003, 26446, 28607, 26806, 43814, 30012, 27549, 11479, 44367, 39136, 22206, 18091, 4079, 15138, 8783, 41091, 31333, 16398, 35612, 9751, 7205, 13609, 41208, 3653, 11025, 36376, 43551, 29474, 17150, 14800, 22191, 14687, 6525, 26884, 10569, 8476, 37596, 28688, 2756, 16023, 43871, 40788, 4733, 5153, 37263, 36849, 3114, 24086, 18821, 23199, 19799, 5005, 7786, 41176, 13325, 27719, 13731, 21814, 6224, 35461, 29770, 24835, 36744, 43013, 3555, 1035, 14773, 31618, 39218, 26936, 10893, 34494, 23594, 9063, 5783, 38142, 40730, 33608, 42236, 12694, 36920, 38305, 23010, 22461, 44906, 38790, 40290, 34866, 1534, 20910, 16906, 32959, 13915, 5016, 42147, 24499, 466, 44411, 21155, 18398, 12401, 44438, 43140, 35386, 42921, 34418, 18625, 40364, 7141, 17977, 14710, 6304, 30643, 13071, 10009, 18815, 44404, 35352, 9075, 6489, 34347, 34940, 4007, 18789, 1007, 22678, 37693, 34630, 14896, 25575, 43458, 1034, 23847, 39548, 10508, 34970, 8709, 23201, 37506, 27743, 44545, 33097, 35601, 38881, 26717, 9588, 3288, 26756, 23485, 20207, 43188, 16333, 1380, 26889, 27041, 11747, 13610, 16575, 8504, 21555, 27988, 40157, 21486, 38587, 14193, 33291, 10609, 24862, 10645, 11798, 1400, 9374, 31103, 41072, 35487, 42492, 41377, 28739, 11391, 17366, 41668, 7753, 5765, 2298, 7113, 31359, 41776, 20994, 11762, 37426, 18691, 35721, 36554, 16528, 16294, 2653, 11782, 24383, 9575, 6414, 3554, 33459, 22156, 17761, 15283, 7247, 5659, 18272, 14971, 44424, 3937, 34439, 31971, 606, 27874, 21110, 42520, 42982, 31383, 11780, 5468, 25407, 22240, 26535, 39866, 39217, 1832, 11991, 22979, 3682, 38015, 10146, 31387, 25499, 26842, 23340, 19941, 33965, 19613, 11690, 36852, 24264, 41956, 6280, 37560, 35865, 12461, 31596, 8184, 41037, 20095, 6888, 20466, 41861, 40253, 3091, 37641, 28602, 17909, 18087, 4216, 25177, 27812, 9325, 21752, 16702, 20518, 8715, 7595, 44933, 35071, 21512, 28635, 3623, 42360, 21392, 35271, 5089, 25888, 3549, 32270, 9953, 17321, 37031, 29149, 690, 9661, 41120, 2195, 43468, 27414, 4435, 35327, 33409, 33171, 11872, 18927, 21061, 16226, 37058, 1037, 23224, 33732, 19617, 7792, 44316, 38058, 1578, 1429, 42660, 6702, 37780, 10076, 4631, 4004, 43866, 8621, 19645, 11182, 41721, 5837, 29821, 4523, 25087, 2480, 9632, 9444, 19157, 38156, 19810, 722, 10614, 39231, 40049, 18451, 5257, 31589, 22375, 23250, 5736, 26002, 3729, 29664, 22371, 28362, 17666, 39753, 11828, 35935, 39497, 43801, 31066, 39517, 13148, 1645, 44485, 16003, 15607, 25985, 24553, 426, 26078, 32564, 25101, 5012, 26926, 19115, 3450, 8705, 26360, 40117, 10394, 19412, 41762, 28692, 40810, 11333, 36466, 8143, 37689, 37737, 34335, 17522, 37159, 44835, 8147, 9787, 26943, 9450, 38242, 21810, 3824, 20651, 35161, 27586, 14348, 42788, 10888, 24606, 36745, 8294, 31151, 17693, 8516, 38387, 350, 41598, 41787, 37544, 5540, 44431, 10368, 12072, 41406, 12199, 31252, 37945, 4343, 37088, 32644, 11384, 31698, 21311, 25470, 11687, 13614, 9128, 25197, 6606, 36646, 17962, 32786, 7906, 30469, 12869, 27300, 38866, 25761, 15784, 41299, 16442, 5018, 10952, 5617, 19791, 27583, 40912, 12828, 9670, 44072, 3772, 30451, 6761, 43429, 9274, 20246, 40289, 44393, 32030, 16396, 25866, 636, 36959, 9992, 26232, 7731, 14417, 41501, 41147, 9192, 34011, 39910, 9132, 37020, 33653, 40441, 19281, 16966, 11887, 12236, 18695, 16879, 2605, 43760, 21991, 10729, 33842, 24657, 17827, 25054, 12297, 16871, 19075, 4999, 3834, 17483, 22986, 13251, 30883, 24766, 11838, 3628, 2636, 28680, 2308, 36780, 42696, 6809, 18939, 33150, 9285, 42500, 34870, 25917, 37385, 42770, 31950, 33655, 39471, 43919, 17005, 29317, 19983, 22666, 34801, 18014, 23503, 16402, 42958, 12553, 33212, 10011, 27960, 25860, 39346, 35126, 11031, 28860, 25137, 26728, 17154, 44214, 24533, 25642, 14241, 22636, 14266, 40251, 16022, 5675, 6887, 38842, 3040, 13720, 34267, 25553, 5236, 35509, 22579, 8735, 4673, 30323, 31006, 10599, 34138, 4329, 29201, 41058, 35912, 42721, 38193, 19869, 5489, 23562, 7562, 26765, 42312, 36565, 26589, 41436, 34615, 588, 2013, 6650, 6963, 11468, 12704, 22498, 29375, 3074, 19827, 14305, 18560, 5247, 2779, 27176, 14524, 5143, 16940, 31111, 29065, 797, 41383, 19832, 11959, 15452, 39441, 1993, 44736, 36631, 23828, 5206, 11159, 9883, 29384, 15255, 27989, 35852, 417, 7025, 15426, 13885, 39552, 4110, 1800, 24159, 31003, 43406, 12708, 15759, 34276, 32062, 42620, 41602, 44619, 1639, 4372, 17572, 22506, 1145, 9699, 6018, 25728, 6801, 35701, 17389, 3837, 32572, 2753, 6434, 25801, 15537, 8772, 40685, 30864, 39657, 42345, 7184, 43978, 4190, 9068, 33969, 12957, 37815, 15776, 15988, 9621, 32416, 15237, 43138, 42619, 4997, 2836, 33562, 10253, 13849, 1340, 9928, 33998, 19370, 4774, 40924, 5856, 27886, 17263, 33927, 15205, 23506, 40296, 11574, 44337, 31664, 22425, 37834, 7633, 26079, 5167, 13297, 6148, 40636, 26385, 40420, 11827, 13745, 18303, 32776, 40297, 33502, 6006, 27172, 30251, 3561, 8778, 2396, 27094, 10702, 11232, 22766, 42334, 12546, 8361, 4099, 29916, 30590, 37098, 22006, 2949, 32108, 19698, 8556, 34288, 9222, 31929, 18464, 42554, 20031, 10017, 22184, 39485, 19774, 28681, 35076, 20188, 12028, 20565, 16764, 14415, 25786, 943, 26623, 41698, 28541, 16629, 902, 3589, 15768, 29523, 37748, 32477, 7277, 693, 6168, 25990, 33058, 23350, 4070, 16999, 37788, 42621, 1153, 20447, 12925, 8668, 22356, 6194, 29500, 2864, 19515, 40326, 24140, 7728, 12129, 32180, 7271, 5661, 2022, 11666, 32020, 18419, 9800, 19606, 42362, 12029, 28640, 29903, 19397, 18650, 26710, 4142, 24419, 14381, 7764, 7927, 17959, 19578, 41010, 25578, 2147, 10685, 32702, 19093, 476, 4135, 42125, 38488, 3217, 7531, 26421, 4235, 11094, 13673, 43027, 40831, 38574, 31086, 39978, 12289, 7311, 28107, 1353, 35473, 28701, 32632, 32056, 41983, 27656, 4813, 2898, 15320, 19346, 24342, 17291, 14948, 41162, 18950, 5791, 33023, 1406, 30272, 5786, 26864, 11585, 10787, 35696, 36991, 7390, 5002, 32993, 8322, 38289, 22665, 44399, 42815, 20215, 37876, 29813, 18576, 1646, 29276, 22351, 40620, 40864, 39836, 41400, 22106, 15052, 40755, 34896, 1743, 15224, 16128, 29157, 37027, 1907, 36200, 15621, 30621, 1354, 37540, 20417, 35108, 40045, 32322, 24343, 32904, 7694, 18997, 31689, 12134, 9741, 8016, 40457, 9824, 41735, 33569, 16365, 37351, 34284, 7754, 2734, 8001, 18640, 43651, 26778, 31892, 18109, 25369, 36488, 40412, 40188, 22911, 13269, 35105, 37252, 43057, 15528, 43017, 23533, 19012, 3972, 22587, 33701, 5408, 41467, 28947, 15125, 15633, 3634, 39058, 40139, 13579, 4500, 44699, 7995, 16779, 38070, 35976, 15082, 19689, 13338, 16449, 28477, 7188, 44131, 27739, 31976, 37143, 11632, 41774, 6287, 11141, 41665, 39534, 37304, 27342, 1120, 36699, 2797, 13553, 15336, 2966, 9983, 14667, 38615, 35291, 22142, 35937, 42187, 14521, 25754, 8448, 3366, 37490, 11882, 8753, 34491, 29393, 40520, 38779, 137, 25481, 28534, 8246, 14680, 39234, 29416, 4762, 17430, 35970, 9130, 2326, 12896, 23673, 23281, 21723, 31323, 30133, 39653, 28286, 44734, 23024, 25552, 29554, 21992, 4090, 1941, 6671, 12624, 36550, 42020, 851, 21347, 25902, 15986, 42216, 22363, 1570, 17417, 7862, 30138, 29160, 39931, 34462, 6973, 8296, 134, 30915, 7469, 1233, 8017, 10162, 33242, 21008, 35332, 4203, 5260, 15186, 91, 21574, 16507, 24532, 8333, 39342, 17201, 12165, 32323, 16382, 24455, 20555, 9777, 496, 44752, 12537, 32604, 41696, 10329, 25376, 5128, 4794, 31216, 26329, 17741, 19150, 2727, 36349, 13265, 5846, 25715, 42725, 40111, 38083, 22865, 14280, 7718, 27950, 21051, 3657, 38940, 43980, 24602, 42570, 11853, 16672, 31833, 22362, 26353, 40373, 19356, 41977, 13060, 31293, 32053, 9343, 25970, 41423, 3259, 38945, 5006, 43261, 44390, 16071, 15828, 17799, 23999, 11471, 17997, 21321, 13904, 24422, 24945, 27225, 7208, 42072, 44378, 19014, 44874, 2757, 24941, 6439, 8567, 42067, 14826, 11283, 35248, 39359, 11555, 22452, 27742, 34334, 28674, 38098, 23708, 40781, 18755, 41515, 33308, 407, 20877, 3911, 3425, 17182, 29264, 32900, 11513, 21244, 1005, 33846, 10955, 18547, 7619, 13474, 8989, 7494, 36939, 18468, 33210, 15940, 12107, 41448, 31084, 19720, 27858, 26294, 41479, 43567, 17865, 33255, 18880, 13515, 16417, 37380, 34203, 40097, 28320, 1257, 12095, 255, 15743, 17327, 4808, 3978, 2610, 23528, 17144, 8829, 11778, 44863, 11727, 4122, 9084, 20469, 2846, 43187, 15009, 44056, 25573, 1158, 21931, 35229, 10351, 33860, 23796, 14535, 35294, 11950, 16898, 37977, 19403, 25402, 13238, 14745, 5371, 2303, 5476, 40194, 41401, 5225, 6402, 42074, 2395, 56, 39639, 12545, 39749, 7579, 27249, 7294, 19762, 16104, 41237, 17247, 21005, 13282, 4638, 24470, 14335, 28880, 14617, 20692, 36029, 23892, 19788, 23471, 20070, 41098, 1019, 35597, 43951, 17624, 20180, 14902, 28520, 37110, 34285, 22221, 25584, 30013, 648, 6717, 24966, 38153, 30479, 28255, 13857, 13701, 16990, 25328, 44948, 43271, 18317, 34068, 22037, 29522, 41638, 26640, 41163, 7134, 30184, 19237, 12647, 44312, 27285, 779, 23640, 42326, 10992, 31362, 16126, 16909, 17563, 17500, 1547, 37888, 7204, 3651, 9929, 41647, 1207, 20674, 25233, 4916, 34818, 3406, 44677, 10513, 1493, 31161, 14935, 4231, 25307, 14528, 33205, 2751, 24222, 35357, 41844, 23716, 11814, 36331, 22169, 39103, 4741, 24230, 11392, 38383, 38459, 41269, 33362, 27060, 44617, 5127, 7226, 31177, 32158, 28545, 39687, 33583, 20177, 13738, 1580, 4745, 43199, 14129, 42816, 11422, 11275, 43605, 27468, 33968, 21920, 20367, 4751, 27453, 14513, 3887, 41738, 15904, 26175, 10154, 19056, 22312, 38404, 5564, 18164, 8777, 25440, 12229, 32079, 35328, 11366, 11160, 19226, 1706, 15357, 36522, 33352, 19595, 38929, 2202, 26199, 41497, 3038, 10433, 26835, 38354, 5920, 24395, 38149, 5472, 33629, 30636, 10027, 38942, 30858, 6753, 22642, 36034, 34872, 30528, 33259, 23325, 41478, 9213, 29493, 34323, 27108, 38851, 32278, 31529, 17282, 27591, 7103, 40576, 39994, 27799, 30873, 9445, 27822, 39122, 30926, 3869, 20839, 41174, 21407, 10875, 28500, 34852, 35711, 5717, 35043, 19086, 24600, 26821, 36135, 26239, 39915, 36628, 14530, 10850, 37399, 26491, 23775, 18024, 34656, 19923, 36919, 37111, 4959, 18166, 23057, 33168, 38265, 22904, 35671, 41388, 23375, 12485, 18247, 31619, 18061, 1403, 33925, 16248, 23159, 1180, 25041, 28008, 11674, 27986, 38645, 10372, 13010, 10, 18460, 13665, 18728, 7189, 43179, 6216, 18442, 44278, 29617, 14893, 18701, 35771, 31021, 25049, 7443, 34400, 33393, 36921, 1396, 25215, 4339, 12312, 33435, 25449, 33882, 34033, 18297, 41766, 1238, 41938, 7621, 30845, 42682, 44240, 5827, 30671, 24820, 39008, 991, 32117, 31809, 3230, 18336, 23273, 17747, 36964, 16109, 20224, 30249, 12943, 29180, 44737, 32327, 3797, 7403, 29051, 40995, 30169, 22569, 26008, 33158, 12262, 1084, 2833, 41879, 33585, 17683, 24410, 34605, 36659, 25378, 17773, 14037, 15241, 11923, 37245, 15129, 34587, 34225, 9015, 31789, 22899, 24685, 5689, 2910, 9951, 41277, 2659, 9166, 12691, 27395, 2300, 43682, 36321, 18876, 29737, 35282, 25, 27981, 286, 38374, 38064, 39734, 43528, 15216, 43269, 28469, 7625, 20369, 24604, 40808, 10910, 31864, 3687, 23559, 1279, 2972, 11818, 11428, 36572, 30509, 44575, 7816, 21442, 11750, 37171, 33563, 12092, 17227, 41892, 32075, 11844, 9183, 31282, 39131, 42416, 11248, 679, 22760, 43307, 40073, 12181, 44210, 27537, 24729, 29491, 16563, 34379, 36204, 6662, 42071, 2957, 38809, 10655, 31374, 1513, 21146, 34038, 17307, 45, 35484, 13290, 5192, 13936, 22398, 38747, 41036, 3329, 3088, 12689, 450, 32911, 7864, 34064, 33785, 13306, 14580, 19943, 3771, 9319, 10431, 16839, 27581, 44814, 22163, 10386, 24285, 22938, 14517, 13021, 7133, 4820, 35927, 28154, 32879, 7054, 19341, 14246, 20696, 22555, 10565, 32213, 13976, 41924, 12090, 35060, 40242, 24495, 6926, 1344, 30147, 29632, 2802, 23235, 5178, 42464, 23648, 21957, 23577, 24323, 1137, 33536, 24667, 6459, 1086, 21734, 18809, 37112, 6256, 6351, 24765, 10396, 11493, 10584, 9009, 34278, 8828, 36629, 14951, 5778, 13491, 18952, 1156, 2323, 27802, 465, 7063, 31149, 32525, 32506, 6745, 43813, 22215, 39662, 17503, 4084, 40528, 20995, 37139, 30872, 9271, 3838, 36599, 14758, 7200, 26691, 41888, 3585, 24358, 23393, 41167, 40211, 19085, 32333, 6225, 15786, 8953, 27302, 28916, 37758, 22878, 36815, 28114, 31913, 9107, 24093, 43577, 15662, 25085, 4875, 30849, 27684, 2488, 24902, 10014, 21595, 31414, 15202, 40782, 42164, 27051, 14811, 15716, 30996, 37627, 5729, 13233, 14209, 33094, 22924, 17008, 24580, 6612, 3411, 43909, 23565, 12263, 19303, 43125, 30573, 14877, 5216, 4327, 27731, 17258, 42712, 33488, 32391, 34838, 17314, 42258, 3494, 27506, 4198, 7296, 28840, 5235, 38826, 2840, 30219, 33603, 42718, 2214, 5458, 21280, 32460, 20371, 20016, 6236, 39207, 15073, 20918, 22505, 26763, 41910, 5311, 24007, 29185, 451, 7456, 44194, 15333, 15955, 6418, 1213, 36255, 31313, 31430, 3785, 6859, 44882, 21000, 33302, 13481, 32929, 43194, 22964, 35716, 38489, 27645, 8467, 4514, 9049, 913, 40222, 40344, 11000, 5445, 23857, 16808, 17290, 3844, 23312, 39083, 782, 43005, 5387, 13111, 39270, 32394, 38769, 16481, 26062, 16589, 24194, 25547, 12193, 38907, 4489, 20489, 13881, 15156, 28924, 41633, 40381, 44573, 35099, 25542, 3578, 39930, 36126, 16967, 4080, 31730, 7007, 9419, 8776, 29756, 43764, 34517, 19748, 4560, 22655, 2493, 44669, 24249, 35519, 26327, 25707, 19802, 11663, 7288, 44398, 27780, 38396, 12103, 36491, 2978, 32046, 24841, 31230, 29698, 9436, 21495, 30776, 328, 7576, 27063, 27536, 38263, 18070, 5641, 28651, 36669, 1300, 11210, 17319, 958, 10105, 43612, 9261, 14383, 26764, 28777, 32005, 22296, 37372, 36245, 30940, 30727, 24963, 26314, 42857, 3758, 18690, 3026, 16364, 30804, 44171, 34594, 34666, 7533, 22318, 43118, 18806, 6893, 43274, 1183, 1635, 40375, 21852, 31421, 28778, 19713, 41042, 22239, 10656, 11176, 31958, 745, 23537, 39113, 30213, 16794, 42224, 22603, 19568, 32502, 41684, 17308, 27857, 19062, 17442, 12423, 13672, 35676, 20066, 4747, 41769, 22250, 972, 5427, 31238, 34680, 2044, 31428, 3821, 13293, 37655, 38104, 40184, 36373, 27934, 10471, 29161, 24743, 9074, 31720, 38266, 8526, 12247, 28345, 33142], [40824, 33040, 22788, 20139, 26545, 568, 36605, 20588, 38766, 35231, 35463, 15251, 30733, 39483, 28837, 44730, 34869, 18682, 4189, 34806, 37649, 59, 13280, 5023, 36170, 27004, 13147, 16937, 10350, 43688, 24176, 26819, 28357, 34728, 27198, 16037, 43987, 39811, 30652, 13454, 21158, 13967, 19343, 14455, 2595, 5599, 25806, 5691, 24366, 32796, 7899, 12933, 3551, 15956, 2054, 43554, 42234, 10971, 44180, 1991, 36083, 33418, 3479, 32313, 39782, 17488, 2461, 16564, 9927, 840, 23290, 28282, 29531, 34744, 12402, 39092, 6319, 36043, 43642, 27561, 39409, 39002, 10093, 33605, 97, 39935, 13277, 40474, 37570, 40152, 26669, 7174, 35758, 23171, 43965, 31236, 15623, 36871, 30850, 21979, 822, 34032, 35957, 20929, 32617, 26269, 19108, 10597, 4565, 5770, 44635, 1923, 5879, 18938, 41601, 36465, 30208, 27073, 31880, 41800, 22799, 25492, 37383, 19921, 5642, 6554, 11602, 7272, 4891, 22129, 13464, 39873, 10418, 30347, 4034, 23470, 18593, 14093, 3508, 26253, 42778, 24571, 41940, 41210, 33668, 3032, 27268, 12497, 5299, 20948, 10975, 10102, 9686, 27932, 5301, 395, 19718, 39157, 2532, 25909, 25473, 30417, 24560, 19010, 29267, 34700, 44449, 3354, 17071, 42148, 23372, 6485, 13386, 8727, 20205, 6431, 9377, 4643, 1401, 18941, 2286, 13118, 26893, 29109, 15118, 19876, 8648, 41818, 4487, 2616, 19610, 10073, 28514, 38422, 38208, 29439, 7817, 15985, 34087, 7056, 29778, 11907, 31410, 38520, 3996, 19858, 37968, 16504, 11360, 16578, 32730, 39848, 30117, 30744, 21453, 7969, 14462, 31009, 19885, 14742, 29957, 4618, 4264, 44196, 158, 8751, 22354, 8653, 9891, 4131, 40991, 38440, 38187, 30329, 12554, 12947, 44540, 40969, 34521, 13328, 34924, 1939, 7291, 36899, 24420, 7180, 38726, 8607, 4227, 1352, 22358, 35842, 39617, 36689, 34421, 5503, 38021, 30352, 38062, 34234, 9591, 11484, 2110, 16151, 385, 23671, 33495, 39566, 39273, 42585, 19050, 25398, 19806, 31882, 21940, 25418, 34098, 36848, 28381, 1098, 2243, 12492, 33992, 26878, 33042, 4323, 30943, 13546, 27209, 42294, 3519, 27034, 42255, 39245, 39673, 37614, 9036, 4858, 5054, 5953, 40779, 40575, 28235, 19731, 32289, 28073, 4226, 17600, 36181, 29205, 4144, 14581, 935, 26275, 28618, 36779, 17637, 38996, 24888, 34723, 38905, 24679, 19822, 3184, 619, 9949, 4914, 35032, 23175, 7872, 39556, 10786, 29282, 1544, 22935, 17414, 39993, 10379, 21803, 10052, 6730, 4722, 44197, 25668, 4075, 4509, 36834, 37744, 33050, 9294, 40202, 17829, 27655, 41399, 2582, 15865, 5031, 6723, 38239, 24570, 37279, 16495, 15467, 23336, 14199, 58, 26410, 25367, 21358, 42568, 13534, 8845, 3172, 3130, 16547, 37461, 20745, 36489, 7519, 28275, 6299, 3918, 3148, 24125, 35012, 27394, 13019, 5690, 37805, 2479, 39652, 18596, 20796, 24077, 40286, 2155, 26907, 15958, 16723, 25867, 10740, 41500, 37678, 25830, 23616, 36197, 25741, 24298, 24108, 4316, 35549, 25832, 32448, 4671, 42987, 26212, 29273, 43931, 29872, 21516, 28193, 11743, 13859, 29847, 17659, 4944, 36258, 13656, 44850, 37191, 15280, 31106, 20665, 122, 25694, 35643, 17564, 27715, 14333, 22706, 19472, 8047, 35864, 2627, 26276, 37173, 37417, 19936, 32805, 5699, 28351, 26599, 38528, 10094, 5248, 19426, 42896, 18159, 5718, 42754, 39089, 42097, 25004, 2162, 14431, 16097, 1651, 32749, 11688, 42985, 19605, 26442, 27694, 29300, 15701, 36943, 33872, 40468, 28713, 10852, 23964, 34152, 36967, 5262, 44061, 24392, 40510, 40281, 40100, 41393, 14321, 40749, 44308, 14502, 6406, 1478, 43059, 42439, 30585, 9473, 9176, 18415, 37573, 1901, 24351, 5194, 27267, 12324, 31486, 17992, 33751, 40475, 33378, 15825, 27933, 17315, 597, 5170, 12269, 12118, 35712, 9411, 7081, 11140, 16549, 36335, 5868, 3334, 21831, 10811, 33578, 4074, 8708, 28000, 18220, 2224, 30444, 3309, 16323, 33091, 44998, 24271, 42232, 32549, 16678, 8116, 18122, 39335, 41541, 5700, 2981, 1268, 25527, 14671, 7213, 6969, 32489, 20669, 42315, 1125, 13509, 21310, 21969, 14430, 14081, 40395, 38775, 13267, 21609, 33726, 3441, 33544, 33039, 20857, 40174, 42298, 38714, 7315, 31891, 18315, 11570, 19362, 23278, 39777, 21274, 10800, 18775, 39200, 39478, 14265, 15343, 9403, 20108, 21745, 13368, 41306, 16701, 39430, 6744, 11845, 13574, 23508, 8649, 21850, 7821, 41588, 11093, 37657, 5851, 1427, 13034, 26987, 36717, 19393, 19475, 32211, 41830, 14167, 3, 24755, 43836, 42269, 14940, 23544, 15775, 4968, 38596, 4000, 22025, 35545, 30154, 22810, 44875, 23521, 31373, 8024, 32064, 6899, 34387, 39117, 29631, 33030, 5979, 20958, 35492, 44022, 28342, 33228, 2647, 6602, 33328, 28501, 2637, 8883, 40010, 6407, 487, 43177, 43358, 16218, 29112, 22223, 13691, 14531, 37530, 3456, 32430, 13718, 24666, 42392, 23756, 36448, 14419, 857, 6026, 12626, 41374, 21270, 32298, 37928, 14907, 9211, 18968, 343, 32500, 44321, 18684, 16752, 11407, 28505, 28552, 5664, 38636, 39152, 43463, 42623, 5885, 37757, 13982, 38320, 4750, 40086, 23620, 1839, 8580, 19049, 38030, 564, 26100, 38226, 27579, 42010, 2693, 20178, 10233, 32915, 38900, 96, 40055, 24846, 42336, 43273, 12999, 2219, 23374, 16360, 17377, 40034, 13819, 9046, 3020, 10165, 8131, 42687, 30790, 31937, 21721, 42192, 18966, 42494, 11726, 10977, 29915, 42801, 32937, 33493, 8022, 33957, 34923, 12621, 43424, 23835, 1335, 31274, 17596, 43568, 9876, 2035, 24187, 21809, 5812, 9713, 28035, 21356, 30134, 16491, 10530, 29797, 43981, 23115, 34160, 13077, 9139, 23453, 41816, 39659, 20752, 18959, 27746, 11187, 15392, 20100, 42453, 26630, 17148, 22540, 35223, 30280, 3819, 17067, 12602, 41887, 32882, 832, 11684, 44706, 9317, 24649, 44580, 29922, 28128, 15314, 22713, 17270, 11312, 19634, 23856, 44539, 5029, 14442, 38416, 10000, 36081, 30716, 35073, 42348, 12025, 20213, 13996, 30629, 35007, 44534, 40823, 34544, 13867, 34738, 13504, 38600, 9921, 10934, 39238, 17727, 31622, 5435, 2183, 3647, 29590, 38174, 28011, 25628, 24940, 40954, 5055, 38522, 25113, 33766, 2533, 22277, 35857, 1710, 26496, 33817, 33870, 37231, 8079, 30089, 30748, 43200, 37785, 37452, 18026, 1574, 33043, 13182, 33113, 14281, 532, 4603, 28911, 17152, 27976, 6032, 20158, 44566, 29514, 34596, 41230, 19091, 26829, 2504, 8650, 40080, 9963, 22179, 10152, 25342, 2507, 42940, 4548, 10296, 30718, 7335, 17766, 40234, 5582, 624, 16407, 14829, 44479, 9844, 20420, 29310, 18860, 44282, 42930, 43658, 37846, 10918, 28044, 34845, 34661, 38394, 32004, 28453, 13492, 1395, 42408, 25186, 3722, 13727, 3072, 35459, 11149, 42662, 29654, 18911, 1712, 2581, 33311, 36639, 42277, 21687, 10148, 21966, 21807, 9694, 3313, 32076, 15692, 33880, 41391, 34163, 41917, 22058, 40370, 37215, 16222, 2877, 3639, 8954, 23872, 32713, 8096, 1930, 1728, 14655, 32125, 34686, 30305, 11447, 4832, 2624, 38608, 8153, 39685, 32141, 10742, 22707, 30743, 23805, 36587, 44166, 41451, 44491, 7321, 13366, 26436, 15203, 37877, 39258, 30903, 25932, 19084, 15915, 15731, 11223, 32400, 4145, 17175, 9937, 9289, 24185, 16503, 36400, 43922, 32291, 3698, 4208, 16611, 10232, 43742, 32068, 41499, 34722, 22293, 17267, 24886, 41782, 21303, 9892, 12905, 28908, 21412, 23060, 32588, 9338, 37982, 36347, 14732, 19053, 15931, 18634, 8837, 28526, 30955, 39448, 38244, 26044, 21839, 27202, 2708, 9659, 34039, 6690, 22524, 9145, 25683, 42600, 13988, 26825, 41483, 20985, 4912, 38530, 841, 25265, 16546, 20708, 26866, 15060, 20496, 14883, 17333, 7599, 12941, 13943, 17422, 24332, 39480, 4105, 14923, 11847, 20112, 33225, 38025, 12847, 44158, 14607, 34549, 13294, 13460, 44593, 39057, 32767, 22601, 19443, 19773, 13554, 25203, 5457, 26302, 42898, 35777, 25913, 4401, 1324, 8548, 29096, 2194, 1660, 35218, 29633, 20057, 22790, 14734, 20799, 44788, 13308, 44552, 29839, 10936, 25753, 26552, 8071, 31329, 18009, 40561, 22614, 11996, 5855, 15999, 4873, 33071, 11968, 16687, 39215, 306, 965, 14804, 39475, 16566, 31877, 3670, 29883, 37895, 34501, 31629, 12486, 196, 15620, 23907, 38553, 26685, 34586, 17105, 44301, 8327, 40789, 31408, 37416, 16467, 7936, 13958, 15693, 37217, 35580, 15049, 43030, 26917, 44486, 38625, 33474, 22467, 11065, 19717, 7828, 27531, 37965, 28942, 11004, 9156, 38333, 28675, 34442, 18504, 26529, 9830, 42026, 7166, 7951, 35457, 43945, 855, 7629, 22722, 13535, 1040, 38802, 2696, 8512, 35326, 35890, 43359, 24152, 34632, 22926, 14577, 25285, 676, 42646, 42182, 31709, 1744, 38684, 14149, 36712, 290, 33213, 10081, 3503, 31765, 11651, 2527, 617, 13598, 40048, 20709, 43728, 26459, 21179, 14387, 24244, 26158, 38815, 16279, 9185, 8924, 21436, 27049, 4530, 35933, 20484, 44993, 26517, 38554, 13872, 37549, 24721, 32106, 43941, 21656, 32109, 14132, 20790, 29308, 34377, 19493, 22340, 22838, 4849, 339, 14490, 27819, 14868, 3940, 15584, 12033, 12525, 10713, 27580, 759, 39282, 13680, 19433, 37394, 1468, 17640, 30700, 34847, 37137, 36340, 24528, 14712, 39864, 44389, 21332, 41329, 33285, 30228, 11851, 16444, 35868, 3320, 13858, 4839, 20022, 2657, 24543, 27680, 33731, 4847, 42369, 2057, 35697, 19280, 14360, 7033, 30421, 22757, 15556, 5568, 39299, 26339, 11254, 482, 32444, 14282, 32795, 35201, 10140, 26562, 29859, 7414, 20832, 12700, 35502, 14101, 32958, 44587, 28519, 34447, 33489, 30559, 28817, 886, 31565, 14277, 26120, 23388, 11020, 18612, 25193, 41596, 6876, 39824, 30516, 25493, 12881, 5693, 24329, 26837, 28762, 16246, 43702, 13986, 4734, 5671, 4558, 43451, 44169, 38734, 11225, 30007, 7353, 44374, 43040, 23136, 11540, 23573, 32520, 31494, 11527, 1770, 10362, 12534, 22136, 1412, 2463, 29961, 2138, 5370, 20795, 34078, 16383, 13941, 8897, 21331, 39567, 24477, 9265, 15685, 19312, 37220, 35082, 21523, 1908, 15820, 31943, 15702, 24229, 26910, 44081, 24564, 36329, 9224, 9345, 2888, 30137, 11066, 28037, 22210, 42160, 264, 25038, 5484, 42702, 6646, 3136, 1052, 37702, 18846, 22862, 3862, 3143, 39514, 32707, 25122, 38043, 310, 100, 6300, 44592, 5878, 28871, 21245, 18195, 19558, 43450, 35222, 43533, 34123, 28301, 36941, 15089, 20425, 14538, 38184, 14347, 25359, 7985, 5060, 13855, 30094, 15465, 1935, 35193, 44262, 10487, 21524, 15226, 9366, 14370, 4535, 44870, 13486, 4049, 26195, 10381, 31261, 28532, 31442, 2827, 41282, 32105, 7459, 27783, 41699, 1864, 7987, 34350, 1283, 30388, 31514, 14652, 21047, 11303, 8551, 21388, 20168, 34292, 8923, 44134, 23906, 38311, 42207, 18337, 2977, 22884, 5954, 10794, 13993, 39560, 19516, 12475, 16064, 3836, 37266, 10469, 17142, 26103, 40310, 7119, 38540, 15959, 9573, 1205, 27309, 22903, 24198, 15888, 32885, 34761, 42293, 23542, 9203, 40431, 2521, 24658, 15103, 13220, 28334, 10257, 29257, 18929, 2985, 39376, 44353, 44162, 1944, 6815, 26193, 25884, 38249, 35042, 35284, 4630, 6219, 35572, 25927, 34293, 31237, 20317, 29428, 17593, 42141, 11143, 31846, 18181, 30233, 22572, 18138, 1309, 29123, 35678, 35834, 16686, 8601, 6535, 21560, 42821, 27750, 7481, 3948, 4828, 14542, 26701, 18583, 38665, 25750, 43598, 3895, 20596, 37880, 10790, 15406, 44317, 37478, 28085, 26038, 37561, 20034, 43503, 42085, 1879, 4948, 42537, 43802, 20444, 31101, 18173, 35795, 11289, 11668, 36768, 8951, 12002, 36405, 21298, 30502, 15018, 3875, 24233, 14148, 6342, 35613, 15561, 9648, 25816, 35257, 21191, 3302, 37374, 38232, 36249, 15614, 32415, 29892, 17622, 43454, 17106, 18872, 18883, 5529, 22803, 38290, 36228, 30631, 24991, 4424, 38948, 28046, 11930, 2135, 31654, 10497, 12440, 40462, 23044, 3515, 13980, 23271, 29251, 31727, 36039, 431, 19608, 30575, 6106, 30131, 16137, 403, 21987, 11327, 37827, 22286, 27040, 9831, 33327, 14151, 21974, 36687, 23995, 29336, 4400, 36025, 27155, 19753, 7040, 20710, 19486, 20363, 8786, 30808, 21459, 31552, 19722, 29334, 42014, 24880, 13800, 2186, 4270, 26472, 33797, 32080, 33634, 16658, 9252, 38188, 35018, 28400, 19449, 9391, 34231, 26181, 20843, 3221, 3928, 37083, 34220, 11321, 24076, 41041, 18459, 33848, 24624, 32561, 27557, 1195, 43679, 3220, 36436, 34513, 18962, 15695, 5278, 39279, 8688, 16345, 17565, 4185, 17081, 25080, 29440, 33596, 37897, 5470, 4716, 34730, 33154, 43085, 13347, 19063, 43685, 13153, 8077, 10195, 8918, 40312, 39182, 23233, 44615, 34972, 7071, 21457, 35675, 41316, 6540, 22547, 37225, 12459, 18463, 11948, 25490, 30076, 30000, 17887, 42680, 26320, 19328, 18637, 13905, 44941, 18905, 33620, 4166, 3909, 23215, 14960, 42364, 11345, 21660, 39412, 27092, 1671, 5405, 22611, 31783, 10352, 16988, 14356, 6654, 32651, 33262, 3731, 36177, 39312, 6203, 11902, 6205, 42569, 928, 6261, 41332, 15596, 40530, 22355, 16147, 43167, 44470, 9253, 20055, 19846, 23167, 3829, 5544, 29001, 21596, 37038, 25091, 1860, 1917, 11903, 20949, 30548, 24545, 18870, 27997, 34556, 28583, 26263, 32533, 16925, 27272, 19549, 41105, 41166, 12493, 22811, 29777, 3166, 41040, 36877, 40185, 13765, 2338, 31404, 9241, 22962, 3732, 23406, 18903, 25154, 24873, 16412, 21126, 20472, 30455, 41958, 5150, 30641, 35788, 36724, 8987, 14423, 20497, 44106, 18038, 1888, 25930, 31983, 10043, 24879, 10881, 35770, 125, 17558, 13396, 3196, 1230, 15668, 26215, 27937, 36152, 37817, 7329, 11865, 7234, 10689, 18829, 30705, 37076, 38699, 11515, 40210, 29874, 11797, 31844, 35020, 16292, 28984, 3403, 35506, 21199, 20277, 19242, 13203, 26321, 2294, 20250, 34509, 40424, 38753, 2604, 32970, 24367, 34726, 13929, 8238, 22844, 32302, 13924, 35839, 19125, 34475, 14637, 33991, 33673, 19797, 35931, 1430, 22996, 37476, 6000, 30781, 869, 40909, 24297, 29914, 40254, 12212, 15905, 1124, 41660, 12997, 20719, 39798, 32983, 6983, 8396, 20244, 22840, 8123, 30201, 26626, 44853, 30491, 11654, 37524, 31114, 26635, 22165, 8912, 37239, 6005, 30615, 34467, 37823, 26207, 44075, 16125, 42562, 37285, 39313, 1615, 28655, 37156, 9887, 39463, 7350, 6193, 39308, 14861, 16993, 11118, 15638, 35822, 39584, 19701, 16227, 33602, 4116, 28958, 44867, 36490, 24733, 38856, 18114, 33690, 33148, 37509, 17329, 10532, 1471, 26687, 41347, 31102, 6461, 25556, 2426, 21554, 17973, 30475, 5726, 5848, 4707, 24384, 10653, 29366, 12879, 42772, 14027, 28220, 31553, 33167, 26965, 25236, 9336, 39959, 3914, 37961, 25835, 24590, 7380, 11180, 24462, 12355, 15039, 21553, 8546, 34717, 15718, 23674, 43320, 40367, 21970, 23124, 23460, 8859, 9642, 27276, 34232, 9154, 44718, 32580, 1924, 12577, 33525, 21241, 12918, 6056, 5773, 12016, 35820, 12237, 8186, 21956, 8873, 35430, 38418, 2159, 6948, 4498, 23208, 22459, 21338, 41353, 32466, 2172, 35594, 28385, 22981, 16091, 25295, 16982, 26430, 10684, 29430, 21243, 5820, 1059, 12836, 24518, 4452, 40694, 43427, 34714, 11495, 24, 36539, 12300, 13181, 30788, 13739, 23600, 15631, 17710, 13647, 11044, 3648, 40693, 35069, 28452, 10979, 33114, 30207, 34411, 30146, 22902, 38264, 815, 6049, 15671, 32734, 22820, 31724, 41780, 31200, 23185, 8830, 23889, 40490, 36419, 8536, 21527, 1382, 37272, 10028, 22908, 33559, 43723, 32070, 30307, 17819, 31217, 44779, 24393, 24003, 27075, 41876, 3505, 39306, 26119, 5876, 44577, 31379, 34148, 41468, 31129, 44239, 13795, 37101, 26, 3939, 24357, 44063, 29614, 18902, 28982, 37182, 37764, 13507, 39570, 3801, 44954, 9198, 15045, 13710, 44781, 24581, 30896, 2466, 11855, 11802, 14279, 24891, 36787, 24341, 42370, 10432, 30282, 42419, 21732, 38103, 4665, 3601, 32865, 40619, 32396, 32868, 2750, 30174, 9517, 43891, 35939, 93, 26934, 40851, 30015, 8750, 42598, 25341, 333, 24182, 22226, 6819, 39085, 37418, 23337, 19471, 41645, 3681, 11765, 36686, 39642, 18200, 43800, 25149, 9572, 12425, 33522, 16690, 4340, 9174, 9498, 11287, 40069, 16868, 42394, 32091, 25364, 377, 514, 28088, 44333, 10835, 868, 25205, 29395, 7368, 21883, 11617, 36019, 18047, 34659, 6472, 21990, 19892, 25237, 29886, 5482, 181, 19632, 41671, 38902, 22616, 4438, 34841, 23624, 10788, 17631, 17225, 7970, 30960, 35884, 28090, 23975, 30581, 11556, 2762, 26279, 19392, 38342, 23002, 33576, 20606, 32087, 35749, 15619, 13784, 16110, 5965, 42280, 41845, 22897, 37291, 32658, 26396, 21573, 7639, 31928, 4865, 44648, 30107, 6452, 7199, 10072, 8092, 6389, 17912, 25912, 24478, 3062, 16471, 36603, 41158, 20145, 43150, 42763, 3108, 19307, 562, 4086, 29929, 4651, 19979, 19769, 27465, 2607, 41482, 4214, 2226, 25983, 26716, 38679, 16155, 27296, 35428, 10887, 27208, 33000, 36387, 18590, 38616, 20557, 10831, 8991, 16664, 23700, 43011, 18282, 17362, 25477, 792, 29979, 33902, 26621, 24344, 10039, 26616, 9440, 32770, 39775, 17336, 18413, 36209, 33901, 42112, 42057, 38240, 19937, 44840, 22882, 20816, 38508, 31469, 36681, 9565, 13973, 41457, 25621, 27660, 25546, 17538, 25030, 26197, 22826, 5189, 40856, 19703, 17385, 42174, 30209, 2819, 35217, 14527, 5542, 24630, 14873, 16773, 7437, 28954, 19934, 4840, 28664, 18706, 9957, 17376, 12777, 20348, 17120, 2814, 25198, 3903, 18399, 18858, 39906, 7532, 25963, 25011, 12555, 16732, 4710, 42776, 8552, 11725, 30041, 32689, 23758, 11645, 41420, 7814, 576, 35277, 15729, 28018, 26771, 36454, 33399, 5300, 6338, 31184, 22473, 34938, 32439, 2830, 19757, 21717, 5307, 8337, 18856, 8235, 30376, 44918, 19597, 22146, 18913, 27200, 29421, 22913, 40617, 17498, 36706, 38819, 19304, 3237, 33250, 21464, 39605, 29085, 29796, 26136, 40002, 29799, 28731, 1906, 27817, 12810, 41051, 11794, 37009, 297, 34985, 18900, 13868, 762, 41717, 19931, 4818, 13611, 12000, 20865, 12504, 22656, 25082, 41389, 43052, 10877, 20050, 13650, 32067, 8773, 12872, 10187, 21517, 28628, 35091, 42120, 17874, 3280, 43845, 10899, 8833, 17113, 6153, 35959, 29649, 23482, 14919, 27922, 2716, 30857, 3241, 8372, 27310, 23618, 22118, 34047, 28768, 42513, 17505, 1891, 9872, 26489, 10448, 38212, 42790, 12680, 20226, 3266, 25598, 19643, 8902, 40215, 11712, 21373, 40201, 8937, 19488, 17260, 21050, 29719, 42677, 38702, 38895, 21710, 26047, 34245, 43862, 12421, 30973, 40811, 15924, 11732, 3987, 13006, 37885, 18954, 8078, 9882, 29295, 41087, 4348, 42100, 14158, 3033, 37743, 4455, 32679, 42331, 5030, 35190, 31988, 24805, 13965, 28994, 29858, 19453, 24120, 19068, 12587, 43872, 38749, 29397, 23873, 13035, 6937, 4611, 9263, 10587, 4920, 39462, 6508, 39968, 24949, 19891, 3071, 7422, 43972, 35230, 44129, 8840, 43430, 29044, 36597, 30415, 34760, 7592, 37340, 12510, 35791, 8258, 18579, 31266, 3238, 18686, 34004, 25456, 3295, 21681, 9561, 27944, 42524, 39477, 10708, 22659, 33298, 29091, 2077, 5306, 41384, 42942, 41489, 40879, 623, 31992, 7252, 5204, 5893, 13721, 7458, 2575, 5070, 33061, 384, 657, 36084, 42913, 49, 39367, 39431, 42952, 5967, 37402, 26003, 5123, 38511, 24897, 21456, 724, 1576, 40637, 44410, 18564, 35479, 34192, 13310, 6422, 22521, 34473, 16136, 27787, 25039, 44570, 42875, 21339, 33875, 1162, 29744, 33881, 4812, 31722, 2454, 23255, 42024, 2233, 481, 41097, 11550, 9110, 25877, 40760, 37964, 11874, 22582, 14278, 701, 34092, 18532, 4526, 28462, 27286, 12281, 33472, 348, 6879, 17409, 14021, 24775, 35424, 33402, 43336, 3840, 21885, 36396, 22216, 19293, 27828, 1216, 40024, 21284, 44569, 2440, 26453, 13627, 39883, 30363, 29189, 2791, 5887, 3176, 1475, 41722, 43014, 14547, 13390, 26937, 9406, 42219, 2675, 29640, 40719, 16541, 32127, 15408, 43765, 26151, 20446, 37992, 1755, 37435, 16328, 39325, 43720, 31478, 16183, 24548, 41761, 13981, 32498, 4496, 18344, 9999, 26855, 10657, 39513, 14508, 896, 29364, 40171, 24026, 18644, 35897, 43044, 4778, 32392, 26665, 21469, 7842, 10360, 24605, 24043, 32052, 30956, 7502, 22657, 10516, 14123, 29011, 24648, 6027, 2747, 20792, 41317, 7991, 19856, 18477, 39224, 21515, 28206, 39123, 38279, 20591, 24180, 40017, 33658, 44601, 26827, 16856, 14421, 4534, 40845, 22604, 32814, 33344, 7417, 16441, 24228, 5214, 19618, 31697, 1928, 39424, 9730, 26146, 3101, 10018, 26613, 13382, 38420, 17876, 7361, 41613, 1803, 27182, 31860, 25957, 5936, 7637, 28216, 14096, 39533, 6253, 25948, 7044, 27448, 36813, 31590, 5651, 3933, 43844, 30043, 23106, 14102, 7195, 24877, 14400, 10539, 44376, 28190, 9485, 27211, 34445, 668, 9361, 22733, 28820, 31595, 37774, 16430, 19386, 7895, 30708, 25855, 8394, 18987, 37243, 28749, 34299, 39360, 36463, 41426, 25196, 9940, 25331, 23040, 14505, 3734, 17198, 18502, 18770, 8200, 4918, 7096, 16413, 1250, 25379, 2867, 35689, 9282, 30595, 16644, 5398, 30724, 12752, 34495, 30625, 43284, 6335, 8704, 32031, 23361, 30353, 44004, 4979, 14853, 44057, 39695, 44007, 26229, 41560, 28218, 27905, 7284, 21044, 23802, 11863, 19539, 3775, 21729, 23809, 44297, 10441, 4456, 15851, 36823, 9235, 30392, 3938, 8965, 32309, 39990, 39769, 15699, 25919, 18301, 18687, 6936, 15741, 35880, 35505, 6729, 20, 39240, 24181, 26787, 3788, 29046, 1810, 32395, 40633, 37022, 19767, 2730, 11029, 26398, 10950, 20480, 41563, 37673, 31211, 30968, 7869, 38759, 4297, 8968, 17298, 9671, 28579, 33314, 4981, 25534, 11601, 23090, 29988, 17484, 38161, 16860, 24688, 29919, 19151, 11597, 8606, 43050, 24951, 14217, 31069, 15538, 22528, 18116, 28272, 4885, 29605, 13815, 37577, 12741, 8037, 36164, 6491, 12063, 10040, 33301, 31270, 1573, 34119, 18529, 5961, 8861, 19992, 404, 7521, 32673, 35694, 11482, 4194, 33512, 27396, 35431, 40444, 3002, 13292, 44858, 36076, 3742, 2397, 34368, 22150, 7525, 14133, 36621, 21901, 33230, 11246, 10921, 22190, 35636, 22702, 28615, 18833, 39902, 6725, 18626, 16470, 18432, 35066, 2789, 32761, 29386, 26538, 13316, 33110, 31965, 16479, 36818, 19016, 41614, 27321, 17517, 20349, 8934, 18552, 44940, 6991, 23227, 30722, 37134, 29221, 41615, 20271, 24469, 2593, 683, 31951, 20431, 23830, 8540, 8373, 14447, 12293, 38495, 13824, 38247, 26500, 554, 650, 38122, 6047, 8849, 24863, 32514, 15514, 3169, 25092, 4065, 743, 27526, 33261, 14674, 26307, 34296, 30670, 10283, 4668, 21646, 36033, 17100, 17486, 17958, 1345, 16434, 9208, 15770, 41251, 7132, 7714, 41491, 195, 3231, 16928, 24780, 22965, 15223, 9227, 6281, 30302, 11198, 20270, 21612, 43982, 32835, 36914, 43151, 21353, 21414, 35769, 40102, 31199, 4120, 11224, 14307, 917, 21575, 21936, 42475, 32792, 27288, 4870, 26254, 8454, 21617, 9989, 23545, 14594, 23564, 43437, 334, 21930, 32151, 16704, 20183, 8436, 16435, 3684, 30769, 19609, 22850, 25661, 29805, 39770, 38357, 22845, 38200, 20326, 36094, 39904, 21446, 30668, 3486, 30380, 23799, 21874, 31206, 27151, 37168, 27419, 20946, 8843, 36382, 20051, 44614, 41270, 6776, 41895, 8044, 35893, 28872, 29876, 37810, 11150, 26282, 14967, 31152, 29544, 19896, 287, 18300, 4388, 23691, 7391, 20078, 31990, 3905, 20512, 41001, 28403, 17803, 24029, 3496, 37010, 14303, 1166, 33274, 19202, 44697, 31752, 32057, 816, 12709, 29289, 25984, 24313, 4033, 17921, 26326, 37442, 21621, 4283, 18206, 41338, 22278, 435, 16888, 20597, 44237, 44474, 33427, 28398, 2066, 39075, 33447, 13213, 38840, 24668, 21208, 11917, 35981, 346, 32723, 9534, 39625, 3953, 39845, 39516, 11942, 39541, 6315, 32491, 33366, 35183, 12123, 29993, 102, 27848, 11476, 31403, 39467, 40165, 36586, 1523, 4459, 23253, 26578, 37002, 3396, 8803, 16379, 4060, 19109, 32594, 19185, 3047, 39176, 38704, 11110, 24573, 41880, 30040, 20006, 34398, 33001, 35866, 44909, 31307, 21546, 10103, 22941, 15960, 2053, 13249, 27871, 22378, 21581, 41819, 18421, 39628, 15188, 20313, 35413, 41349, 21968, 38072, 10116, 37406, 5969, 12491, 35001, 13848, 295, 16346, 10687, 29019, 28857, 33057, 20521, 4493, 32896, 14048, 10494, 9850, 1393, 9005, 38423, 36739, 7733, 44263, 2119, 29069, 27856, 19893, 13018, 42676, 36442, 13822, 41716, 41897, 25649, 25476, 20955, 7105, 4685, 24758, 42706, 32842, 20854, 17939, 33280, 3436, 5610, 43743, 3545, 44173, 11658, 547, 33083, 43507, 39870, 37149, 7835, 5020, 13406, 37175, 7798, 20487, 24042, 2621, 44520, 34563, 39488, 9566, 44049, 23883, 19741, 16466, 15419, 35055, 13935, 41790, 43280, 4035, 44804, 19206, 24608, 17877, 36220, 31869, 21094, 40740, 32427, 24767, 28852, 41078, 33920, 32447, 40180, 43235, 31757, 36688, 21329, 22115, 6217, 32112, 33483, 11884, 15705, 27473, 31126, 1017, 3586, 8721, 39909, 13644, 44025, 33700, 31611, 40285, 25056, 11355, 31739, 14386, 7404, 39629, 40342, 12902, 17211, 33632, 38604, 2589, 35918, 40403, 10649, 44649, 2081, 14169, 41984, 36692, 29056, 4927, 7635, 21558, 44269, 19818, 10177, 30925, 746, 2942, 11470, 24374, 9837, 41059, 39005, 23341, 32486, 32871, 38479, 39577, 8420, 34613, 21169, 26818, 16892, 28551, 4001, 7232, 27712, 1174, 240, 6559, 29196, 4942, 11808, 26040, 6516, 32175, 7963, 11876, 11636, 31624, 8170, 15686, 35491, 14187, 22099, 3868, 22288, 4987, 26206, 30646, 7757, 2635, 6243, 7760, 25679, 29438, 17086, 42261, 9266, 21707, 21767, 40615, 1874, 34606, 11388, 17160, 5282, 43232, 34372, 3573, 38185, 15605, 25053, 9615, 17512, 39402, 21435, 6974, 9237, 6298, 20769, 14090, 22954, 26990, 25231, 13160, 11919, 3177, 84, 38367, 42970, 12996, 19240, 27412, 42009, 6126, 35449, 23399, 28426, 19534, 31389, 3808, 11247, 8888, 23000, 40616, 27246, 29944, 40940, 39019, 36456, 42110, 7442, 13997, 29965, 40078, 3173, 7046, 31390, 22029, 25352, 43555, 9802, 44338, 29612, 3030, 18174, 29717, 42664, 33191, 20932, 9116, 43436, 34340, 1022, 44964, 3892, 19231, 34476, 36915, 18397, 31716, 34227, 29921, 1480, 14203, 44068, 15665, 17851, 25031, 23803, 20069, 25110, 18493, 41635, 28641, 22212, 41342, 10796, 33458, 40869, 43583, 35253, 3287, 32412, 14809, 14488, 8549, 388, 13253, 34317, 26198, 17623, 14188, 580, 8275, 1397, 14703, 1777, 37663, 25717, 34907, 27017, 32695, 15088, 9446, 472, 6536, 44728, 283, 7302, 14881, 31224, 5764, 3831, 34958, 13974, 22951, 29004, 3509, 1994, 38609, 34881, 20173, 22849, 17470, 1285, 32858, 25269, 40246, 2063, 9796, 43585, 26352, 7901, 7617, 20038, 42531, 31195, 6714, 18865, 23294, 43379, 12663, 18392, 270, 6777, 6750, 23383, 7492, 10252, 35398, 24291, 30238, 34581, 20567, 29548, 21211, 34185, 33944, 27854, 16271, 2628, 38527, 5945, 25036, 9736, 1653, 32320, 2366, 501, 44665, 5454, 33624, 30245, 16877, 3069, 30490, 12230, 9018, 32853, 43028, 34174, 4817, 35023, 33775, 32649, 22154, 8564, 11048, 11082, 44040, 214, 1688, 20652, 19023, 16747, 5594, 14558, 26130, 6605, 13364, 38980, 31695, 35097, 35427, 14268, 8292, 10643, 36404, 36720, 6469, 33941, 37053, 19714, 23764, 20245, 34900, 43508, 18666, 11461, 9545, 16800, 5639, 14318, 7795, 10557, 3663, 7564, 2638, 37856, 22377, 33413, 42302, 34410, 22291, 36838, 37620, 3349, 2058, 40998, 22395, 28249, 40807, 8575, 1483, 34804, 42505, 41903, 39631, 750, 8255, 32161, 4803, 21088, 30155, 3270, 7580, 3956, 29278, 23058, 33664, 22149, 40277, 3725, 7203, 2937, 31857, 33911, 18146, 26830, 13836, 12057, 40519, 6332, 26460, 24559, 32361, 37717, 44843, 32157, 28032, 2920, 18949, 44920, 9707, 38053, 34321, 38735, 44432, 26896, 3965, 24402, 7723, 16432, 35401, 15462, 33044, 14289, 2189, 2944, 40592, 25248, 1422, 32867, 40768, 32586, 9745, 14870, 28611, 34217, 30275, 3832, 11734, 21784, 44696, 21247, 21526, 21376, 3908, 21769, 32935, 14172, 20976, 20869, 27527, 30920, 44364, 36229, 27245, 1740, 7784, 3613, 40906, 1958, 19881, 13189, 15764, 11357, 35667, 2295, 11742, 9665, 4783, 23213, 29949, 882, 18805, 16156, 41507, 20239, 24355, 15477, 24005, 12160, 36758, 34145, 24048, 36612, 8210, 30658, 1433, 18371, 37683, 40351, 23769, 35653, 23074, 14213, 22020, 31409, 1981, 36909, 35688, 26085, 9119, 41827, 32200, 21813, 13360, 34523, 22549, 8644, 24676, 21288, 16837, 6510, 36880, 28511, 34631, 8917, 25768, 6827, 10301, 39252, 29097, 34698, 25850, 41890, 18754, 42118, 29962, 19811, 4365, 8963, 39757, 12354, 33450, 34974, 28461, 29225, 7631, 44603, 30088, 16096, 23785, 32209, 35467, 17454, 10909, 41648, 29489, 32571, 7191, 15503, 7596, 6233, 14825, 8584, 22839, 20265, 3751, 30101, 22328, 34110, 42065, 16410, 10758, 31109, 11899, 31458, 1224, 16076, 14371, 21846, 17101, 19690, 6152, 23774, 17424, 37405, 29367, 33869, 40463, 7269, 28682, 27882, 27542, 28764, 39899, 37463, 10837, 1693, 32566, 29832, 25454, 39957, 5798, 41825, 11591, 14794, 39452, 9133, 20169, 9233, 16538, 19580, 22600, 13749, 23713, 35243, 39450, 30416, 1992, 10219, 811, 16870, 5195, 12347, 2030, 26318, 35452, 18523, 41747, 11517, 9277, 7256, 22674, 13262, 30457, 23781, 15276, 1816, 23138, 15312, 32918, 24936, 32881, 1130, 15397, 4313, 5867, 28383, 11125, 22562, 32543, 11848, 30333, 35595, 10981, 22107, 18994, 3856, 206, 15751, 4064, 7539, 20514, 36311, 8053, 38068, 31049, 8634, 3855, 32045, 28695, 23526, 18739, 30120, 36863, 36088, 15236, 14207, 26031, 2256, 6787, 38084, 1318, 35905, 16411, 9749, 17609, 37921, 37473, 20974, 27735, 22028, 43255, 6737, 43904, 43440, 20558, 14878, 2038, 1256, 10045, 24322, 14596, 36241, 16759, 15654, 32032, 26799, 21069, 8719, 41700, 9095, 27804, 21252, 22625, 18467, 31332, 22438, 22953, 4237, 18639, 25079, 9503, 30551, 29729, 35286, 1638, 17960, 64, 21314, 15962, 31316, 39197, 27369, 41354, 34072, 9509, 20194, 6387, 20471, 20103, 21360, 32236, 7225, 37155, 40083, 15470, 18839, 5956, 33719, 2764, 4025, 3011, 37912, 681, 41274, 22349, 4464, 10440, 11035, 8146, 10528, 30246, 16331, 32810, 34452, 37118, 1069, 18237, 43839, 5361, 14124, 34275, 18379, 14016, 37628, 7369, 13108, 21319, 29551, 38382, 5971, 30122, 22922, 41802, 2020, 4862, 6997, 5991, 10563, 23133, 44591, 11806, 22726, 20960, 42300, 6268, 6755, 3571, 40791, 40001, 18251, 43946, 15399, 2259, 36761, 8191, 27389, 3719, 24080, 30311, 41554, 38643, 18771, 40003, 30500, 6379, 22440, 17769, 34600, 40264, 2092, 32104, 36057, 23789, 25514, 34224, 26891, 7693, 16515, 40143, 20407, 34120, 29703, 30644, 40186, 10331, 28276, 21428, 26319, 1366, 33572, 36567, 12632, 28117, 19533, 28912, 19359, 14834, 36651, 42546, 36783, 32376, 3408, 17114, 42496, 18067, 37026, 37047, 43811, 18447, 9286, 23868, 26328, 22260, 28767, 40151, 21337, 13331, 3568, 24472, 28670, 37718, 26957, 3709, 23089, 15673, 16612, 32662, 20563, 25316, 178, 33945, 8825, 31899, 9733, 21836, 7307, 15652, 4525, 33368, 12064, 43584, 27920, 1848, 25335, 25062, 1071, 9148, 44637, 25046, 13156, 1054, 19299, 24365, 7755, 607, 37625, 7455, 44113, 43061, 28592, 38724, 40941, 17083, 14889, 10385, 25201, 11086, 28523, 19990, 32527, 24227, 18657, 6112, 38610, 8474, 14886, 20193, 37029, 43959, 25630, 24467, 2140, 17869, 36888, 15375, 42957, 3381, 870, 16161, 35421, 37162, 19338, 11427, 42745, 13145, 17419, 21714, 10770, 12853, 7614, 1416, 22512, 25658, 3034, 36738, 12883, 39146, 5708, 36420, 1762, 4637, 32375, 3889, 27870, 6521, 2278, 6784, 38931, 23798, 44841, 40307, 22627, 17269, 41781, 32850, 43297, 18222, 14909, 40267, 20880, 43172, 22517, 43991, 20365, 13865, 32229, 5620, 27525, 27574, 41644, 1658, 33282, 14019, 43939, 20122, 41701, 26736, 14301, 18720, 24736, 37616, 20874, 37537, 2408, 26683, 15068, 36654, 25781, 14503, 16567, 32989, 33844, 1953, 23441, 9618, 29207, 1675, 8867, 3562, 41416, 38599, 20571, 2986, 38094, 40894, 33581, 18258, 12335, 34597, 34525, 28763, 29718, 38203, 4014, 42377, 12197, 2472, 9309, 27865, 42510, 16616, 6382, 912, 25153, 24854, 39681, 21939, 15785, 14780, 24339, 41525, 27727, 4089, 36682, 30600, 7231, 31449, 15793, 1164, 37165, 31569, 26843, 36394, 566, 19712, 12762, 29241, 31453, 1873, 9381, 39715, 30151, 16705, 11414, 2883, 26312, 14855, 17801, 41144, 40801, 28706, 7684, 19432, 17228, 20130, 3131, 21218, 22123, 17009, 33356, 20267, 3828, 11123, 32931, 12669, 12018], [10389, 9016, 38490, 18768, 40573, 34541, 42850, 17297, 33811, 27729, 15815, 3212, 3491, 30775, 27138, 39, 6907, 21009, 23270, 5826, 16139, 20187, 27518, 33709, 15803, 9886, 31, 28155, 17080, 25175, 4594, 7363, 43768, 34040, 25929, 24404, 16206, 40866, 5008, 2281, 3415, 33758, 44031, 20851, 18709, 43634, 28138, 16524, 13714, 8354, 10199, 28932, 41287, 25114, 37236, 42109, 15228, 7320, 38973, 44620, 23478, 9570, 4224, 24166, 7807, 22409, 34155, 36312, 16234, 11047, 2773, 34803, 39763, 19707, 40389, 39531, 24705, 13053, 34402, 26859, 21610, 29888, 39474, 34486, 11251, 30928, 12877, 38516, 14461, 8185, 21995, 25773, 22711, 36374, 36580, 3416, 12357, 11437, 15165, 5999, 17802, 19527, 20068, 2146, 38862, 27616, 35197, 1116, 22613, 44845, 35389, 29435, 16020, 42972, 8459, 6739, 35728, 17723, 24320, 31706, 21228, 27294, 2421, 4357, 23012, 4338, 8591, 10720, 43678, 18662, 11331, 42041, 26482, 35515, 26573, 391, 38883, 28352, 1903, 18976, 26875, 2311, 10062, 41045, 28614, 23825, 17720, 15022, 32316, 5559, 38692, 18348, 29032, 12767, 1081, 7250, 25294, 22009, 20704, 6457, 13228, 42413, 24836, 6334, 29089, 36303, 824, 36288, 14464, 40413, 18696, 981, 16388, 33560, 17437, 27496, 28868, 23268, 14533, 27515, 9395, 14679, 26216, 30060, 2544, 40256, 15410, 2088, 38670, 770, 16788, 27777, 36064, 3293, 16341, 36516, 4371, 5635, 9742, 23720, 35109, 26484, 31523, 332, 26173, 11956, 36388, 31448, 12399, 3204, 32244, 22, 696, 42081, 36900, 22946, 39243, 17191, 4521, 43119, 38678, 9126, 36276, 20127, 25227, 37943, 11037, 39650, 12745, 11485, 5423, 27954, 20058, 22495, 6534, 39882, 8948, 26796, 3378, 26797, 4775, 39843, 36127, 15912, 1751, 24535, 27421, 27642, 29151, 21580, 27068, 29642, 19801, 5367, 33265, 37779, 17168, 4492, 37733, 11032, 41894, 36438, 3245, 1793, 9567, 42317, 34529, 560, 19069, 18718, 28965, 38874, 19536, 44935, 44574, 29155, 31068, 19152, 41637, 8691, 16424, 9415, 23345, 36556, 13237, 1036, 13742, 30568, 4342, 20053, 2036, 39062, 27128, 35731, 13188, 4470, 28141, 19642, 14865, 14433, 23536, 6956, 35146, 8592, 43344, 27594, 22888, 7943, 26301, 3605, 40445, 12665, 9171, 24036, 8525, 33222, 8311, 35605, 17219, 26894, 37617, 32821, 15684, 26730, 1109, 38741, 44437, 41976, 43498, 8665, 11393, 43910, 22691, 5535, 4833, 36199, 22715, 35345, 8221, 12734, 38007, 10137, 24875, 11328, 5554, 10879, 16831, 6080, 31862, 9688, 34233, 18210, 24389, 24482, 22491, 40679, 15866, 44244, 13992, 34101, 29691, 35962, 18515, 253, 9373, 41088, 28937, 22066, 17603, 5347, 19236, 23983, 13501, 29800, 43035, 20728, 32171, 22725, 33332, 5034, 30552, 20624, 8677, 8662, 7356, 18571, 4646, 40524, 22676, 7110, 13951, 25655, 44361, 33279, 44150, 44838, 43264, 44878, 41504, 6097, 41035, 21751, 34216, 3654, 44505, 43464, 17858, 19865, 23303, 27106, 5015, 941, 2132, 19158, 19218, 23679, 12958, 19464, 44281, 40359, 15253, 2551, 41220, 23619, 4277, 13542, 6885, 42703, 16688, 3803, 40249, 25883, 30711, 6419, 28636, 4180, 37567, 31961, 32890, 20299, 33978, 8097, 44631, 7809, 34716, 27278, 17703, 44329, 3332, 27392, 17200, 21411, 1987, 42732, 42285, 34987, 16344, 5137, 33353, 5221, 16043, 14987, 19586, 28382, 24783, 7444, 29198, 6826, 12216, 33146, 42846, 40118, 18990, 29309, 35992, 5601, 11486, 19683, 13400, 17065, 42635, 11109, 37745, 28807, 37584, 14626, 32575, 17285, 11005, 25317, 44215, 4362, 35121, 31202, 42372, 10449, 31856, 42225, 38875, 37127, 15461, 21178, 14475, 16141, 7187, 29290, 33430, 1372, 30098, 43334, 24046, 30289, 44667, 44144, 28738, 20884, 7988, 10555, 23527, 41044, 18549, 23343, 10898, 26560, 2513, 44590, 38222, 7206, 21212, 10091, 34307, 28494, 16613, 42736, 20077, 28133, 36864, 12373, 32008, 29817, 30472, 37736, 35619, 38415, 42411, 23733, 18785, 43751, 11771, 31923, 42311, 14585, 19173, 5891, 3435, 9457, 31651, 23330, 16062, 10531, 33988, 25576, 37642, 21250, 26415, 21384, 29690, 29613, 14298, 39165, 42181, 30506, 40406, 15454, 7093, 26297, 5343, 35493, 43558, 8850, 632, 44889, 14709, 7447, 28588, 22382, 22504, 40627, 18519, 27897, 17742, 19759, 14941, 26223, 37376, 34797, 42707, 14723, 36855, 4504, 7185, 7528, 575, 32419, 39102, 5609, 1377, 18066, 15862, 2746, 526, 19233, 14215, 28894, 27083, 26559, 34882, 27798, 41571, 15935, 31235, 4544, 38884, 31761, 8256, 39804, 16992, 33910, 25396, 15661, 28119, 35325, 5574, 16250, 32939, 19763, 10988, 1208, 36484, 10122, 13085, 15780, 2984, 10286, 38569, 30140, 9501, 36154, 11708, 27134, 7522, 31431, 5372, 21063, 20325, 37210, 2878, 27548, 13753, 30283, 18654, 39679, 33733, 23895, 28281, 9626, 15974, 33871, 37507, 42829, 10419, 7418, 7751, 19639, 19925, 31803, 37777, 9936, 32946, 16765, 29060, 34342, 22501, 19337, 35994, 39512, 4016, 6355, 40854, 36582, 40041, 35757, 40189, 6376, 39934, 26170, 4629, 15622, 28379, 20785, 43874, 31472, 38821, 31875, 32275, 8854, 8433, 10489, 15691, 23071, 2650, 17177, 18578, 36874, 5134, 8325, 12273, 2899, 28727, 20966, 13172, 8990, 24412, 44285, 20733, 17159, 40950, 35216, 35237, 28055, 16904, 18944, 30927, 38167, 5390, 37310, 44026, 41117, 7833, 28318, 7535, 8952, 11356, 3175, 31386, 40814, 20690, 12336, 2122, 38918, 42859, 9732, 37771, 8998, 22236, 3251, 41592, 25301, 24006, 18106, 13315, 24607, 11680, 6139, 2671, 19743, 12241, 41838, 3615, 1878, 28623, 40978, 41198, 8064, 4915, 42307, 34648, 17717, 936, 26501, 39594, 6913, 9425, 2501, 36129, 15208, 37035, 14315, 13987, 14721, 7641, 18774, 25684, 31157, 36952, 3135, 19156, 42368, 29934, 42905, 1311, 17940, 27228, 22785, 19440, 33162, 34625, 20191, 9918, 23016, 4250, 23783, 31694, 18384, 12349, 4596, 42693, 27641, 29606, 12629, 2950, 33964, 27859, 9296, 13303, 8532, 29274, 44039, 30908, 18071, 29896, 2236, 32856, 33800, 9101, 3612, 43879, 9964, 9643, 5357, 11235, 939, 28103, 3208, 36294, 27251, 35715, 6211, 42759, 22755, 42166, 27021, 25643, 16962, 10827, 28772, 36479, 25434, 36246, 32941, 36411, 43918, 11693, 42249, 29165, 7843, 19780, 43034, 17705, 10179, 10660, 39255, 9053, 23427, 23759, 31848, 37504, 42984, 25751, 20085, 35184, 40914, 16117, 242, 38480, 15182, 30293, 43165, 33972, 9571, 13645, 25624, 22714, 43275, 31308, 29668, 5083, 41433, 3967, 4815, 34915, 43905, 36188, 17374, 17128, 24381, 15056, 4695, 22694, 8521, 13979, 23916, 27614, 32223, 33924, 33533, 2782, 7696, 10345, 27236, 40776, 10486, 2112, 26032, 1717, 1527, 6275, 2576, 36984, 14782, 5626, 26325, 17599, 39399, 42565, 41646, 27891, 12344, 30972, 40208, 27472, 17955, 29975, 27918, 2432, 15113, 34503, 32050, 23668, 32861, 19653, 19118, 39442, 25837, 22233, 17911, 43375, 30132, 4706, 22539, 43173, 41490, 25050, 21271, 14237, 36625, 34358, 4964, 32721, 39964, 14497, 26450, 5901, 17774, 44823, 14866, 18822, 12894, 8700, 25613, 39800, 17011, 18592, 39791, 3025, 26019, 5403, 42021, 33182, 43163, 8450, 40555, 10120, 38696, 23867, 1673, 37188, 31612, 12696, 31764, 1272, 33704, 1349, 22487, 19384, 24145, 11313, 26018, 26898, 27232, 40552, 15993, 14618, 30264, 21986, 33903, 29860, 6079, 1927, 2448, 2540, 32143, 5417, 31797, 17651, 12649, 1038, 23622, 30216, 38855, 29224, 29518, 14342, 424, 13730, 44748, 37493, 8254, 1391, 5186, 32343, 29595, 2606, 44548, 38833, 43383, 29564, 5814, 32653, 37235, 4223, 18239, 25095, 1773, 6393, 40861, 33455, 4187, 32095, 17583, 41461, 11733, 12732, 31671, 23410, 7034, 11219, 3899, 1735, 29341, 13643, 25871, 2912, 14957, 29468, 6808, 44825, 29870, 28204, 144, 40053, 11372, 39423, 36117, 15412, 26088, 44127, 36519, 5970, 13052, 42853, 24715, 12568, 23604, 32436, 11510, 17785, 39220, 8070, 3674, 15440, 22026, 34547, 40796, 39762, 6395, 31692, 5019, 8413, 921, 44525, 3874, 41770, 41873, 6302, 44787, 36501, 43433, 37410, 4593, 34542, 38865, 1672, 12210, 35567, 44459, 2902, 1592, 42641, 36535, 37899, 41657, 6635, 40092, 23797, 42577, 454, 20049, 19186, 8173, 29958, 10302, 29598, 38621, 10201, 21197, 16841, 31693, 34757, 3680, 3015, 4168, 9122, 22606, 28888, 9941, 6597, 25118, 12986, 35208, 8759, 5412, 13468, 1607, 23135, 28624, 44275, 5663, 17033, 33021, 36496, 37863, 48, 34682, 44936, 6259, 2024, 12128, 7490, 27057, 16152, 29599, 23583, 23267, 579, 17130, 12410, 14285, 38145, 1972, 30039, 25409, 27569, 44816, 27168, 28979, 24773, 6317, 35180, 30879, 22590, 23277, 4071, 33730, 27947, 44261, 13415, 971, 28214, 41464, 25657, 7827, 10490, 34593, 7431, 13013, 23518, 30426, 10959, 3377, 44864, 1075, 22108, 32726, 31822, 21083, 27090, 30389, 7027, 11913, 35977, 19162, 4370, 25733, 21424, 27590, 10594, 38981, 9700, 34189, 7230, 30611, 13152, 24587, 31053, 25911, 16960, 42907, 15886, 35984, 2329, 38360, 13736, 26408, 10503, 35200, 27331, 2918, 41578, 7212, 31155, 12124, 31652, 40136, 10054, 15545, 9216, 43126, 18486, 36858, 8112, 11918, 4322, 3885, 34489, 33360, 14615, 25235, 37807, 4991, 6905, 25959, 11268, 32578, 51, 23287, 30115, 29643, 21474, 37814, 14810, 5391, 37542, 25494, 16251, 30841, 16509, 6262, 7463, 27535, 32615, 8957, 30110, 12956, 44036, 29111, 26082, 39007, 30220, 44724, 10398, 42892, 4661, 9293, 10871, 16252, 20459, 11578, 42034, 33149, 8811, 35980, 6195, 22313, 3798, 16778, 39028, 20582, 15327, 6644, 3587, 16308, 39853, 5102, 14341, 25689, 43178, 28430, 40304, 18882, 9693, 20860, 17234, 43302, 4219, 40478, 35205, 44466, 1414, 33885, 18279, 25940, 42050, 38963, 40848, 21268, 34332, 35048, 20811, 2327, 15232, 1765, 27175, 32028, 12404, 9734, 21385, 22407, 32214, 44957, 34428, 43652, 34836, 12096, 9380, 31015, 18484, 44963, 38157, 13137, 41745, 6585, 18396, 12742, 30442, 40021, 12053, 21468, 15352, 7672, 25089, 43425, 10681, 20019, 25111, 34565, 36923, 19913, 42969, 13613, 40232, 20405, 6425, 20243, 36352, 16757, 42341, 42976, 7070, 10304, 17842, 40319, 3138, 21708, 4302, 26452, 36021, 23548, 40542, 37634, 9758, 8857, 26351, 27805, 4253, 14766, 8598, 5037, 23321, 37421, 2158, 24713, 36173, 14684, 8490, 18732, 28327, 34005, 31787, 22868, 44471, 11620, 12685, 28184, 35028, 32576, 30382, 24428, 6854, 34315, 15233, 13831, 15672, 4782, 2844, 24421, 5766, 6170, 17733, 33014, 29166, 43215, 31059, 16401, 24899, 8321, 44716, 22122, 30071, 12302, 27747, 39600, 37697, 13206, 6633, 31024, 37349, 7957, 29547, 42634, 38076, 38168, 34226, 36530, 39855, 36283, 41182, 12409, 42162, 10942, 13438, 21227, 27620, 4973, 38595, 19932, 3225, 2538, 16537, 44009, 7931, 9432, 22852, 35290, 23401, 25223, 39064, 3842, 16615, 15023, 775, 26915, 27499, 28649, 22975, 26619, 389, 29203, 9607, 23762, 2193, 2707, 4866, 5941, 33033, 4601, 14837, 7875, 29583, 28627, 6670, 12466, 44095, 15795, 22872, 9731, 15382, 2104, 10159, 44560, 21344, 33226, 13990, 31743, 10446, 42284, 30387, 33152, 39213, 39394, 955, 36383, 29451, 6045, 12394, 2724, 23886, 23078, 9592, 34769, 1419, 34893, 44739, 27984, 42756, 5807, 10221, 6785, 33051, 28968, 20462, 29836, 12150, 39901, 26966, 2603, 20519, 9961, 41064, 21052, 1439, 17771, 400, 7777, 28339, 17678, 36551, 34504, 32347, 39878, 16618, 19363, 814, 31130, 27567, 7095, 29586, 42013, 8586, 43295, 31017, 25908, 12901, 20018, 18712, 3839, 17214, 26853, 19828, 5133, 1261, 38286, 8921, 11634, 43051, 1436, 23288, 30019, 2499, 29948, 43803, 23773, 20316, 19182, 15879, 27635, 6971, 1829, 9987, 14327, 5567, 20638, 9842, 25072, 15344, 33299, 774, 5462, 5161, 43348, 37286, 5174, 31100, 2913, 15890, 36295, 38623, 2835, 9611, 3891, 4325, 1319, 22046, 6082, 18276, 31779, 4246, 25723, 30856, 17479, 10575, 17355, 42449, 9562, 43517, 20824, 14491, 19306, 14, 32701, 28630, 39818, 5810, 21432, 22112, 19969, 39216, 12781, 41985, 4161, 41068, 23022, 39544, 30403, 31241, 7470, 37474, 41509, 15829, 8006, 26236, 21873, 39067, 2530, 2080, 30214, 20001, 26413, 7954, 43303, 25886, 22588, 16111, 43744, 34074, 1726, 32454, 14803, 18327, 2559, 12642, 15678, 29070, 43659, 4957, 11699, 32085, 1846, 2177, 5604, 23702, 36342, 27243, 32025, 11720, 1971, 32505, 8166, 26043, 24111, 21386, 6915, 1144, 7325, 31841, 15010, 43821, 30447, 21031, 28311, 36429, 20983, 35179, 198, 23910, 10806, 3754, 4262, 29122, 24371, 35617, 38356, 5713, 34188, 25400, 7061, 12880, 32379, 2328, 1434, 33303, 32834, 24081, 5840, 33543, 35812, 1692, 1701, 41939, 38799, 17499, 13449, 3122, 40775, 16373, 30898, 9782, 6441, 6130, 38054, 22177, 37606, 5373, 11618, 44191, 29549, 6908, 35382, 1734, 44831, 31276, 34366, 31498, 42401, 17755, 18005, 22353, 29298, 28273, 22120, 23036, 35313, 18715, 19573, 23092, 23292, 36510, 35087, 20174, 20151, 36626, 38008, 43041, 15032, 19319, 7586, 31004, 38031, 23660, 19705, 13532, 33342, 2046, 4109, 4587, 36499, 30267, 23978, 32535, 6109, 37949, 38932, 11985, 470, 44313, 28973, 13381, 17024, 32099, 35224, 13088, 36149, 5607, 35104, 42412, 6984, 2951, 17744, 4576, 43426, 9080, 7367, 19028, 38824, 32657, 30601, 31578, 12656, 24813, 30957, 34792, 16924, 6267, 41855, 3614, 6477, 32459, 23793, 9609, 38876, 11055, 37419, 16677, 30328, 6513, 22153, 13500, 31420, 7853, 21705, 39936, 19047, 13074, 8453, 29021, 27545, 41693, 29941, 3976, 44318, 32971, 41589, 27116, 1119, 23105, 4911, 312, 25391, 6699, 34935, 28838, 9896, 43481, 27046, 20928, 14576, 14698, 15218, 14749, 8898, 34215, 14569, 43654, 24643, 5608, 43633, 2225, 15856, 29244, 28819, 7548, 3506, 36987, 16044, 32037, 2079, 13000, 2715, 16090, 875, 24678, 24012, 30304, 12391, 19398, 4474, 3516, 5573, 22907, 37566, 28538, 31342, 11564, 34077, 9269, 6530, 43758, 38457, 21055, 35074, 26981, 10906, 39468, 12566, 5788, 30970, 20443, 24591, 42735, 39984, 737, 17304, 16186, 119, 7235, 36594, 14063, 4228, 34449, 4693, 18566, 16267, 13421, 38384, 28194, 11643, 8577, 35766, 15425, 11999, 599, 38097, 2007, 9136, 19459, 4608, 19245, 8465, 12268, 28687, 1089, 29426, 7972, 42813, 17650, 7435, 1147, 4197, 18127, 44380, 7015, 7265, 10822, 11878, 7903, 23362, 39031, 27675, 16247, 37712, 20814, 13483, 40593, 6925, 20182, 16121, 27582, 12326, 3766, 44572, 36020, 37044, 15630, 8956, 34688, 23126, 12608, 32060, 15200, 30486, 36408, 35170, 12530, 7182, 17800, 10547, 34860, 40423, 34959, 39443, 31657, 30737, 41138, 44507, 24165, 42228, 19622, 36360, 31662, 37896, 10598, 29865, 42075, 39458, 22887, 15609, 8893, 12935, 39787, 42666, 17135, 13933, 24197, 25064, 30660, 18085, 1383, 32595, 25916, 37916, 1171, 26469, 23627, 14657, 23863, 16304, 3248, 17423, 38078, 35234, 6400, 13448, 34002, 16827, 38364, 4856, 38624, 20542, 7676, 39895, 25058, 26828, 5004, 16390, 6648, 10884, 35945, 36290, 40471, 34805, 18184, 32243, 15813, 36894, 27179, 42631, 35686, 40487, 41867, 4557, 24118, 21162, 18896, 2872, 24747, 29018, 32559, 17782, 25460, 25797, 8890, 35879, 7157, 13017, 19863, 32703, 33686, 35698, 25731, 14420, 27269, 37924, 35330, 25284, 7787, 10629, 8309, 288, 27070, 8178, 44288, 15724, 19793, 18456, 19638, 39767, 44354, 6004, 7181, 37994, 42934, 26117, 8597, 9234, 23414, 21417, 28264, 32233, 43647, 17357, 24476, 10012, 25225, 31268, 42346, 43480, 10540, 24636, 37267, 39239, 13487, 27779, 41697, 23925, 23222, 17539, 31736, 38987, 8218, 20522, 16189, 27769, 36063, 8120, 20528, 28136, 24610, 5286, 32081, 23804, 25267, 15947, 42432, 14700, 14504, 34506, 30459, 20117, 23479, 21220, 19949, 15006, 10222, 618, 37833, 22137, 23904, 13271, 18623, 17531, 42289, 36239, 13287, 26264, 8507, 21400, 4215, 24071, 2642, 10149, 6659, 24454, 6811, 37543, 4657, 11126, 27097, 38093, 39383, 31531, 6146, 25700, 38644, 25145, 5013, 2086, 7630, 5026, 6411, 11068, 5502, 17119, 16834, 5009, 8099, 31488, 12607, 14029, 39045, 30891, 17026, 31546, 10255, 16499, 44634, 12188, 22341, 6520, 32282, 43668, 24335, 42604, 4095, 26767, 40499, 37919, 22272, 18165, 40388, 37121, 44246, 8456, 14603, 6693, 6064, 12115, 14885, 42044, 35717, 6569, 10275, 30341, 37954, 40514, 35725, 10166, 38194, 24149, 15290, 8148, 39847, 25112, 41302, 27053, 10586, 7518, 19270, 26961, 27585, 3930, 15984, 6270, 23198, 1852, 43392, 15469, 26400, 27212, 20621, 7908, 7039, 24830, 6945, 10648, 17387, 4899, 5815, 44951, 31354, 44204, 29258, 33284, 1531, 15348, 13875, 17070, 42929, 3152, 17044, 31475, 18680, 8181, 27365, 24683, 21570, 13606, 3356, 23369, 18472, 720, 16736, 464, 11598, 18353, 2121, 33545, 31969, 14183, 40841, 36, 15230, 26424, 4573, 41350, 22367, 37048, 44791, 43210, 39236, 1476, 34564, 8212, 31341, 5223, 20549, 22494, 1828, 15132, 39528, 32596, 24821, 24750, 17919, 20485, 16599, 24929, 40410, 33120, 18580, 274, 15359, 16656, 4206, 22723, 6159, 13830, 19294, 34419, 26347, 14739, 18528, 20076, 13773, 34236, 24256, 20199, 24360, 40402, 9878, 17104, 12446, 31159, 41772, 34242, 39229, 1778, 21576, 5528, 19600, 1082, 36067, 42808, 28274, 15308, 15141, 25345, 27807, 18098, 17279, 9521, 7355, 11261, 11931, 30095, 11053, 19909, 5963, 35489, 10809, 41472, 16958, 13054, 41831, 33565, 36417, 33599, 38051, 2620, 26444, 33929, 41258, 33669, 34879, 2882, 27318, 19211, 4897, 8367, 37872, 15860, 12316, 38758, 22966, 40585, 38746, 41703, 17253, 20212, 26958, 11341, 44511, 5678, 42733, 30344, 9467, 7365, 29748, 3493, 41148, 700, 25544, 29417, 15256, 18669, 43304, 37778, 20940, 33843, 15854, 10607, 28643, 3387, 43328, 7337, 22263, 29138, 32862, 31056, 41104, 6460, 28734, 5069, 11230, 277, 25690, 25587, 6370, 43957, 31998, 27913, 18325, 38955, 20421, 36708, 15120, 11969, 43371, 9027, 4271, 6390, 43288, 1122, 17818, 5022, 9666, 38348, 26823, 33380, 30265, 6760, 9557, 8125, 22567, 12627, 12291, 33549, 19077, 16792, 28082, 7099, 1255, 3683, 15111, 10099, 15027, 10008, 28754, 12068, 17096, 1964, 202, 9915, 33951, 43117, 23109, 18516, 17663, 2549, 4111, 28513, 12993, 41643, 35131, 18243, 42417, 26567, 40204, 33192, 17615, 20080, 9818, 2032, 4369, 25455, 9765, 22991, 24919, 5147, 1157, 12345, 27523, 5437, 42962, 3504, 26025, 5298, 7446, 23820, 916, 44926, 10700, 2083, 20724, 41331, 26516, 44806, 12712, 37103, 37318, 30454, 39049, 11250, 36102, 3990, 9351, 2536, 11514, 26785, 30583, 26988, 24483, 29822, 25894, 14790, 23148, 21217, 15969, 42587, 12900, 38324, 16297, 717, 25675, 34782, 14932, 29265, 36769, 22553, 15303, 39025, 27589, 17458, 32782, 5066, 3598, 6043, 6995, 28257, 35853, 5101, 2666, 37664, 44668, 30051, 38446, 40396, 10465, 3523, 33319, 5730, 15451, 30800, 5444, 34134, 33468, 3721, 21302, 34337, 367, 32310, 11374, 38785, 19624, 41875, 14121, 29782, 23316, 30661, 37672, 25002, 2777, 24171, 37593, 41313, 25489, 5666, 39946, 25783, 29604, 5377, 12130, 40075, 28139, 41885, 32603, 13651, 30990, 406, 10404, 30218, 30102, 41642, 929, 11315, 2735, 25498, 36458, 19296, 10548, 8233, 30188, 6710, 41629, 33469, 24348, 6430, 41140, 26824, 27748, 20649, 13341, 12288, 27911, 18563, 41928, 20142, 20922, 17961, 27928, 14405, 15963, 37368, 25899, 29773, 43985, 2885, 42798, 9764, 14969, 18784, 42287, 18487, 33211, 17510, 15177, 20997, 3724, 261, 11507, 29959, 28386, 29955, 5854, 5761, 10145, 1185, 26054, 29533, 29206, 16769, 1583, 23050, 33814, 25669, 8881, 35693, 25346, 32978, 36097, 33346, 23614, 28969, 40721, 35826, 32670, 25738, 16074, 10506, 23514, 34346, 7706, 15769, 9640, 22828, 34034, 6935, 33863, 9334, 28224, 1767, 13473, 38326, 14407, 16381, 2302, 31741, 37709, 35024, 38803, 30484, 2803, 28891, 3635, 6307, 25605, 29154, 18296, 1826, 7944, 35529, 26585, 16002, 29098, 26795, 113, 22116, 13041, 41298, 40559, 25988, 14752, 44247, 11595, 27381, 760, 25017, 26996, 40466, 2699, 24438, 12301, 2713, 7322, 19146, 12623, 20781, 35125, 40763, 5555, 9433, 28757, 2094, 10033, 13878, 42602, 2996, 42253, 43357, 32326, 4581, 12434, 27363, 12244, 13100, 12296, 21639, 36709, 16465, 15921, 35283, 3994, 30935, 22307, 4031, 17359, 3141, 22759, 2093, 41459, 35911, 28059, 18264, 635, 33796, 8743, 11421, 18694, 38525, 12020, 33441, 30407, 31061, 42270, 22817, 2820, 10227, 39184, 10521, 23358, 21273, 21020, 4644, 39179, 3482, 17821, 31303, 33556, 1459, 2362, 16288, 7452, 4983, 30080, 13842, 30229, 31085, 864, 8789, 34657, 15598, 38982, 10813, 20926, 9678, 17250, 11993, 38443, 9958, 27595, 38492, 26261, 469, 3507, 12443, 42644, 27801, 26283, 23634, 21196, 16716, 43907, 40011, 35975, 11819, 14263, 42584, 23948, 24315, 5067, 16461, 26367, 24828, 37007, 40432, 38892, 42758, 23606, 11249, 29568, 31338, 13413, 32344, 37140, 33710, 8263, 23529, 18262, 34742, 12104, 19620, 10010, 21053, 8449, 23456, 33613, 3625, 2469, 26775, 8541, 33840, 14728, 17386, 38952, 3095, 1581, 11413, 38041, 32398, 32956, 21076, 30227, 41362, 12318, 4491, 38248, 12161, 21571, 14324, 34320, 41778, 32947, 26061, 22535, 21233, 40338, 28550, 27195, 20553, 23990, 14155, 26293, 22428, 3746, 42068, 1997, 39322, 10377, 17863, 40230, 30674, 31052, 40938, 29381, 43949, 5151, 4083, 19198, 16918, 28705, 33548, 11117, 27258, 14718, 22719, 24515, 21819, 17862, 44476, 41170, 14130, 32665, 26869, 38839, 336, 4965, 28348, 15946, 1078, 16217, 4614, 40765, 20315, 18369, 36161, 22234, 39676, 15038, 37806, 33102, 32281, 29538, 21098, 17480, 41172, 21685, 36062, 14372, 28498, 38649, 39080, 3133, 23519, 26401, 41387, 5656, 4473, 31644, 32924, 31278, 3322, 24656, 15104, 10267, 43622, 39649, 8973, 6838, 3616, 39369, 37077, 33822, 39419, 19666, 20389, 37508, 30424, 34720, 8678, 44109, 13571, 41424, 37377, 40939, 11320, 23266, 4616, 37223, 1909, 40209, 28369, 4556, 41777, 43810, 36933, 31828, 2556, 20042, 22411, 7659, 34499, 32917, 12089, 10453, 35052, 27955, 34183, 24092, 5231, 8949, 40898, 41250, 25662, 18704, 23433, 13969, 22876, 37407, 17183, 5694, 14493, 24808, 29795, 26112, 26551, 10047, 43026, 9117, 42136, 27740, 32280, 20017, 24232, 36588, 24334, 10847, 39214, 27631, 17654, 17473, 19487, 29830, 15706, 44549, 9600, 18029, 13489, 40082, 9794, 5086, 27500, 8944, 15832, 4906, 7491, 23188, 24312, 22631, 6953, 38761, 35106, 30693, 19175, 27541, 18970, 44043, 29803, 7774, 38378, 27391, 15891, 13642, 15115, 5111, 37244, 30034, 8140, 16166, 27688, 20397, 12139, 38685, 36218, 44662, 4124, 9190, 35559, 2849, 33833, 44348, 43403, 38716, 21202, 38359, 26714, 12954, 4437, 29848, 666, 12790, 42659, 40369, 40727, 40218, 27020, 15373, 33248, 29669, 32524, 2557, 20746, 21861, 35611, 15926, 17082, 5140, 29388, 21343, 18893, 39121, 28626, 39524, 35155, 17641, 31533, 13516, 36868, 17946, 38085, 1657, 38363, 22898, 12677, 19176, 8032, 10198, 26354, 9073, 12412, 12882, 14218, 24509, 38129, 7124, 22465, 21049, 27218, 28038, 19354, 28446, 31427, 9511, 4984, 29484, 37024, 42879, 13570, 14597, 19145, 954, 15106, 35446, 29211, 40197, 3081, 5510, 38538, 17868, 14946, 15055, 11131, 4726, 27471, 25928, 3765, 22728, 2745, 25897, 2663, 11310, 28419, 37724, 31187, 44598, 32128, 359, 33479, 37520, 30357, 36435, 41824, 9919, 43833, 32678, 34455, 10759, 10674, 38197, 4976, 16188, 25390, 42526, 39050, 10202, 17435, 17446, 24324, 24513, 34348, 6164, 13032, 44908, 5244, 586, 36350, 39667, 111, 39705, 31063, 29575, 3923, 12795, 40094, 15456, 36159, 9851, 21871, 9664, 30515, 27679, 25425, 40983, 27603, 22928, 38229, 31977, 8203, 25278, 13804, 17834, 4879, 18227, 18250, 17748, 13089, 25026, 5094, 28883, 4268, 6772, 5433, 12078, 36440, 27304, 2458, 7372, 23866, 44401, 15664, 6278, 12178, 7193, 43830, 5738, 21059, 18830, 26568, 2266, 31674, 23073, 43539, 11581, 15317, 18072, 43400, 7675, 37867, 8698, 4352, 17124, 44493, 19537, 13327, 16772, 25182, 16523, 40037, 34121, 29261, 23463, 15949, 5493, 4449, 3110, 27126, 33855, 38253, 30105, 26024, 22434, 21624, 6001, 37618, 19275, 39150, 12022, 40059, 27669, 14062, 37315, 7831, 36583, 40379, 33200, 25299, 19745, 5429, 18010, 43784, 5932, 40440, 42785, 44295, 6797, 39387, 41723, 11387, 39145, 34326, 14456, 26153, 23422, 1905, 13272, 19265, 18424, 11244, 17477, 44284, 4600, 37132, 36504, 23512, 2567, 32697, 12550, 12845, 20653, 7507, 22855, 6150, 31925, 5787, 35792, 25602, 27067, 24866, 39388, 13451, 34222, 38099, 12162, 630, 44673, 31400, 32273, 7820, 16519, 8067, 34665, 26784, 11290, 21120, 20395, 7559, 7126, 4550, 21788, 12453, 41278, 37306, 41546, 10939, 28956, 11953, 41200, 36307, 18895, 32431, 22800, 39886, 41101, 14833, 22769, 17057, 32754, 25560, 727, 15123, 15677, 3575, 11852, 29794, 649, 20210, 20435, 40652, 33180, 1399, 34056, 32256, 19375, 34009, 20133, 20291, 31649, 43221, 8724, 12966, 22554, 44903, 7267, 19257, 7815, 31018, 11575, 29136, 42318, 16316, 44616, 31568, 18643, 26189, 11127, 15735, 44517, 6904, 6156, 19078, 17241, 24586, 15950, 29197, 29415, 20532, 31222, 21172, 29956, 5665, 26108, 31481, 27001, 15961, 29249, 37532, 26594, 29917, 13399, 3311, 13883, 42574, 21216, 11707, 35539, 3282, 13001, 30690, 631, 9108, 36141, 44888, 43, 38176, 16266, 38011, 19829, 11766, 8115, 22259, 35387, 37147, 23382, 8871, 33768, 9622, 28509, 2813, 38047, 43258, 21981, 29968, 4378, 24731, 16758, 12069, 36298, 43595, 5637, 33729, 31980, 10807, 16099, 13719, 33776, 17204, 3350, 32263, 33867, 6603, 15358, 25638, 43133, 29986, 32830, 23788, 14109, 30931, 41056, 28003, 43242, 36571, 16067, 23394, 26288, 22835, 44644, 32149, 21804, 25280, 35528, 40155, 11868, 35442, 30574, 14195, 41973, 29103, 12085, 29304, 12763, 21922, 23043, 39559, 28639, 20871, 12746, 6553, 19401, 3284, 11504, 10288, 35062, 21148, 24710, 20927, 4904, 22435, 5623, 16177, 500, 12307, 28743, 42203, 10605, 36439, 9558, 20492, 28596, 43865, 24047, 39719, 31340, 42359, 35660, 16054, 14181, 24142, 20409, 43231, 16955, 1003, 15945, 6576, 23056, 8604, 18505, 41706, 38393, 41618, 3249, 9299, 9667, 31291, 15574, 12861, 20104, 40426, 41833, 28985, 32824, 43485, 12192, 24196, 35017, 31777, 41189, 422, 25006, 21445, 11571, 2732, 22998, 34794, 27864, 17157, 25143, 42545, 8613, 8043, 32870, 43402, 13747, 6844, 34898, 8841, 18827, 19524, 9810, 39985, 19276, 6497, 34669, 24792, 2896, 22942, 21787, 34404, 35359, 39162, 25862, 36398, 23667, 7079, 17379, 21605, 16998, 24239, 30712, 12308, 12965, 36035, 39852, 19253, 15488, 35913, 18335, 5703, 13978, 29, 2587, 32290, 44664, 12590, 14059, 10946, 9492, 1683, 30546, 42820, 36513, 19423, 37004, 37342, 43893, 17676, 38328, 43591, 6813, 3121, 22231, 42946, 4689, 25164, 25099, 22310, 34186, 18356, 37104, 40291, 376, 35763, 35828, 16922, 30831, 26557, 44817, 26768, 16867, 19404, 953, 37523, 2528, 20732, 6260, 26020, 17881, 22079, 40497, 37927, 38575, 11403, 40722, 1049, 11, 19988, 14472, 27483, 26942, 14197, 7660, 21166, 4292, 18741, 39077, 33851, 17172, 27970, 32166, 30404, 41840, 21832, 44059, 12536, 40252, 24904, 22581, 40331, 38486, 39724, 6820, 11736, 41021, 33087, 26030, 39433, 16869, 15161, 3037, 18648, 38551, 25445, 23257, 41594, 38690, 27043, 42170, 11274, 861, 26458, 7721, 32951, 8761, 6433, 6265, 8524, 38739, 18714, 22832, 9212, 16632, 32159, 7928, 22227, 11511, 31710, 26419, 10325, 41675, 32185, 28252, 5135, 13956, 10217, 44002, 14191, 36477, 37569, 9408, 25430, 16277, 9157, 11144, 43882, 3802, 27139, 16409, 44093, 16042, 42002, 17853, 37971, 26841, 23703, 14454, 21226, 20093, 35215, 31842, 29754, 3390, 24725, 24948, 22012, 39071, 30349, 17331, 32311, 11909, 36828, 11633, 44151, 28993, 37480, 8877, 42722, 6501, 10883, 40015, 23954, 35138, 11509, 36546, 35649, 26009, 27474, 6619, 38082, 35143, 13925, 24597, 44606, 18152, 15502, 30886, 6083, 21067, 14620, 44066, 22592, 1002, 20813, 10938, 8403, 16255, 267, 16197, 12305, 14378, 42954, 19768, 14612, 13663, 20258, 5228, 17836, 36547, 19734, 17719, 35836, 34601, 44579, 6842, 32775, 33659, 28077, 12953, 38810, 44005, 44750, 7106, 28401, 39796, 16123, 1957, 16753, 34088, 24316, 37014, 4989, 20467, 31501, 43529, 26299, 15604, 25107, 14200, 29208, 25561, 12594, 23211, 16642, 27979, 39532, 7077, 15423, 1776, 36526, 6182, 14231, 6721, 17348, 12456, 28244, 17330, 3841, 12009, 33764, 4954, 22098, 15728, 16290, 1303, 11060, 25025, 21429, 19687, 20261, 28794, 1350, 16708, 9828, 34748, 15067, 40333, 33052, 31668, 38970, 20273, 2644, 44708, 9847, 4415, 43181, 23409, 7947, 32984, 35794, 23276, 27881, 30984, 20037, 9814, 21361, 24210, 26033, 13177, 14968, 23574, 3558, 10690, 13319, 29952, 28062, 22786, 6990, 1617, 18186, 30929, 27966, 8345, 13469, 20911, 3446, 26863, 6073, 27517, 34380, 6845, 6015, 35575, 20891, 5957, 15172, 22921, 10023, 29343, 34161, 28201, 19679, 37413, 28487, 31719, 10496, 20003, 40032, 2253, 17550, 19555, 15559, 1243, 1623, 3926, 3277, 3848, 28360, 12637, 41179, 2997, 41000, 37032, 43789, 18036, 29947, 26565, 25180, 7301, 15541, 21117, 42697, 16056, 17324, 10958, 503, 3517, 26558, 7627, 9926, 15017, 8713, 28529, 8809, 32593, 11214, 38472, 41432, 32922, 25128, 28228, 15207, 5131, 26186, 6311, 33037, 1011, 34023, 4038, 32894, 24913, 31043, 14230, 23357, 38796, 14208, 189, 22502, 11760, 18275, 38233, 16135, 6357, 24741, 44205, 259, 22018, 34126, 39374, 25296, 30244, 7892, 21771, 11535, 20184, 17957, 19273, 4345, 12442, 21653, 37648, 38299, 34481, 35250, 39368, 20863, 39835, 26052, 35420, 5704, 35988, 37862, 35068, 25972, 27588, 6645, 10652, 30675, 7974, 37629, 32643, 14234, 5455, 40168, 34443, 37278, 2722, 11508, 36560, 17964, 2103, 1752, 29625, 16377, 11389, 40361, 33685, 14284, 15325, 29064, 31563, 17587, 9251, 33140, 11326, 35166, 24644, 23424, 10727, 43010, 37317, 10717, 23556, 25550, 18135, 13498, 10328, 42564, 17289, 29574, 39155, 32437, 10791, 3455, 17340, 10401, 44386, 14610, 16061, 37914, 42753, 527, 2109, 3636, 558, 11927, 5062, 43675, 26892, 1091, 36937, 25106, 36478, 33478, 36831, 9774, 21205, 1018, 1870, 23238, 21704, 31750, 10767, 9959, 19518, 13097, 39129, 18847, 22464, 39586, 20415, 27914, 43954, 10445, 10439, 29674, 27577, 25846, 30982, 29167, 40070, 20909, 44584, 6617, 13435, 34578, 26887, 36348, 15379, 44179, 31142, 31264, 13763, 38494, 9352, 17929, 11830, 12250, 38584, 36372, 28654, 3430, 39033, 17293, 29519, 27154, 26676, 17639, 644, 34453, 32759, 15192, 7092, 6621, 9934, 41215, 32086, 33335, 7386, 43834, 28243, 13510, 33571, 39241, 35083, 22858, 1937, 44627, 36032, 3910, 34983, 40018, 14832, 8065, 21875, 17701, 19469, 17737, 44170, 11292, 5172, 30823, 2455, 16821, 13246, 35875, 19215, 5230, 23450, 3001, 2982, 4497, 34649, 17621, 2438, 20513, 44660, 9543, 13033, 42720, 31555, 20218, 5883, 10810, 21058, 40621, 14105, 38038, 34218, 32199, 20544, 33980, 44084, 31358, 26273, 37019, 33295, 13056, 21891, 515, 16127, 10725, 34532, 11710, 11675, 38509, 21091, 4397, 34212, 29318, 44277, 25349, 20196, 8993, 37237, 26968, 4010, 1390, 6957, 32864, 25609, 1759, 44754, 24207, 20965, 12284, 30301, 26147, 19330, 909, 39434, 23489, 4153, 452, 12756, 28271, 37514, 29749, 25384, 30504, 33640, 32306, 2367, 28247, 11873, 30057, 9576, 35904, 34014, 6705, 43701, 1925, 4164, 15168, 14369, 10100, 29512, 17205, 6121, 40880, 21213, 33151, 20242, 37571, 7245, 42723, 238, 32345, 14985, 44622, 4104, 25566, 13361, 15180, 40922, 3048, 5962, 38548, 31080, 18318, 42134, 30860, 35297, 31247, 41440, 30204, 491, 2222, 12706, 16777, 39223, 3325, 43324, 14759, 14425, 44892, 12106, 4012, 3609, 1524, 29213, 31548, 499, 305, 24188, 8790, 16179, 14007, 38745, 24056, 33160, 32299, 24114, 12202, 15544, 16448, 26711, 9011, 4730, 11840, 30507, 20618, 38960, 12117], [44087, 44701, 32262, 37290, 18374, 7891, 227, 21365, 23413, 15694, 35591, 2673, 41294, 40074, 22069, 15732, 40294, 11526, 7430, 8832, 36139, 11664, 41587, 3239, 29400, 21800, 31178, 5269, 17535, 33310, 42675, 34356, 35592, 44830, 41273, 239, 26882, 19389, 33453, 29187, 10460, 7565, 4655, 19693, 6325, 18804, 31781, 24471, 20914, 13275, 31952, 29408, 16739, 31368, 15870, 30081, 11705, 473, 42116, 28160, 38836, 15655, 42989, 25318, 25495, 710, 5644, 19379, 21890, 12989, 16268, 40743, 19249, 30193, 414, 13179, 20645, 1898, 24117, 36805, 9911, 44638, 6952, 3461, 18503, 23182, 22853, 43992, 27573, 13439, 25870, 4205, 11192, 33873, 11335, 25156, 28559, 30414, 42025, 1402, 12003, 36304, 21105, 6492, 36192, 14764, 38517, 21671, 12974, 40387, 26807, 38201, 34949, 20089, 23859, 22801, 27849, 25539, 43711, 37049, 6037, 20441, 30077, 12916, 9219, 25034, 36323, 29035, 8094, 10063, 42038, 32462, 34327, 25448, 18595, 23248, 26162, 43884, 17899, 33662, 34159, 27147, 9164, 6651, 21295, 29791, 37453, 19334, 13373, 24827, 29130, 26191, 42613, 26554, 38631, 44021, 1462, 1055, 23459, 30557, 13794, 10880, 22602, 29253, 35751, 36561, 40020, 30399, 18051, 26160, 20293, 2394, 42831, 21811, 14098, 23957, 19616, 14074, 13670, 41799, 12521, 20260, 42637, 14783, 25291, 19089, 9554, 4939, 41619, 22271, 36851, 25222, 11433, 26528, 29487, 15601, 15613, 1447, 8074, 12559, 23218, 23569, 41352, 13827, 7719, 41548, 41916, 20992, 35395, 11359, 23419, 6340, 42834, 36895, 8312, 3646, 15910, 5616, 2241, 20661, 43103, 11098, 30944, 11386, 35563, 42244, 7926, 39699, 821, 34450, 20486, 3679, 37192, 31262, 18534, 42301, 10113, 39408, 21690, 14163, 14815, 27026, 18792, 36613, 23543, 34179, 16427, 4568, 33505, 25392, 35039, 22751, 42990, 17388, 10511, 9805, 25479, 18795, 31041, 19323, 453, 13458, 10663, 29577, 39267, 34522, 31022, 42086, 12007, 24449, 31799, 24234, 7149, 428, 14688, 34316, 24720, 13, 6778, 5203, 2545, 34740, 12841, 3607, 34743, 34268, 13541, 6257, 6078, 39453, 24803, 1541, 43367, 28805, 34070, 2511, 36380, 36096, 39393, 22970, 3859, 16838, 25366, 11988, 12111, 31625, 39942, 35151, 42536, 19405, 21525, 17681, 27355, 26416, 37102, 626, 26752, 24277, 6231, 27967, 43700, 38243, 19113, 7483, 9146, 42597, 31413, 33515, 30889, 4797, 23511, 9514, 19494, 39426, 13198, 28366, 2709, 43827, 3319, 7967, 31350, 25619, 1564, 39395, 14017, 27311, 13027, 16565, 44079, 42796, 20411, 26138, 11640, 29659, 9170, 29866, 35118, 31775, 17837, 4332, 11972, 32315, 26571, 36782, 38794, 2850, 21858, 29509, 36415, 36502, 26021, 8555, 31530, 25326, 24698, 1334, 22712, 11379, 20414, 17378, 3044, 4360, 4607, 31978, 22005, 1703, 20056, 14008, 8689, 19188, 26732, 24557, 6578, 13102, 41379, 6283, 20944, 34809, 33406, 12233, 17233, 18797, 4910, 13126, 6313, 5497, 14776, 2355, 13151, 37609, 1056, 12422, 9088, 42202, 31173, 26845, 21095, 21738, 38737, 32406, 1204, 34328, 9097, 23599, 31573, 30745, 15486, 18874, 43407, 29009, 24957, 14564, 18969, 12184, 22048, 37431, 9322, 40658, 31934, 25725, 36421, 4107, 12674, 1274, 2993, 32140, 36219, 42551, 1249, 13816, 39307, 43669, 35363, 32598, 25001, 22383, 15727, 29562, 11926, 32825, 21702, 9283, 19840, 18598, 16782, 43683, 23931, 25564, 28562, 1014, 28365, 34065, 26432, 40221, 18350, 35870, 41376, 41321, 26656, 44426, 10342, 29854, 44879, 18783, 19357, 27455, 19922, 20784, 34434, 14662, 17893, 20392, 13906, 919, 24920, 30046, 25632, 9161, 8169, 33287, 16915, 38343, 36212, 21583, 43196, 26295, 16620, 40858, 9177, 34997, 34790, 16636, 36379, 1314, 4280, 34194, 43657, 24486, 32859, 13845, 29769, 35322, 15319, 29007, 31279, 43039, 41285, 16885, 12610, 39502, 2242, 17562, 14138, 28126, 22197, 871, 39863, 40027, 26011, 1844, 31357, 16535, 41397, 1798, 21860, 14368, 38887, 22863, 5105, 27227, 2467, 31302, 28266, 24745, 25800, 28280, 15398, 10293, 20904, 36579, 9538, 44977, 9087, 14563, 27528, 10256, 32372, 41728, 16380, 19190, 38112, 35683, 23705, 4024, 41109, 23792, 11667, 24984, 1664, 42652, 25976, 28971, 23823, 538, 7652, 29050, 31154, 25693, 19808, 37338, 22111, 16652, 16588, 3985, 17494, 37787, 42529, 583, 41621, 40751, 9691, 75, 2403, 17697, 25799, 39193, 6692, 26194, 42438, 30696, 41022, 2197, 5380, 39774, 41870, 25673, 33, 8928, 15929, 22431, 3187, 556, 18208, 22784, 17455, 26440, 18655, 42867, 29169, 17246, 31704, 4441, 22275, 8299, 18437, 23091, 24638, 38065, 22816, 14482, 25805, 31228, 22971, 8227, 28849, 40399, 32463, 29150, 40867, 21958, 43228, 19798, 42425, 4652, 13966, 25554, 41600, 30497, 16192, 29075, 38672, 10001, 4990, 43233, 9798, 44628, 38926, 42588, 34712, 4810, 14222, 14046, 44589, 40159, 23064, 35971, 44223, 7636, 22297, 37626, 24261, 15816, 34993, 33118, 9357, 6384, 40640, 30149, 26874, 24769, 23425, 390, 42084, 36224, 29558, 7715, 31418, 463, 1087, 8670, 38026, 5884, 9769, 16238, 15310, 41987, 20170, 38850, 4420, 42376, 21367, 27757, 26815, 17240, 26064, 31636, 39244, 38317, 10088, 3200, 11946, 21876, 12528, 23974, 8579, 13923, 21586, 30449, 24408, 1596, 34143, 30252, 25160, 7346, 40224, 15771, 24209, 30813, 10025, 38941, 36363, 6036, 36041, 990, 41143, 36553, 1933, 15733, 3083, 17692, 13320, 16035, 14394, 31970, 24603, 18408, 9690, 25010, 32308, 14108, 41378, 30266, 1715, 30871, 35348, 32925, 37809, 10969, 25874, 40647, 24931, 31345, 18229, 40713, 11480, 43916, 24237, 2411, 23322, 14110, 9894, 7009, 16945, 1626, 22008, 40448, 234, 28394, 13488, 21275, 29964, 2564, 42459, 40453, 40737, 1699, 6866, 29706, 18060, 33123, 7354, 44848, 28192, 23436, 36637, 24369, 42076, 22344, 32602, 17047, 2235, 43853, 44783, 12991, 19830, 14690, 40465, 41993, 12749, 35249, 36284, 36015, 19468, 8835, 18565, 15781, 5514, 30974, 29550, 13677, 10264, 39461, 15571, 24070, 41808, 44536, 16493, 28021, 23454, 25320, 37974, 16561, 32417, 22178, 27059, 19425, 27081, 18351, 44498, 20082, 1988, 13963, 11975, 13649, 7037, 9718, 13075, 35199, 41385, 5755, 34754, 4054, 40407, 6480, 9692, 4158, 16313, 10772, 19035, 15583, 19866, 8271, 2714, 35685, 39574, 43419, 36679, 1667, 7703, 33806, 15062, 32807, 14927, 29513, 5927, 2447, 10664, 14747, 38361, 42361, 528, 2866, 18761, 22056, 22419, 37721, 41732, 4431, 38976, 8774, 17380, 12580, 5894, 15446, 26164, 4377, 20338, 18544, 30998, 2810, 19335, 1490, 10123, 22977, 8628, 18314, 8428, 19321, 1876, 8081, 24064, 2297, 30393, 38318, 43672, 11594, 12910, 39183, 40258, 13407, 11311, 23289, 6894, 41725, 39222, 6821, 6685, 11864, 42948, 35714, 37124, 41663, 27482, 37321, 24802, 13158, 16198, 28458, 1512, 8590, 7125, 1643, 2817, 42616, 33551, 20131, 44795, 4566, 33465, 13154, 35837, 14922, 16201, 17292, 39265, 42848, 17673, 33781, 21269, 38371, 11964, 16084, 1782, 40123, 24062, 16789, 41871, 7879, 17216, 2418, 24434, 7776, 42183, 18862, 41013, 4446, 1763, 28099, 21500, 20468, 28957, 24654, 6608, 16810, 14725, 29936, 43515, 34627, 19502, 17085, 24294, 6586, 29209, 43525, 44896, 2906, 17110, 18147, 10210, 34733, 32469, 38827, 9781, 12051, 35464, 25779, 22732, 34412, 27184, 13539, 9349, 31090, 23332, 18048, 43877, 10131, 13200, 42487, 4985, 25288, 37707, 35152, 22856, 1833, 20280, 41506, 9098, 1101, 7240, 24037, 38373, 38460, 5196, 16824, 10109, 43152, 22376, 33508, 5182, 22735, 13208, 29532, 41605, 35727, 9151, 23405, 768, 10421, 1952, 41533, 830, 38004, 10957, 42247, 17629, 37767, 36826, 13597, 36275, 42887, 2074, 21967, 39128, 31910, 41030, 13363, 40738, 34957, 23952, 9217, 37557, 27136, 13628, 15850, 32784, 40736, 1175, 10397, 11459, 18840, 22389, 20235, 13635, 19336, 36403, 1919, 19234, 13369, 20098, 36336, 16039, 28079, 19807, 8214, 34910, 27379, 25275, 31705, 41065, 8250, 14654, 42079, 3307, 33857, 20352, 27306, 43198, 4386, 8757, 28405, 2283, 20751, 26135, 20631, 28861, 27534, 11441, 6175, 43260, 15710, 39088, 19929, 23228, 35171, 7840, 41792, 29702, 24511, 8970, 44772, 25680, 41547, 3077, 13918, 4711, 17472, 32757, 20937, 30803, 40532, 41634, 30895, 11592, 26412, 40481, 16901, 5655, 36485, 155, 11858, 23356, 18922, 19094, 31703, 910, 38379, 20255, 14665, 9056, 12973, 4428, 25812, 17618, 26634, 6135, 31356, 39140, 34116, 2752, 19366, 273, 1562, 16124, 1655, 24746, 12794, 16178, 29383, 16560, 20970, 24925, 5839, 37039, 6002, 36221, 12026, 27086, 1742, 31726, 39809, 43349, 8002, 9799, 37705, 3805, 6751, 36049, 25882, 2153, 21611, 16926, 35336, 21688, 20404, 13005, 28544, 16046, 35787, 40580, 13538, 25040, 1269, 26290, 23590, 40400, 22773, 27615, 35677, 13096, 6409, 20505, 42469, 8686, 21598, 37619, 24321, 20620, 2361, 17054, 17272, 26715, 8103, 7793, 13216, 33407, 43094, 11553, 44050, 17052, 17625, 16455, 38868, 15495, 41835, 10192, 13256, 23360, 25308, 31930, 6790, 20858, 19128, 43445, 9268, 17638, 31964, 43366, 7713, 44342, 31896, 17320, 4938, 32423, 44299, 32787, 20128, 35609, 26945, 1649, 35267, 31034, 20269, 24303, 32674, 42695, 42327, 30937, 7918, 6550, 34125, 16200, 3180, 36675, 8716, 28384, 8836, 34105, 21092, 22594, 14906, 28153, 25701, 24965, 40350, 28319, 19611, 37816, 6766, 21449, 7378, 23339, 14312, 43791, 24774, 17974, 35835, 28052, 1362, 19843, 8056, 43465, 33761, 25977, 39435, 44198, 6791, 14830, 15131, 19915, 14629, 43696, 16101, 41893, 23103, 33746, 38282, 14479, 17559, 41160, 37485, 20448, 4091, 44054, 31170, 42036, 807, 3392, 21124, 7305, 30082, 30594, 40456, 21065, 39655, 41280, 25323, 17797, 44088, 8310, 43092, 35753, 4021, 17000, 17626, 5478, 14724, 26890, 29515, 20335, 44125, 16278, 39022, 11023, 21822, 35891, 6386, 5539, 13732, 17098, 19114, 32724, 15380, 43492, 33850, 24609, 12131, 10672, 30339, 5213, 2525, 21277, 13185, 2164, 40372, 748, 25789, 26960, 29704, 43559, 609, 12271, 41024, 6975, 13939, 20253, 34781, 8485, 26605, 41616, 19005, 6817, 7989, 38335, 41763, 949, 38555, 39708, 6007, 36269, 18118, 44753, 4786, 34457, 3423, 37704, 25438, 10671, 33952, 10675, 1508, 34388, 5981, 22595, 28202, 2067, 15204, 43804, 35851, 15247, 37581, 14094, 23042, 6487, 17686, 44541, 25954, 27352, 2911, 43089, 6958, 44530, 24689, 21447, 3291, 9120, 5719, 36424, 43953, 7202, 42157, 33063, 15504, 1010, 25228, 16603, 12780, 7773, 2231, 25975, 26142, 7609, 18836, 29077, 19764, 25214, 3167, 32259, 7251, 8831, 2853, 1594, 43113, 39509, 44934, 33540, 7707, 31032, 34157, 8915, 17226, 43593, 39181, 41677, 30848, 14427, 41807, 4366, 844, 31299, 42223, 27324, 3417, 35314, 41579, 28735, 34787, 27164, 21033, 43736, 36157, 40868, 1661, 20693, 28779, 37457, 18035, 25191, 8976, 18403, 834, 24292, 36473, 26540, 22671, 41543, 654, 7222, 37179, 7654, 40472, 21327, 33823, 13892, 12319, 1915, 36917, 27782, 29651, 22768, 22359, 4696, 18213, 44385, 26349, 31898, 26192, 24895, 8637, 3145, 17064, 21542, 31198, 20511, 21150, 1532, 897, 36190, 2574, 9214, 43442, 39979, 25898, 41604, 23926, 41823, 14911, 29976, 7364, 29320, 22273, 33101, 35679, 21501, 39036, 23623, 8874, 23894, 37352, 20011, 24211, 33089, 36444, 4093, 22767, 35932, 3422, 43448, 42828, 44484, 20332, 19813, 15750, 15753, 35829, 4355, 8862, 33093, 17416, 19225, 5530, 1093, 25139, 7607, 33931, 44032, 18163, 7308, 20061, 10414, 11323, 28839, 8491, 32370, 10067, 44955, 24855, 28402, 20426, 30278, 39040, 31215, 33566, 8559, 8882, 35855, 35310, 21259, 40513, 43292, 35952, 39327, 9544, 20275, 18520, 11400, 39660, 22289, 29844, 5121, 42378, 29776, 6288, 4962, 33358, 36862, 19408, 29967, 23063, 906, 13124, 37229, 28217, 14972, 32633, 18172, 16157, 19499, 43550, 32146, 15923, 3764, 33125, 1954, 36401, 314, 33153, 32745, 25405, 27647, 130, 32694, 41052, 6733, 20568, 16463, 27832, 44522, 20030, 19960, 41312, 19461, 8128, 21398, 29760, 44895, 43604, 18920, 37125, 41899, 19890, 19034, 20319, 42521, 30626, 38426, 20853, 10332, 13638, 20114, 13199, 41066, 33930, 15396, 4477, 14190, 41549, 18211, 23137, 29652, 34167, 30191, 289, 10698, 29074, 291, 41692, 43544, 25582, 37091, 26286, 41233, 20786, 1121, 17664, 20043, 21371, 43147, 40688, 22017, 42710, 26984, 8950, 19201, 4929, 26963, 42272, 32977, 12213, 8511, 26167, 21536, 9524, 1454, 36354, 38697, 29462, 23532, 8336, 14760, 39447, 44944, 19737, 20856, 397, 803, 16351, 17812, 26473, 42626, 5329, 28748, 42605, 27076, 19970, 24288, 32927, 28702, 14904, 28934, 31986, 14512, 6057, 42450, 36627, 31259, 29379, 36911, 10709, 43452, 38298, 31450, 31168, 32802, 38834, 35599, 13023, 31127, 22638, 31392, 13699, 12586, 43680, 28161, 9205, 43837, 37699, 31312, 2555, 33503, 38044, 14523, 11397, 8085, 36010, 27732, 21043, 38864, 28987, 31718, 28148, 29259, 43270, 30648, 37488, 12660, 32366, 16190, 22932, 33129, 25270, 3557, 5452, 22306, 12820, 39819, 6664, 11552, 14918, 43070, 6940, 23977, 43858, 40710, 28406, 28033, 28270, 14184, 18474, 33220, 33807, 23139, 11347, 36165, 2857, 1629, 39735, 5446, 34626, 41719, 4450, 25172, 19123, 16717, 35173, 29666, 26902, 27434, 7145, 29722, 22806, 27061, 17635, 37074, 1381, 2829, 11730, 33317, 27039, 28988, 11240, 43724, 11941, 39143, 18699, 1024, 1982, 32283, 6336, 16404, 17828, 24038, 39530, 23879, 24252, 22256, 44561, 40329, 25428, 19382, 25157, 44387, 10376, 28349, 26507, 638, 30005, 35710, 26042, 27875, 15965, 27632, 15244, 34963, 23612, 33161, 39746, 16911, 6378, 17123, 40884, 10272, 39538, 36674, 26757, 25207, 3776, 14058, 1305, 13777, 3656, 18062, 6947, 21669, 39233, 7603, 9855, 3489, 26579, 31000, 24982, 42738, 22529, 12477, 30852, 34755, 31666, 29751, 12338, 17698, 23184, 68, 12238, 35627, 44287, 5947, 9689, 44008, 42458, 34551, 19365, 37052, 42802, 43998, 43134, 33036, 7485, 5964, 20536, 6728, 12246, 29887, 12817, 43391, 20247, 5003, 23054, 31164, 888, 24189, 36996, 17894, 44769, 40607, 13852, 13144, 22968, 42015, 87, 18343, 28644, 25880, 7024, 44700, 25044, 40590, 30657, 2733, 1392, 39108, 4567, 19434, 44412, 2149, 30826, 28751, 8251, 27717, 39633, 19560, 26463, 5653, 39603, 21841, 20388, 38223, 6970, 28962, 25795, 12655, 12698, 11052, 8946, 7406, 27253, 13230, 18046, 35460, 40928, 43203, 15221, 35637, 4806, 29442, 15391, 25852, 34568, 32769, 30053, 18426, 22792, 20772, 31591, 13877, 17633, 13235, 20646, 7665, 21498, 31634, 26677, 36993, 22280, 16144, 10739, 15725, 5364, 23552, 34324, 10860, 4414, 781, 22214, 27424, 14349, 38870, 33767, 1296, 14457, 38449, 35561, 18002, 7858, 1974, 42339, 6286, 16889, 19675, 11610, 29360, 12585, 8199, 4876, 31518, 44120, 27600, 37976, 37686, 12705, 4118, 29926, 10298, 24273, 28678, 4469, 37929, 31699, 13149, 24639, 21040, 2015, 16559, 27233, 32206, 14648, 35657, 42769, 16729, 32182, 2695, 42709, 32331, 17923, 14322, 33354, 44839, 32811, 26277, 14379, 26159, 19749, 34621, 6704, 37991, 26074, 12155, 8585, 21733, 5511, 2436, 38533, 36238, 32504, 33695, 20835, 41573, 28959, 30679, 15810, 2312, 14801, 33429, 30373, 17421, 14714, 26919, 34827, 19254, 32751, 16805, 36816, 40835, 15460, 6125, 28051, 23347, 16477, 33914, 31062, 27846, 43240, 10133, 43115, 36189, 14483, 26471, 4418, 18496, 35518, 39913, 2113, 161, 1893, 28246, 41238, 22019, 26058, 26738, 16956, 43543, 11790, 10086, 19570, 32866, 39001, 1218, 14860, 41927, 38800, 36151, 6986, 44128, 19430, 6582, 27649, 6101, 41062, 25324, 30510, 32001, 31227, 28950, 28842, 22021, 18597, 12323, 28181, 25404, 19824, 36065, 977, 41678, 40756, 3368, 8975, 30461, 34250, 26935, 18141, 36497, 40026, 539, 3730, 10592, 14938, 15791, 8754, 28310, 9580, 1722, 5649, 16078, 4761, 36657, 25910, 36750, 43080, 2028, 44408, 34461, 29467, 14422, 19129, 26753, 10271, 16650, 23280, 11759, 36906, 37131, 26544, 41951, 18110, 25586, 5064, 9124, 31288, 33504, 22444, 30541, 43670, 5165, 37320, 18203, 29022, 3574, 44985, 35375, 28233, 19033, 24403, 7373, 27009, 11774, 43807, 22374, 21859, 27280, 43239, 25132, 7257, 5365, 18652, 34546, 27736, 1853, 12156, 22681, 9574, 3151, 42463, 41110, 12503, 55, 37357, 14252, 23779, 13558, 37849, 43109, 16460, 18475, 15086, 28752, 18485, 27794, 6250, 30394, 27983, 1884, 8098, 30326, 38909, 5087, 23286, 10314, 24002, 14729, 1006, 19187, 1298, 5386, 32003, 34702, 34339, 9163, 28074, 31283, 33841, 4130, 16846, 3198, 15711, 18831, 15301, 4121, 11358, 15843, 39833, 39919, 11306, 25692, 2626, 6804, 41622, 10623, 21159, 1526, 40067, 38219, 27112, 20481, 30530, 11099, 42, 483, 22247, 34243, 35056, 18339, 26948, 33082, 2386, 25743, 19465, 4367, 32660, 32528, 31516, 28815, 6127, 7601, 19529, 29068, 17956, 4510, 12480, 20959, 36322, 25105, 16219, 10718, 8188, 8057, 26081, 31830, 32301, 15937, 9324, 42555, 9838, 42692, 40772, 29685, 18428, 15259, 9965, 19001, 33081, 29505, 21538, 21980, 28231, 26922, 9808, 22322, 35366, 27477, 40148, 5600, 18679, 15450, 18231, 18160, 33609, 20821, 7293, 26179, 30017, 34493, 15217, 31605, 4072, 29269, 13078, 26245, 34109, 39626, 13432, 22429, 34775, 39834, 3675, 27393, 13779, 17392, 6463, 448, 17860, 21025, 37489, 39568, 42151, 37084, 33236, 10637, 31476, 6196, 31817, 33188, 11696, 39810, 21724, 6792, 25372, 25849, 35674, 21174, 13340, 26292, 44695, 35406, 14032, 17296, 35670, 4056, 36416, 26790, 34960, 36339, 10341, 2959, 15416, 11837, 3361, 11231, 16335, 17994, 4680, 11354, 27400, 13960, 16669, 27554, 33553, 3301, 38916, 13300, 35356, 8241, 3921, 38045, 1745, 27095, 1921, 19506, 380, 24622, 17306, 20550, 43003, 41414, 37257, 25641, 32762, 35353, 8213, 34713, 12631, 15012, 33460, 174, 38060, 34931, 41964, 42689, 9968, 585, 35258, 23770, 20723, 19910, 8513, 13150, 25875, 2662, 27192, 3553, 21054, 25415, 13707, 33047, 235, 6405, 13444, 10756, 3944, 7282, 44913, 2543, 16362, 38961, 38036, 20500, 16882, 20915, 19484, 32542, 12807, 3581, 10242, 3539, 20595, 8217, 23749, 18177, 38853, 33318, 42935, 13595, 33209, 24220, 42624, 18452, 36716, 1606, 11171, 27667, 20297, 38192, 14593, 43710, 25583, 16475, 40687, 4160, 16051, 13654, 3927, 10897, 4517, 34022, 20849, 17034, 17462, 24143, 13313, 43518, 12955, 13039, 22860, 15048, 39515, 33584, 41315, 11153, 19418, 4032, 9085, 1357, 8437, 38034, 41206, 15883, 32562, 40720, 2694, 40770, 33770, 41471, 25354, 23402, 41023, 34235, 25163, 3346, 43158, 11179, 17391, 22999, 4977, 42239, 9564, 4162, 4132, 28026, 23329, 21735, 21830, 3405, 11834, 10225, 22851, 5325, 35127, 11939, 18984, 9975, 2889, 24932, 37582, 9525, 24539, 21731, 13901, 10019, 42094, 12362, 10682, 20331, 37517, 10316, 37082, 40116, 9394, 7874, 28991, 8415, 27327, 39491, 7475, 32113, 33716, 43589, 13813, 21483, 8986, 4889, 28436, 43755, 17688, 40137, 37203, 44439, 41996, 9677, 582, 30539, 38882, 13578, 4382, 13583, 4330, 32700, 22264, 28472, 20905, 4077, 12609, 30390, 18019, 2385, 8357, 24770, 30362, 38370, 20391, 6773, 15458, 40446, 44226, 33568, 39786, 39949, 44377, 8355, 25322, 24337, 10178, 3735, 32253, 38647, 33306, 26348, 11362, 44428, 43186, 36847, 42741, 22669, 40506, 41486, 28410, 40064, 3743, 7712, 3986, 2974, 29530, 37789, 20036, 23919, 33400, 38998, 42751, 40665, 4042, 37378, 12027, 20887, 23985, 38105, 12369, 40718, 8720, 23988, 33621, 15284, 11880, 22261, 6928, 15872, 14244, 43326, 39555, 12348, 39029, 730, 44978, 28797, 18589, 29710, 25548, 22144, 11906, 8538, 8781, 18756, 17980, 20825, 37096, 32073, 16385, 4993, 34664, 29587, 1572, 23633, 17363, 22399, 13693, 183, 18615, 23880, 5451, 36901, 3412, 28378, 36028, 14765, 35360, 20516, 7415, 23677, 37559, 31439, 20529, 36106, 39099, 12450, 15179, 15679, 23206, 23466, 8623, 5818, 42511, 43482, 32339, 36904, 24333, 38315, 14408, 38262, 41006, 43538, 541, 20237, 40508, 13465, 15448, 5721, 18536, 10321, 27451, 38521, 17465, 22995, 15491, 19147, 25442, 14072, 34878, 1788, 14071, 4184, 15455, 4341, 25820, 39302, 29492, 4724, 17428, 40870, 27315, 5946, 31680, 30723, 22974, 33747, 37502, 20766, 24094, 27524, 10545, 43637, 34102, 11977, 20185, 35843, 27247, 9182, 31117, 27502, 6965, 31253, 24732, 3916, 29900, 43569, 32373, 7914, 33186, 34484, 13476, 20598, 7489, 11184, 23178, 22944, 5215, 6749, 18663, 2519, 15590, 20833, 14788, 17413, 29034, 43049, 42390, 20611, 2956, 7513, 19563, 31156, 44091, 12251, 3593, 22574, 3499, 26748, 3618, 12389, 9356, 523, 31829, 14579, 44812, 22848, 10849, 40960, 44550, 33745, 7688, 1975, 21467, 36697, 3104, 459, 44232, 433, 29220, 43410, 17283, 31712, 755, 9060, 12906, 18685, 43415, 3692, 31728, 3481, 2246, 35299, 11881, 35906, 33198, 4311, 11915, 12397, 1085, 24218, 13708, 5480, 41095, 925, 15044, 5047, 13841, 21818, 23305, 3495, 3105, 43230, 35242, 26268, 3740, 37370, 31592, 26698, 4804, 16399, 1824, 32556, 18205, 42845, 19678, 5448, 43748, 42144, 39905, 15848, 43469, 42040, 7049, 21695, 24045, 26973, 13383, 25745, 13463, 14157, 8729, 32457, 43322, 31203, 13636, 39887, 32054, 28997, 33908, 6147, 5654, 11024, 25463, 40651, 7116, 3357, 33816, 38835, 28106, 17058, 11183, 41470, 26954, 18345, 35293, 39814, 18574, 41463, 23258, 32156, 27529, 9935, 30980, 22269, 26636, 35579, 19855, 8629, 32023, 5388, 6138, 20378, 30044, 29148, 18871, 13109, 9599, 38398, 14704, 4649, 16340, 37749, 28131, 36306, 24748, 41625, 7881, 42379, 8473, 15717, 5526, 35690, 29029, 38933, 18851, 1819, 15142, 28429, 3318, 43793, 17690, 43318, 16942, 4296, 39759, 211, 31243, 12932, 18609, 32781, 36832, 34952, 13452, 11299, 4516, 25965, 7168, 25517, 25059, 5576, 18033, 17400, 15669, 38385, 42060, 17924, 27625, 5819, 785, 29681, 43663, 7980, 23748, 27957, 39358, 28698, 966, 32803, 16558, 15878, 36371, 4303, 31269, 13811, 44518, 20324, 5310, 7702, 27107, 19766, 39174, 43590, 38148, 19148, 36319, 14477, 30593, 1842, 43250, 29486, 1033, 34557, 35570, 18193, 1404, 33444, 27144, 34369, 14916, 35917, 9512, 32307, 12783, 2388, 30196, 28591, 13349, 642, 21896, 38461, 24739, 29840, 23530, 20999, 22024, 34466, 38196, 22243, 14630, 16508, 33384, 8461, 28412, 31956, 25686, 22480, 40484, 6593, 38433, 38390, 24531, 11212, 42996, 20175, 29981, 10022, 40670, 12290, 10183, 32994, 19309, 25109, 8027, 22134, 11021, 25127, 36666, 24716, 9346, 37064, 22211, 24480, 24457, 959, 1775, 15777, 30395, 30464, 6895, 28095, 3279, 15285, 1465, 25271, 8651, 41812, 23392, 5479, 41480, 37141, 19313, 12248, 275, 22196, 4018, 6793, 37797, 3759, 35730, 3854, 38155, 7771, 4934, 41027, 33744, 42222, 21038, 26324, 34909, 4503, 36890, 13050, 42149, 5512, 30534, 21276, 27834, 15682, 19197, 12414, 27792, 36804, 29880, 27317, 36390, 14031, 23946, 36725, 12687, 19417, 27546, 27938, 3936, 19508, 16862, 26920, 22334, 35168, 35954, 28200, 6323, 17294, 5669, 12652, 31540, 12617, 44070, 9840, 16569, 3744, 32577, 15651, 31810, 35978, 30009, 33206, 4772, 8445, 33665, 3424, 2071, 9178, 44451, 37462, 25847, 22155, 39417, 44715, 2019, 948, 4170, 26574, 36078, 38560, 8346, 19950, 35266, 19031, 31558, 4620, 42250, 4836, 29898, 16534, 40255, 13709, 3867, 26475, 18867, 12494, 23131, 40305, 38683, 32335, 34705, 29720, 44199, 5259, 20838, 3783, 17268, 1632, 6939, 27899, 7900, 4269, 42890, 39338, 23800, 27157, 38977, 5218, 36777, 38740, 22980, 1687, 35470, 42403, 30603, 8671, 23400, 32676, 16428, 16661, 18198, 37935, 32035, 13599, 17707, 20883, 1394, 1104, 41456, 21230, 27949, 19975, 20461, 27174, 17901, 35439, 7348, 32230, 6327, 43380, 15500, 33364, 36073, 3843, 36731, 30182, 27003, 10483, 22682, 25732, 32972, 138, 1100, 26946, 28575, 3997, 21479, 35523, 4179, 13724, 7846, 37326, 13312, 29750, 828, 6865, 8087, 37438, 41712, 18465, 38018, 17126, 41395, 31751, 23210, 33638, 24236, 1470, 37741, 15525, 22892, 23196, 10755, 5492, 1337, 1797, 1962, 23682, 307, 30572, 16815, 14485, 2602, 41687, 11404, 41130, 24675, 23942, 3665, 2274, 36672, 39439, 25726, 39977, 26433, 1931, 44234, 17975, 43489, 37826, 11900, 20925, 544, 37822, 14942, 21838, 44185, 7150, 11242, 16728, 22618, 25660, 5288, 13196, 6, 9947, 26497, 30560, 7268, 698, 43859, 14961, 10289, 9913, 30499, 35744, 13754, 21592, 7710, 36112, 27681, 8352, 42651, 22985, 25772, 4375, 12909, 17871, 17889, 28169, 22797, 36042, 43218, 32130, 6780, 8059, 33252, 40072, 36557, 12937, 9974, 8554, 5595, 12675, 26287, 1317, 35315, 15389, 21139, 18716, 21857, 40144, 2349, 16675, 758, 38195, 30247, 25313, 3540, 5842, 25500, 4598, 31036, 5943, 42730, 2377, 16505, 22113, 6185, 40731, 7089, 37093, 23832, 33579, 6707, 41169, 14120, 41853, 34759, 28953, 43490, 43300, 36302, 35285, 23540, 15197, 36592, 25250, 22075, 30190, 40968, 34641, 8025, 12488, 5683, 24331, 25413, 7992, 18816, 27326, 6462, 41658, 21395, 32162, 43124, 26940, 39411, 5603, 40287, 43505, 10250, 42415, 14286, 13866, 38888, 18955, 6727, 22401, 36668, 9916, 10741, 36694, 17754, 1141, 6523, 32452, 24090, 4078, 36873, 2633, 13700, 10640, 40981, 18362, 20763, 4647, 42424, 25508, 32269, 36995, 39470, 27343, 42978, 32342, 17299, 34897, 20730, 21235, 2875, 20619, 28435, 20694, 26598, 22620, 19787, 35010, 12928, 44824, 38481, 24144, 35571, 7655, 44340, 33060, 23123, 37333, 13768, 23053, 24356, 35742, 24250, 33086, 37632, 31732, 8506, 24900, 7031, 32129, 39674, 8812, 32495, 27234, 32405, 2047, 39677, 40610, 2371, 8855, 140, 40193, 24436, 22747, 16073, 8624, 26313, 29506, 29135, 4545, 7504, 28719, 2818, 31541, 22923, 35888, 30683, 3014, 17730, 10668, 36328, 7768, 28828, 38984, 17032, 22257, 30481, 6058, 28390, 19018, 13818, 22423, 20697, 20636, 44265, 26451, 29636, 39030, 7808, 3140, 31330, 36012, 40047, 41195, 8742, 35219, 31365, 39938, 40818, 6673, 21013, 35349, 21135, 16997, 30874, 16033, 33193, 4354, 6504, 12361, 14049, 15299, 17245, 28986, 19879, 24655, 20148, 35057, 292, 5250, 6653, 6401, 29995, 3760, 34480, 21659, 35058, 25974, 15127, 28563, 29305, 27303, 5860, 33218, 18731, 31256, 28015, 1142, 43459, 3968, 34106, 18088, 12501, 13544, 4801, 23505, 35370, 33239, 4148, 5871, 2474, 13222, 24068, 3689, 3297, 31382, 4309, 13114, 41569, 40104, 36459, 26341, 10447, 1050, 2287, 42643, 4312, 21290, 44103, 44691, 27738, 23608, 16668, 43778, 21926, 37387, 42011, 31133, 31785, 26729, 17665, 4287, 2932, 39826, 31907, 44661, 40219, 8051, 38655, 11702, 21173, 43048, 31239, 38715, 20504, 31507, 14424, 15279, 41394, 16370, 44188, 6946, 42975, 38014, 42039, 7643, 40605, 43315, 33376, 28770, 16529, 24894, 30505, 23225, 13798, 20023, 15572, 33196, 33156, 8404, 30295, 23709, 29120, 24771, 41957, 31144, 41542, 30354, 39011, 11116, 30762, 42053, 29692, 43131, 19654, 39186, 9066, 14976, 31372, 9249, 18509, 17061, 37409, 24122, 23870, 9491, 18079, 2299, 43915, 28100, 39473, 9845, 34612, 11928, 24933, 42443, 22324, 17325, 32523, 10779, 18125, 8977, 10862, 23373, 41077, 4955, 29520, 14894, 153, 8408, 3763, 19376, 1, 27768, 43121, 35376, 13132, 8159, 32196, 31343, 9399, 34395, 13603, 20600, 27096, 31280, 16004, 6017, 30795, 2901, 35394, 15363, 13291, 1497, 39275, 21795, 10172, 24726, 41227, 21835, 34456, 42806, 21965, 35830, 16608, 2184, 26697, 4314, 13163, 20059, 24278, 16403, 40829, 16953, 38425, 27953, 31249, 11715, 23108, 35019, 41754, 10455, 43600, 15075, 20885, 11186, 26093, 44419, 33598, 29116, 13601, 5036, 20084, 23423, 34555, 17176, 41217, 88, 43756, 14988, 15144, 17804, 18124, 33482, 35033, 42877, 2787, 35344, 20454, 14227, 10757, 31648, 17013, 12159, 42349, 3263, 23730, 15483, 26498, 5853, 19046, 32015, 30717, 11890, 27484, 12851, 30410, 8274, 37013, 15531, 42393, 39069, 21834, 652, 14180, 25759, 425, 35555, 32668, 35704, 16556, 7825, 36156, 26808, 1787, 32801, 39927, 19833, 39632, 16761, 34628, 16184, 11011, 35938, 5498, 20647, 8596, 21507, 4073, 30698, 20551, 31360, 23757, 34273, 23524, 23223, 33074, 9306, 31436, 44163, 43773, 34230, 15773, 37829, 38937, 6014, 21706, 2206, 43212, 17530, 39169, 33827, 6703, 3690, 25129, 18381, 36889, 28710, 20908, 1363, 162, 41801, 20026, 42201, 12467, 20711, 6891, 26606, 17878, 31723, 7374, 28363, 39382, 17567, 5968, 34914, 16081, 42124, 18207, 6626, 44959, 39554, 33856, 32365, 43942, 6436, 3572, 16473, 33395, 36512, 847, 23031, 36740, 36009, 40629, 13839, 21944, 8427, 29361, 988, 17969, 37874, 6396, 37455, 21116, 41267, 37791, 8443, 34059, 7058, 17356, 550, 27710, 33371, 7745, 16439, 17910, 28960, 13405, 33134, 28075, 37319, 42095, 44138, 44256, 31305, 16587, 19119, 24153, 28463, 5537, 35009, 26592, 40229, 15798, 19112, 29147, 39035, 16016, 29985, 18244, 44193, 41530, 23371, 36048, 44741, 820, 23615, 12606, 14355, 11978, 18295, 3428, 35972, 8282, 40565, 44930, 38172, 4192, 29724, 6060, 44123, 8618, 35737, 14841, 8595, 37563, 2325, 413, 36026, 39250, 12487, 36468, 15353, 29461, 23558, 36773, 36119, 20802, 35604, 26331, 33338, 41828, 12604, 4796, 23349, 32071, 9488, 5149, 1599, 4254, 23836, 16858, 14396, 42861, 14382, 8266, 35625, 29752, 3451, 29195, 11170, 11464, 37513, 15492, 32996, 12006, 34081, 42936, 41748, 20773, 33256, 6331, 14915, 6580, 32688, 36623, 19300, 29780, 27266, 22918, 22621, 38316, 37017, 14516, 3723, 2260, 42190, 12584, 40405, 41487, 41421, 918, 26315, 33202, 28144, 6590, 31306, 16840, 3715, 35640, 5237, 26838, 35189, 43552, 33845, 27725, 40668, 15136, 34349, 10437, 37682, 3139, 40517, 20008, 32382, 20893, 44089, 42739, 20535, 40366, 17029, 5316, 41529, 17402, 30975, 4763, 8058, 36747, 27055, 32432, 10518, 22483, 38867, 11970, 40422, 31603, 37793, 13998, 16133, 11080, 9797, 3950, 19479, 15275, 26534, 44974, 8438, 13921, 3600, 8988, 32741, 12219, 31181, 36414, 12201, 32204, 37492, 24163, 3511, 838, 9260, 13572, 18793, 18162, 39606, 29164, 37189, 16115, 34520, 39780, 35793, 11957, 10876, 13947, 2087, 37356, 26591, 21455, 17334, 8821, 4069, 32305, 42645, 10697, 10667, 35943, 35122, 20681, 38703, 30436, 5495, 27651, 12079, 39947, 18133, 38985, 34524, 24516, 26708, 37341, 36386, 34824, 4063, 1791, 28127, 27827, 35070, 721, 34911, 14039, 17493, 36248, 25319, 11589, 31092, 38207, 35390, 27163, 3219, 12048, 30069, 33713, 42780, 15908, 30801, 29734, 37802, 15160, 24735, 26196, 16657, 14884, 43921, 8366, 20204, 8933, 31626, 19287, 25760, 42102, 31794, 20882, 17040, 14726, 42701, 39010, 23692, 13932, 27433, 34211, 30291, 34793, 8272, 41788, 2664, 6012, 13250, 29537, 13682, 8089, 36884, 13729, 22599, 15328, 4667, 10434, 17482, 30773, 38109, 28758, 34169, 26154, 42246, 4008, 19732, 9103, 29611, 43935, 43293, 34982, 5173, 40895, 8483, 26773, 16095, 44927, 17352, 9402, 21829, 5106, 28689, 34417, 23496, 8026, 4317, 18763, 5652, 32630, 39296, 14887, 26978, 24815, 38307, 41126, 42474, 742, 42328, 15534, 41514, 18581, 36940, 31141, 24099, 27411, 44233, 32029, 12285, 38408, 18823, 43730, 42749, 18043, 44585, 8492, 2460, 12136, 41334, 6858, 40634, 24696, 14196, 12640, 27178, 4423, 36259, 35, 42142, 37078, 27695, 344, 25646, 39390, 19117, 44805, 14328, 37482, 21313, 42365, 15494, 42858, 19255, 40717, 43046, 9449, 12125, 44024, 17261, 39406, 18096, 28569, 4831, 4134, 37005, 33234, 31064, 19512, 34828, 32397, 11989, 14548, 27290, 10466, 18076, 34861, 2815, 22477, 13324, 14216, 13499, 20778, 38863, 381, 14849, 41422, 43655, 147, 6308, 28455, 5191, 38642, 39500, 10284, 24585, 224, 5389, 20225, 9240, 4992, 38666, 43930, 31369, 32629, 31444, 15532, 30327, 7536, 19291, 22978, 24979, 22422, 14145, 24664, 44953, 3398, 14404, 26758, 2144, 39668, 36431, 6371, 37148, 21544, 10954, 24776, 30766, 11846, 23368, 42599, 19939, 42354, 15332, 16272, 24801, 18518]], "client_label_counts": [[465, 428, 456, 463, 417, 487, 456, 435, 445, 448], [422, 476, 448, 456, 449, 456, 489, 410, 444, 450], [427, 430, 485, 471, 429, 428, 455, 473, 443, 459], [457, 480, 473, 424, 468, 423, 409, 436, 445, 485], [468, 450, 461, 410, 474, 452, 451, 447, 448, 439], [431, 447, 457, 443, 471, 448, 447, 474, 463, 419], [458, 460, 438, 450, 437, 421, 466, 458, 440, 472], [484, 434, 424, 438, 470, 467, 426, 473, 464, 420], [439, 472, 464, 475, 409, 457, 461, 441, 463, 419], [449, 423, 394, 470, 476, 461, 440, 453, 445, 489]], "raw_training_sha256": "67e12c2a5906880a4fe5595fe6d768185ad7ca587f35d3a7ece3c3b8b85035d2", "train_evaluation_indices": [39271, 8207, 43303, 8535, 40516, 31358, 41490, 40648, 1306, 9401, 38335, 13225, 14479, 20404, 44045, 33857, 8018, 32144, 34799, 21439, 33960, 20169, 25571, 17101, 39080, 49263, 13915, 46294, 2662, 22604, 40876, 11709, 44609, 11374, 22799, 13382, 38519, 24605, 5472, 6929, 40485, 34189, 38433, 33146, 35685, 32401, 24492, 6952, 36395, 9031, 42175, 5432, 15628, 3197, 6425, 22146, 3701, 31865, 1338, 44031, 28887, 24507, 47525, 2420, 19030, 938, 2156, 34009, 30929, 3570, 39553, 49863, 27645, 38238, 43125, 43867, 44143, 20002, 42908, 35418, 4991, 1598, 392, 18538, 25995, 25457, 2642, 24351, 29487, 39104, 34780, 44307, 5426, 19664, 4653, 35269, 20759, 26300, 14534, 38217, 4348, 36924, 39664, 22693, 1470, 15236, 2034, 19445, 8963, 49557, 2427, 17983, 19492, 11076, 43811, 27777, 46458, 24837, 10952, 30591, 17383, 9171, 39883, 43698, 47298, 29655, 12030, 8096, 44136, 10455, 23732, 1816, 46864, 24420, 21760, 25651, 6440, 40476, 32874, 1400, 29844, 39815, 822, 598, 42543, 35665, 23478, 48546, 36018, 37330, 13979, 25106, 49339, 3024, 40548, 26391, 9096, 42073, 22164, 39379, 42044, 10148, 11812, 45564, 40680, 6075, 22034, 2435, 49373, 32290, 24502, 3334, 35195, 41818, 18203, 21634, 44618, 46822, 44770, 6308, 26495, 36836, 32455, 4027, 33052, 9751, 8549, 12129, 21639, 11054, 39329, 46782, 30977, 13966, 7674, 35132, 23528, 16487, 20602, 46054, 7842, 18302, 9512, 10343, 42165, 3607, 13716, 45163, 22254, 26164, 44592, 33750, 17514, 13467, 9069, 18955, 32369, 22350, 17762, 1260, 40197, 45143, 2613, 6015, 38711, 5331, 6682, 37867, 11424, 41258, 21166, 33258, 15352, 37334, 18383, 23171, 39012, 42754, 16553, 32326, 40150, 39037, 6919, 28733, 41243, 49660, 42852, 11169, 1811, 47802, 29754, 17093, 36337, 26000, 16148, 7014, 39223, 11783, 24319, 24144, 41868, 31023, 22320, 20539, 28178, 4509, 2490, 14329, 26177, 14460, 9124, 37062, 37729, 12270, 20973, 29286, 42572, 45176, 33451, 33654, 6947, 24971, 47771, 2633, 22622, 16952, 10008, 11474, 30093, 35859, 24021, 18299, 47328, 7327, 22084, 2859, 276, 28000, 15767, 31819, 13031, 989, 19390, 46678, 42399, 10338, 42934, 6518, 26552, 40319, 23644, 17509, 47599, 47375, 7423, 44545, 21930, 35529, 41696, 43077, 2804, 43659, 22847, 31635, 3880, 20328, 46898, 24511, 39281, 36038, 22904, 13348, 2861, 33572, 27137, 9499, 34646, 14390, 16838, 5050, 25930, 23854, 4952, 35633, 42204, 41274, 1540, 24020, 45845, 11218, 35690, 21721, 38179, 8702, 20334, 16380, 23848, 41606, 46770, 32669, 906, 37022, 12029, 4504, 13206, 25004, 37843, 10955, 32341, 13326, 47402, 25807, 30710, 17692, 1376, 33117, 43037, 37371, 26088, 12435, 6923, 32131, 15333, 29735, 5404, 39179, 20852, 10911, 2946, 22997, 36819, 1589, 43814, 10197, 19282, 12553, 36955, 10297, 18315, 22628, 41900, 16313, 34781, 40945, 752, 30378, 46513, 46369, 20097, 31471, 25746, 8660, 49004, 10637, 9533, 39670, 23899, 38036, 28826, 5765, 45188, 19115, 21000, 16686, 21310, 9057, 45956, 14343, 19974, 42103, 8292, 21308, 11263, 12181, 40843, 1123, 7925, 12345, 3053, 48257, 38576, 42576, 3689, 10301, 4239, 43667, 35524, 1142, 317, 26632, 1381, 29854, 46637, 4559, 30830, 6393, 31029, 11633, 4540, 42711, 24057, 4498, 18298, 26499, 27502, 7784, 43945, 9384, 34279, 7409, 44484, 32432, 40649, 35731, 17573, 46041, 34944, 23507, 12836, 25362, 4925, 37783, 48908, 564, 37532, 29160, 2014, 32471, 35414, 33502, 10353, 30913, 27686, 30604, 30205, 19493, 47994, 40245, 26783, 37690, 40184, 28858, 31724, 49593, 36853, 14040, 40172, 25428, 10491, 32252, 44004, 15512, 6709, 45946, 9898, 39911, 30714, 37382, 47030, 12575, 49447, 36614, 12648, 16385, 27024, 31720, 33832, 27272, 21959, 33772, 37047, 13444, 13858, 19598, 21178, 3808, 16017, 36907, 9327, 17479, 4265, 36550, 18932, 21685, 33188, 46507, 44965, 22982, 47704, 5433, 4654, 7352, 35753, 19571, 43789, 2496, 35945, 7198, 18206, 29330, 20907, 39964, 38562, 37455, 36376, 16474, 12919, 46889, 38257, 40987, 41978, 4390, 18518, 30446, 35356, 15776, 24680, 45569, 2928, 10362, 41241, 38278, 35691, 25915, 12336, 25306, 25975, 49326, 35357, 42113, 19764, 44415, 38822, 24024, 32087, 49604, 46693, 6136, 14384, 13052, 25388, 2029, 25046, 9690, 31245, 5236, 44889, 42464, 33164, 27802, 28655, 20214, 12027, 2153, 46127, 32652, 1251, 44767, 35587, 21230, 19898, 25459, 32847, 10535, 8232, 42877, 46953, 39204, 40880, 16613, 29710, 24986, 44235, 17397, 22001, 16400, 21529, 30516, 20463, 40311, 5076, 21976, 29932, 22659, 28538, 48113, 17986, 4500, 6737, 44686, 11702, 43600, 9534, 43786, 31957, 15704, 1689, 39322, 19226, 46828, 5157, 11824, 6725, 7019, 33390, 10249, 34069, 23601, 24466, 37779, 5951, 16723, 16937, 37506, 45899, 38643, 42879, 34813, 11301, 38522, 46674, 30006, 35953, 24240, 1153, 31268, 32003, 47060, 37248, 32, 43891, 41455, 8944, 34911, 12849, 1464, 22060, 21813, 33963, 16774, 5337, 38630, 8893, 48293, 30135, 34162, 48667, 29829, 3346, 28559, 40537, 6434, 38266, 12102, 5301, 6896, 16598, 8693, 20557, 45567, 40207, 41072, 3414, 20304, 23192, 40173, 24999, 44598, 39373, 28248, 26424, 28963, 9870, 33505, 48234, 38571, 8628, 46717, 49436, 49847, 17112, 2568, 17924, 38872, 13555, 49494, 43186, 22553, 47423, 8869, 17772, 43372, 506, 39268, 14302, 36067, 28005, 21661, 22217, 44557, 14238, 47178, 18093, 14795, 140, 18223, 47151, 20353, 36086, 46177, 12311, 16490, 20796, 22522, 38271, 17126, 42666, 31193, 4206, 41888, 8796, 17548, 26878, 30314, 49933, 19310, 9766, 46060, 22899, 43132, 2887, 46920, 21448, 41061, 25150, 22952, 40602, 2588, 1570, 980, 19971, 11075, 35048, 35021, 1320, 1356, 31786, 30362, 21118, 41105, 24595, 49392, 4578, 34962, 13944, 46358, 17309, 21437, 2186, 16577, 41643, 26456, 2268, 30009, 7324, 44524, 44835, 6244, 841, 40185, 34530, 20674, 37592, 25377, 10832, 40762, 12628, 23578, 29270, 47703, 2039, 27306, 1901, 32135, 28298, 41736, 22938, 23901, 40453, 49539, 22745, 38842, 18377, 19448, 39987, 49629, 49022, 46078, 34519, 21104, 29633, 2545, 17128, 47616, 37320, 15248, 6130, 45780, 39906, 21933, 26881, 40423, 34862, 13821, 25044, 8735, 4696, 11695, 323, 48141, 18388, 46281, 33194, 2328, 43969, 48215, 39974, 14717, 2825, 34489, 12340, 364, 36040, 1578, 14502, 33050, 43859, 26168, 34065, 25050, 16428, 26509, 42726, 8600, 31776, 17017, 18583, 747, 4648, 48539, 35004, 9884, 43015, 13722, 48746, 43085, 30050, 8127, 32771, 27073, 26853, 22552, 13667, 47706, 27238, 20970, 4909, 31737, 42188, 40569, 18246, 15114, 46966, 24725, 6121, 24219, 262, 22037, 45040, 40204, 42710, 36085, 22145, 20858, 28441, 34720, 48995, 45444, 27656, 13784, 11692, 19485, 11163, 10420, 27509, 38330, 14912, 26290, 34700, 32202, 32295, 7438, 26712, 46237, 37698, 12977, 24484, 32679, 31208, 49416, 1448, 30182, 5459, 27953, 3387, 5759, 30696, 25137, 16882, 5202, 38838, 16638, 13244, 48263, 302, 41844, 33230, 8622, 44423, 43818, 35694, 5099, 20042, 47310, 23088, 30014, 26093, 23213, 5257, 32601, 30229, 19425, 23537, 11175, 4604, 9603, 16919, 13042, 49275, 37464, 9580, 11882, 27480, 15477, 37185, 30402, 36756, 18964, 35460, 36849, 23650, 45953, 25929, 30315, 35306, 6334, 7465, 49256, 4549, 45940, 40176, 4012, 20621, 7068, 47123, 27597, 34219, 12667, 35537, 14459, 17064, 33445, 6970, 44544, 804, 22845, 13033, 7184, 17382, 38535, 1705, 34789, 2966, 27750, 123, 41995, 90, 17362, 9446, 29595, 39991, 23209, 34529, 38058, 36141, 6327, 32513, 7596, 31269, 20538, 24780, 45893, 6917, 16660, 44181, 35168, 21348, 24461, 14918, 22841, 46284, 21532, 4431, 18241, 21487, 45424, 2878, 32639, 6583, 33379, 8669, 39368, 34836, 6, 16266, 44831, 49710, 30157, 34373, 36138, 38592, 10860, 24201, 11349, 22032, 2772, 48831, 1830, 42328, 25415, 27309, 2619, 6976, 19231, 14156, 14768, 36349, 3814, 22691, 11528, 2093, 8195, 19915, 2854, 19901, 14157, 33462, 20212, 38407, 41481, 38981, 48703, 31026, 7480, 36268, 25831, 5762, 29005, 2098, 42993, 11198, 13837, 38765, 40994, 20547, 39508, 34463, 43179, 38594, 42848, 32951, 25516, 18163, 16080, 5758, 35947, 24115, 13341, 28452, 15695, 30893, 19899, 48251, 5992, 11335, 30740, 26051, 4700, 31979, 29870, 41211, 9341, 32028, 6097, 25484, 15658, 14266, 35148, 22729, 17207, 21637, 6774, 17954, 16678, 35681, 47727, 32101, 16786, 38745, 39055, 742, 9047, 36344, 44334, 40212, 3423, 20005, 40225, 35243, 34769, 10671, 33277, 30045, 3291, 12067, 45006, 14619, 45748, 48002, 26541, 5281, 20125, 15068, 47565, 46798, 4122, 33621, 30478, 24710, 11731, 24911, 6392, 17070, 11115, 13621, 44253, 2682, 18242, 9319, 37745, 37581, 48015, 14120, 49693, 23597, 17419, 701, 38638, 40566, 18364, 47304, 17339, 44910, 39492, 709, 30874, 9802, 673, 6744, 5165, 27192, 29988, 2868, 3760, 20580, 22728, 39019, 37952, 25530, 6805, 8528, 26219, 15034, 14793, 1818, 6616, 39686, 31897, 34996, 34166, 32687, 32899, 3944, 24195, 23716, 33218, 40720, 25302, 36184, 26386, 4376, 11959, 37848, 9333, 25695, 46837, 37503, 11050, 28026, 3963, 36441, 9114, 13752, 44885, 24432, 36169, 6816, 32526, 45803, 36193, 39809, 28641, 21711, 33021, 45131, 9053, 11710, 10725, 17267, 7146, 49721, 16683, 9757, 41194, 43589, 11973, 9660, 29379, 20029, 19296, 9991, 1440, 48093, 39928, 15297, 35834, 28551, 32047, 34497, 4351, 40704, 11825, 27816, 38129, 3488, 16207, 2760, 12455, 25536, 28227, 33047, 38049, 46909, 1745, 30224, 14172, 31882, 8518, 10398, 31307, 16974, 41604, 19295, 7877, 25984, 42158, 29989, 40032, 43361, 14814, 47248, 26414, 2470, 41865, 4056, 11286, 28301, 6028, 11705, 11415, 1777, 13047, 20696, 46562, 14812, 21765, 29181, 2704, 11629, 47668, 5554, 31343, 46014, 49527, 49357, 30286, 46832, 12748, 48244, 42988, 44351, 21824, 11873, 5717, 16622, 30396, 7008, 18837, 17745, 43261, 8341, 33564, 27546, 44495, 25449, 49725, 24170, 45532, 17561, 26175, 23188, 35172, 45847, 36759, 2033, 22281, 2702, 25646, 7555, 40342, 35936, 42536, 20671, 8186, 27685, 15356, 15200, 30493, 12703, 43365, 18529, 22770, 26119, 19714, 2595, 40706, 24074, 33449, 36450, 18419, 41644, 10089, 49877, 20660, 1478, 8800, 42588, 31191, 18863, 19225, 9659, 19280, 18328, 28176, 49104, 33708, 17487, 34508, 25496, 22215, 22708, 49016, 33977, 25833, 4895, 45218, 21860, 36598, 12107, 37127, 4521, 39499, 28043, 15754, 13418, 21115, 25089, 22539, 20700, 29612, 27884, 34495, 36094, 46326, 32470, 8957, 39786, 35959, 9368, 33890, 17127, 45855, 3869, 40087, 22280, 1995, 40020, 46467, 5967, 2533, 46215, 331, 5980, 2606, 45901, 15053, 27020, 25028, 47684, 21326, 14703, 12113, 33236, 16273, 43402, 37209, 36728, 3565, 8054, 31198, 14297, 1696, 26260, 6961, 27742, 9656, 28209, 10017, 39375, 19375, 7086, 40073, 16401, 10005, 14269, 15228, 43752, 5507, 23378, 41053, 13061, 27108, 6404, 1076, 20117, 23589, 6584, 5492, 33041, 8592, 14125, 48957, 29705, 4847, 7389, 23114, 27263, 16656, 42189, 23145, 34461, 40764, 30611, 35769, 39140, 39609, 45928, 30266, 44455, 13202, 17863, 33642, 28330, 41461, 15345, 14118, 41349, 47327, 7107, 26399, 15392, 30013, 8288, 1963, 23348, 26883, 21749, 23735, 11976, 6162, 36543, 26407, 13971, 33789, 5008, 15246, 20531, 12174, 46657, 446, 15247, 41412, 8781, 29561, 10825, 39500, 14047, 27064, 15856, 39325, 31406, 32649, 36077, 10177, 4087, 15941, 20685, 14161, 15224, 31910, 30862, 10244, 12454, 46529, 46371, 8645, 28242, 16345, 7492, 24192, 38246, 25218, 17904, 33049, 48200, 30624, 41725, 30848, 12882, 46976, 15714, 35040, 42604, 43836, 40670, 43500, 34952, 3546, 22193, 31503, 32423, 42258, 32808, 38702, 40532, 37675, 41845, 16526, 44631, 20569, 38485, 1196, 37109, 14590, 46812, 46085, 8224, 8760, 28608, 27298, 41910, 5539, 12853, 35919, 12546, 11628, 21818, 22809, 34496, 10558, 24305, 4994, 21727, 49599, 2766, 1057, 14817, 7603, 18662, 29982, 20401, 17074, 23695, 19578, 9909, 31437, 28214, 36219, 10468, 39321, 44868, 8133, 41020, 43841, 33443, 30896, 10595, 18452, 2723, 36685, 26675, 38400, 6394, 27069, 23112, 25535, 27156, 40086, 44144, 41372, 10770, 15300, 49140, 34185, 7665, 12255, 35998, 43744, 27118, 27628, 17545, 28698, 2903, 37215, 22413, 27275, 18408, 32293, 36425, 1864, 2312, 38432, 40078, 10189, 25986, 17098, 42492, 18072, 16360, 30347, 6994, 1098, 45850, 42417, 46815, 31094, 22700, 8302, 35759, 35428, 32881, 4435, 49319, 9394, 4083, 48830, 11760, 27432, 47717, 8947, 12517, 4146, 9752, 35532, 31016, 48849, 19061, 19717, 10942, 4887, 38956, 19414, 4010, 34281, 28787, 3792, 37110, 29607, 31383, 5129, 20431, 4350, 20203, 15819, 31740, 18006, 3340, 46081, 48907, 35472, 10414, 29084, 44456, 12821, 38275, 34479, 36643, 1202, 42773, 45933, 2865, 25541, 597, 28597, 18449, 5218, 21728, 33031, 15954, 33972, 48798, 46411, 39073, 9305, 37167, 40907, 28592, 17144, 16427, 9182, 45908, 47219, 9912, 25953, 14685, 10125, 5876, 30772, 17067, 11389, 7681, 9982, 40863, 11476, 5725, 35525, 35481, 7427, 7749, 998, 45026, 47603, 25309, 17414, 6108, 26210, 16851, 48762, 19782, 4166, 29177, 30809, 3218, 12215, 23541, 32732, 40384, 15057, 26372, 38931, 8978, 20965, 17047, 29460, 49958, 47970, 4908, 22425, 3188, 15659, 18647, 13533, 45362, 4449, 41944, 11120, 10066, 23963, 48999, 28034, 40457, 20522, 25277, 3650, 11534, 18771, 32980, 21277, 28712, 39972, 25103, 26453, 14368, 42647, 49044, 2326, 41012, 5354, 49499, 20080, 13001, 37773, 37176, 4392, 9892, 12370, 48306, 21368, 40996, 30288, 33101, 23270, 13221, 34243, 38097, 32264, 11894, 18954, 27475, 28529, 12042, 12595, 1735, 21712, 19221, 38647, 37080, 43955, 7346, 26323, 48761, 6079, 14735, 3679, 11379, 29439, 43254, 41918, 29255, 34768, 7680, 8863, 10981, 34492, 7307, 9300, 26974, 45152, 13750, 49563, 32043, 1655, 11564, 12304, 43751, 24337, 6649, 46155, 12045, 20496, 24174, 13443, 42845, 2092, 47892, 44513, 17104, 32046, 49015, 10788, 32006, 7142, 42131, 2132, 4950, 19388, 44973, 45057, 19049, 32098, 19344, 4294, 14574, 49983, 10587, 11531, 15361, 33043, 25812, 46801, 40658, 41934, 44172, 49812, 10210, 2485, 22886, 33004, 40529, 4173, 21453, 24830, 9342, 6591, 3664, 8254, 17623, 44697, 42718, 32882, 42982, 82, 44360, 23755, 28785, 40146, 34247, 48605, 19643, 43180, 16587, 43044, 43055, 37093, 41178, 46476, 48807, 37004, 44563, 31642, 30958, 6985, 1535, 32119, 32368, 31609, 36711, 25879, 20659, 36428, 40156, 37576, 43231, 26819, 37903, 22318, 41648, 28649, 38269, 46616, 35308, 19285, 27649, 29161, 3527, 39182, 8208, 28470, 13215, 5259, 22683, 15596, 23445, 17044, 14447, 13887, 24306, 3945, 34144, 18705, 25529, 16527, 18032, 30353, 25753, 13279, 44656, 49504, 35156, 30153, 49805, 29278, 27063, 9840, 22617, 38418, 12805, 36631, 13828, 38465, 36420, 30799, 46779, 26926, 28375, 11757, 16194, 40210, 19180, 48488, 17147, 26068, 27455, 11235, 44446, 1630, 36437, 27754, 9848, 2442, 26130, 14798, 26326, 40531, 1881, 1169, 33703, 25977, 14051, 47591, 39481, 38923, 1001, 420, 12505, 39217, 17546, 33581, 7656, 44202, 33365, 39946, 15777, 12006, 4032, 23393, 38213, 25803, 14858, 46940, 24920, 33073, 3539, 36694, 25798, 11550, 46644, 3433, 32478, 2528, 32799, 25959, 40718, 29202, 42665, 16636, 6940, 25636, 45935, 44790, 10861, 1268, 21619, 39249, 4753, 25458, 20828, 693, 49213, 35198, 28795, 30230, 49749, 3936, 12636, 1667, 6924, 12591, 36652, 19569, 48305, 18669, 39615, 45189, 3408, 25962, 30884, 40240, 14226, 45764, 33312, 3176, 27898, 39284, 11888, 7436, 13416, 46531, 33465, 41186, 16463, 26602, 17823, 28478, 17260, 14181, 41107, 27003, 43327, 45136, 24797, 7531, 46251, 3687, 45595, 40650, 6289, 18931, 8447, 28246, 9507, 21303, 41077, 40593, 17787, 21173, 37696, 48634, 16433, 34331, 41417, 45957, 22153, 49990, 9949, 22711, 19358, 46255, 18374, 15238, 16924, 38134, 23638, 40794, 31393, 38895, 26346, 526, 13855, 21391, 7956, 14516, 2486, 42640, 1350, 29983, 33719, 24548, 21454, 36105, 5042, 16890, 26434, 34751, 49002, 27105, 4297, 42863, 37172, 49013, 25690, 2465, 3464, 24737, 43885, 45205, 9254, 12580, 40397, 37577, 2995, 11952, 32300, 46049, 26946, 29183, 20137, 43627, 29008, 19098, 31932, 8804, 26023, 43582, 4305, 9568, 16959, 21649, 15140, 31143, 20964, 8263, 20192, 44389, 581, 20435, 43351, 5768, 3913, 44316, 4910, 28255, 20564, 43640, 35954, 45668, 23611, 43524, 41249, 13945, 28555, 1388, 40629, 10694, 12672, 40135, 25003, 18207, 14263, 9750, 23604, 16020, 27579, 27558, 1182, 21781, 33669, 33408, 29172, 15643, 14484, 5212, 48023, 17570, 11769, 14905, 16889, 10765, 12343, 21188, 46803, 32901, 8652, 47909, 32026, 10392, 43031, 40553, 20060, 27891, 16173, 32645, 2225, 46528, 47305, 8403, 32731, 31271, 16878, 16948, 23954, 48413, 25715, 22288, 30885, 18363, 39451, 20, 24046, 13787, 33872, 6612, 29471, 24430, 34561, 41246, 37942, 45022, 44994, 46285, 48484, 14937, 41382, 36855, 25437, 11398, 19136, 1509, 13102, 36896, 7058, 6983, 378, 45913, 1491, 39413, 18734, 3236, 10174, 9363, 45616, 23247, 2792, 1623, 30326, 14935, 23187, 17402, 39690, 22438, 15925, 33826, 12204, 14396, 27647, 18264, 2444, 33302, 7733, 42915, 15538, 41852, 34193, 39932, 29947, 26854, 45869, 31030, 22963, 29419, 45144, 16514, 20274, 27461, 38454, 10633, 23474, 45873, 42526, 13038, 1221, 22243, 6080, 12132, 24241, 38242, 19711, 18664, 23989, 29737, 40745, 26823, 1324, 29743, 21021, 16033, 9962, 10134, 23655, 6613, 33016, 33610, 33334, 28040, 34410, 19262, 20785, 10086, 44032, 414, 1569, 12084, 36294, 16356, 47053, 41337, 28875, 19584, 21382, 1925, 2416, 48724, 48991, 49333, 12682, 25805, 11165, 15186, 28629, 24981, 46780, 20076, 17595, 17931, 16899, 6675, 43340, 34389, 13532, 27520, 4635, 15980, 9811, 48240, 10555, 7354, 49548, 653, 5681, 10432, 33629, 31782, 30310, 3632, 16969, 47688, 12198, 21258, 7000, 37282, 14673, 20365, 15233, 10862, 2120, 24914, 16236, 32336, 173, 43801, 16403, 34884, 15591, 47920, 5233, 36332, 20982, 40992, 34403, 16470, 83, 48832, 44214, 17186, 8731, 16098, 21610, 8935, 37621, 22932, 37986, 35424, 2167, 11694, 24969, 38059, 36227, 32942, 9491, 16419, 42111, 14657, 35438, 26237, 16886, 8167, 14627, 44593, 19156, 1886, 38695, 28575, 6794, 22876, 24637, 31977, 37559, 25418, 7195, 12974, 25057, 24867, 28902, 26545, 981, 25894, 17189, 3187, 39487, 3448, 3152, 49638, 20037, 33965, 34854, 12223, 13610, 39662, 46565, 23174, 9316, 44434, 37224, 24287, 44581, 41565, 25864, 25699, 25603, 39176, 4074, 15798, 45450, 40434, 32719, 7351, 32393, 38997, 19735, 14504, 8269, 49324, 25390, 30046, 19606, 33455, 24378, 41997, 10632, 6781, 38582, 8621, 42494, 21449, 16797, 8039, 39403, 22103, 726, 5700, 30701, 38392, 9450, 24459, 44358, 48992, 43093, 41886, 31180, 27349, 37899, 5837, 21062, 19177, 5736, 40697, 17343, 46361, 38021, 46669, 37958, 36259, 25272, 27093, 21740, 25515, 31650, 12326, 34132, 37462, 46310, 11298, 38359, 48050, 984, 40934, 11530, 21707, 36673, 37096, 13499, 35552, 3171, 14632, 44700, 47621, 7515, 32255, 13781, 15213, 38944, 4884, 38784, 40214, 18096, 49884, 31836, 45554, 33006, 36246, 21379, 27922, 7280, 34941, 28909, 39456, 40754, 43248, 44439, 2240, 49675, 37470, 13980, 7082, 2906, 38114, 32055, 42530, 12496, 7157, 47988, 31021, 15319, 35510, 918, 37341, 48110, 24826, 23831, 45519, 27528, 25670, 5606, 18156, 13405, 19754, 34954, 5645, 25394, 34797, 21689, 24899, 33873, 9899, 38272, 13057, 15301, 46022, 39880, 12431, 8320, 8793, 18174, 148, 49531, 16534, 19965, 28616, 30095, 19012, 44738, 4529, 48155, 39525, 21450, 31641, 18799, 42862, 42491, 19176, 3778, 36857, 48715, 8412, 37610, 13679, 10863, 11519, 42396, 4002, 15449, 22235, 39347, 9264, 45831, 5509, 26102, 38632, 32196, 20087, 28508, 1634, 4740, 30871, 37210, 18770, 14391, 37680, 39669, 41175, 28425, 48900, 47463, 49709, 32272, 24953, 5555, 35049, 14001, 34702, 28336, 35166, 42966, 36964, 37218, 20059, 14669, 42524, 16781, 16955, 11600, 19958, 26529, 1204, 26791, 45633, 37169, 38709, 16436, 34303, 33306, 47054, 37003, 43025, 33579, 19487, 16578, 44388, 45083, 5751, 17934, 15602, 1991, 42782, 8252, 46071, 33567, 34436, 37720, 24831, 24532, 6105, 37101, 6029, 32801, 49493, 12578, 17368, 36629, 31995, 3055, 45545, 4161, 26167, 41371, 37229, 3370, 17811, 16358, 6248, 36048, 33304, 10060, 33820, 20776, 46187, 4479, 33720, 39157, 3431, 33142, 3367, 21910, 38004, 10410, 26543, 15527, 43209, 21677, 1600, 23039, 38489, 46853, 32924, 5961, 17079, 45963, 29816, 34472, 26884, 42731, 36120, 5458, 32559, 41082, 31145, 20422, 16469, 37900, 19021, 47739, 12661, 6730, 45544, 27776, 29491, 44196, 20126, 28510, 35580, 22342, 31543, 41358, 21670, 17809, 45986, 36350, 3005, 23694, 7938, 6202, 11525, 15686, 7160, 7620, 23432, 24473, 43321, 18919, 14184, 35015, 14759, 46350, 34839, 41420, 38253, 4009, 14987, 32804, 11493, 32667, 6001, 43816, 1460, 38411, 10484, 43053, 4808, 45374, 25408, 7094, 15952, 853, 12480, 28283, 31309, 36692, 40456, 7266, 48828, 27, 34988, 21128, 11269, 17306, 198, 16835, 33707, 42635, 13658, 18990, 44566, 39858, 25511, 36373, 9321, 41549, 26782, 15291, 21030, 16442, 34912, 1374, 27240, 6721, 35222, 4118, 24966, 27117, 33848, 24249, 28252, 37275, 3525, 24531, 3730, 17676, 31601, 31396, 47552, 37992, 48771, 14027, 27610, 33799, 42748, 20993, 38309, 28490, 22066, 2729, 22878, 47873, 18871, 20113, 18407, 37238, 6893, 18988, 2424, 5355, 26611, 41177, 8256, 8877, 31413, 31752, 29375, 16389, 9785, 10939, 41981, 15211, 12779, 47283, 2796, 49059, 32637, 35170, 33436, 20504, 33192, 1933, 25935, 19834, 17925, 1027, 47135, 8820, 26199, 5588, 45836, 12852, 28181, 12933, 34322, 25866, 18655, 35342, 41045, 14631, 22863, 45878, 17684, 9238, 29465, 22439, 48974, 1194, 44194, 1031, 7265, 28690, 29095, 28060, 16393, 4899, 21621, 38020, 24956, 33491, 48065, 48067, 42778, 9256, 49110, 3203, 44696, 10909, 45135, 30138, 11331, 1876, 41275, 7825, 3588, 10718, 30603, 4659, 10199, 9784, 2439, 33367, 20919, 22339, 9847, 12624, 31780, 49621, 14639, 20384, 1228, 49581, 11792, 17105, 21717, 30739, 39909, 10026, 8704, 9756, 6750, 26431, 14178, 48373, 33885, 42415, 28565, 39922, 13783, 16499, 30583, 22804, 42679, 49095, 17938, 36089, 38490, 27971, 46804, 7321, 6536, 3207, 36704, 1959, 1955, 10908, 29640, 20225, 30323, 8053, 20527, 21047, 21572, 7092, 11048, 30569, 24275, 4094, 24673, 9706, 38409, 40797, 9727, 31857, 7091, 32746, 27708, 29798, 34443, 34288, 15035, 41260, 44187, 7025, 26403, 27473, 11439, 3780, 31382, 35396, 31685, 14622, 37134, 40466, 23570, 1678, 29797, 2915, 37378, 45637, 33405, 19013, 47451, 46092, 22004, 45443, 10176, 7264, 9551, 12367, 44405, 21722, 40041, 25396, 30594, 6941, 2924, 4824, 16940, 43577, 36522, 28188, 45526, 18542, 27793, 24660, 43958, 35225, 17370, 25340, 13838, 48983, 35838, 18433, 37048, 24117, 7762, 16913, 27126, 36602, 43269, 26084, 38671, 42850, 46050, 46336, 4279, 7392, 13365, 3563, 37694, 36790, 6350, 39562, 41487, 30625, 18532, 10400, 3010, 45770, 38844, 9969, 10238, 49804, 43027, 1023, 21228, 7820, 27648, 24928, 15962, 29627, 12692, 11445, 15986, 9219, 9797, 38088, 28194, 22404, 27611, 39190, 46995, 24354, 7315, 5318, 20561, 24870, 38181, 21673, 10063, 45676, 6005, 49302, 46677, 11468, 25, 37774, 31812, 41090, 32581, 11726, 27134, 29731, 41645, 44077, 48658, 23458, 18090, 39068, 37270, 33883, 7648, 13939, 43388, 43174, 292, 15971, 42712, 38061, 48190, 24312, 5122, 9084, 21146, 24888, 30193, 35091, 18509, 23208, 25121, 10364, 17342, 21091, 1613, 16762, 2179, 28760, 11784, 46846, 46126, 45759, 36582, 32768, 27577, 23051, 44346, 33425, 37887, 35830, 38698, 7795, 26409, 39357, 47464, 23987, 12293, 36274, 17523, 12146, 20297, 28378, 30536, 8942, 29426, 20535, 44825, 15812, 42614, 31342, 11634, 22044, 22721, 34602, 29310, 43501, 16574, 1161, 45208, 15474, 17326, 41327, 23686, 27595, 23036, 30588, 21612, 17000, 49459, 26448, 40544, 12374, 19233, 18554, 10025, 11098, 25526, 40748, 46721, 6246, 20008, 13920, 48600, 46558, 11672, 39938, 24672, 49212, 5124, 27010, 30512, 46188, 46388, 19230, 43561, 34245, 4907, 48298, 25878, 42960, 38125, 22530, 44099, 34986, 20582, 48947, 28462, 15338, 28749, 28816, 20981, 31197, 10786, 14999, 47760, 14755, 38917, 17245, 48460, 35577, 1013, 29009, 37918, 23470, 12597, 47811, 12441, 25678, 25255, 44422, 39759, 15218, 41632, 48463, 10631, 12354, 9543, 12003, 32027, 2159, 17234, 20482, 18978, 38428, 14098, 33251, 16451, 29680, 38747, 31681, 31455, 28860, 13804, 818, 38137, 25345, 42762, 14625, 11239, 33475, 47153, 391, 38284, 16175, 16826, 10874, 40626, 32148, 6481, 34511, 35589, 14837, 32236, 23415, 8605, 46620, 5158, 25310, 8818, 36824, 18881, 28044, 12869, 38057, 25873, 39077, 24472, 17985, 36205, 19879, 2724, 33585, 13135, 32898, 39835, 17804, 42251, 48567, 30150, 4178, 16828, 11656, 26983, 43568, 25617, 35005, 24227, 21692, 21109, 14272, 16645, 17408, 22896, 39255, 17364, 8615, 47924, 6386, 23140, 38604, 4712, 30195, 39136, 1896, 21001, 25033, 35793, 16031, 26031, 29178, 43316, 42018, 10816, 40533, 5778, 19346, 8708, 28195, 30075, 15433, 31364, 26692, 27255, 26709, 10216, 25109, 39261, 26858, 8604, 37000, 19794, 29622, 43305, 30897, 36619, 16557, 2897, 18219, 2981, 2553, 3627, 47844, 8537, 842, 47638, 38094, 23186, 1650, 48066, 21353, 19200, 30805, 5241, 4065, 5258, 44531, 24573, 40360, 24892, 44398, 25241, 289, 17182, 21902, 7416, 2430, 26276, 46581, 15355, 14537, 49141, 12446, 16187, 2151, 386, 6329, 13703, 23308, 35812, 42003, 28923, 35253, 47286, 12617, 11704, 49309, 11350, 47233, 40730, 3272, 28015, 11877, 12381, 29778, 18152, 23852, 9294, 16183, 10106, 34239, 41393, 8966, 3358, 10546, 14086, 2243, 2311, 1858, 611, 29211, 18823, 10277, 12942, 20590, 10305, 34015, 41185, 43322, 20247, 5396, 40416, 6076, 20499, 49578, 15208, 16265, 48741, 16914, 39797, 45061, 18339, 2776, 4939, 7939, 1898, 32152, 12529, 12909, 2392, 1089, 14356, 28911, 39181, 4318, 13372, 9223, 49454, 20741, 42078, 15292, 32948, 10754, 25410, 152, 36987, 49978, 8745, 10081, 43792, 22852, 42485, 2207, 36730, 19383, 20399, 33096, 68, 15216, 972, 771, 44262, 46370, 33684, 9369, 47590, 46027, 10274, 17618, 9456, 10540, 46103, 27244, 20186, 17377, 45851, 25043, 22052, 20314, 36429, 11414, 37763, 36037, 40426, 23621, 43844, 41584, 10466, 37661, 4331, 46270, 7986, 24091, 47466, 23212, 10339, 16815, 10496, 44892, 13605, 22204, 35062, 19507, 26208, 25537, 31436, 34782, 12998, 49841, 22612, 35815, 29644, 33524, 43355, 49231, 23727, 30939, 8115, 27172, 33330, 21343, 1679, 27079, 4480, 35093, 42955, 18695, 35816, 27894, 48697, 20436, 1930, 19600, 29305, 26515, 29195, 4714, 3374, 39064, 36034, 38550, 15325, 44718, 31263, 41724, 38180, 33389, 21314, 5126, 5652, 41805, 10225, 42117, 41370, 13892, 27217, 27320, 45540, 17198, 8764, 8533, 38131, 31847, 2074, 12157, 2852, 40026, 5160, 4333, 26767, 11796, 43537, 23867, 18323, 17951, 2499, 19431, 43964, 34412, 10235, 14977, 28257, 17754, 30548, 25164, 43128, 36190, 22655, 23290, 28916, 43510, 12899, 7849, 40454, 14633, 26406, 49226, 722, 37286, 29208, 41620, 39078, 41780, 8345, 12464, 30298, 11697, 26037, 12995, 22541, 5139, 4248, 4241, 46834, 30581, 46184, 13373, 17605, 2620, 45843, 7666, 15514, 31156, 24675, 44064, 11108, 13280, 28293, 15099, 47724, 38025, 21695, 28920, 39700, 40461, 38067, 14081, 30993, 794, 8980, 32579, 6864, 32920, 40230, 11749, 17542, 8996, 7922, 46282, 27635, 40025, 23889, 31276, 30434, 37, 29789, 1783, 10269, 2912, 11484, 16348, 32440, 5779, 17714, 23265, 3487, 11390, 8712, 7895, 11502, 4872, 17462, 31513, 4747, 14222, 23627, 19372, 11595, 28111, 38440, 35158, 21787, 22046, 31359, 9486, 21268, 14863, 7969, 32298, 46549, 8718, 9741, 22569, 7845, 42685, 1442, 178, 29667, 43894, 32162, 4883, 7781, 30382, 44166, 34273, 42366, 7482, 6641, 12744, 49763, 12220, 18701, 33340, 14818, 39888, 9906, 5563, 4996, 926, 14219, 8681, 25454, 3623, 11996, 1441, 7372, 28048, 4386, 38486, 9773, 21844, 11069, 40415, 1383, 38779, 31846, 29773, 3058, 459, 2161, 40700, 40191, 3638, 2803, 31317, 48316, 18253, 24455, 25336, 23436, 11248, 29689, 12351, 33014, 1183, 29782, 21050, 13672, 25790, 6004, 15049, 30262, 46710, 28239, 36299, 13874, 19603, 6225, 2388, 5246, 13666, 9623, 5339, 1092, 28418, 15911, 17730, 4812, 24905, 15768, 16121, 15237, 34274, 9630, 10069, 14971, 33072, 8775, 47978, 18535, 38733, 18045, 37794, 42182, 49976, 8, 31462, 27747, 48737, 44727, 36551, 14166, 17758, 20358, 15198, 43612, 42926, 17962, 31076, 26579, 777, 33410, 34814, 6862, 18201, 49347, 562, 18593, 36151, 23080, 17048, 42270, 43400, 4514, 22578, 456, 11309, 13633, 4916, 42847, 13893, 6646, 19975, 40183, 37362, 18558, 42367, 10708, 44114, 14876, 17933, 24045, 13545, 10483, 21762, 15416, 16430, 19666, 31511, 12650, 20889, 42699, 49897, 45354, 49767, 1468, 6238, 20455, 41835, 25783, 21919, 48076, 2434, 12938, 17630, 11652, 30488, 1859, 36001, 40001, 21164, 48462, 3541, 42477, 3584, 36966, 39578, 41988, 36744, 2987, 26925, 37711, 7514, 32077, 6728, 40641, 15455, 34521, 32512, 42325, 28450, 37416, 28435, 8574, 8241, 49479, 37583, 5251, 25104, 33840, 32501, 16930, 20594, 34514, 42607, 29421, 4397, 8769, 13015, 23497, 16076, 48774, 21931, 29262, 8715, 30859, 41950, 43007, 33398, 31841, 40136, 33456, 22440, 15322, 46442, 37567, 31938, 41028, 13476, 45338, 736, 46210, 6337, 45062, 8270, 33184, 10361, 36295, 43291, 36798, 31526, 19141, 42389, 32421, 45371, 42917, 30483, 16630, 6679, 7695, 39239, 44882, 5054, 519, 22409, 36131, 22000, 40864, 8073, 38301, 27808, 21042, 36444, 47179, 31379, 49434, 32676, 11207, 17799, 31810, 35896, 49936, 48877, 1720, 4093, 17592, 3159, 23513, 4446, 35425, 8468, 36783, 30460, 39154, 20259, 20786, 32578, 39507, 21953, 17444, 3425, 16978, 9826, 44213, 45830, 32506, 19843, 32783, 23595, 3324, 40578, 38832, 19398, 6898, 42359, 19020, 15239, 30472, 20300, 25207, 15276, 49253, 16700, 48342, 35678, 24554, 5528, 19097, 36108, 2640, 3561, 32178, 12866, 25364, 32200, 17028, 2212, 17874, 18154, 47782, 23466, 7737, 40458, 16141, 7281, 30660, 2663, 4891, 34369, 20984, 3681, 15161, 6166, 32448, 30034, 29067, 3898, 42705, 34030, 48534, 18327, 7447, 22712, 5092, 766, 32351, 12490, 509, 22581, 6882, 31372, 3874, 42275, 21755, 22589, 24328, 41247, 39089, 25047, 40886, 35295, 37643, 4975, 12258, 35074, 32213, 13426, 40963, 47091, 21679, 8042, 44556, 27171, 36341, 7995, 21840, 4611, 37384, 37642, 9818, 22600, 31367, 42506, 40778, 22849, 47376, 35211, 10172, 11042, 16792, 40728, 47527, 28940, 3093, 20064, 11566, 16257, 10164, 30142, 40223, 9122, 25717, 20290, 610, 2065, 49043, 7748, 21443, 28016, 24085, 31628, 13695, 45318, 8358, 39571, 41943, 23766, 9545, 5732, 49553, 5250, 47023, 13702, 22954, 16558, 34455, 28103, 40881, 43183, 1967, 48440, 30273, 44594, 9092, 18076, 811, 32887, 19768, 19748, 2881, 4955, 1558, 28841, 29722, 3777, 32691, 43644, 46926, 42280, 22455, 9722, 45809, 1515, 27550, 45309, 28728, 8222, 19509, 33802, 35224, 45617, 47825, 21414, 10645, 29428, 15405, 10639, 3305, 5283, 49828, 36939, 41864, 41132, 35192, 4815, 21546, 38276, 47945, 7306, 8542, 29362, 5278, 6403, 35268, 13315, 41833, 47713, 35169, 2687, 19251, 42693, 26806, 35374, 21972, 43046, 30607, 6219, 28782, 30018, 14292, 44092, 8526, 9572, 32547, 15374, 46102, 17020, 25133, 46001, 43159, 16676, 29762, 27715, 35562, 11576, 35210, 45240, 1255, 37207, 18546, 5138, 14723, 37226, 40699, 10331, 27740, 1102, 24391, 44190, 27030, 30776, 4371, 34970, 24627, 18467, 26655, 768, 18778, 40885, 3007, 39859, 25548, 28571, 15821, 46079, 25654, 16535, 44242, 26021, 22475, 22140, 24173, 43689, 24453, 22252, 15082, 31095, 49029, 42157, 5801, 12298, 48371, 10312, 9810, 29179, 28931, 34134, 13699, 40742, 13512, 31905, 9143, 15857, 3143, 28747, 8501, 28886, 30276, 28549, 44873, 28534, 38314, 42473, 3237, 2187, 5077, 42591, 4335, 36250, 10717, 45673, 35251, 10881, 15978, 40750, 37413, 5104, 32878, 3267, 577, 25752, 32209, 5418, 30780, 41135, 11517, 39673, 11984, 30465, 44157, 12902, 4289, 17090, 30823, 8567, 20516, 319, 28968, 7373, 7752, 30379, 24542, 357, 9396, 26039, 3234, 26839, 20679, 18244, 49249, 48431, 22233, 23720, 40724, 495, 43333, 46656, 9541, 43780, 12976, 45183, 27435, 3345, 26289, 37400, 35433, 31774, 15264, 37606, 13160, 40158, 7554, 21350, 32945, 43310, 15586, 29651, 29013, 16, 579, 42441, 42154, 4913, 24133, 1378, 3838, 29978, 47765, 42703, 48210, 43910, 225, 37249, 21609, 23846, 11373, 31010, 18337, 33483, 34572, 36064, 13308, 42264, 27551, 12467, 2529, 20854, 6766, 21799, 15993, 39746, 4121, 43696, 14326, 40338, 17068, 43341, 21221, 1190, 48455, 5591, 8290, 25120, 22685, 18020, 45538, 34796, 36456, 39065, 3216, 2129, 11296, 35961, 8303, 2352, 13962, 11139, 25317, 11814, 36807, 5654, 26970, 17468, 45684, 45791, 22296, 37155, 35699, 41419, 270, 23001, 20915, 47648, 20995, 14170, 19505, 7944, 4068, 15119, 4246, 48339, 40144, 2728, 41354, 3202, 17097, 16642, 45813, 6116, 32008, 43226, 28781, 28514, 22017, 295, 3722, 28004, 42279, 43081, 24619, 37571, 1773, 6381, 14250, 36577, 5213, 3086, 37975, 37195, 307, 19120, 34973, 11620, 3633, 4643, 15123, 19429, 32653, 5231, 32112, 21478, 32355, 43311, 13320, 40825, 39510, 36329, 38602, 28329, 17296, 15159, 40079, 29182, 32102, 23651, 42704, 6237, 18361, 38363, 17428, 9336, 43943, 20675, 12789, 27755, 23383, 42851, 6264, 9673, 37383, 33778, 8773, 34515, 18800, 36218, 45844, 20004, 22016, 48982, 25338, 38277, 19424, 29401, 40564, 7793, 11213, 31983, 1, 32563, 26057, 10246, 42244, 42208, 39844, 26828, 11703, 15027, 360, 48017, 44132, 44646, 21519, 34355, 26756, 9302, 47501, 2585, 21411, 7337, 44564, 7210, 27249, 43169, 12700, 40361, 11547, 26229, 40845, 49601, 24320, 38759, 34753, 6431, 39453, 44744, 2208, 45560, 4416, 30462, 18929, 46537, 28010, 12608, 46852, 10390, 28778, 12986, 37090, 19193, 34843, 25297, 39115, 32466, 10829, 45048, 23075, 40254, 44912, 43346, 7419, 7764, 15763, 2, 8532, 10306, 45984, 11720, 13642, 32115, 2890, 21729, 20578, 40168, 11931, 30327, 40102, 1105, 21336, 42422, 16396, 26468, 23751, 14083, 38494, 2495, 4970, 1186, 34085, 26222, 48590, 17171, 32041, 17535, 36640, 37864, 18968, 46781, 28709, 35231, 3099, 11275, 3075, 46225, 67, 19660, 3685, 41316, 4865, 9097, 44013, 16458, 33966, 33672, 10659, 5330, 13208, 17941, 18488, 27070, 44372, 48165, 27018, 1893, 18689, 4291, 6438, 37139, 49931, 11152, 21401, 33665, 46221, 16975, 5040, 28511, 15330, 21236, 1610, 49842, 30180, 27360, 14224, 19671, 41560, 28358, 31790, 46298, 28129, 23783, 43903, 10658, 1467, 39917, 34625, 7276, 4612, 1232, 6890, 44247, 36271, 10930, 17435, 27622, 25736, 26518, 8439, 668, 269, 683, 12613, 27160, 39016, 2767, 29867, 18963, 2214, 26496, 13827, 23433, 10827, 950, 44714, 5453, 9419, 44949, 13003, 45922, 17885, 20420, 15215]}


==> anc/supplementary_material/experiments/nn/records/final-400/report/evaluation_results.csv <==
cell,lr,seed,test_accuracy,validation_loss,folder
dirichlet_K10_mbsgd,0.01,1901,0.4151,1.6602298460006715,eval_dirichlet_K10_mbsgd_lr0.01_seed0
dirichlet_K10_mbsgd,0.01,1902,0.3571,1.904108141517639,eval_dirichlet_K10_mbsgd_lr0.01_seed1
dirichlet_K10_mbsgd,0.01,1903,0.3452,1.8752519734382629,eval_dirichlet_K10_mbsgd_lr0.01_seed2
dirichlet_K10_scaffold_average,0.0003,1901,0.368,1.791826640701294,eval_dirichlet_K10_scaffold_average_lr0.0003_seed0
dirichlet_K10_scaffold_average,0.0003,1902,0.3706,1.7527615139007569,eval_dirichlet_K10_scaffold_average_lr0.0003_seed1
dirichlet_K10_scaffold_average,0.0003,1903,0.3411,1.8500757383346558,eval_dirichlet_K10_scaffold_average_lr0.0003_seed2
dirichlet_K10_scaffold_select,0.0003,1901,0.2547,2.1696622868537903,eval_dirichlet_K10_scaffold_select_lr0.0003_seed0
dirichlet_K10_scaffold_select,0.0003,1902,0.3092,1.928355027961731,eval_dirichlet_K10_scaffold_select_lr0.0003_seed1
dirichlet_K10_scaffold_select,0.0003,1903,0.3408,1.8854945428848267,eval_dirichlet_K10_scaffold_select_lr0.0003_seed2
dirichlet_K40_mbsgd,0.01,1901,0.3335,1.971162680530548,eval_dirichlet_K40_mbsgd_lr0.01_seed0
dirichlet_K40_mbsgd,0.01,1902,0.3767,1.759769694328308,eval_dirichlet_K40_mbsgd_lr0.01_seed1
dirichlet_K40_mbsgd,0.01,1903,0.3663,1.8505265056610107,eval_dirichlet_K40_mbsgd_lr0.01_seed2
dirichlet_K40_scaffold_average,3e-05,1901,0.3131,1.9202633766174317,eval_dirichlet_K40_scaffold_average_lr3e-05_seed0
dirichlet_K40_scaffold_average,3e-05,1902,0.2903,1.9440217823028565,eval_dirichlet_K40_scaffold_average_lr3e-05_seed1
dirichlet_K40_scaffold_average,3e-05,1903,0.3067,1.9597162607192993,eval_dirichlet_K40_scaffold_average_lr3e-05_seed2
dirichlet_K40_scaffold_select,3e-05,1901,0.3062,1.9418009534835816,eval_dirichlet_K40_scaffold_select_lr3e-05_seed0
dirichlet_K40_scaffold_select,3e-05,1902,0.3025,1.965239768600464,eval_dirichlet_K40_scaffold_select_lr3e-05_seed1
dirichlet_K40_scaffold_select,3e-05,1903,0.3195,1.9403769109725952,eval_dirichlet_K40_scaffold_select_lr3e-05_seed2
iid_K10_mbsgd,0.01,1901,0.4151,1.6602298460006715,eval_iid_K10_mbsgd_lr0.01_seed0
iid_K10_mbsgd,0.01,1902,0.3571,1.904108141517639,eval_iid_K10_mbsgd_lr0.01_seed1
iid_K10_mbsgd,0.01,1903,0.3452,1.8752519734382629,eval_iid_K10_mbsgd_lr0.01_seed2
iid_K10_scaffold_select,0.01,1901,0.5479,1.2686194116592406,eval_iid_K10_scaffold_select_lr0.01_seed0
iid_K10_scaffold_select,0.01,1902,0.5515,1.248309974861145,eval_iid_K10_scaffold_select_lr0.01_seed1
iid_K10_scaffold_select,0.01,1903,0.4947,1.4393171072006226,eval_iid_K10_scaffold_select_lr0.01_seed2
iid_K40_mbsgd,0.01,1901,0.3335,1.971162680530548,eval_iid_K40_mbsgd_lr0.01_seed0
iid_K40_mbsgd,0.01,1902,0.3767,1.759769694328308,eval_iid_K40_mbsgd_lr0.01_seed1
iid_K40_mbsgd,0.01,1903,0.3663,1.8505265056610107,eval_iid_K40_mbsgd_lr0.01_seed2
iid_K40_scaffold_average,0.2,1901,0.8899,0.30953381662368773,eval_iid_K40_scaffold_average_lr0.2_seed0
iid_K40_scaffold_average,0.2,1902,0.8879,0.3061763924360275,eval_iid_K40_scaffold_average_lr0.2_seed1
iid_K40_scaffold_average,0.2,1903,0.8783,0.33438256084918977,eval_iid_K40_scaffold_average_lr0.2_seed2
iid_K40_scaffold_select,0.01,1901,0.7869,0.5834711814165116,eval_iid_K40_scaffold_select_lr0.01_seed0
iid_K40_scaffold_select,0.01,1902,0.7825,0.5949115443229676,eval_iid_K40_scaffold_select_lr0.01_seed1
iid_K40_scaffold_select,0.01,1903,0.7926,0.5639636269569397,eval_iid_K40_scaffold_select_lr0.01_seed2
iid_K10_scaffold_average,0.1,1901,0.7314,0.7570352775573731,eval_iid_K10_scaffold_average_lr0.1_seed0
iid_K10_scaffold_average,0.1,1902,0.6989,0.8272560673713684,eval_iid_K10_scaffold_average_lr0.1_seed1
iid_K10_scaffold_average,0.1,1903,0.7201,0.7981872863769531,eval_iid_K10_scaffold_average_lr0.1_seed2


==> anc/supplementary_material/experiments/nn/records/final-400/report/evaluation_results.json <==
[
  {
    "cell": "dirichlet_K10_mbsgd",
    "lr": 0.01,
    "seed": 1901,
    "test_accuracy": 0.4151,
    "validation_loss": 1.6602298460006715,
    "folder": "eval_dirichlet_K10_mbsgd_lr0.01_seed0"
  },
  {
    "cell": "dirichlet_K10_mbsgd",
    "lr": 0.01,
    "seed": 1902,
    "test_accuracy": 0.3571,
    "validation_loss": 1.904108141517639,
    "folder": "eval_dirichlet_K10_mbsgd_lr0.01_seed1"
  },
  {
    "cell": "dirichlet_K10_mbsgd",
    "lr": 0.01,
    "seed": 1903,
    "test_accuracy": 0.3452,
    "validation_loss": 1.8752519734382629,
    "folder": "eval_dirichlet_K10_mbsgd_lr0.01_seed2"
  },
  {
    "cell": "dirichlet_K10_scaffold_average",
    "lr": 0.0003,
    "seed": 1901,
    "test_accuracy": 0.368,
    "validation_loss": 1.791826640701294,
    "folder": "eval_dirichlet_K10_scaffold_average_lr0.0003_seed0"
  },
  {
    "cell": "dirichlet_K10_scaffold_average",
    "lr": 0.0003,
    "seed": 1902,
    "test_accuracy": 0.3706,
    "validation_loss": 1.7527615139007569,
    "folder": "eval_dirichlet_K10_scaffold_average_lr0.0003_seed1"
  },
  {
    "cell": "dirichlet_K10_scaffold_average",
    "lr": 0.0003,
    "seed": 1903,
    "test_accuracy": 0.3411,
    "validation_loss": 1.8500757383346558,
    "folder": "eval_dirichlet_K10_scaffold_average_lr0.0003_seed2"
  },
  {
    "cell": "dirichlet_K10_scaffold_select",
    "lr": 0.0003,
    "seed": 1901,
    "test_accuracy": 0.2547,
    "validation_loss": 2.1696622868537903,
    "folder": "eval_dirichlet_K10_scaffold_select_lr0.0003_seed0"
  },
  {
    "cell": "dirichlet_K10_scaffold_select",
    "lr": 0.0003,
    "seed": 1902,
    "test_accuracy": 0.3092,
    "validation_loss": 1.928355027961731,
    "folder": "eval_dirichlet_K10_scaffold_select_lr0.0003_seed1"
  },
  {
    "cell": "dirichlet_K10_scaffold_select",
    "lr": 0.0003,
    "seed": 1903,
    "test_accuracy": 0.3408,
    "validation_loss": 1.8854945428848267,
    "folder": "eval_dirichlet_K10_scaffold_select_lr0.0003_seed2"
  },
  {
    "cell": "dirichlet_K40_mbsgd",
    "lr": 0.01,
    "seed": 1901,
    "test_accuracy": 0.3335,
    "validation_loss": 1.971162680530548,
    "folder": "eval_dirichlet_K40_mbsgd_lr0.01_seed0"
  },
  {
    "cell": "dirichlet_K40_mbsgd",
    "lr": 0.01,
    "seed": 1902,
    "test_accuracy": 0.3767,
    "validation_loss": 1.759769694328308,
    "folder": "eval_dirichlet_K40_mbsgd_lr0.01_seed1"
  },
  {
    "cell": "dirichlet_K40_mbsgd",
    "lr": 0.01,
    "seed": 1903,
    "test_accuracy": 0.3663,
    "validation_loss": 1.8505265056610107,
    "folder": "eval_dirichlet_K40_mbsgd_lr0.01_seed2"
  },
  {
    "cell": "dirichlet_K40_scaffold_average",
    "lr": 3e-05,
    "seed": 1901,
    "test_accuracy": 0.3131,
    "validation_loss": 1.9202633766174317,
    "folder": "eval_dirichlet_K40_scaffold_average_lr3e-05_seed0"
  },
  {
    "cell": "dirichlet_K40_scaffold_average",
    "lr": 3e-05,
    "seed": 1902,
    "test_accuracy": 0.2903,
    "validation_loss": 1.9440217823028565,
    "folder": "eval_dirichlet_K40_scaffold_average_lr3e-05_seed1"
  },
  {
    "cell": "dirichlet_K40_scaffold_average",
    "lr": 3e-05,
    "seed": 1903,
    "test_accuracy": 0.3067,
    "validation_loss": 1.9597162607192993,
    "folder": "eval_dirichlet_K40_scaffold_average_lr3e-05_seed2"
  },
  {
    "cell": "dirichlet_K40_scaffold_select",
    "lr": 3e-05,
    "seed": 1901,
    "test_accuracy": 0.3062,
    "validation_loss": 1.9418009534835816,
    "folder": "eval_dirichlet_K40_scaffold_select_lr3e-05_seed0"
  },
  {
    "cell": "dirichlet_K40_scaffold_select",
    "lr": 3e-05,
    "seed": 1902,
    "test_accuracy": 0.3025,
    "validation_loss": 1.965239768600464,
    "folder": "eval_dirichlet_K40_scaffold_select_lr3e-05_seed1"
  },
  {
    "cell": "dirichlet_K40_scaffold_select",
    "lr": 3e-05,
    "seed": 1903,
    "test_accuracy": 0.3195,
    "validation_loss": 1.9403769109725952,
    "folder": "eval_dirichlet_K40_scaffold_select_lr3e-05_seed2"
  },
  {
    "cell": "iid_K10_mbsgd",
    "lr": 0.01,
    "seed": 1901,
    "test_accuracy": 0.4151,
    "validation_loss": 1.6602298460006715,
    "folder": "eval_iid_K10_mbsgd_lr0.01_seed0"
  },
  {
    "cell": "iid_K10_mbsgd",
    "lr": 0.01,
    "seed": 1902,
    "test_accuracy": 0.3571,
    "validation_loss": 1.904108141517639,
    "folder": "eval_iid_K10_mbsgd_lr0.01_seed1"
  },
  {
    "cell": "iid_K10_mbsgd",
    "lr": 0.01,
    "seed": 1903,
    "test_accuracy": 0.3452,
    "validation_loss": 1.8752519734382629,
    "folder": "eval_iid_K10_mbsgd_lr0.01_seed2"
  },
  {
    "cell": "iid_K10_scaffold_select",
    "lr": 0.01,
    "seed": 1901,
    "test_accuracy": 0.5479,
    "validation_loss": 1.2686194116592406,
    "folder": "eval_iid_K10_scaffold_select_lr0.01_seed0"
  },
  {
    "cell": "iid_K10_scaffold_select",
    "lr": 0.01,
    "seed": 1902,
    "test_accuracy": 0.5515,
    "validation_loss": 1.248309974861145,
    "folder": "eval_iid_K10_scaffold_select_lr0.01_seed1"
  },
  {
    "cell": "iid_K10_scaffold_select",
    "lr": 0.01,
    "seed": 1903,
    "test_accuracy": 0.4947,
    "validation_loss": 1.4393171072006226,
    "folder": "eval_iid_K10_scaffold_select_lr0.01_seed2"
  },
  {
    "cell": "iid_K40_mbsgd",
    "lr": 0.01,
    "seed": 1901,
    "test_accuracy": 0.3335,
    "validation_loss": 1.971162680530548,
    "folder": "eval_iid_K40_mbsgd_lr0.01_seed0"
  },
  {
    "cell": "iid_K40_mbsgd",
    "lr": 0.01,
    "seed": 1902,
    "test_accuracy": 0.3767,
    "validation_loss": 1.759769694328308,
    "folder": "eval_iid_K40_mbsgd_lr0.01_seed1"
  },
  {
    "cell": "iid_K40_mbsgd",
    "lr": 0.01,
    "seed": 1903,
    "test_accuracy": 0.3663,
    "validation_loss": 1.8505265056610107,
    "folder": "eval_iid_K40_mbsgd_lr0.01_seed2"
  },
  {
    "cell": "iid_K40_scaffold_average",
    "lr": 0.2,
    "seed": 1901,
    "test_accuracy": 0.8899,
    "validation_loss": 0.30953381662368773,
    "folder": "eval_iid_K40_scaffold_average_lr0.2_seed0"
  },
  {
    "cell": "iid_K40_scaffold_average",
    "lr": 0.2,
    "seed": 1902,
    "test_accuracy": 0.8879,
    "validation_loss": 0.3061763924360275,
    "folder": "eval_iid_K40_scaffold_average_lr0.2_seed1"
  },
  {
    "cell": "iid_K40_scaffold_average",
    "lr": 0.2,
    "seed": 1903,
    "test_accuracy": 0.8783,
    "validation_loss": 0.33438256084918977,
    "folder": "eval_iid_K40_scaffold_average_lr0.2_seed2"
  },
  {
    "cell": "iid_K40_scaffold_select",
    "lr": 0.01,
    "seed": 1901,
    "test_accuracy": 0.7869,
    "validation_loss": 0.5834711814165116,
    "folder": "eval_iid_K40_scaffold_select_lr0.01_seed0"
  },
  {
    "cell": "iid_K40_scaffold_select",
    "lr": 0.01,
    "seed": 1902,
    "test_accuracy": 0.7825,
    "validation_loss": 0.5949115443229676,
    "folder": "eval_iid_K40_scaffold_select_lr0.01_seed1"
  },
  {
    "cell": "iid_K40_scaffold_select",
    "lr": 0.01,
    "seed": 1903,
    "test_accuracy": 0.7926,
    "validation_loss": 0.5639636269569397,
    "folder": "eval_iid_K40_scaffold_select_lr0.01_seed2"
  },
  {
    "cell": "iid_K10_scaffold_average",
    "lr": 0.1,
    "seed": 1901,
    "test_accuracy": 0.7314,
    "validation_loss": 0.7570352775573731,
    "folder": "eval_iid_K10_scaffold_average_lr0.1_seed0"
  },
  {
    "cell": "iid_K10_scaffold_average",
    "lr": 0.1,
    "seed": 1902,
    "test_accuracy": 0.6989,
    "validation_loss": 0.8272560673713684,
    "folder": "eval_iid_K10_scaffold_average_lr0.1_seed1"
  },
  {
    "cell": "iid_K10_scaffold_average",
    "lr": 0.1,
    "seed": 1903,
    "test_accuracy": 0.7201,
    "validation_loss": 0.7981872863769531,
    "folder": "eval_iid_K10_scaffold_average_lr0.1_seed2"
  }
]


==> anc/supplementary_material/experiments/nn/records/final-400/report/paired_differences.csv <==
partition,K,round,mean_difference_pp,sample_sd_pp
iid,10,0,0.0,0.0
iid,10,5,-0.40000000000000036,4.297545811274151
iid,10,10,3.956666666666667,2.9006263691370777
iid,10,15,-0.5133333333333342,3.767709295226124
iid,10,20,0.0799999999999977,2.6451275961662017
iid,10,25,-1.5833333333333321,4.418250030649388
iid,10,30,-2.4366666666666674,4.257186081595836
iid,10,35,-1.8866666666666652,4.9830245166297695
iid,10,40,-6.043333333333333,5.980980967477938
iid,10,45,0.45333333333333153,0.5658032638058333
iid,10,50,-2.1266666666666674,0.8357830659527244
iid,10,55,-2.6166666666666654,0.9416120928138803
iid,10,60,-6.113333333333333,3.8276145748146244
iid,10,65,-2.986666666666667,4.877256742609856
iid,10,70,-3.993333333333336,4.704650181823652
iid,10,75,-7.78,4.4436809066358505
iid,10,80,-4.569999999999999,1.8766193007640084
iid,10,85,-3.6566666666666676,2.18909418101034
iid,10,90,-6.046666666666667,3.0726264552225233
iid,10,95,-10.25,5.845485437497901
iid,10,100,-3.66,1.6003749560649856
iid,10,105,-2.32,1.0842970072816782
iid,10,110,-3.276666666666665,0.9469072464256093
iid,10,115,-6.133333333333333,1.5421197532401103
iid,10,120,-4.763333333333333,0.8755760008893175
iid,10,125,-6.669999999999998,2.357435046825259
iid,10,130,-5.400000000000001,1.3330041260251235
iid,10,135,-8.126666666666667,3.362920357863584
iid,10,140,-4.39,1.2707871576310494
iid,10,145,-4.323333333333333,1.8767081108508443
iid,10,150,-8.846666666666664,2.3106781111468826
iid,10,155,-7.1166666666666645,1.9994082457900673
iid,10,160,-5.536666666666666,0.34019602192461645
iid,10,165,-8.340000000000002,4.41035145991791
iid,10,170,-6.306666666666662,1.5442258038685035
iid,10,175,-8.903333333333334,3.570102706272376
iid,10,180,-9.07666666666667,3.985001045587486
iid,10,185,-6.193333333333334,0.2542308662089086
iid,10,190,-6.876666666666668,3.2455713415873864
iid,10,195,-7.5,2.055456153752739
iid,10,200,-8.183333333333335,2.47002699040584
iid,10,205,-9.68333333333333,0.7251436639269035
iid,10,210,-9.176666666666668,3.9820137284210055
iid,10,215,-7.653333333333332,2.711389557649973
iid,10,220,-10.696666666666667,5.63490313433455
iid,10,225,-9.356666666666667,2.6610211072694137
iid,10,230,-11.576666666666668,1.2868695867621331
iid,10,235,-11.670000000000002,2.5405314404667356
iid,10,240,-13.429999999999998,1.7226723426119093
iid,10,245,-11.980000000000002,3.6133640835099894
iid,10,250,-11.90333333333333,2.4442244850531525
iid,10,255,-10.590000000000002,2.027239502377555
iid,10,260,-10.446666666666669,2.26089215429072
iid,10,265,-10.796666666666667,0.9110616517740919
iid,10,270,-11.976666666666668,2.2457144371743594
iid,10,275,-11.710000000000003,5.355772586658248
iid,10,280,-13.636666666666672,3.8768071055100637
iid,10,285,-13.296666666666665,3.993311073950209
iid,10,290,-10.703333333333333,0.7176582287783919
iid,10,295,-13.093333333333339,1.8337211710980832
iid,10,300,-12.056666666666665,1.708400811675453
iid,10,305,-14.036666666666662,2.512813827829935
iid,10,310,-12.703333333333333,1.0925810419979505
iid,10,315,-12.350000000000003,3.4004852594887103
iid,10,320,-15.836666666666666,3.3826370383671573
iid,10,325,-14.240000000000004,1.414178206592081
iid,10,330,-16.53,0.9101648202386221
iid,10,335,-15.809999999999997,4.102596738652238
iid,10,340,-14.216666666666661,1.970135359139913
iid,10,345,-14.906666666666666,1.6119966914771684
iid,10,350,-16.106666666666666,1.2392874296680847
iid,10,355,-19.210000000000008,2.4115555146004777
iid,10,360,-14.129999999999997,1.8723247581549503
iid,10,365,-15.766666666666666,0.3464582706955289
iid,10,370,-14.586666666666668,1.2809892010994144
iid,10,375,-13.956666666666663,0.4997332621842665
iid,10,380,-14.459999999999999,0.589491306127583
iid,10,385,-16.323333333333338,3.072626455222529
iid,10,390,-15.536666666666669,3.4342733341033522
iid,10,395,-16.566666666666674,3.009606840325384
iid,10,400,-18.543333333333333,3.9035923625979874
iid,40,0,0.0,0.0
iid,40,5,1.793333333333332,2.4343034595820905
iid,40,10,-0.1833333333333335,1.4268263150549674
iid,40,15,1.3333333333333328,3.5757283640306534
iid,40,20,-0.2366666666666665,1.8690728539394457
iid,40,25,-0.8999999999999989,3.857162169263821
iid,40,30,-1.1300000000000014,2.1752471123989583
iid,40,35,-1.269999999999999,1.1910919359982244
iid,40,40,-2.103333333333333,2.517028671535815
iid,40,45,-3.4833333333333325,2.930022753040209
iid,40,50,-2.396666666666665,0.9948534230394593
iid,40,55,-3.613333333333335,1.710740580372524
iid,40,60,-5.053333333333334,1.7158185607264325
iid,40,65,-5.659999999999997,2.7365489215433394
iid,40,70,-3.7566666666666637,3.070135719041321
iid,40,75,-9.463333333333331,4.395558364227839
iid,40,80,-8.17,3.850662280699256
iid,40,85,-7.63666666666667,1.1278445519367173
iid,40,90,-6.633333333333332,2.991593778127861
iid,40,95,-9.449999999999996,2.797373768376332
iid,40,100,-12.236666666666663,1.8544361227427941
iid,40,105,-10.723333333333334,5.510728929400657
iid,40,110,-10.87,2.7255091267504494
iid,40,115,-10.229999999999999,3.018758022763659
iid,40,120,-10.696666666666665,2.8293521048701784
iid,40,125,-10.349999999999996,4.442735643722236
iid,40,130,-12.233333333333333,1.8602240008486437
iid,40,135,-12.096666666666671,5.8963576327537455
iid,40,140,-11.01,1.9125114378742956
iid,40,145,-9.529999999999998,1.01769347054995
iid,40,150,-12.696666666666667,0.7893246058076079
iid,40,155,-13.133333333333338,2.6733000829187406
iid,40,160,-10.556666666666663,2.730280815838059
iid,40,165,-12.143333333333336,3.113588497751964
iid,40,170,-10.673333333333332,2.207540109110891
iid,40,175,-12.016666666666666,2.646853477873937
iid,40,180,-13.649999999999999,1.5519987113396665
iid,40,185,-12.473333333333336,1.6066217144472201
iid,40,190,-11.929999999999998,1.36172684485546
iid,40,195,-11.646666666666667,2.3267430741990665
iid,40,200,-12.93333333333333,1.850522448751523
iid,40,205,-11.12666666666667,0.25324559884296705
iid,40,210,-15.436666666666662,4.16942841806084
iid,40,215,-12.489999999999997,0.766028720088223
iid,40,220,-15.743333333333334,5.501820910692507
iid,40,225,-13.04,1.6614451540752089
iid,40,230,-10.976666666666668,0.9620984010657824
iid,40,235,-11.236666666666665,2.0588670023421463
iid,40,240,-11.953333333333331,3.870301452514172
iid,40,245,-10.899999999999997,1.5667482248274582
iid,40,250,-11.713333333333336,1.3316656236958804
iid,40,255,-14.069999999999999,2.746506872374433
iid,40,260,-9.303333333333333,0.8850047080854023
iid,40,265,-11.42,1.1941105476462355
iid,40,270,-9.856666666666666,0.7197453253292664
iid,40,275,-13.383333333333335,3.790334198106191
iid,40,280,-11.08,2.111563401842345
iid,40,285,-10.486666666666663,0.8821753416035423
iid,40,290,-9.493333333333334,0.43500957843860316
iid,40,295,-9.576666666666666,2.1090835292451913
iid,40,300,-10.486666666666666,1.8461130337369218
iid,40,305,-11.906666666666666,4.048028326646603
iid,40,310,-10.226666666666668,1.449701118621809
iid,40,315,-11.863333333333332,0.6408067831517863
iid,40,320,-9.643333333333333,0.971202004391126
iid,40,325,-9.433333333333335,0.9971124978322806
iid,40,330,-10.126666666666669,2.5853884298753456
iid,40,335,-9.683333333333332,1.1482305227319698
iid,40,340,-9.930000000000001,1.3192422067232377
iid,40,345,-10.136666666666668,1.3538956138984013
iid,40,350,-11.096666666666664,1.7147108599799932
iid,40,355,-12.220000000000004,2.1418683432928356
iid,40,360,-11.06666666666667,0.14571661996263494
iid,40,365,-11.079999999999998,1.4075510647930336
iid,40,370,-9.969999999999997,2.2468644818947157
iid,40,375,-9.753333333333332,1.7544894794022954
iid,40,380,-9.496666666666668,1.5550669867672426
iid,40,385,-9.843333333333334,1.3326790061126212
iid,40,390,-8.936666666666671,1.179335971355631
iid,40,395,-9.486666666666665,1.2382379954327603
iid,40,400,-9.803333333333335,1.0748178140193503
dirichlet,10,0,0.0,0.0
dirichlet,10,5,-0.21333333333333301,1.1393126582871507
dirichlet,10,10,-1.5699999999999996,0.264575131106459
dirichlet,10,15,-0.8633333333333332,0.28183919765237375
dirichlet,10,20,-0.08666666666666593,2.356572369636317
dirichlet,10,25,-3.9899999999999998,1.1658044432922718
dirichlet,10,30,-3.7500000000000004,0.8054191455385205
dirichlet,10,35,-3.3633333333333346,4.150064256530654
dirichlet,10,40,-5.13,3.7191262414712427
dirichlet,10,45,-3.4666666666666672,1.981548216252468
dirichlet,10,50,-2.3466666666666662,1.221733740768967
dirichlet,10,55,-5.64,4.403055757085073
dirichlet,10,60,-2.83,2.654976459405997
dirichlet,10,65,-6.12,4.640129308543029
dirichlet,10,70,-4.096666666666667,3.2652309770264836
dirichlet,10,75,-6.263333333333333,0.9042307964968526
dirichlet,10,80,-2.0833333333333326,2.5523779761887404
dirichlet,10,85,-4.496666666666667,1.8077979238104385
dirichlet,10,90,-2.2333333333333325,0.8013322240702244
dirichlet,10,95,-2.426666666666667,2.3026144560766855
dirichlet,10,100,-3.120000000000001,0.34394767043839636
dirichlet,10,105,-2.25,0.6766830868286877
dirichlet,10,110,-1.1366666666666674,0.44455970727601324
dirichlet,10,115,-6.63,5.850188031166179
dirichlet,10,120,-4.136666666666665,3.605791637537218
dirichlet,10,125,-3.6033333333333335,4.091458582624702
dirichlet,10,130,3.9966666666666657,2.3003550450600727
dirichlet,10,135,2.9033333333333338,7.510108743109736
dirichlet,10,140,1.1099999999999997,4.275651997064309
dirichlet,10,145,2.583333333333332,8.00997086969318
dirichlet,10,150,4.8500000000000005,4.194329505415617
dirichlet,10,155,-4.683333333333333,9.440647929741546
dirichlet,10,160,-12.63,6.65864851152244
dirichlet,10,165,-2.526666666666667,8.756850651537535
dirichlet,10,170,-3.1199999999999997,4.1702637806258736
dirichlet,10,175,0.0733333333333328,6.925015042101594
dirichlet,10,180,-7.403333333333333,10.521560403919818
dirichlet,10,185,-6.57,10.059179887048444
dirichlet,10,190,-3.2300000000000004,4.227990066213495
dirichlet,10,195,-0.8800000000000013,3.7685939022399344
dirichlet,10,200,-7.7799999999999985,3.5044543084480364
dirichlet,10,205,-3.9166666666666665,1.8687518115933257
dirichlet,10,210,-2.6966666666666654,5.367963611401749
dirichlet,10,215,1.4366666666666656,6.873022139738338
dirichlet,10,220,-1.8766666666666654,1.7281589433073943
dirichlet,10,225,1.5099999999999965,3.69728278604707
dirichlet,10,230,-0.5933333333333337,1.4545560605673933
dirichlet,10,235,-3.6866666666666674,10.584915367320296
dirichlet,10,240,-4.533333333333335,11.700249285093602
dirichlet,10,245,-3.1900000000000013,3.6646009332531686
dirichlet,10,250,-6.963333333333334,10.806508841125948
dirichlet,10,255,-8.769999999999998,1.8995789007040498
dirichlet,10,260,1.0300000000000011,4.214593693346962
dirichlet,10,265,-6.243333333333335,5.756607797421439
dirichlet,10,270,-9.796666666666665,6.5146015483169295
dirichlet,10,275,-4.423333333333336,7.087681802488973
dirichlet,10,280,-5.236666666666668,10.278036453201231
dirichlet,10,285,-2.753333333333334,10.427954417494034
dirichlet,10,290,-2.710000000000001,8.72049883894264
dirichlet,10,295,-0.7100000000000014,7.586758200970955
dirichlet,10,300,-0.8066666666666666,6.5566785290521405
dirichlet,10,305,-3.313333333333335,2.1150019700542444
dirichlet,10,310,-2.1333333333333315,5.09651187905349
dirichlet,10,315,-0.8166666666666655,3.1536698199610775
dirichlet,10,320,-0.7699999999999984,4.934734035386304
dirichlet,10,325,-2.356666666666668,2.4416660978383873
dirichlet,10,330,-4.4700000000000015,7.746767067622466
dirichlet,10,335,-6.123333333333331,0.7579797710581295
dirichlet,10,340,-9.293333333333335,14.911325673236881
dirichlet,10,345,-9.999999999999998,10.917128743401353
dirichlet,10,350,-6.560000000000001,2.1997272558205956
dirichlet,10,355,-8.93,4.2016544360525385
dirichlet,10,360,-8.866666666666669,5.46637295958969
dirichlet,10,365,0.0033333333333348167,3.1042605131227834
dirichlet,10,370,-7.063333333333333,9.699754292420677
dirichlet,10,375,-4.500000000000001,5.7987239975705
dirichlet,10,380,0.07666666666666533,6.4235841500935695
dirichlet,10,385,-1.3966666666666665,2.3323021530953794
dirichlet,10,390,-0.3933333333333344,6.161828732879006
dirichlet,10,395,-5.100000000000001,1.9410564133996748
dirichlet,10,400,-5.833333333333335,5.656238443818766
dirichlet,40,0,0.0,0.0
dirichlet,40,5,0.006666666666666858,0.13316656236958802
dirichlet,40,10,-0.3300000000000002,0.15999999999999973
dirichlet,40,15,-0.11666666666666585,0.27501515109777835
dirichlet,40,20,-0.21333333333333296,0.22722969289539044
dirichlet,40,25,-0.9500000000000003,0.3928103868280482
dirichlet,40,30,-0.363333333333334,0.5848361593928113
dirichlet,40,35,-0.23000000000000057,0.6773477688750449
dirichlet,40,40,-0.5566666666666663,0.8367994582534911
dirichlet,40,45,-1.0699999999999996,1.5242375143001825
dirichlet,40,50,-0.6499999999999996,0.49789557138018353
dirichlet,40,55,-1.263333333333333,0.5750072463311519
dirichlet,40,60,-0.22000000000000167,0.21000000000000046
dirichlet,40,65,-0.6999999999999997,0.8746999485537874
dirichlet,40,70,-0.3899999999999996,1.0595753866525974
dirichlet,40,75,-0.8466666666666661,0.7910330797971311
dirichlet,40,80,-0.786666666666668,0.39501054838236027
dirichlet,40,85,0.016666666666665757,0.45236416008933983
dirichlet,40,90,-0.8633333333333336,1.4785916722791754
dirichlet,40,95,0.20333333333333406,0.2571640202931449
dirichlet,40,100,-0.9400000000000001,1.6575584454250758
dirichlet,40,105,-0.526666666666667,0.29005746557076256
dirichlet,40,110,-0.06666666666666769,0.8119318526411762
dirichlet,40,115,-1.9300000000000004,2.6350142314606213
dirichlet,40,120,-0.7866666666666671,1.0323920443965713
dirichlet,40,125,-0.7799999999999992,0.7006425622241338
dirichlet,40,130,-0.9866666666666671,1.288578027646496
dirichlet,40,135,-0.5666666666666672,0.9382075108062901
dirichlet,40,140,-0.3766666666666659,0.3723349746308214
dirichlet,40,145,-0.6666666666666664,0.4215843134336635
dirichlet,40,150,-0.9266666666666654,0.675006172811282
dirichlet,40,155,-0.06666666666666672,0.6208327740489645
dirichlet,40,160,-0.9066666666666658,1.2106747429980262
dirichlet,40,165,-0.28333333333333177,1.071276497144101
dirichlet,40,170,-0.18333333333333443,0.1365039681962887
dirichlet,40,175,-0.573333333333334,0.27574142476844626
dirichlet,40,180,-0.2366666666666665,0.3308070938376834
dirichlet,40,185,0.11666666666666677,0.3579571668975678
dirichlet,40,190,-0.28999999999999765,0.6161168720299752
dirichlet,40,195,-0.14333333333333234,0.8429907077384283
dirichlet,40,200,-1.4866666666666657,1.0193298452087671
dirichlet,40,205,-0.3300000000000007,0.4590206967011411
dirichlet,40,210,-0.6099999999999985,0.7044856279584427
dirichlet,40,215,-0.26000000000000006,0.026457513110645616
dirichlet,40,220,-1.216666666666665,1.7792507786518827
dirichlet,40,225,-0.043333333333331336,0.5882459802950931
dirichlet,40,230,-0.30333333333333323,0.23352373184182632
dirichlet,40,235,-0.07999999999999859,0.2605762844159069
dirichlet,40,240,0.42999999999999794,0.40509258201058307
dirichlet,40,245,-0.523333333333334,0.27227437142215916
dirichlet,40,250,-0.18000000000000146,0.7014983962918249
dirichlet,40,255,-0.12999999999999956,0.25119713374160824
dirichlet,40,260,0.26000000000000006,0.20999999999999908
dirichlet,40,265,-0.5500000000000005,0.4371498598878872
dirichlet,40,270,-0.3833333333333327,0.5522982286168692
dirichlet,40,275,-0.04999999999999912,0.14422205101855984
dirichlet,40,280,-0.5500000000000015,0.24269322199023244
dirichlet,40,285,-0.7033333333333336,0.9193657233839763
dirichlet,40,290,-2.3300000000000023,3.6076723798039074
dirichlet,40,295,0.03666666666666633,0.3356088993655164
dirichlet,40,300,-0.583333333333332,1.2611634839834744
dirichlet,40,305,-0.8166666666666655,1.8764416679804719
dirichlet,40,310,-0.8799999999999993,1.122541758688735
dirichlet,40,315,-0.39333333333333625,0.8321257917726951
dirichlet,40,320,-0.7866666666666652,0.6206716791777568
dirichlet,40,325,-0.2833333333333317,0.26857649437978026
dirichlet,40,330,-1.106666666666669,0.2400694344004121
dirichlet,40,335,-0.6599999999999995,0.616116872029974
dirichlet,40,340,-0.26666666666666505,1.0378021648336133
dirichlet,40,345,1.0166666666666657,0.44601943156473967
dirichlet,40,350,0.4033333333333333,0.5551876559626752
dirichlet,40,355,0.35666666666666996,0.6262853449772969
dirichlet,40,360,-6.380000000000002,11.208643985781688
dirichlet,40,365,-1.7466666666666668,2.773613767872763
dirichlet,40,370,-9.243333333333332,7.906708122432076
dirichlet,40,375,-6.093333333333331,4.63816055493267
dirichlet,40,380,-2.1266666666666656,1.86746709029459
dirichlet,40,385,-6.503333333333333,9.268464453906768
dirichlet,40,390,0.0033333333333348167,0.9029027263960017
dirichlet,40,395,-0.7033333333333336,1.060864427404997
dirichlet,40,400,0.6033333333333354,1.1204612145600266


==> anc/supplementary_material/experiments/nn/records/final-400/report/plot_data.csv <==
plot,partition,K,method,round,x,mean,sample_sd,n
training_loss_rounds,iid,10,scaffold_average,0,0.0,2.613524337514242,0.08840056440632774,3
training_loss_rounds,iid,10,scaffold_average,5,5.0,2.270699514770508,0.022301193844276326,3
training_loss_rounds,iid,10,scaffold_average,10,10.0,2.2157479431152343,0.03187926185254996,3
training_loss_rounds,iid,10,scaffold_average,15,15.0,2.1159772560119627,0.01672655987957005,3
training_loss_rounds,iid,10,scaffold_average,20,20.0,2.0362609408696493,0.02179846576429571,3
training_loss_rounds,iid,10,scaffold_average,25,25.0,1.9908980237325036,0.024301266437465732,3
training_loss_rounds,iid,10,scaffold_average,30,30.0,1.958850884628296,0.022654537052791843,3
training_loss_rounds,iid,10,scaffold_average,35,35.0,1.886519703801473,0.018013807669967265,3
training_loss_rounds,iid,10,scaffold_average,40,40.0,1.8500360602060955,0.022483800964409946,3
training_loss_rounds,iid,10,scaffold_average,45,45.0,1.8205153307596842,0.03360413374104206,3
training_loss_rounds,iid,10,scaffold_average,50,50.0,1.7828681265513104,0.01905268312751015,3
training_loss_rounds,iid,10,scaffold_average,55,55.0,1.7482421775182087,0.01823898784561121,3
training_loss_rounds,iid,10,scaffold_average,60,60.0,1.7347200992584229,0.04787403533196387,3
training_loss_rounds,iid,10,scaffold_average,65,65.0,1.6940973683039349,0.05212152341581039,3
training_loss_rounds,iid,10,scaffold_average,70,70.0,1.6578480955123902,0.040077122716658135,3
training_loss_rounds,iid,10,scaffold_average,75,75.0,1.6850623110453287,0.04838503464715308,3
training_loss_rounds,iid,10,scaffold_average,80,80.0,1.6318136562983192,0.04127767803839892,3
training_loss_rounds,iid,10,scaffold_average,85,85.0,1.6024839692433677,0.027040304419214973,3
training_loss_rounds,iid,10,scaffold_average,90,90.0,1.5812388538996378,0.012500386015140023,3
training_loss_rounds,iid,10,scaffold_average,95,95.0,1.57285856367747,0.025849954930359426,3
training_loss_rounds,iid,10,scaffold_average,100,100.0,1.546738707415263,0.028137188657102696,3
training_loss_rounds,iid,10,scaffold_average,105,105.0,1.5347776017506918,0.01916382254013618,3
training_loss_rounds,iid,10,scaffold_average,110,110.0,1.5120219732920328,0.04359474460600866,3
training_loss_rounds,iid,10,scaffold_average,115,115.0,1.4865981329600018,0.0315316226006705,3
training_loss_rounds,iid,10,scaffold_average,120,120.0,1.4671156440099082,0.018105539238215295,3
training_loss_rounds,iid,10,scaffold_average,125,125.0,1.4586574226379394,0.027150544802360073,3
training_loss_rounds,iid,10,scaffold_average,130,130.0,1.4604581886291506,0.02885816422146769,3
training_loss_rounds,iid,10,scaffold_average,135,135.0,1.4369795609792073,0.021574422301955717,3
training_loss_rounds,iid,10,scaffold_average,140,140.0,1.4460686239242555,0.04837244234941665,3
training_loss_rounds,iid,10,scaffold_average,145,145.0,1.4113458308219908,0.05217170067583751,3
training_loss_rounds,iid,10,scaffold_average,150,150.0,1.3865265708287557,0.01654125911250776,3
training_loss_rounds,iid,10,scaffold_average,155,155.0,1.3736228704452513,0.013279730157957997,3
training_loss_rounds,iid,10,scaffold_average,160,160.0,1.3536298241297404,0.02719674842550663,3
training_loss_rounds,iid,10,scaffold_average,165,165.0,1.368843555100759,0.03763922253860624,3
training_loss_rounds,iid,10,scaffold_average,170,170.0,1.340796855354309,0.03390647473252799,3
training_loss_rounds,iid,10,scaffold_average,175,175.0,1.3079860169728599,0.031659159940229095,3
training_loss_rounds,iid,10,scaffold_average,180,180.0,1.2965220519065859,0.02395959793000665,3
training_loss_rounds,iid,10,scaffold_average,185,185.0,1.2700043286323548,0.031033110991387176,3
training_loss_rounds,iid,10,scaffold_average,190,190.0,1.2730240106582642,0.03619453270539475,3
training_loss_rounds,iid,10,scaffold_average,195,195.0,1.248893807665507,0.025583461993751062,3
training_loss_rounds,iid,10,scaffold_average,200,200.0,1.2221961814562479,0.021961978234140794,3
training_loss_rounds,iid,10,scaffold_average,205,205.0,1.2166818348566693,0.04672307298324598,3
training_loss_rounds,iid,10,scaffold_average,210,210.0,1.2133593382835388,0.01634959640757351,3
training_loss_rounds,iid,10,scaffold_average,215,215.0,1.185142773183187,0.016405497965543976,3
training_loss_rounds,iid,10,scaffold_average,220,220.0,1.1732007546424865,0.025335197528699772,3
training_loss_rounds,iid,10,scaffold_average,225,225.0,1.1571080534934997,0.02839018637466182,3
training_loss_rounds,iid,10,scaffold_average,230,230.0,1.1550269978205365,0.02552776464428975,3
training_loss_rounds,iid,10,scaffold_average,235,235.0,1.1546208517074585,0.028715135072034593,3
training_loss_rounds,iid,10,scaffold_average,240,240.0,1.1376353483200072,0.022368618389211944,3
training_loss_rounds,iid,10,scaffold_average,245,245.0,1.116853919474284,0.03755913877855409,3
training_loss_rounds,iid,10,scaffold_average,250,250.0,1.1089758280436197,0.05323797966741886,3
training_loss_rounds,iid,10,scaffold_average,255,255.0,1.084779007991155,0.01235486932329667,3
training_loss_rounds,iid,10,scaffold_average,260,260.0,1.084294700018565,0.028465573789934934,3
training_loss_rounds,iid,10,scaffold_average,265,265.0,1.077849030081431,0.054874220138638095,3
training_loss_rounds,iid,10,scaffold_average,270,270.0,1.051777536360423,0.04259311052257993,3
training_loss_rounds,iid,10,scaffold_average,275,275.0,1.045803187497457,0.03666728391273522,3
training_loss_rounds,iid,10,scaffold_average,280,280.0,1.0296521387736002,0.05764130674078726,3
training_loss_rounds,iid,10,scaffold_average,285,285.0,1.0105697657585144,0.035424334235134046,3
training_loss_rounds,iid,10,scaffold_average,290,290.0,1.004623461929957,0.02917973175819558,3
training_loss_rounds,iid,10,scaffold_average,295,295.0,0.9969397909164428,0.02991370268647471,3
training_loss_rounds,iid,10,scaffold_average,300,300.0,0.9767839541753133,0.031851904132520835,3
training_loss_rounds,iid,10,scaffold_average,305,305.0,0.9512734506607056,0.035637956308352405,3
training_loss_rounds,iid,10,scaffold_average,310,310.0,0.9479727072397868,0.03776138759846501,3
training_loss_rounds,iid,10,scaffold_average,315,315.0,0.9348886741797129,0.04512586852111994,3
training_loss_rounds,iid,10,scaffold_average,320,320.0,0.9285158167521158,0.0456369401080986,3
training_loss_rounds,iid,10,scaffold_average,325,325.0,0.9152621396223705,0.042192697813888964,3
training_loss_rounds,iid,10,scaffold_average,330,330.0,0.9184978012561799,0.05349426136265191,3
training_loss_rounds,iid,10,scaffold_average,335,335.0,0.904300465488434,0.019621359782552167,3
training_loss_rounds,iid,10,scaffold_average,340,340.0,0.8889367590109507,0.02258363688544943,3
training_loss_rounds,iid,10,scaffold_average,345,345.0,0.8895691568215689,0.041773256327525196,3
training_loss_rounds,iid,10,scaffold_average,350,350.0,0.8776923826694488,0.03718604014209465,3
training_loss_rounds,iid,10,scaffold_average,355,355.0,0.8618587304433186,0.03336535049164595,3
training_loss_rounds,iid,10,scaffold_average,360,360.0,0.8496544329325358,0.047491589556452676,3
training_loss_rounds,iid,10,scaffold_average,365,365.0,0.839042176826795,0.05057228954380119,3
training_loss_rounds,iid,10,scaffold_average,370,370.0,0.8307206862926483,0.042580112570429596,3
training_loss_rounds,iid,10,scaffold_average,375,375.0,0.8312083288828531,0.009862790936261037,3
training_loss_rounds,iid,10,scaffold_average,380,380.0,0.8201349425951641,0.06438534451505726,3
training_loss_rounds,iid,10,scaffold_average,385,385.0,0.8030049825191498,0.0416918917741275,3
training_loss_rounds,iid,10,scaffold_average,390,390.0,0.7978790242671967,0.03479134349171276,3
training_loss_rounds,iid,10,scaffold_average,395,395.0,0.8026624154408774,0.06416165450693914,3
training_loss_rounds,iid,10,scaffold_average,400,400.0,0.7731057126522064,0.04066253292488169,3
training_loss_rounds,iid,10,scaffold_select,0,0.0,2.613524337514242,0.08840056440632774,3
training_loss_rounds,iid,10,scaffold_select,5,5.0,2.295162067667643,0.008738049431894874,3
training_loss_rounds,iid,10,scaffold_select,10,10.0,2.1589390452067057,0.03621253525412073,3
training_loss_rounds,iid,10,scaffold_select,15,15.0,2.1139815532048547,0.04533557196744201,3
training_loss_rounds,iid,10,scaffold_select,20,20.0,2.017740273221334,0.013112787923000462,3
training_loss_rounds,iid,10,scaffold_select,25,25.0,1.9852327945709227,0.026909426668554077,3
training_loss_rounds,iid,10,scaffold_select,30,30.0,2.007930232111613,0.044909289307362196,3
training_loss_rounds,iid,10,scaffold_select,35,35.0,1.9590732226053875,0.09395248730759229,3
training_loss_rounds,iid,10,scaffold_select,40,40.0,2.1257887175242107,0.26431916707107495,3
training_loss_rounds,iid,10,scaffold_select,45,45.0,1.8646948752085368,0.020268946002225,3
training_loss_rounds,iid,10,scaffold_select,50,50.0,1.8698171573003133,0.026099219405018907,3
training_loss_rounds,iid,10,scaffold_select,55,55.0,1.8489875509262086,0.04259528506766558,3
training_loss_rounds,iid,10,scaffold_select,60,60.0,1.896664267285665,0.1513947357434305,3
training_loss_rounds,iid,10,scaffold_select,65,65.0,1.7616030908266704,0.04366205086634892,3
training_loss_rounds,iid,10,scaffold_select,70,70.0,1.801171019045512,0.15987657226931135,3
training_loss_rounds,iid,10,scaffold_select,75,75.0,1.943748516559601,0.20408515533993846,3
training_loss_rounds,iid,10,scaffold_select,80,80.0,1.8228589821497598,0.13902976774040557,3
training_loss_rounds,iid,10,scaffold_select,85,85.0,1.744618102868398,0.09004727383675161,3
training_loss_rounds,iid,10,scaffold_select,90,90.0,1.8184261652628582,0.12018409675207643,3
training_loss_rounds,iid,10,scaffold_select,95,95.0,1.9057635951042176,0.21335512079805996,3
training_loss_rounds,iid,10,scaffold_select,100,100.0,1.6801757404963176,0.0876841463904402,3
training_loss_rounds,iid,10,scaffold_select,105,105.0,1.6117759875615436,0.03210878738762156,3
training_loss_rounds,iid,10,scaffold_select,110,110.0,1.620095342508952,0.06370802581832913,3
training_loss_rounds,iid,10,scaffold_select,115,115.0,1.658922205543518,0.06908498887301295,3
training_loss_rounds,iid,10,scaffold_select,120,120.0,1.6129690751393635,0.037126421042104694,3
training_loss_rounds,iid,10,scaffold_select,125,125.0,1.6930689673105874,0.03510647547375519,3
training_loss_rounds,iid,10,scaffold_select,130,130.0,1.6585384393056233,0.027985526980761333,3
training_loss_rounds,iid,10,scaffold_select,135,135.0,1.707248441251119,0.10096592968543842,3
training_loss_rounds,iid,10,scaffold_select,140,140.0,1.6169472298622132,0.06748304954882024,3
training_loss_rounds,iid,10,scaffold_select,145,145.0,1.5449666038513186,0.04624032350165187,3
training_loss_rounds,iid,10,scaffold_select,150,150.0,1.6764783809026083,0.09252994757443647,3
training_loss_rounds,iid,10,scaffold_select,155,155.0,1.6210392146110533,0.10469261817898871,3
training_loss_rounds,iid,10,scaffold_select,160,160.0,1.5012438429514567,0.027821413385982142,3
training_loss_rounds,iid,10,scaffold_select,165,165.0,1.6304564507166546,0.13048497517989882,3
training_loss_rounds,iid,10,scaffold_select,170,170.0,1.5375790656725565,0.0752976648430236,3
training_loss_rounds,iid,10,scaffold_select,175,175.0,1.5842720543861388,0.11546375489850348,3
training_loss_rounds,iid,10,scaffold_select,180,180.0,1.6143807171821594,0.20611484143242714,3
training_loss_rounds,iid,10,scaffold_select,185,185.0,1.4633089593569437,0.03576735084607146,3
training_loss_rounds,iid,10,scaffold_select,190,190.0,1.4812453499158222,0.035554586377448995,3
training_loss_rounds,iid,10,scaffold_select,195,195.0,1.4920016956965128,0.053518803113204304,3
training_loss_rounds,iid,10,scaffold_select,200,200.0,1.4789828145027162,0.06665390792829329,3
training_loss_rounds,iid,10,scaffold_select,205,205.0,1.5223610415140787,0.040739041799118525,3
training_loss_rounds,iid,10,scaffold_select,210,210.0,1.488727105172475,0.08654978390013361,3
training_loss_rounds,iid,10,scaffold_select,215,215.0,1.4033277948379517,0.04345554920249878,3
training_loss_rounds,iid,10,scaffold_select,220,220.0,1.515295561250051,0.16299972682560152,3
training_loss_rounds,iid,10,scaffold_select,225,225.0,1.4419592092514038,0.04327334807080843,3
training_loss_rounds,iid,10,scaffold_select,230,230.0,1.5168080463091531,0.0075426463951850115,3
training_loss_rounds,iid,10,scaffold_select,235,235.0,1.5201168088277182,0.07593372616135426,3
training_loss_rounds,iid,10,scaffold_select,240,240.0,1.5570103875160217,0.13582234873437196,3
training_loss_rounds,iid,10,scaffold_select,245,245.0,1.4572627811431884,0.06926572488107498,3
training_loss_rounds,iid,10,scaffold_select,250,250.0,1.4606214748382567,0.08577241996009474,3
training_loss_rounds,iid,10,scaffold_select,255,255.0,1.3816275097211201,0.057617638063602476,3
training_loss_rounds,iid,10,scaffold_select,260,260.0,1.3802274122238158,0.07065227065602366,3
training_loss_rounds,iid,10,scaffold_select,265,265.0,1.3823487023353576,0.044092212552892696,3
training_loss_rounds,iid,10,scaffold_select,270,270.0,1.3910619376818338,0.07246973700732469,3
training_loss_rounds,iid,10,scaffold_select,275,275.0,1.3994949274381003,0.1374701266489134,3
training_loss_rounds,iid,10,scaffold_select,280,280.0,1.4206256793975829,0.05586752304390551,3
training_loss_rounds,iid,10,scaffold_select,285,285.0,1.392427743848165,0.0950283641639632,3
training_loss_rounds,iid,10,scaffold_select,290,290.0,1.3004458779335022,0.037212293429248894,3
training_loss_rounds,iid,10,scaffold_select,295,295.0,1.3787194633483886,0.0711315078920303,3
training_loss_rounds,iid,10,scaffold_select,300,300.0,1.3129892278035482,0.11117174575435837,3
training_loss_rounds,iid,10,scaffold_select,305,305.0,1.3370102068583172,0.02467824717223474,3
training_loss_rounds,iid,10,scaffold_select,310,310.0,1.290992700544993,0.01803507866939556,3
training_loss_rounds,iid,10,scaffold_select,315,315.0,1.2826810717264812,0.08012849326133575,3
training_loss_rounds,iid,10,scaffold_select,320,320.0,1.4079021073977154,0.12273861702822922,3
training_loss_rounds,iid,10,scaffold_select,325,325.0,1.2952752429644268,0.036209209720001634,3
training_loss_rounds,iid,10,scaffold_select,330,330.0,1.3836040233612061,0.10621128723606586,3
training_loss_rounds,iid,10,scaffold_select,335,335.0,1.3571743718147278,0.19868008012990698,3
training_loss_rounds,iid,10,scaffold_select,340,340.0,1.313730193646749,0.04933303620787019,3
training_loss_rounds,iid,10,scaffold_select,345,345.0,1.3084498266537985,0.02400917334089084,3
training_loss_rounds,iid,10,scaffold_select,350,350.0,1.3436002942721048,0.09603267921056731,3
training_loss_rounds,iid,10,scaffold_select,355,355.0,1.4307487865448,0.15762100635582682,3
training_loss_rounds,iid,10,scaffold_select,360,360.0,1.237880662282308,0.06538122899714802,3
training_loss_rounds,iid,10,scaffold_select,365,365.0,1.3000922853469847,0.08145639915185292,3
training_loss_rounds,iid,10,scaffold_select,370,370.0,1.2440155771255494,0.043137965655563534,3
training_loss_rounds,iid,10,scaffold_select,375,375.0,1.2327702182133995,0.017653646250121623,3
training_loss_rounds,iid,10,scaffold_select,380,380.0,1.2428798665364582,0.09533901857304655,3
training_loss_rounds,iid,10,scaffold_select,385,385.0,1.2909871487935385,0.07751964321263909,3
training_loss_rounds,iid,10,scaffold_select,390,390.0,1.2310347421805063,0.08138321159421777,3
training_loss_rounds,iid,10,scaffold_select,395,395.0,1.2914372769037883,0.073882328460751,3
training_loss_rounds,iid,10,scaffold_select,400,400.0,1.3134287351290386,0.10819474340880716,3
training_loss_rounds,iid,10,mbsgd,0,0.0,2.613524337514242,0.08840056440632774,3
training_loss_rounds,iid,10,mbsgd,5,5.0,2.4973144152323408,0.12362257427700384,3
training_loss_rounds,iid,10,mbsgd,10,10.0,2.4059323713938396,0.0859735623117987,3
training_loss_rounds,iid,10,mbsgd,15,15.0,2.3134167893727624,0.02537859216992752,3
training_loss_rounds,iid,10,mbsgd,20,20.0,2.317181318219503,0.03155250178214674,3
training_loss_rounds,iid,10,mbsgd,25,25.0,2.2691021329243974,0.016579826059251193,3
training_loss_rounds,iid,10,mbsgd,30,30.0,2.257845762062073,0.018009159801927993,3
training_loss_rounds,iid,10,mbsgd,35,35.0,2.2378662581125894,0.03526714797951807,3
training_loss_rounds,iid,10,mbsgd,40,40.0,2.222217948659261,0.02366031523786309,3
training_loss_rounds,iid,10,mbsgd,45,45.0,2.2904259558359783,0.08271880134697546,3
training_loss_rounds,iid,10,mbsgd,50,50.0,2.1863624009450278,0.051545186960837146,3
training_loss_rounds,iid,10,mbsgd,55,55.0,2.196864014498393,0.02608214181844453,3
training_loss_rounds,iid,10,mbsgd,60,60.0,2.168816663233439,0.02715607416103335,3
training_loss_rounds,iid,10,mbsgd,65,65.0,2.217100780677795,0.06694209681387638,3
training_loss_rounds,iid,10,mbsgd,70,70.0,2.182831509208679,0.09727009338006892,3
training_loss_rounds,iid,10,mbsgd,75,75.0,2.115880572573344,0.04653218387512473,3
training_loss_rounds,iid,10,mbsgd,80,80.0,2.1492040553410843,0.05789686613269943,3
training_loss_rounds,iid,10,mbsgd,85,85.0,2.065024704615275,0.035225625228550335,3
training_loss_rounds,iid,10,mbsgd,90,90.0,2.114833978462219,0.1406033069603429,3
training_loss_rounds,iid,10,mbsgd,95,95.0,2.07029103457133,0.03758165544290861,3
training_loss_rounds,iid,10,mbsgd,100,100.0,2.142242356363932,0.1254859947464244,3
training_loss_rounds,iid,10,mbsgd,105,105.0,2.0410619281133013,0.09193100537488243,3
training_loss_rounds,iid,10,mbsgd,110,110.0,2.037238905588786,0.014776669467741739,3
training_loss_rounds,iid,10,mbsgd,115,115.0,2.0479218276341755,0.08625691404397388,3
training_loss_rounds,iid,10,mbsgd,120,120.0,1.9900580116907756,0.05146891439791504,3
training_loss_rounds,iid,10,mbsgd,125,125.0,2.0095905946095782,0.034085615041977456,3
training_loss_rounds,iid,10,mbsgd,130,130.0,2.1326517533620195,0.09457985152029111,3
training_loss_rounds,iid,10,mbsgd,135,135.0,2.018418591690063,0.08986235893119719,3
training_loss_rounds,iid,10,mbsgd,140,140.0,1.9415680444081624,0.03647670581030794,3
training_loss_rounds,iid,10,mbsgd,145,145.0,2.073856238047282,0.08377194378311162,3
training_loss_rounds,iid,10,mbsgd,150,150.0,1.9820473866144814,0.09524073764601294,3
training_loss_rounds,iid,10,mbsgd,155,155.0,1.9701600899378462,0.09934046342598865,3
training_loss_rounds,iid,10,mbsgd,160,160.0,1.9395795434951781,0.08274353390256815,3
training_loss_rounds,iid,10,mbsgd,165,165.0,2.1507071990966797,0.1026290934940647,3
training_loss_rounds,iid,10,mbsgd,170,170.0,1.918089270846049,0.02869027840256726,3
training_loss_rounds,iid,10,mbsgd,175,175.0,2.0051676767349242,0.11277607188513689,3
training_loss_rounds,iid,10,mbsgd,180,180.0,1.9183356867472332,0.03007480862207449,3
training_loss_rounds,iid,10,mbsgd,185,185.0,1.9553770388285319,0.08222583764485862,3
training_loss_rounds,iid,10,mbsgd,190,190.0,1.998464921061198,0.08909581942849411,3
training_loss_rounds,iid,10,mbsgd,195,195.0,2.061025681877136,0.4019376224152536,3
training_loss_rounds,iid,10,mbsgd,200,200.0,1.8965585563659666,0.03386357303334745,3
training_loss_rounds,iid,10,mbsgd,205,205.0,1.901408976682027,0.07458415883609418,3
training_loss_rounds,iid,10,mbsgd,210,210.0,1.8969164397557579,0.014363352584393644,3
training_loss_rounds,iid,10,mbsgd,215,215.0,2.001202809651693,0.17261242681859545,3
training_loss_rounds,iid,10,mbsgd,220,220.0,1.8741243236541747,0.046697302041008235,3
training_loss_rounds,iid,10,mbsgd,225,225.0,1.87110953280131,0.028593223773995407,3
training_loss_rounds,iid,10,mbsgd,230,230.0,1.8756312836964923,0.1481858409255141,3
training_loss_rounds,iid,10,mbsgd,235,235.0,1.9705326536814372,0.06166053846397239,3
training_loss_rounds,iid,10,mbsgd,240,240.0,1.8510639353434246,0.05519101998384625,3
training_loss_rounds,iid,10,mbsgd,245,245.0,1.8055111211776733,0.013106358934143523,3
training_loss_rounds,iid,10,mbsgd,250,250.0,1.838012729072571,0.04653367115247737,3
training_loss_rounds,iid,10,mbsgd,255,255.0,2.025797721862793,0.2164353730957763,3
training_loss_rounds,iid,10,mbsgd,260,260.0,1.8009825777689616,0.03639573885702032,3
training_loss_rounds,iid,10,mbsgd,265,265.0,1.8657109601338704,0.02448958843644929,3
training_loss_rounds,iid,10,mbsgd,270,270.0,1.8293200075149538,0.046388902294515186,3
training_loss_rounds,iid,10,mbsgd,275,275.0,1.8450646244049071,0.13617689776550088,3
training_loss_rounds,iid,10,mbsgd,280,280.0,1.935107530784607,0.18959051675505825,3
training_loss_rounds,iid,10,mbsgd,285,285.0,1.8608940092722575,0.10840669992991195,3
training_loss_rounds,iid,10,mbsgd,290,290.0,1.7999342461268106,0.09210430463240456,3
training_loss_rounds,iid,10,mbsgd,295,295.0,1.922285501352946,0.13090735288665267,3
training_loss_rounds,iid,10,mbsgd,300,300.0,1.7923899687449136,0.12257728693512393,3
training_loss_rounds,iid,10,mbsgd,305,305.0,1.8769378138224286,0.08867666689622998,3
training_loss_rounds,iid,10,mbsgd,310,310.0,1.7072322496414183,0.04485655022504825,3
training_loss_rounds,iid,10,mbsgd,315,315.0,1.8574112751007081,0.02221947571961263,3
training_loss_rounds,iid,10,mbsgd,320,320.0,1.7662333395640057,0.050853624448672564,3
training_loss_rounds,iid,10,mbsgd,325,325.0,1.809048559888204,0.04657597196626111,3
training_loss_rounds,iid,10,mbsgd,330,330.0,1.8552725073496499,0.20825142371342814,3
training_loss_rounds,iid,10,mbsgd,335,335.0,1.7906796039581299,0.12959016210134733,3
training_loss_rounds,iid,10,mbsgd,340,340.0,1.7867244408289589,0.06668687509039084,3
training_loss_rounds,iid,10,mbsgd,345,345.0,1.7730957328160606,0.07782276077126539,3
training_loss_rounds,iid,10,mbsgd,350,350.0,1.8018407131195069,0.020840229767585202,3
training_loss_rounds,iid,10,mbsgd,355,355.0,1.7687578349749247,0.06503651425825552,3
training_loss_rounds,iid,10,mbsgd,360,360.0,1.7849418583552044,0.15712137975361204,3
training_loss_rounds,iid,10,mbsgd,365,365.0,1.7232808369954427,0.028016710993817997,3
training_loss_rounds,iid,10,mbsgd,370,370.0,1.8252837331771852,0.08040478434736067,3
training_loss_rounds,iid,10,mbsgd,375,375.0,1.7758262105941771,0.13555771670937308,3
training_loss_rounds,iid,10,mbsgd,380,380.0,1.865264685312907,0.10050351808662984,3
training_loss_rounds,iid,10,mbsgd,385,385.0,1.6384187949498497,0.03371418295828188,3
training_loss_rounds,iid,10,mbsgd,390,390.0,1.8685612824122113,0.1205112023889383,3
training_loss_rounds,iid,10,mbsgd,395,395.0,1.772091190401713,0.05975048657715034,3
training_loss_rounds,iid,10,mbsgd,400,400.0,1.8052242425918579,0.1369995128909485,3
training_loss_rounds,iid,40,scaffold_average,0,0.0,2.613524337514242,0.08840056440632774,3
training_loss_rounds,iid,40,scaffold_average,5,5.0,2.1903963896433516,0.01154277910331012,3
training_loss_rounds,iid,40,scaffold_average,10,10.0,1.954868014017741,0.022040252080151077,3
training_loss_rounds,iid,40,scaffold_average,15,15.0,1.8470043855031333,0.04949525308066792,3
training_loss_rounds,iid,40,scaffold_average,20,20.0,1.745664377975464,0.02928983650361165,3
training_loss_rounds,iid,40,scaffold_average,25,25.0,1.6868213939666747,0.061195250992474394,3
training_loss_rounds,iid,40,scaffold_average,30,30.0,1.6054570616404213,0.05827105710838546,3
training_loss_rounds,iid,40,scaffold_average,35,35.0,1.5303910188674925,0.05300171229493225,3
training_loss_rounds,iid,40,scaffold_average,40,40.0,1.475265260505676,0.051340557338556005,3
training_loss_rounds,iid,40,scaffold_average,45,45.0,1.4445901107788084,0.04572226020101296,3
training_loss_rounds,iid,40,scaffold_average,50,50.0,1.403183646138509,0.03929316218904464,3
training_loss_rounds,iid,40,scaffold_average,55,55.0,1.3481829012235007,0.05353542828878246,3
training_loss_rounds,iid,40,scaffold_average,60,60.0,1.3036758514722189,0.0619836771915455,3
training_loss_rounds,iid,40,scaffold_average,65,65.0,1.2621525371869406,0.06686665030336243,3
training_loss_rounds,iid,40,scaffold_average,70,70.0,1.1929609191576638,0.06531330299941418,3
training_loss_rounds,iid,40,scaffold_average,75,75.0,1.1759038747469586,0.08384695626448022,3
training_loss_rounds,iid,40,scaffold_average,80,80.0,1.1198936712265015,0.06768263670224148,3
training_loss_rounds,iid,40,scaffold_average,85,85.0,1.0793769024531048,0.06648786910849133,3
training_loss_rounds,iid,40,scaffold_average,90,90.0,1.054763872162501,0.0801095088360486,3
training_loss_rounds,iid,40,scaffold_average,95,95.0,1.0001084170341492,0.08012761108628708,3
training_loss_rounds,iid,40,scaffold_average,100,100.0,0.961184896437327,0.06466710483191522,3
training_loss_rounds,iid,40,scaffold_average,105,105.0,0.929197759326299,0.061389472236104595,3
training_loss_rounds,iid,40,scaffold_average,110,110.0,0.8969951658725739,0.08060128932694754,3
training_loss_rounds,iid,40,scaffold_average,115,115.0,0.860120237350464,0.06986494458269704,3
training_loss_rounds,iid,40,scaffold_average,120,120.0,0.8168054757595063,0.08487015553777282,3
training_loss_rounds,iid,40,scaffold_average,125,125.0,0.8003027181148529,0.07389659186792973,3
training_loss_rounds,iid,40,scaffold_average,130,130.0,0.7803220285813014,0.06987830944191278,3
training_loss_rounds,iid,40,scaffold_average,135,135.0,0.7503090041478475,0.09236768721089252,3
training_loss_rounds,iid,40,scaffold_average,140,140.0,0.7169049014012018,0.06869965232255036,3
training_loss_rounds,iid,40,scaffold_average,145,145.0,0.6929903738498687,0.07083269233377124,3
training_loss_rounds,iid,40,scaffold_average,150,150.0,0.6613354478200276,0.0696163907069288,3
training_loss_rounds,iid,40,scaffold_average,155,155.0,0.6482791996955871,0.07106750572001969,3
training_loss_rounds,iid,40,scaffold_average,160,160.0,0.6320278046131134,0.08260242490317787,3
training_loss_rounds,iid,40,scaffold_average,165,165.0,0.6012190986076991,0.06696560550978801,3
training_loss_rounds,iid,40,scaffold_average,170,170.0,0.5882029309908549,0.07884038116124797,3
training_loss_rounds,iid,40,scaffold_average,175,175.0,0.5686586477994918,0.07543765460231641,3
training_loss_rounds,iid,40,scaffold_average,180,180.0,0.5456659464200337,0.062326158390400815,3
training_loss_rounds,iid,40,scaffold_average,185,185.0,0.5397939467748006,0.05980328118355906,3
training_loss_rounds,iid,40,scaffold_average,190,190.0,0.5156152147054672,0.05578640179141721,3
training_loss_rounds,iid,40,scaffold_average,195,195.0,0.4948391061027844,0.05418329226268062,3
training_loss_rounds,iid,40,scaffold_average,200,200.0,0.48384378379185994,0.05351153502715349,3
training_loss_rounds,iid,40,scaffold_average,205,205.0,0.46788270772695545,0.05226834012067966,3
training_loss_rounds,iid,40,scaffold_average,210,210.0,0.4645397909998894,0.06159521464922697,3
training_loss_rounds,iid,40,scaffold_average,215,215.0,0.44098124477068584,0.046191010270039384,3
training_loss_rounds,iid,40,scaffold_average,220,220.0,0.43602010294993726,0.047199857787463696,3
training_loss_rounds,iid,40,scaffold_average,225,225.0,0.4204264653126399,0.044947490691441445,3
training_loss_rounds,iid,40,scaffold_average,230,230.0,0.40564830177227656,0.04570173945709838,3
training_loss_rounds,iid,40,scaffold_average,235,235.0,0.39782390149831776,0.04722450708794643,3
training_loss_rounds,iid,40,scaffold_average,240,240.0,0.3897408423900604,0.04870218455899079,3
training_loss_rounds,iid,40,scaffold_average,245,245.0,0.37613411232233046,0.04487662928174408,3
training_loss_rounds,iid,40,scaffold_average,250,250.0,0.3673403628389041,0.04782968493626073,3
training_loss_rounds,iid,40,scaffold_average,255,255.0,0.36224057743151983,0.03568201552548408,3
training_loss_rounds,iid,40,scaffold_average,260,260.0,0.3429917014161745,0.039838242824069704,3
training_loss_rounds,iid,40,scaffold_average,265,265.0,0.3352750582814217,0.04078088244899637,3
training_loss_rounds,iid,40,scaffold_average,270,270.0,0.32596525558233264,0.027332173814728387,3
training_loss_rounds,iid,40,scaffold_average,275,275.0,0.31644892110625905,0.0291385983044918,3
training_loss_rounds,iid,40,scaffold_average,280,280.0,0.3103194364190101,0.034929679382192866,3
training_loss_rounds,iid,40,scaffold_average,285,285.0,0.3026101128300031,0.03621507902051288,3
training_loss_rounds,iid,40,scaffold_average,290,290.0,0.29114948684175807,0.029495000987560246,3
training_loss_rounds,iid,40,scaffold_average,295,295.0,0.2833455390135447,0.030949366146735355,3
training_loss_rounds,iid,40,scaffold_average,300,300.0,0.27712464681863785,0.030361178837400422,3
training_loss_rounds,iid,40,scaffold_average,305,305.0,0.269013027536869,0.028958195985230195,3
training_loss_rounds,iid,40,scaffold_average,310,310.0,0.2678485993941625,0.03373225307474513,3
training_loss_rounds,iid,40,scaffold_average,315,315.0,0.256085059645772,0.037865435657037,3
training_loss_rounds,iid,40,scaffold_average,320,320.0,0.2488461163083712,0.04113234454542483,3
training_loss_rounds,iid,40,scaffold_average,325,325.0,0.2445906884511312,0.028907808857721762,3
training_loss_rounds,iid,40,scaffold_average,330,330.0,0.23511615572571753,0.03173587738546389,3
training_loss_rounds,iid,40,scaffold_average,335,335.0,0.22775922103325527,0.021551273910343692,3
training_loss_rounds,iid,40,scaffold_average,340,340.0,0.21914489818910757,0.031214270774254642,3
training_loss_rounds,iid,40,scaffold_average,345,345.0,0.2092085085938374,0.024993578542816888,3
training_loss_rounds,iid,40,scaffold_average,350,350.0,0.20662759315967558,0.02110022418297066,3
training_loss_rounds,iid,40,scaffold_average,355,355.0,0.20380406239231427,0.02987796689640988,3
training_loss_rounds,iid,40,scaffold_average,360,360.0,0.18949597648382185,0.024136131345787928,3
training_loss_rounds,iid,40,scaffold_average,365,365.0,0.19021309181352455,0.031251864042975676,3
training_loss_rounds,iid,40,scaffold_average,370,370.0,0.18719806699752808,0.02890867330635214,3
training_loss_rounds,iid,40,scaffold_average,375,375.0,0.17611165440877277,0.02115595272978107,3
training_loss_rounds,iid,40,scaffold_average,380,380.0,0.17153918693959713,0.026360343650299763,3
training_loss_rounds,iid,40,scaffold_average,385,385.0,0.17481248727540175,0.02915141601014435,3
training_loss_rounds,iid,40,scaffold_average,390,390.0,0.1709267937719822,0.021081655786332032,3
training_loss_rounds,iid,40,scaffold_average,395,395.0,0.15675168989698093,0.029344333755471425,3
training_loss_rounds,iid,40,scaffold_average,400,400.0,0.1586213409503301,0.02765290437598293,3
training_loss_rounds,iid,40,scaffold_select,0,0.0,2.613524337514242,0.08840056440632774,3
training_loss_rounds,iid,40,scaffold_select,5,5.0,2.234099981498718,0.09847928777704587,3
training_loss_rounds,iid,40,scaffold_select,10,10.0,1.9624764227549238,0.044060332471191226,3
training_loss_rounds,iid,40,scaffold_select,15,15.0,1.8585404780705772,0.09385792744435931,3
training_loss_rounds,iid,40,scaffold_select,20,20.0,1.7473441555023195,0.07692200233331746,3
training_loss_rounds,iid,40,scaffold_select,25,25.0,1.67351673412323,0.0488340207870975,3
training_loss_rounds,iid,40,scaffold_select,30,30.0,1.6430357363700867,0.007282912196026061,3
training_loss_rounds,iid,40,scaffold_select,35,35.0,1.5643181820233663,0.01654026590185256,3
training_loss_rounds,iid,40,scaffold_select,40,40.0,1.5446761815388996,0.08288565172623664,3
training_loss_rounds,iid,40,scaffold_select,45,45.0,1.5499666905721028,0.052892260915924666,3
training_loss_rounds,iid,40,scaffold_select,50,50.0,1.4656623740514119,0.03239159762241257,3
training_loss_rounds,iid,40,scaffold_select,55,55.0,1.450168150393168,0.06060368756341838,3
training_loss_rounds,iid,40,scaffold_select,60,60.0,1.4501333403905232,0.04130008821656098,3
training_loss_rounds,iid,40,scaffold_select,65,65.0,1.4024618218739828,0.048593949630591354,3
training_loss_rounds,iid,40,scaffold_select,70,70.0,1.322029764175415,0.02318654561015696,3
training_loss_rounds,iid,40,scaffold_select,75,75.0,1.450962335308393,0.09406686565518692,3
training_loss_rounds,iid,40,scaffold_select,80,80.0,1.3828650451024374,0.1276626801827954,3
training_loss_rounds,iid,40,scaffold_select,85,85.0,1.3270846525510154,0.05692040034856824,3
training_loss_rounds,iid,40,scaffold_select,90,90.0,1.259568453979492,0.07937505784252229,3
training_loss_rounds,iid,40,scaffold_select,95,95.0,1.2653569029013316,0.018613999918955758,3
training_loss_rounds,iid,40,scaffold_select,100,100.0,1.325708049170176,0.1386312343008625,3
training_loss_rounds,iid,40,scaffold_select,105,105.0,1.2461240705331165,0.16969551558637963,3
training_loss_rounds,iid,40,scaffold_select,110,110.0,1.2000592381000519,0.0478922249383565,3
training_loss_rounds,iid,40,scaffold_select,115,115.0,1.137506232770284,0.07357666093094184,3
training_loss_rounds,iid,40,scaffold_select,120,120.0,1.1356594566345215,0.08388691935021925,3
training_loss_rounds,iid,40,scaffold_select,125,125.0,1.095375652885437,0.06829023319362361,3
training_loss_rounds,iid,40,scaffold_select,130,130.0,1.128980414390564,0.09766963887387248,3
training_loss_rounds,iid,40,scaffold_select,135,135.0,1.0733880526065827,0.11222805027714719,3
training_loss_rounds,iid,40,scaffold_select,140,140.0,1.0331744311650595,0.09629871214497807,3
training_loss_rounds,iid,40,scaffold_select,145,145.0,0.9619934369087219,0.04224681627958917,3
training_loss_rounds,iid,40,scaffold_select,150,150.0,1.0371653418858846,0.05974981353406028,3
training_loss_rounds,iid,40,scaffold_select,155,155.0,1.0107972418387732,0.06287603968609712,3
training_loss_rounds,iid,40,scaffold_select,160,160.0,0.9407603766918182,0.035941344407862695,3
training_loss_rounds,iid,40,scaffold_select,165,165.0,0.958170835049947,0.058973798321234026,3
training_loss_rounds,iid,40,scaffold_select,170,170.0,0.8909171494166056,0.04637340846797922,3
training_loss_rounds,iid,40,scaffold_select,175,175.0,0.9199963685353597,0.061840811855726804,3
training_loss_rounds,iid,40,scaffold_select,180,180.0,0.9399135513305664,0.07936508240125985,3
training_loss_rounds,iid,40,scaffold_select,185,185.0,0.904415700340271,0.04240935900770249,3
training_loss_rounds,iid,40,scaffold_select,190,190.0,0.8787744088967641,0.08492603781056048,3
training_loss_rounds,iid,40,scaffold_select,195,195.0,0.8462218117396038,0.11904218448099095,3
training_loss_rounds,iid,40,scaffold_select,200,200.0,0.8785152287642161,0.018773909965231445,3
training_loss_rounds,iid,40,scaffold_select,205,205.0,0.8015608220259348,0.04533504305080908,3
training_loss_rounds,iid,40,scaffold_select,210,210.0,0.9299236323197683,0.1252475677046484,3
training_loss_rounds,iid,40,scaffold_select,215,215.0,0.8168968043406805,0.028029748105353743,3
training_loss_rounds,iid,40,scaffold_select,220,220.0,0.9440585095643997,0.1792397993709717,3
training_loss_rounds,iid,40,scaffold_select,225,225.0,0.8206129697322845,0.03809665877987295,3
training_loss_rounds,iid,40,scaffold_select,230,230.0,0.7537996676762898,0.06906518515674595,3
training_loss_rounds,iid,40,scaffold_select,235,235.0,0.7466688618421555,0.06675184774288788,3
training_loss_rounds,iid,40,scaffold_select,240,240.0,0.754498622918129,0.07816877786199868,3
training_loss_rounds,iid,40,scaffold_select,245,245.0,0.7266688322703043,0.05965465405036709,3
training_loss_rounds,iid,40,scaffold_select,250,250.0,0.7311763984998066,0.05176137865953079,3
training_loss_rounds,iid,40,scaffold_select,255,255.0,0.8220157490730285,0.11088114124289358,3
training_loss_rounds,iid,40,scaffold_select,260,260.0,0.6618156742254894,0.012429032321649245,3
training_loss_rounds,iid,40,scaffold_select,265,265.0,0.7143382339000702,0.04821072480057392,3
training_loss_rounds,iid,40,scaffold_select,270,270.0,0.6621250556468964,0.007631343996078249,3
training_loss_rounds,iid,40,scaffold_select,275,275.0,0.7552025375922521,0.09212111402991113,3
training_loss_rounds,iid,40,scaffold_select,280,280.0,0.694934944621722,0.049941079917039756,3
training_loss_rounds,iid,40,scaffold_select,285,285.0,0.6502721944808959,0.052294818473211206,3
training_loss_rounds,iid,40,scaffold_select,290,290.0,0.6116069303592045,0.014019469288454095,3
training_loss_rounds,iid,40,scaffold_select,295,295.0,0.6141944852828979,0.042415762601731424,3
training_loss_rounds,iid,40,scaffold_select,300,300.0,0.627264899746577,0.0379539554337251,3
training_loss_rounds,iid,40,scaffold_select,305,305.0,0.6704231727838517,0.100693947374885,3
training_loss_rounds,iid,40,scaffold_select,310,310.0,0.6324960387070974,0.03729870959028971,3
training_loss_rounds,iid,40,scaffold_select,315,315.0,0.6730820821364721,0.0329418978969441,3
training_loss_rounds,iid,40,scaffold_select,320,320.0,0.6023948885043463,0.052887137370162846,3
training_loss_rounds,iid,40,scaffold_select,325,325.0,0.5826014189640681,0.01687915766842589,3
training_loss_rounds,iid,40,scaffold_select,330,330.0,0.606942866484324,0.05231639059766452,3
training_loss_rounds,iid,40,scaffold_select,335,335.0,0.5819386998335521,0.018183302565285074,3
training_loss_rounds,iid,40,scaffold_select,340,340.0,0.5839411172946294,0.04291390861379312,3
training_loss_rounds,iid,40,scaffold_select,345,345.0,0.5824747872273127,0.04395495708684667,3
training_loss_rounds,iid,40,scaffold_select,350,350.0,0.6055626035451889,0.05998553360290667,3
training_loss_rounds,iid,40,scaffold_select,355,355.0,0.6525356545130412,0.08449143268285378,3
training_loss_rounds,iid,40,scaffold_select,360,360.0,0.5974452589809894,0.00861797426367695,3
training_loss_rounds,iid,40,scaffold_select,365,365.0,0.5986741648674011,0.027566855317181005,3
training_loss_rounds,iid,40,scaffold_select,370,370.0,0.5678964265584946,0.08086386460200962,3
training_loss_rounds,iid,40,scaffold_select,375,375.0,0.5387307362457116,0.03781725467088947,3
training_loss_rounds,iid,40,scaffold_select,380,380.0,0.5375940707763037,0.04705523905511992,3
training_loss_rounds,iid,40,scaffold_select,385,385.0,0.557651771513621,0.05895435675981324,3
training_loss_rounds,iid,40,scaffold_select,390,390.0,0.522946551724275,0.038056513919928196,3
training_loss_rounds,iid,40,scaffold_select,395,395.0,0.5283894694328307,0.046407888650750136,3
training_loss_rounds,iid,40,scaffold_select,400,400.0,0.5374958748340606,0.018683146525485174,3
training_loss_rounds,iid,40,mbsgd,0,0.0,2.613524337514242,0.08840056440632774,3
training_loss_rounds,iid,40,mbsgd,5,5.0,2.4520886397679647,0.0820057601596831,3
training_loss_rounds,iid,40,mbsgd,10,10.0,2.3641940399805708,0.06312412483943822,3
training_loss_rounds,iid,40,mbsgd,15,15.0,2.3130339422861734,0.0454937111093846,3
training_loss_rounds,iid,40,mbsgd,20,20.0,2.2973759134292604,0.01054335273653227,3
training_loss_rounds,iid,40,mbsgd,25,25.0,2.2694550296147664,0.026143117951369848,3
training_loss_rounds,iid,40,mbsgd,30,30.0,2.354860219891866,0.005599938173751755,3
training_loss_rounds,iid,40,mbsgd,35,35.0,2.222325098927816,0.016844067564409055,3
training_loss_rounds,iid,40,mbsgd,40,40.0,2.222369762357076,0.012742911196791842,3
training_loss_rounds,iid,40,mbsgd,45,45.0,2.248047663116455,0.0017918257301716253,3
training_loss_rounds,iid,40,mbsgd,50,50.0,2.177362974802653,0.03818425135528153,3
training_loss_rounds,iid,40,mbsgd,55,55.0,2.194293057378133,0.019316545338623453,3
training_loss_rounds,iid,40,mbsgd,60,60.0,2.1647873521169028,0.03995616899531957,3
training_loss_rounds,iid,40,mbsgd,65,65.0,2.217370085144043,0.08624065332419402,3
training_loss_rounds,iid,40,mbsgd,70,70.0,2.1001995249430334,0.06438513198490907,3
training_loss_rounds,iid,40,mbsgd,75,75.0,2.1513072800954185,0.05313996099334161,3
training_loss_rounds,iid,40,mbsgd,80,80.0,2.121284768104553,0.12298314095409371,3
training_loss_rounds,iid,40,mbsgd,85,85.0,2.1019471740086875,0.023184500742762622,3
training_loss_rounds,iid,40,mbsgd,90,90.0,2.0507973513921103,0.06297785226611863,3
training_loss_rounds,iid,40,mbsgd,95,95.0,2.100825348472595,0.02589452387644476,3
training_loss_rounds,iid,40,mbsgd,100,100.0,2.1460911026636764,0.1643457273082611,3
training_loss_rounds,iid,40,mbsgd,105,105.0,2.0412916015625,0.08983178365128258,3
training_loss_rounds,iid,40,mbsgd,110,110.0,2.0474642877578737,0.045254664637738876,3
training_loss_rounds,iid,40,mbsgd,115,115.0,2.2120390399932863,0.19880483113433406,3
training_loss_rounds,iid,40,mbsgd,120,120.0,2.074674279022217,0.14611272658401933,3
training_loss_rounds,iid,40,mbsgd,125,125.0,2.010742780240377,0.09458440241937295,3
training_loss_rounds,iid,40,mbsgd,130,130.0,2.0256335744222005,0.06991609885023746,3
training_loss_rounds,iid,40,mbsgd,135,135.0,2.0776860562642416,0.12048404644061593,3
training_loss_rounds,iid,40,mbsgd,140,140.0,2.0118754670461017,0.05324461409450241,3
training_loss_rounds,iid,40,mbsgd,145,145.0,2.0207369954427086,0.08212478889480233,3
training_loss_rounds,iid,40,mbsgd,150,150.0,1.989951816558838,0.0797176282682632,3
training_loss_rounds,iid,40,mbsgd,155,155.0,1.980647090148926,0.0677983186031194,3
training_loss_rounds,iid,40,mbsgd,160,160.0,2.0146614611943563,0.08795633903219897,3
training_loss_rounds,iid,40,mbsgd,165,165.0,1.9415374313990277,0.07013700647873926,3
training_loss_rounds,iid,40,mbsgd,170,170.0,1.9260224586486816,0.03282055174771905,3
training_loss_rounds,iid,40,mbsgd,175,175.0,2.1994378833770756,0.03207699255145912,3
training_loss_rounds,iid,40,mbsgd,180,180.0,1.9300617986043294,0.1322525081654047,3
training_loss_rounds,iid,40,mbsgd,185,185.0,1.9491065703074135,0.0829949571122328,3
training_loss_rounds,iid,40,mbsgd,190,190.0,1.9677333564758301,0.11133049407302514,3
training_loss_rounds,iid,40,mbsgd,195,195.0,1.9772479066212973,0.10829659608200612,3
training_loss_rounds,iid,40,mbsgd,200,200.0,1.9137066598256427,0.11009877136984357,3
training_loss_rounds,iid,40,mbsgd,205,205.0,1.9030700842539467,0.04415863171668427,3
training_loss_rounds,iid,40,mbsgd,210,210.0,1.9130693058013915,0.06582715275144815,3
training_loss_rounds,iid,40,mbsgd,215,215.0,1.943702281888326,0.18874531298043937,3
training_loss_rounds,iid,40,mbsgd,220,220.0,2.0183008358637493,0.26294725412125697,3
training_loss_rounds,iid,40,mbsgd,225,225.0,1.8742543753941854,0.07091107167398354,3
training_loss_rounds,iid,40,mbsgd,230,230.0,1.8990519610722858,0.11599539688805657,3
training_loss_rounds,iid,40,mbsgd,235,235.0,1.9211797520955403,0.06656653685880279,3
training_loss_rounds,iid,40,mbsgd,240,240.0,1.8178241207122803,0.09473217969390786,3
training_loss_rounds,iid,40,mbsgd,245,245.0,1.9188936831792196,0.08306173839073798,3
training_loss_rounds,iid,40,mbsgd,250,250.0,1.9223558362325033,0.13550262569454244,3
training_loss_rounds,iid,40,mbsgd,255,255.0,1.779517395909627,0.07966634935500808,3
training_loss_rounds,iid,40,mbsgd,260,260.0,1.9664856623331708,0.12115877782008147,3
training_loss_rounds,iid,40,mbsgd,265,265.0,1.7708132098833718,0.01213853231906179,3
training_loss_rounds,iid,40,mbsgd,270,270.0,1.8263307447433472,0.13528687230219033,3
training_loss_rounds,iid,40,mbsgd,275,275.0,1.8809892223358153,0.09357707657906526,3
training_loss_rounds,iid,40,mbsgd,280,280.0,1.7978516617457074,0.07447016178022081,3
training_loss_rounds,iid,40,mbsgd,285,285.0,1.8841204341252646,0.04565996703265894,3
training_loss_rounds,iid,40,mbsgd,290,290.0,1.7994837893168132,0.11847549929841548,3
training_loss_rounds,iid,40,mbsgd,295,295.0,1.7456987032572429,0.06678779603670282,3
training_loss_rounds,iid,40,mbsgd,300,300.0,1.857817497698466,0.07642013883804094,3
training_loss_rounds,iid,40,mbsgd,305,305.0,1.8361960648854574,0.04358427056904594,3
training_loss_rounds,iid,40,mbsgd,310,310.0,1.7748449286142984,0.08714644264093041,3
training_loss_rounds,iid,40,mbsgd,315,315.0,1.8579987200419108,0.060122679621359906,3
training_loss_rounds,iid,40,mbsgd,320,320.0,1.7712628416697183,0.037960025139920604,3
training_loss_rounds,iid,40,mbsgd,325,325.0,1.8229146836598715,0.14588121130126025,3
training_loss_rounds,iid,40,mbsgd,330,330.0,1.8848916226704915,0.17644385040552024,3
training_loss_rounds,iid,40,mbsgd,335,335.0,1.7881486672083537,0.15337144660222235,3
training_loss_rounds,iid,40,mbsgd,340,340.0,1.7904927763621012,0.12048427191814,3
training_loss_rounds,iid,40,mbsgd,345,345.0,1.8197980738321942,0.09539403900588804,3
training_loss_rounds,iid,40,mbsgd,350,350.0,1.8464850605010987,0.18385455640899284,3
training_loss_rounds,iid,40,mbsgd,355,355.0,1.6882217988967898,0.04792316514175527,3
training_loss_rounds,iid,40,mbsgd,360,360.0,1.834279855219523,0.1025588971191428,3
training_loss_rounds,iid,40,mbsgd,365,365.0,1.827535157966614,0.24506479688428456,3
training_loss_rounds,iid,40,mbsgd,370,370.0,1.7348084877649945,0.08398575779893697,3
training_loss_rounds,iid,40,mbsgd,375,375.0,1.836201866912842,0.15620276603030653,3
training_loss_rounds,iid,40,mbsgd,380,380.0,1.702202918624878,0.038513884282333814,3
training_loss_rounds,iid,40,mbsgd,385,385.0,1.826906171162923,0.10258449824937362,3
training_loss_rounds,iid,40,mbsgd,390,390.0,1.7665116024017333,0.10164390652877402,3
training_loss_rounds,iid,40,mbsgd,395,395.0,1.688365987332662,0.08339433756495541,3
training_loss_rounds,iid,40,mbsgd,400,400.0,1.8524817869186403,0.1020480934122097,3
training_loss_rounds,dirichlet,10,scaffold_average,0,0.0,2.613524337514242,0.08840056440632774,3
training_loss_rounds,dirichlet,10,scaffold_average,5,5.0,2.2981220202128094,0.0039575066692831805,3
training_loss_rounds,dirichlet,10,scaffold_average,10,10.0,2.2921566802978517,0.004503666565049265,3
training_loss_rounds,dirichlet,10,scaffold_average,15,15.0,2.2866939061482747,0.005456858018817219,3
training_loss_rounds,dirichlet,10,scaffold_average,20,20.0,2.281057743326823,0.006775947185212328,3
training_loss_rounds,dirichlet,10,scaffold_average,25,25.0,2.2746460773468016,0.00727951522045416,3
training_loss_rounds,dirichlet,10,scaffold_average,30,30.0,2.26829194539388,0.008351474114667006,3
training_loss_rounds,dirichlet,10,scaffold_average,35,35.0,2.261310940170288,0.009673079405575363,3
training_loss_rounds,dirichlet,10,scaffold_average,40,40.0,2.2537233929951985,0.0107822175838139,3
training_loss_rounds,dirichlet,10,scaffold_average,45,45.0,2.2447475883483885,0.012323522271729944,3
training_loss_rounds,dirichlet,10,scaffold_average,50,50.0,2.2357629650115967,0.013706399095984683,3
training_loss_rounds,dirichlet,10,scaffold_average,55,55.0,2.2252464904785154,0.01676422622521134,3
training_loss_rounds,dirichlet,10,scaffold_average,60,60.0,2.213531684366862,0.01838113909834932,3
training_loss_rounds,dirichlet,10,scaffold_average,65,65.0,2.2008962637583416,0.02111857158149505,3
training_loss_rounds,dirichlet,10,scaffold_average,70,70.0,2.1867743862787883,0.025198189515597207,3
training_loss_rounds,dirichlet,10,scaffold_average,75,75.0,2.171640527598063,0.028159676173992815,3
training_loss_rounds,dirichlet,10,scaffold_average,80,80.0,2.1568560445785523,0.03292233028498034,3
training_loss_rounds,dirichlet,10,scaffold_average,85,85.0,2.1408854087193805,0.03638366432122405,3
training_loss_rounds,dirichlet,10,scaffold_average,90,90.0,2.123517762883504,0.0389692203579341,3
training_loss_rounds,dirichlet,10,scaffold_average,95,95.0,2.1100672786712646,0.038371099656539086,3
training_loss_rounds,dirichlet,10,scaffold_average,100,100.0,2.097085407384237,0.0373538546167327,3
training_loss_rounds,dirichlet,10,scaffold_average,105,105.0,2.078634278615316,0.04499798976685362,3
training_loss_rounds,dirichlet,10,scaffold_average,110,110.0,2.0870170712153118,0.012942900682057374,3
training_loss_rounds,dirichlet,10,scaffold_average,115,115.0,2.07895241057078,0.007803037662340031,3
training_loss_rounds,dirichlet,10,scaffold_average,120,120.0,2.0427292961756387,0.0221954404221347,3
training_loss_rounds,dirichlet,10,scaffold_average,125,125.0,2.066798296737671,0.04385667059975604,3
training_loss_rounds,dirichlet,10,scaffold_average,130,130.0,2.1329832255681356,0.07156220309416486,3
training_loss_rounds,dirichlet,10,scaffold_average,135,135.0,2.148752041753133,0.14899013878483996,3
training_loss_rounds,dirichlet,10,scaffold_average,140,140.0,2.069243856112162,0.0696221833069063,3
training_loss_rounds,dirichlet,10,scaffold_average,145,145.0,2.1367949048995976,0.1546911953137675,3
training_loss_rounds,dirichlet,10,scaffold_average,150,150.0,2.1841873165130616,0.13234979638202243,3
training_loss_rounds,dirichlet,10,scaffold_average,155,155.0,2.0870209102630617,0.05314587867662632,3
training_loss_rounds,dirichlet,10,scaffold_average,160,160.0,1.9746915718714397,0.014975839030768587,3
training_loss_rounds,dirichlet,10,scaffold_average,165,165.0,2.0195003551483155,0.06916558879304428,3
training_loss_rounds,dirichlet,10,scaffold_average,170,170.0,2.1416594807306923,0.12788116261158325,3
training_loss_rounds,dirichlet,10,scaffold_average,175,175.0,2.1302239826838174,0.12334619740933939,3
training_loss_rounds,dirichlet,10,scaffold_average,180,180.0,2.002090900484721,0.03959365224218996,3
training_loss_rounds,dirichlet,10,scaffold_average,185,185.0,1.9812155239105227,0.058985817058245446,3
training_loss_rounds,dirichlet,10,scaffold_average,190,190.0,2.0593079937616983,0.11620505629987535,3
training_loss_rounds,dirichlet,10,scaffold_average,195,195.0,2.0873442562103275,0.08732529802686952,3
training_loss_rounds,dirichlet,10,scaffold_average,200,200.0,1.9963918757120769,0.0676596384928184,3
training_loss_rounds,dirichlet,10,scaffold_average,205,205.0,1.9405212162653607,0.06166116167775901,3
training_loss_rounds,dirichlet,10,scaffold_average,210,210.0,2.0097460964838665,0.16025715695024045,3
training_loss_rounds,dirichlet,10,scaffold_average,215,215.0,2.055539901924133,0.16323627542944874,3
training_loss_rounds,dirichlet,10,scaffold_average,220,220.0,2.0302856550852457,0.11185560960680926,3
training_loss_rounds,dirichlet,10,scaffold_average,225,225.0,1.9881129220962521,0.0742459767297848,3
training_loss_rounds,dirichlet,10,scaffold_average,230,230.0,1.9935386310577392,0.11174437671817354,3
training_loss_rounds,dirichlet,10,scaffold_average,235,235.0,2.0114980229059856,0.21021122455595298,3
training_loss_rounds,dirichlet,10,scaffold_average,240,240.0,2.0037006275177003,0.14025036057505097,3
training_loss_rounds,dirichlet,10,scaffold_average,245,245.0,1.9359550191879273,0.02590078057716097,3
training_loss_rounds,dirichlet,10,scaffold_average,250,250.0,1.9224503768920898,0.13311914525018634,3
training_loss_rounds,dirichlet,10,scaffold_average,255,255.0,1.9438610413869222,0.1699988113569721,3
training_loss_rounds,dirichlet,10,scaffold_average,260,260.0,1.9831173861821494,0.13907263302916695,3
training_loss_rounds,dirichlet,10,scaffold_average,265,265.0,1.961531555112203,0.1398698600691671,3
training_loss_rounds,dirichlet,10,scaffold_average,270,270.0,1.9535492730458577,0.14141260525490612,3
training_loss_rounds,dirichlet,10,scaffold_average,275,275.0,1.9586332338968913,0.11757093052035865,3
training_loss_rounds,dirichlet,10,scaffold_average,280,280.0,1.9393975705464683,0.21424554059600806,3
training_loss_rounds,dirichlet,10,scaffold_average,285,285.0,1.9204278654098512,0.15622667707645654,3
training_loss_rounds,dirichlet,10,scaffold_average,290,290.0,1.9401815475463866,0.09379779526506637,3
training_loss_rounds,dirichlet,10,scaffold_average,295,295.0,1.9592267950693767,0.2185731237843454,3
training_loss_rounds,dirichlet,10,scaffold_average,300,300.0,1.9312014445622763,0.1903789946551471,3
training_loss_rounds,dirichlet,10,scaffold_average,305,305.0,1.8720192167282104,0.0841143668775526,3
training_loss_rounds,dirichlet,10,scaffold_average,310,310.0,1.8683257703145344,0.13922533013550964,3
training_loss_rounds,dirichlet,10,scaffold_average,315,315.0,1.9154542016983032,0.11739127580146158,3
training_loss_rounds,dirichlet,10,scaffold_average,320,320.0,1.9959156794865927,0.098846344752918,3
training_loss_rounds,dirichlet,10,scaffold_average,325,325.0,2.0319215283711753,0.1832445760953423,3
training_loss_rounds,dirichlet,10,scaffold_average,330,330.0,1.9871291689554849,0.18386520209249577,3
training_loss_rounds,dirichlet,10,scaffold_average,335,335.0,1.9781108685175577,0.23058183121664755,3
training_loss_rounds,dirichlet,10,scaffold_average,340,340.0,1.9425933118820191,0.2638053059461129,3
training_loss_rounds,dirichlet,10,scaffold_average,345,345.0,1.8437467871983848,0.10390512743369526,3
training_loss_rounds,dirichlet,10,scaffold_average,350,350.0,1.788782183710734,0.019647661997758033,3
training_loss_rounds,dirichlet,10,scaffold_average,355,355.0,1.7759040481567385,0.05090940035425735,3
training_loss_rounds,dirichlet,10,scaffold_average,360,360.0,1.8270161111831664,0.10847740943133086,3
training_loss_rounds,dirichlet,10,scaffold_average,365,365.0,1.8970818137486776,0.12370986298068316,3
training_loss_rounds,dirichlet,10,scaffold_average,370,370.0,1.9468543198903403,0.12217932398367862,3
training_loss_rounds,dirichlet,10,scaffold_average,375,375.0,1.9513950412114462,0.1025138369918303,3
training_loss_rounds,dirichlet,10,scaffold_average,380,380.0,1.9632667759577433,0.150571321829786,3
training_loss_rounds,dirichlet,10,scaffold_average,385,385.0,1.9126257647196452,0.172426786106325,3
training_loss_rounds,dirichlet,10,scaffold_average,390,390.0,1.864734664408366,0.13037406905118953,3
training_loss_rounds,dirichlet,10,scaffold_average,395,395.0,1.8234933247884115,0.050036707647542845,3
training_loss_rounds,dirichlet,10,scaffold_average,400,400.0,1.800542475827535,0.04729438362091215,3
training_loss_rounds,dirichlet,10,scaffold_select,0,0.0,2.613524337514242,0.08840056440632774,3
training_loss_rounds,dirichlet,10,scaffold_select,5,5.0,2.31538911857605,0.017627460732992435,3
training_loss_rounds,dirichlet,10,scaffold_select,10,10.0,2.299846231206258,0.007170868559358983,3
training_loss_rounds,dirichlet,10,scaffold_select,15,15.0,2.2903679814656575,0.00438476656261739,3
training_loss_rounds,dirichlet,10,scaffold_select,20,20.0,2.2838533156077068,0.009867651015430018,3
training_loss_rounds,dirichlet,10,scaffold_select,25,25.0,2.3005718958536785,0.014818011359943577,3
training_loss_rounds,dirichlet,10,scaffold_select,30,30.0,2.2820535210927324,0.00739621740330307,3
training_loss_rounds,dirichlet,10,scaffold_select,35,35.0,2.2774165428797404,0.004537135972705173,3
training_loss_rounds,dirichlet,10,scaffold_select,40,40.0,2.27129736366272,0.007692414256369399,3
training_loss_rounds,dirichlet,10,scaffold_select,45,45.0,2.259099601809184,0.00578281370729696,3
training_loss_rounds,dirichlet,10,scaffold_select,50,50.0,2.2485154190063477,0.0064323888214619235,3
training_loss_rounds,dirichlet,10,scaffold_select,55,55.0,2.244156325976054,0.007948381847624714,3
training_loss_rounds,dirichlet,10,scaffold_select,60,60.0,2.226439865366618,0.011660429887279534,3
training_loss_rounds,dirichlet,10,scaffold_select,65,65.0,2.2216197986602784,0.019901138247098504,3
training_loss_rounds,dirichlet,10,scaffold_select,70,70.0,2.2056243627548215,0.013816987079665789,3
training_loss_rounds,dirichlet,10,scaffold_select,75,75.0,2.2065890565236406,0.030683499938165756,3
training_loss_rounds,dirichlet,10,scaffold_select,80,80.0,2.1753245984395346,0.018222669328626623,3
training_loss_rounds,dirichlet,10,scaffold_select,85,85.0,2.1693625917434693,0.02066915932633835,3
training_loss_rounds,dirichlet,10,scaffold_select,90,90.0,2.146163326327006,0.01995921379088002,3
training_loss_rounds,dirichlet,10,scaffold_select,95,95.0,2.1328556273142496,0.03158006422794559,3
training_loss_rounds,dirichlet,10,scaffold_select,100,100.0,2.1321716906865436,0.017450574756512353,3
training_loss_rounds,dirichlet,10,scaffold_select,105,105.0,2.1061534174601237,0.04104456564450143,3
training_loss_rounds,dirichlet,10,scaffold_select,110,110.0,2.09867799727122,0.021042738977282725,3
training_loss_rounds,dirichlet,10,scaffold_select,115,115.0,2.221300220998128,0.13874263713577126,3
training_loss_rounds,dirichlet,10,scaffold_select,120,120.0,2.106690474510193,0.055507242223358795,3
training_loss_rounds,dirichlet,10,scaffold_select,125,125.0,2.107991098213196,0.017217603165723773,3
training_loss_rounds,dirichlet,10,scaffold_select,130,130.0,2.066312175051371,0.02589112948172996,3
training_loss_rounds,dirichlet,10,scaffold_select,135,135.0,2.0528134514490763,0.00618413510255008,3
training_loss_rounds,dirichlet,10,scaffold_select,140,140.0,2.0388352199554443,0.03653527778049827,3
training_loss_rounds,dirichlet,10,scaffold_select,145,145.0,2.0572375783920287,0.06169595910186492,3
training_loss_rounds,dirichlet,10,scaffold_select,150,150.0,2.039436041577657,0.017624006405199216,3
training_loss_rounds,dirichlet,10,scaffold_select,155,155.0,2.193620200920105,0.22189124329521084,3
training_loss_rounds,dirichlet,10,scaffold_select,160,160.0,2.245562011655172,0.19533826351484487,3
training_loss_rounds,dirichlet,10,scaffold_select,165,165.0,2.0680911672592166,0.10962312784429198,3
training_loss_rounds,dirichlet,10,scaffold_select,170,170.0,2.3089430733362835,0.19343967319258487,3
training_loss_rounds,dirichlet,10,scaffold_select,175,175.0,2.1310576480865477,0.11884105351786169,3
training_loss_rounds,dirichlet,10,scaffold_select,180,180.0,2.5101575387954713,0.7969130443502828,3
training_loss_rounds,dirichlet,10,scaffold_select,185,185.0,2.185087431335449,0.2627217866891312,3
training_loss_rounds,dirichlet,10,scaffold_select,190,190.0,2.108002568944295,0.1005612825466458,3
training_loss_rounds,dirichlet,10,scaffold_select,195,195.0,2.0873197762171425,0.08851334818711325,3
training_loss_rounds,dirichlet,10,scaffold_select,200,200.0,2.2248297766367595,0.0750107016304611,3
training_loss_rounds,dirichlet,10,scaffold_select,205,205.0,2.0423129460016884,0.057596555015587136,3
training_loss_rounds,dirichlet,10,scaffold_select,210,210.0,2.017511833190918,0.042733807952248355,3
training_loss_rounds,dirichlet,10,scaffold_select,215,215.0,1.9870464888890584,0.05003730507560921,3
training_loss_rounds,dirichlet,10,scaffold_select,220,220.0,2.0401693949381507,0.05228541148118692,3
training_loss_rounds,dirichlet,10,scaffold_select,225,225.0,1.9518730372746784,0.026937444138985123,3
training_loss_rounds,dirichlet,10,scaffold_select,230,230.0,1.9935454296112063,0.08688926144393648,3
training_loss_rounds,dirichlet,10,scaffold_select,235,235.0,2.0177484078725176,0.13851758641168246,3
training_loss_rounds,dirichlet,10,scaffold_select,240,240.0,2.0837208174387616,0.28133291380884473,3
training_loss_rounds,dirichlet,10,scaffold_select,245,245.0,1.9623675545374553,0.07265906066289463,3
training_loss_rounds,dirichlet,10,scaffold_select,250,250.0,2.3743792558670047,0.705258476410138,3
training_loss_rounds,dirichlet,10,scaffold_select,255,255.0,2.228739237976074,0.39809415804980164,3
training_loss_rounds,dirichlet,10,scaffold_select,260,260.0,1.9237719209035238,0.0782666842023908,3
training_loss_rounds,dirichlet,10,scaffold_select,265,265.0,2.053846785227458,0.16015389923512294,3
training_loss_rounds,dirichlet,10,scaffold_select,270,270.0,2.3331114137331643,0.11829374833431262,3
training_loss_rounds,dirichlet,10,scaffold_select,275,275.0,2.041646335538228,0.11758979598007498,3
training_loss_rounds,dirichlet,10,scaffold_select,280,280.0,2.036533381779989,0.11582947348955147,3
training_loss_rounds,dirichlet,10,scaffold_select,285,285.0,1.9815200715382895,0.1228445923071555,3
training_loss_rounds,dirichlet,10,scaffold_select,290,290.0,1.9678461910883585,0.11341869582595646,3
training_loss_rounds,dirichlet,10,scaffold_select,295,295.0,1.930314579518636,0.075324395380023,3
training_loss_rounds,dirichlet,10,scaffold_select,300,300.0,1.923894306818644,0.09177042248306402,3
training_loss_rounds,dirichlet,10,scaffold_select,305,305.0,1.9389277243296306,0.11178893616465302,3
training_loss_rounds,dirichlet,10,scaffold_select,310,310.0,1.9545426340103147,0.02402469463867773,3
training_loss_rounds,dirichlet,10,scaffold_select,315,315.0,1.9284679200490313,0.02526123007666375,3
training_loss_rounds,dirichlet,10,scaffold_select,320,320.0,1.9743363023757936,0.07089387475862001,3
training_loss_rounds,dirichlet,10,scaffold_select,325,325.0,2.097663026682536,0.12380034694918196,3
training_loss_rounds,dirichlet,10,scaffold_select,330,330.0,2.1651373352686565,0.3073790921607102,3
training_loss_rounds,dirichlet,10,scaffold_select,335,335.0,2.1379338293711343,0.20237882985191916,3
training_loss_rounds,dirichlet,10,scaffold_select,340,340.0,2.25656014436086,0.5016681695287413,3
training_loss_rounds,dirichlet,10,scaffold_select,345,345.0,2.061902414194743,0.16269156406100974,3
training_loss_rounds,dirichlet,10,scaffold_select,350,350.0,1.9880031062444052,0.11119565923044092,3
training_loss_rounds,dirichlet,10,scaffold_select,355,355.0,2.045933588091532,0.1750321612896146,3
training_loss_rounds,dirichlet,10,scaffold_select,360,360.0,2.2746765387217205,0.576637980466752,3
training_loss_rounds,dirichlet,10,scaffold_select,365,365.0,1.8935551936467487,0.06574180437662214,3
training_loss_rounds,dirichlet,10,scaffold_select,370,370.0,2.417264106178284,0.6847888753945705,3
training_loss_rounds,dirichlet,10,scaffold_select,375,375.0,2.087091681098938,0.16870800451215323,3
training_loss_rounds,dirichlet,10,scaffold_select,380,380.0,1.9123974314371746,0.08258821758107117,3
training_loss_rounds,dirichlet,10,scaffold_select,385,385.0,1.9738585914611815,0.054794015617839066,3
training_loss_rounds,dirichlet,10,scaffold_select,390,390.0,1.8808489272435507,0.07317943004457088,3
training_loss_rounds,dirichlet,10,scaffold_select,395,395.0,1.9584199030558267,0.0621364173805944,3
training_loss_rounds,dirichlet,10,scaffold_select,400,400.0,1.989886760489146,0.14995049921848413,3
training_loss_rounds,dirichlet,10,mbsgd,0,0.0,2.613524337514242,0.08840056440632774,3
training_loss_rounds,dirichlet,10,mbsgd,5,5.0,2.4973144152323408,0.12362257427700384,3
training_loss_rounds,dirichlet,10,mbsgd,10,10.0,2.4059323713938396,0.0859735623117987,3
training_loss_rounds,dirichlet,10,mbsgd,15,15.0,2.3134167893727624,0.02537859216992752,3
training_loss_rounds,dirichlet,10,mbsgd,20,20.0,2.317181318219503,0.03155250178214674,3
training_loss_rounds,dirichlet,10,mbsgd,25,25.0,2.2691021329243974,0.016579826059251193,3
training_loss_rounds,dirichlet,10,mbsgd,30,30.0,2.257845762062073,0.018009159801927993,3
training_loss_rounds,dirichlet,10,mbsgd,35,35.0,2.2378662581125894,0.03526714797951807,3
training_loss_rounds,dirichlet,10,mbsgd,40,40.0,2.222217948659261,0.02366031523786309,3
training_loss_rounds,dirichlet,10,mbsgd,45,45.0,2.2904259558359783,0.08271880134697546,3
training_loss_rounds,dirichlet,10,mbsgd,50,50.0,2.1863624009450278,0.051545186960837146,3
training_loss_rounds,dirichlet,10,mbsgd,55,55.0,2.196864014498393,0.02608214181844453,3
training_loss_rounds,dirichlet,10,mbsgd,60,60.0,2.168816663233439,0.02715607416103335,3
training_loss_rounds,dirichlet,10,mbsgd,65,65.0,2.217100780677795,0.06694209681387638,3
training_loss_rounds,dirichlet,10,mbsgd,70,70.0,2.182831509208679,0.09727009338006892,3
training_loss_rounds,dirichlet,10,mbsgd,75,75.0,2.115880572573344,0.04653218387512473,3
training_loss_rounds,dirichlet,10,mbsgd,80,80.0,2.1492040553410843,0.05789686613269943,3
training_loss_rounds,dirichlet,10,mbsgd,85,85.0,2.065024704615275,0.035225625228550335,3
training_loss_rounds,dirichlet,10,mbsgd,90,90.0,2.114833978462219,0.1406033069603429,3
training_loss_rounds,dirichlet,10,mbsgd,95,95.0,2.07029103457133,0.03758165544290861,3
training_loss_rounds,dirichlet,10,mbsgd,100,100.0,2.142242356363932,0.1254859947464244,3
training_loss_rounds,dirichlet,10,mbsgd,105,105.0,2.0410619281133013,0.09193100537488243,3
training_loss_rounds,dirichlet,10,mbsgd,110,110.0,2.037238905588786,0.014776669467741739,3
training_loss_rounds,dirichlet,10,mbsgd,115,115.0,2.0479218276341755,0.08625691404397388,3
training_loss_rounds,dirichlet,10,mbsgd,120,120.0,1.9900580116907756,0.05146891439791504,3
training_loss_rounds,dirichlet,10,mbsgd,125,125.0,2.0095905946095782,0.034085615041977456,3
training_loss_rounds,dirichlet,10,mbsgd,130,130.0,2.1326517533620195,0.09457985152029111,3
training_loss_rounds,dirichlet,10,mbsgd,135,135.0,2.018418591690063,0.08986235893119719,3
training_loss_rounds,dirichlet,10,mbsgd,140,140.0,1.9415680444081624,0.03647670581030794,3
training_loss_rounds,dirichlet,10,mbsgd,145,145.0,2.073856238047282,0.08377194378311162,3
training_loss_rounds,dirichlet,10,mbsgd,150,150.0,1.9820473866144814,0.09524073764601294,3
training_loss_rounds,dirichlet,10,mbsgd,155,155.0,1.9701600899378462,0.09934046342598865,3
training_loss_rounds,dirichlet,10,mbsgd,160,160.0,1.9395795434951781,0.08274353390256815,3
training_loss_rounds,dirichlet,10,mbsgd,165,165.0,2.1507071990966797,0.1026290934940647,3
training_loss_rounds,dirichlet,10,mbsgd,170,170.0,1.918089270846049,0.02869027840256726,3
training_loss_rounds,dirichlet,10,mbsgd,175,175.0,2.0051676767349242,0.11277607188513689,3
training_loss_rounds,dirichlet,10,mbsgd,180,180.0,1.9183356867472332,0.03007480862207449,3
training_loss_rounds,dirichlet,10,mbsgd,185,185.0,1.9553770388285319,0.08222583764485862,3
training_loss_rounds,dirichlet,10,mbsgd,190,190.0,1.998464921061198,0.08909581942849411,3
training_loss_rounds,dirichlet,10,mbsgd,195,195.0,2.061025681877136,0.4019376224152536,3
training_loss_rounds,dirichlet,10,mbsgd,200,200.0,1.8965585563659666,0.03386357303334745,3
training_loss_rounds,dirichlet,10,mbsgd,205,205.0,1.901408976682027,0.07458415883609418,3
training_loss_rounds,dirichlet,10,mbsgd,210,210.0,1.8969164397557579,0.014363352584393644,3
training_loss_rounds,dirichlet,10,mbsgd,215,215.0,2.001202809651693,0.17261242681859545,3
training_loss_rounds,dirichlet,10,mbsgd,220,220.0,1.8741243236541747,0.046697302041008235,3
training_loss_rounds,dirichlet,10,mbsgd,225,225.0,1.87110953280131,0.028593223773995407,3
training_loss_rounds,dirichlet,10,mbsgd,230,230.0,1.8756312836964923,0.1481858409255141,3
training_loss_rounds,dirichlet,10,mbsgd,235,235.0,1.9705326536814372,0.06166053846397239,3
training_loss_rounds,dirichlet,10,mbsgd,240,240.0,1.8510639353434246,0.05519101998384625,3
training_loss_rounds,dirichlet,10,mbsgd,245,245.0,1.8055111211776733,0.013106358934143523,3
training_loss_rounds,dirichlet,10,mbsgd,250,250.0,1.838012729072571,0.04653367115247737,3
training_loss_rounds,dirichlet,10,mbsgd,255,255.0,2.025797721862793,0.2164353730957763,3
training_loss_rounds,dirichlet,10,mbsgd,260,260.0,1.8009825777689616,0.03639573885702032,3
training_loss_rounds,dirichlet,10,mbsgd,265,265.0,1.8657109601338704,0.02448958843644929,3
training_loss_rounds,dirichlet,10,mbsgd,270,270.0,1.8293200075149538,0.046388902294515186,3
training_loss_rounds,dirichlet,10,mbsgd,275,275.0,1.8450646244049071,0.13617689776550088,3
training_loss_rounds,dirichlet,10,mbsgd,280,280.0,1.935107530784607,0.18959051675505825,3
training_loss_rounds,dirichlet,10,mbsgd,285,285.0,1.8608940092722575,0.10840669992991195,3
training_loss_rounds,dirichlet,10,mbsgd,290,290.0,1.7999342461268106,0.09210430463240456,3
training_loss_rounds,dirichlet,10,mbsgd,295,295.0,1.922285501352946,0.13090735288665267,3
training_loss_rounds,dirichlet,10,mbsgd,300,300.0,1.7923899687449136,0.12257728693512393,3
training_loss_rounds,dirichlet,10,mbsgd,305,305.0,1.8769378138224286,0.08867666689622998,3
training_loss_rounds,dirichlet,10,mbsgd,310,310.0,1.7072322496414183,0.04485655022504825,3
training_loss_rounds,dirichlet,10,mbsgd,315,315.0,1.8574112751007081,0.02221947571961263,3
training_loss_rounds,dirichlet,10,mbsgd,320,320.0,1.7662333395640057,0.050853624448672564,3
training_loss_rounds,dirichlet,10,mbsgd,325,325.0,1.809048559888204,0.04657597196626111,3
training_loss_rounds,dirichlet,10,mbsgd,330,330.0,1.8552725073496499,0.20825142371342814,3
training_loss_rounds,dirichlet,10,mbsgd,335,335.0,1.7906796039581299,0.12959016210134733,3
training_loss_rounds,dirichlet,10,mbsgd,340,340.0,1.7867244408289589,0.06668687509039084,3
training_loss_rounds,dirichlet,10,mbsgd,345,345.0,1.7730957328160606,0.07782276077126539,3
training_loss_rounds,dirichlet,10,mbsgd,350,350.0,1.8018407131195069,0.020840229767585202,3
training_loss_rounds,dirichlet,10,mbsgd,355,355.0,1.7687578349749247,0.06503651425825552,3
training_loss_rounds,dirichlet,10,mbsgd,360,360.0,1.7849418583552044,0.15712137975361204,3
training_loss_rounds,dirichlet,10,mbsgd,365,365.0,1.7232808369954427,0.028016710993817997,3
training_loss_rounds,dirichlet,10,mbsgd,370,370.0,1.8252837331771852,0.08040478434736067,3
training_loss_rounds,dirichlet,10,mbsgd,375,375.0,1.7758262105941771,0.13555771670937308,3
training_loss_rounds,dirichlet,10,mbsgd,380,380.0,1.865264685312907,0.10050351808662984,3
training_loss_rounds,dirichlet,10,mbsgd,385,385.0,1.6384187949498497,0.03371418295828188,3
training_loss_rounds,dirichlet,10,mbsgd,390,390.0,1.8685612824122113,0.1205112023889383,3
training_loss_rounds,dirichlet,10,mbsgd,395,395.0,1.772091190401713,0.05975048657715034,3
training_loss_rounds,dirichlet,10,mbsgd,400,400.0,1.8052242425918579,0.1369995128909485,3
training_loss_rounds,dirichlet,40,scaffold_average,0,0.0,2.613524337514242,0.08840056440632774,3
training_loss_rounds,dirichlet,40,scaffold_average,5,5.0,2.3053256543477376,0.002432673588182252,3
training_loss_rounds,dirichlet,40,scaffold_average,10,10.0,2.2992234236399334,0.0035958945452286934,3
training_loss_rounds,dirichlet,40,scaffold_average,15,15.0,2.2968939469655356,0.003941386970784487,3
training_loss_rounds,dirichlet,40,scaffold_average,20,20.0,2.294658374532064,0.004279799775082389,3
training_loss_rounds,dirichlet,40,scaffold_average,25,25.0,2.2924225640614826,0.004601879316742869,3
training_loss_rounds,dirichlet,40,scaffold_average,30,30.0,2.2902422505696616,0.004900223291980196,3
training_loss_rounds,dirichlet,40,scaffold_average,35,35.0,2.2879715436299644,0.005284689440394003,3
training_loss_rounds,dirichlet,40,scaffold_average,40,40.0,2.2857274649302166,0.005605849910261826,3
training_loss_rounds,dirichlet,40,scaffold_average,45,45.0,2.283419464111328,0.006032255299274968,3
training_loss_rounds,dirichlet,40,scaffold_average,50,50.0,2.281129689661662,0.00634059801733458,3
training_loss_rounds,dirichlet,40,scaffold_average,55,55.0,2.2787641707102453,0.006693054693225276,3
training_loss_rounds,dirichlet,40,scaffold_average,60,60.0,2.2762582917531335,0.007138696707932376,3
training_loss_rounds,dirichlet,40,scaffold_average,65,65.0,2.2737619405110676,0.007561261512228703,3
training_loss_rounds,dirichlet,40,scaffold_average,70,70.0,2.2711274382273356,0.007944961156784213,3
training_loss_rounds,dirichlet,40,scaffold_average,75,75.0,2.268471420288086,0.008399586695384771,3
training_loss_rounds,dirichlet,40,scaffold_average,80,80.0,2.2657874404907226,0.008611896127134935,3
training_loss_rounds,dirichlet,40,scaffold_average,85,85.0,2.2629594134012856,0.009291976585685853,3
training_loss_rounds,dirichlet,40,scaffold_average,90,90.0,2.259808193715413,0.009811235326492978,3
training_loss_rounds,dirichlet,40,scaffold_average,95,95.0,2.256823570251465,0.010341709691532365,3
training_loss_rounds,dirichlet,40,scaffold_average,100,100.0,2.2536421991984046,0.010963381118147524,3
training_loss_rounds,dirichlet,40,scaffold_average,105,105.0,2.250366496404012,0.011456599908933477,3
training_loss_rounds,dirichlet,40,scaffold_average,110,110.0,2.2468716489156084,0.012293392259757499,3
training_loss_rounds,dirichlet,40,scaffold_average,115,115.0,2.2431640491485596,0.01306551882467323,3
training_loss_rounds,dirichlet,40,scaffold_average,120,120.0,2.239486488850911,0.013780574900038324,3
training_loss_rounds,dirichlet,40,scaffold_average,125,125.0,2.2355667320251467,0.014495036997869162,3
training_loss_rounds,dirichlet,40,scaffold_average,130,130.0,2.2315311869303387,0.01530198758002186,3
training_loss_rounds,dirichlet,40,scaffold_average,135,135.0,2.2271088581085206,0.016351851873611697,3
training_loss_rounds,dirichlet,40,scaffold_average,140,140.0,2.2228234329223633,0.017207537968334578,3
training_loss_rounds,dirichlet,40,scaffold_average,145,145.0,2.218231152470907,0.018532429194375387,3
training_loss_rounds,dirichlet,40,scaffold_average,150,150.0,2.213369048690796,0.019773024974746006,3
training_loss_rounds,dirichlet,40,scaffold_average,155,155.0,2.208378109995524,0.021018614658533878,3
training_loss_rounds,dirichlet,40,scaffold_average,160,160.0,2.2031427964528403,0.022177814249733797,3
training_loss_rounds,dirichlet,40,scaffold_average,165,165.0,2.197851807657878,0.023367088790946133,3
training_loss_rounds,dirichlet,40,scaffold_average,170,170.0,2.1923012649536133,0.02498519332094309,3
training_loss_rounds,dirichlet,40,scaffold_average,175,175.0,2.1868493105570477,0.02613871562046443,3
training_loss_rounds,dirichlet,40,scaffold_average,180,180.0,2.1809283786773683,0.027668368003851924,3
training_loss_rounds,dirichlet,40,scaffold_average,185,185.0,2.1751725432713824,0.02896660326077635,3
training_loss_rounds,dirichlet,40,scaffold_average,190,190.0,2.168833104197184,0.03069000589565517,3
training_loss_rounds,dirichlet,40,scaffold_average,195,195.0,2.1625011348088585,0.032378298658460626,3
training_loss_rounds,dirichlet,40,scaffold_average,200,200.0,2.15656955687205,0.03374231248417528,3
training_loss_rounds,dirichlet,40,scaffold_average,205,205.0,2.1497273069381717,0.03524814483200458,3
training_loss_rounds,dirichlet,40,scaffold_average,210,210.0,2.1433782753626507,0.03672924018074458,3
training_loss_rounds,dirichlet,40,scaffold_average,215,215.0,2.1369281281789143,0.03754668311489379,3
training_loss_rounds,dirichlet,40,scaffold_average,220,220.0,2.1301239455540975,0.03890954320152415,3
training_loss_rounds,dirichlet,40,scaffold_average,225,225.0,2.1233521174112955,0.039717845413260934,3
training_loss_rounds,dirichlet,40,scaffold_average,230,230.0,2.117490291150411,0.04087499232709773,3
training_loss_rounds,dirichlet,40,scaffold_average,235,235.0,2.110713472811381,0.04100585743220615,3
training_loss_rounds,dirichlet,40,scaffold_average,240,240.0,2.1040555370330813,0.04176056842588627,3
training_loss_rounds,dirichlet,40,scaffold_average,245,245.0,2.0973989561716717,0.04141562447413034,3
training_loss_rounds,dirichlet,40,scaffold_average,250,250.0,2.0914061902364094,0.04112939691106071,3
training_loss_rounds,dirichlet,40,scaffold_average,255,255.0,2.0851142472585042,0.04119934947027445,3
training_loss_rounds,dirichlet,40,scaffold_average,260,260.0,2.0787924815495806,0.04074740103464112,3
training_loss_rounds,dirichlet,40,scaffold_average,265,265.0,2.0732332948048913,0.04072087177572597,3
training_loss_rounds,dirichlet,40,scaffold_average,270,270.0,2.066575059000651,0.039342432759647106,3
training_loss_rounds,dirichlet,40,scaffold_average,275,275.0,2.060700349998474,0.037793713218697185,3
training_loss_rounds,dirichlet,40,scaffold_average,280,280.0,2.0554793180465696,0.036594473877695495,3
training_loss_rounds,dirichlet,40,scaffold_average,285,285.0,2.048755429522197,0.0352391096071597,3
training_loss_rounds,dirichlet,40,scaffold_average,290,290.0,2.0431196621576944,0.03380290177830442,3
training_loss_rounds,dirichlet,40,scaffold_average,295,295.0,2.0372981892267865,0.03283792721162272,3
training_loss_rounds,dirichlet,40,scaffold_average,300,300.0,2.031974344825745,0.03279341524657871,3
training_loss_rounds,dirichlet,40,scaffold_average,305,305.0,2.02742418568929,0.031268683293815186,3
training_loss_rounds,dirichlet,40,scaffold_average,310,310.0,2.022915004475911,0.029137062741240415,3
training_loss_rounds,dirichlet,40,scaffold_average,315,315.0,2.0170444691975913,0.02888918678108097,3
training_loss_rounds,dirichlet,40,scaffold_average,320,320.0,2.011784282684326,0.025795799221513406,3
training_loss_rounds,dirichlet,40,scaffold_average,325,325.0,2.0057049556732176,0.023434201109299193,3
training_loss_rounds,dirichlet,40,scaffold_average,330,330.0,2.0024147555033367,0.02225406157310756,3
training_loss_rounds,dirichlet,40,scaffold_average,335,335.0,1.9986609198252363,0.02041982623247707,3
training_loss_rounds,dirichlet,40,scaffold_average,340,340.0,1.9961258761088054,0.017635582701341773,3
training_loss_rounds,dirichlet,40,scaffold_average,345,345.0,1.9891429009755452,0.018378551164444284,3
training_loss_rounds,dirichlet,40,scaffold_average,350,350.0,1.9845456217447917,0.01701417138400865,3
training_loss_rounds,dirichlet,40,scaffold_average,355,355.0,1.9858338558832802,0.017741500810464456,3
training_loss_rounds,dirichlet,40,scaffold_average,360,360.0,1.9787245727539062,0.02122856412925,3
training_loss_rounds,dirichlet,40,scaffold_average,365,365.0,1.9713577891031902,0.01661281118377692,3
training_loss_rounds,dirichlet,40,scaffold_average,370,370.0,1.9725668499628704,0.01881376323559836,3
training_loss_rounds,dirichlet,40,scaffold_average,375,375.0,1.9680930357615154,0.010614508916632041,3
training_loss_rounds,dirichlet,40,scaffold_average,380,380.0,1.9654511072794598,0.009317473321293148,3
training_loss_rounds,dirichlet,40,scaffold_average,385,385.0,1.961206958325704,0.01653777651532759,3
training_loss_rounds,dirichlet,40,scaffold_average,390,390.0,1.9541649848302207,0.017959227058294273,3
training_loss_rounds,dirichlet,40,scaffold_average,395,395.0,1.948387416521708,0.015380322529832595,3
training_loss_rounds,dirichlet,40,scaffold_average,400,400.0,1.9480923145294191,0.01189627903733737,3
training_loss_rounds,dirichlet,40,scaffold_select,0,0.0,2.613524337514242,0.08840056440632774,3
training_loss_rounds,dirichlet,40,scaffold_select,5,5.0,2.3071440455118815,0.001385087002007989,3
training_loss_rounds,dirichlet,40,scaffold_select,10,10.0,2.299687265141805,0.003630087563968327,3
training_loss_rounds,dirichlet,40,scaffold_select,15,15.0,2.297610122680664,0.0040522227956469965,3
training_loss_rounds,dirichlet,40,scaffold_select,20,20.0,2.29572695350647,0.005209763137374825,3
training_loss_rounds,dirichlet,40,scaffold_select,25,25.0,2.2938619219462075,0.004612109182874041,3
training_loss_rounds,dirichlet,40,scaffold_select,30,30.0,2.2908037451426186,0.005405931125716958,3
training_loss_rounds,dirichlet,40,scaffold_select,35,35.0,2.28829035097758,0.005223630883281136,3
training_loss_rounds,dirichlet,40,scaffold_select,40,40.0,2.2862896775563555,0.00543676280472928,3
training_loss_rounds,dirichlet,40,scaffold_select,45,45.0,2.284843111038208,0.006740884227560956,3
training_loss_rounds,dirichlet,40,scaffold_select,50,50.0,2.2816272758483884,0.006198324023613056,3
training_loss_rounds,dirichlet,40,scaffold_select,55,55.0,2.2800413293202717,0.006486944149301007,3
training_loss_rounds,dirichlet,40,scaffold_select,60,60.0,2.2764050704956054,0.007116025093234727,3
training_loss_rounds,dirichlet,40,scaffold_select,65,65.0,2.2747877215067547,0.008026316772793592,3
training_loss_rounds,dirichlet,40,scaffold_select,70,70.0,2.272097686258952,0.007440992340346356,3
training_loss_rounds,dirichlet,40,scaffold_select,75,75.0,2.26918030166626,0.008252751014506265,3
training_loss_rounds,dirichlet,40,scaffold_select,80,80.0,2.266333592859904,0.008574722210896935,3
training_loss_rounds,dirichlet,40,scaffold_select,85,85.0,2.2633427085876465,0.00968973610173165,3
training_loss_rounds,dirichlet,40,scaffold_select,90,90.0,2.2606160714467367,0.01020321465260475,3
training_loss_rounds,dirichlet,40,scaffold_select,95,95.0,2.256860518137614,0.01054672362198383,3
training_loss_rounds,dirichlet,40,scaffold_select,100,100.0,2.2542312815348304,0.010743813097137142,3
training_loss_rounds,dirichlet,40,scaffold_select,105,105.0,2.250837078094482,0.011678702360696765,3
training_loss_rounds,dirichlet,40,scaffold_select,110,110.0,2.2474340510050457,0.012337824101961489,3
training_loss_rounds,dirichlet,40,scaffold_select,115,115.0,2.244423913192749,0.012586762975890193,3
training_loss_rounds,dirichlet,40,scaffold_select,120,120.0,2.240042821375529,0.013868429319609143,3
training_loss_rounds,dirichlet,40,scaffold_select,125,125.0,2.2362157196044925,0.01562956347780555,3
training_loss_rounds,dirichlet,40,scaffold_select,130,130.0,2.232785486857096,0.015305707073299833,3
training_loss_rounds,dirichlet,40,scaffold_select,135,135.0,2.2281009559631344,0.01672311871331454,3
training_loss_rounds,dirichlet,40,scaffold_select,140,140.0,2.2230438271840414,0.017753350991513556,3
training_loss_rounds,dirichlet,40,scaffold_select,145,145.0,2.219039427439372,0.018986816420161125,3
training_loss_rounds,dirichlet,40,scaffold_select,150,150.0,2.2139037174224856,0.02129197848373848,3
training_loss_rounds,dirichlet,40,scaffold_select,155,155.0,2.2088323365529376,0.022232457589878095,3
training_loss_rounds,dirichlet,40,scaffold_select,160,160.0,2.20453571879069,0.0226075570622234,3
training_loss_rounds,dirichlet,40,scaffold_select,165,165.0,2.1981095822652184,0.023944329417518024,3
training_loss_rounds,dirichlet,40,scaffold_select,170,170.0,2.1927740197499594,0.026047879572437434,3
training_loss_rounds,dirichlet,40,scaffold_select,175,175.0,2.1879445793151855,0.02773079109518376,3
training_loss_rounds,dirichlet,40,scaffold_select,180,180.0,2.1812039595286055,0.029540239966722535,3
training_loss_rounds,dirichlet,40,scaffold_select,185,185.0,2.1752537578582767,0.030240590091321688,3
training_loss_rounds,dirichlet,40,scaffold_select,190,190.0,2.1707559827168783,0.031325190867267344,3
training_loss_rounds,dirichlet,40,scaffold_select,195,195.0,2.1632788065592448,0.033889023336964745,3
training_loss_rounds,dirichlet,40,scaffold_select,200,200.0,2.1582655232747396,0.0352369178542086,3
training_loss_rounds,dirichlet,40,scaffold_select,205,205.0,2.1516888006210326,0.03650709655099968,3
training_loss_rounds,dirichlet,40,scaffold_select,210,210.0,2.146175440915426,0.039268886776234926,3
training_loss_rounds,dirichlet,40,scaffold_select,215,215.0,2.1384205839792885,0.03982643156641353,3
training_loss_rounds,dirichlet,40,scaffold_select,220,220.0,2.1340862319310507,0.04233702485817952,3
training_loss_rounds,dirichlet,40,scaffold_select,225,225.0,2.124985761642456,0.04228120290488927,3
training_loss_rounds,dirichlet,40,scaffold_select,230,230.0,2.1189527759552003,0.04363824351765191,3
training_loss_rounds,dirichlet,40,scaffold_select,235,235.0,2.1130814360936485,0.045037852485506305,3
training_loss_rounds,dirichlet,40,scaffold_select,240,240.0,2.10700760084788,0.044586483507708816,3
training_loss_rounds,dirichlet,40,scaffold_select,245,245.0,2.102169338989258,0.0410683242866206,3
training_loss_rounds,dirichlet,40,scaffold_select,250,250.0,2.0948738297780354,0.0435097154549542,3
training_loss_rounds,dirichlet,40,scaffold_select,255,255.0,2.089134921455383,0.04376280866931998,3
training_loss_rounds,dirichlet,40,scaffold_select,260,260.0,2.082080585034688,0.044508288344501906,3
training_loss_rounds,dirichlet,40,scaffold_select,265,265.0,2.0785540473302206,0.04599672959224774,3
training_loss_rounds,dirichlet,40,scaffold_select,270,270.0,2.0722354004542036,0.04699272890823454,3
training_loss_rounds,dirichlet,40,scaffold_select,275,275.0,2.0646757069269817,0.04384348834171727,3
training_loss_rounds,dirichlet,40,scaffold_select,280,280.0,2.0615856331507363,0.04227233716955582,3
training_loss_rounds,dirichlet,40,scaffold_select,285,285.0,2.053227478790283,0.038620659860122135,3
training_loss_rounds,dirichlet,40,scaffold_select,290,290.0,2.0835390710194903,0.036158051024436505,3
training_loss_rounds,dirichlet,40,scaffold_select,295,295.0,2.038648703765869,0.036947814334264736,3
training_loss_rounds,dirichlet,40,scaffold_select,300,300.0,2.0447555374781285,0.022558390247674656,3
training_loss_rounds,dirichlet,40,scaffold_select,305,305.0,2.040110282834371,0.020358504383147256,3
training_loss_rounds,dirichlet,40,scaffold_select,310,310.0,2.0322052486419673,0.0345574397317961,3
training_loss_rounds,dirichlet,40,scaffold_select,315,315.0,2.0251496390660604,0.03596700844035924,3
training_loss_rounds,dirichlet,40,scaffold_select,320,320.0,2.019079256693522,0.032564176639449084,3
training_loss_rounds,dirichlet,40,scaffold_select,325,325.0,2.0089761315663655,0.029491392504184803,3
training_loss_rounds,dirichlet,40,scaffold_select,330,330.0,2.018253926404317,0.027614329392149257,3
training_loss_rounds,dirichlet,40,scaffold_select,335,335.0,2.011413693809509,0.03840711269952206,3
training_loss_rounds,dirichlet,40,scaffold_select,340,340.0,2.0004670457839966,0.017189037443759585,3
training_loss_rounds,dirichlet,40,scaffold_select,345,345.0,1.978858296521505,0.023449936447634864,3
training_loss_rounds,dirichlet,40,scaffold_select,350,350.0,1.9836998577117921,0.023478477177105724,3
training_loss_rounds,dirichlet,40,scaffold_select,355,355.0,1.9809527728398642,0.020895019489602436,3
training_loss_rounds,dirichlet,40,scaffold_select,360,360.0,2.2717899289449055,0.48411056296018434,3
training_loss_rounds,dirichlet,40,scaffold_select,365,365.0,2.003633158047994,0.028570998863076912,3
training_loss_rounds,dirichlet,40,scaffold_select,370,370.0,2.2446957122802735,0.27291679161026966,3
training_loss_rounds,dirichlet,40,scaffold_select,375,375.0,2.094403348922729,0.09112999229115891,3
training_loss_rounds,dirichlet,40,scaffold_select,380,380.0,2.004915142250061,0.015336419888231319,3
training_loss_rounds,dirichlet,40,scaffold_select,385,385.0,2.263761903508504,0.5030986726791468,3
training_loss_rounds,dirichlet,40,scaffold_select,390,390.0,1.9621960125605264,0.006964765087049303,3
training_loss_rounds,dirichlet,40,scaffold_select,395,395.0,1.971434187634786,0.013409708685773045,3
training_loss_rounds,dirichlet,40,scaffold_select,400,400.0,1.9539241761525472,0.01578186431420231,3
training_loss_rounds,dirichlet,40,mbsgd,0,0.0,2.613524337514242,0.08840056440632774,3
training_loss_rounds,dirichlet,40,mbsgd,5,5.0,2.4520886397679647,0.0820057601596831,3
training_loss_rounds,dirichlet,40,mbsgd,10,10.0,2.3641940399805708,0.06312412483943822,3
training_loss_rounds,dirichlet,40,mbsgd,15,15.0,2.3130339422861734,0.0454937111093846,3
training_loss_rounds,dirichlet,40,mbsgd,20,20.0,2.2973759134292604,0.01054335273653227,3
training_loss_rounds,dirichlet,40,mbsgd,25,25.0,2.2694550296147664,0.026143117951369848,3
training_loss_rounds,dirichlet,40,mbsgd,30,30.0,2.354860219891866,0.005599938173751755,3
training_loss_rounds,dirichlet,40,mbsgd,35,35.0,2.222325098927816,0.016844067564409055,3
training_loss_rounds,dirichlet,40,mbsgd,40,40.0,2.222369762357076,0.012742911196791842,3
training_loss_rounds,dirichlet,40,mbsgd,45,45.0,2.248047663116455,0.0017918257301716253,3
training_loss_rounds,dirichlet,40,mbsgd,50,50.0,2.177362974802653,0.03818425135528153,3
training_loss_rounds,dirichlet,40,mbsgd,55,55.0,2.194293057378133,0.019316545338623453,3
training_loss_rounds,dirichlet,40,mbsgd,60,60.0,2.1647873521169028,0.03995616899531957,3
training_loss_rounds,dirichlet,40,mbsgd,65,65.0,2.217370085144043,0.08624065332419402,3
training_loss_rounds,dirichlet,40,mbsgd,70,70.0,2.1001995249430334,0.06438513198490907,3
training_loss_rounds,dirichlet,40,mbsgd,75,75.0,2.1513072800954185,0.05313996099334161,3
training_loss_rounds,dirichlet,40,mbsgd,80,80.0,2.121284768104553,0.12298314095409371,3
training_loss_rounds,dirichlet,40,mbsgd,85,85.0,2.1019471740086875,0.023184500742762622,3
training_loss_rounds,dirichlet,40,mbsgd,90,90.0,2.0507973513921103,0.06297785226611863,3
training_loss_rounds,dirichlet,40,mbsgd,95,95.0,2.100825348472595,0.02589452387644476,3
training_loss_rounds,dirichlet,40,mbsgd,100,100.0,2.1460911026636764,0.1643457273082611,3
training_loss_rounds,dirichlet,40,mbsgd,105,105.0,2.0412916015625,0.08983178365128258,3
training_loss_rounds,dirichlet,40,mbsgd,110,110.0,2.0474642877578737,0.045254664637738876,3
training_loss_rounds,dirichlet,40,mbsgd,115,115.0,2.2120390399932863,0.19880483113433406,3
training_loss_rounds,dirichlet,40,mbsgd,120,120.0,2.074674279022217,0.14611272658401933,3
training_loss_rounds,dirichlet,40,mbsgd,125,125.0,2.010742780240377,0.09458440241937295,3
training_loss_rounds,dirichlet,40,mbsgd,130,130.0,2.0256335744222005,0.06991609885023746,3
training_loss_rounds,dirichlet,40,mbsgd,135,135.0,2.0776860562642416,0.12048404644061593,3
training_loss_rounds,dirichlet,40,mbsgd,140,140.0,2.0118754670461017,0.05324461409450241,3
training_loss_rounds,dirichlet,40,mbsgd,145,145.0,2.0207369954427086,0.08212478889480233,3
training_loss_rounds,dirichlet,40,mbsgd,150,150.0,1.989951816558838,0.0797176282682632,3
training_loss_rounds,dirichlet,40,mbsgd,155,155.0,1.980647090148926,0.0677983186031194,3
training_loss_rounds,dirichlet,40,mbsgd,160,160.0,2.0146614611943563,0.08795633903219897,3
training_loss_rounds,dirichlet,40,mbsgd,165,165.0,1.9415374313990277,0.07013700647873926,3
training_loss_rounds,dirichlet,40,mbsgd,170,170.0,1.9260224586486816,0.03282055174771905,3
training_loss_rounds,dirichlet,40,mbsgd,175,175.0,2.1994378833770756,0.03207699255145912,3
training_loss_rounds,dirichlet,40,mbsgd,180,180.0,1.9300617986043294,0.1322525081654047,3
training_loss_rounds,dirichlet,40,mbsgd,185,185.0,1.9491065703074135,0.0829949571122328,3
training_loss_rounds,dirichlet,40,mbsgd,190,190.0,1.9677333564758301,0.11133049407302514,3
training_loss_rounds,dirichlet,40,mbsgd,195,195.0,1.9772479066212973,0.10829659608200612,3
training_loss_rounds,dirichlet,40,mbsgd,200,200.0,1.9137066598256427,0.11009877136984357,3
training_loss_rounds,dirichlet,40,mbsgd,205,205.0,1.9030700842539467,0.04415863171668427,3
training_loss_rounds,dirichlet,40,mbsgd,210,210.0,1.9130693058013915,0.06582715275144815,3
training_loss_rounds,dirichlet,40,mbsgd,215,215.0,1.943702281888326,0.18874531298043937,3
training_loss_rounds,dirichlet,40,mbsgd,220,220.0,2.0183008358637493,0.26294725412125697,3
training_loss_rounds,dirichlet,40,mbsgd,225,225.0,1.8742543753941854,0.07091107167398354,3
training_loss_rounds,dirichlet,40,mbsgd,230,230.0,1.8990519610722858,0.11599539688805657,3
training_loss_rounds,dirichlet,40,mbsgd,235,235.0,1.9211797520955403,0.06656653685880279,3
training_loss_rounds,dirichlet,40,mbsgd,240,240.0,1.8178241207122803,0.09473217969390786,3
training_loss_rounds,dirichlet,40,mbsgd,245,245.0,1.9188936831792196,0.08306173839073798,3
training_loss_rounds,dirichlet,40,mbsgd,250,250.0,1.9223558362325033,0.13550262569454244,3
training_loss_rounds,dirichlet,40,mbsgd,255,255.0,1.779517395909627,0.07966634935500808,3
training_loss_rounds,dirichlet,40,mbsgd,260,260.0,1.9664856623331708,0.12115877782008147,3
training_loss_rounds,dirichlet,40,mbsgd,265,265.0,1.7708132098833718,0.01213853231906179,3
training_loss_rounds,dirichlet,40,mbsgd,270,270.0,1.8263307447433472,0.13528687230219033,3
training_loss_rounds,dirichlet,40,mbsgd,275,275.0,1.8809892223358153,0.09357707657906526,3
training_loss_rounds,dirichlet,40,mbsgd,280,280.0,1.7978516617457074,0.07447016178022081,3
training_loss_rounds,dirichlet,40,mbsgd,285,285.0,1.8841204341252646,0.04565996703265894,3
training_loss_rounds,dirichlet,40,mbsgd,290,290.0,1.7994837893168132,0.11847549929841548,3
training_loss_rounds,dirichlet,40,mbsgd,295,295.0,1.7456987032572429,0.06678779603670282,3
training_loss_rounds,dirichlet,40,mbsgd,300,300.0,1.857817497698466,0.07642013883804094,3
training_loss_rounds,dirichlet,40,mbsgd,305,305.0,1.8361960648854574,0.04358427056904594,3
training_loss_rounds,dirichlet,40,mbsgd,310,310.0,1.7748449286142984,0.08714644264093041,3
training_loss_rounds,dirichlet,40,mbsgd,315,315.0,1.8579987200419108,0.060122679621359906,3
training_loss_rounds,dirichlet,40,mbsgd,320,320.0,1.7712628416697183,0.037960025139920604,3
training_loss_rounds,dirichlet,40,mbsgd,325,325.0,1.8229146836598715,0.14588121130126025,3
training_loss_rounds,dirichlet,40,mbsgd,330,330.0,1.8848916226704915,0.17644385040552024,3
training_loss_rounds,dirichlet,40,mbsgd,335,335.0,1.7881486672083537,0.15337144660222235,3
training_loss_rounds,dirichlet,40,mbsgd,340,340.0,1.7904927763621012,0.12048427191814,3
training_loss_rounds,dirichlet,40,mbsgd,345,345.0,1.8197980738321942,0.09539403900588804,3
training_loss_rounds,dirichlet,40,mbsgd,350,350.0,1.8464850605010987,0.18385455640899284,3
training_loss_rounds,dirichlet,40,mbsgd,355,355.0,1.6882217988967898,0.04792316514175527,3
training_loss_rounds,dirichlet,40,mbsgd,360,360.0,1.834279855219523,0.1025588971191428,3
training_loss_rounds,dirichlet,40,mbsgd,365,365.0,1.827535157966614,0.24506479688428456,3
training_loss_rounds,dirichlet,40,mbsgd,370,370.0,1.7348084877649945,0.08398575779893697,3
training_loss_rounds,dirichlet,40,mbsgd,375,375.0,1.836201866912842,0.15620276603030653,3
training_loss_rounds,dirichlet,40,mbsgd,380,380.0,1.702202918624878,0.038513884282333814,3
training_loss_rounds,dirichlet,40,mbsgd,385,385.0,1.826906171162923,0.10258449824937362,3
training_loss_rounds,dirichlet,40,mbsgd,390,390.0,1.7665116024017333,0.10164390652877402,3
training_loss_rounds,dirichlet,40,mbsgd,395,395.0,1.688365987332662,0.08339433756495541,3
training_loss_rounds,dirichlet,40,mbsgd,400,400.0,1.8524817869186403,0.1020480934122097,3
validation_loss_rounds,iid,10,scaffold_average,0,0.0,2.6134627353668214,0.08839986837481233,3
validation_loss_rounds,iid,10,scaffold_average,5,5.0,2.2702999355316162,0.022572099308912054,3
validation_loss_rounds,iid,10,scaffold_average,10,10.0,2.2154810572306314,0.030466098519836043,3
validation_loss_rounds,iid,10,scaffold_average,15,15.0,2.115623971939087,0.016905538063380184,3
validation_loss_rounds,iid,10,scaffold_average,20,20.0,2.0306932947794594,0.02239380845073988,3
validation_loss_rounds,iid,10,scaffold_average,25,25.0,1.9840030453364055,0.020661262619001336,3
validation_loss_rounds,iid,10,scaffold_average,30,30.0,1.9477775680541989,0.019876063111875317,3
validation_loss_rounds,iid,10,scaffold_average,35,35.0,1.8816179283777874,0.018783909385766146,3
validation_loss_rounds,iid,10,scaffold_average,40,40.0,1.8493410123825074,0.020995129952324002,3
validation_loss_rounds,iid,10,scaffold_average,45,45.0,1.819119127782186,0.031208670086876795,3
validation_loss_rounds,iid,10,scaffold_average,50,50.0,1.78556786441803,0.019555076733081045,3
validation_loss_rounds,iid,10,scaffold_average,55,55.0,1.753464267730713,0.017268263040000797,3
validation_loss_rounds,iid,10,scaffold_average,60,60.0,1.7390549041112264,0.047093367984899964,3
validation_loss_rounds,iid,10,scaffold_average,65,65.0,1.702685949834188,0.049062033956960245,3
validation_loss_rounds,iid,10,scaffold_average,70,70.0,1.6694796175003053,0.039017508715399135,3
validation_loss_rounds,iid,10,scaffold_average,75,75.0,1.6950814564387002,0.04679925756272749,3
validation_loss_rounds,iid,10,scaffold_average,80,80.0,1.6457960370381672,0.043695775060630854,3
validation_loss_rounds,iid,10,scaffold_average,85,85.0,1.6173748825709027,0.02489946349782756,3
validation_loss_rounds,iid,10,scaffold_average,90,90.0,1.5998257763544717,0.01307293454324809,3
validation_loss_rounds,iid,10,scaffold_average,95,95.0,1.5921715697606402,0.02438831216226299,3
validation_loss_rounds,iid,10,scaffold_average,100,100.0,1.5674027676264446,0.030246312002054517,3
validation_loss_rounds,iid,10,scaffold_average,105,105.0,1.5538498348871868,0.01786552830261474,3
validation_loss_rounds,iid,10,scaffold_average,110,110.0,1.5315419267018635,0.04555319865007438,3
validation_loss_rounds,iid,10,scaffold_average,115,115.0,1.5087290385564167,0.03195441979751366,3
validation_loss_rounds,iid,10,scaffold_average,120,120.0,1.4857144090652465,0.018612587615945076,3
validation_loss_rounds,iid,10,scaffold_average,125,125.0,1.4802389425913491,0.026702097229366735,3
validation_loss_rounds,iid,10,scaffold_average,130,130.0,1.487263571103414,0.03127403366768483,3
validation_loss_rounds,iid,10,scaffold_average,135,135.0,1.460875428199768,0.018784058093211316,3
validation_loss_rounds,iid,10,scaffold_average,140,140.0,1.4731160526911415,0.0494432166049498,3
validation_loss_rounds,iid,10,scaffold_average,145,145.0,1.4369329401334126,0.0526327662904646,3
validation_loss_rounds,iid,10,scaffold_average,150,150.0,1.4138508937199912,0.013889392524153705,3
validation_loss_rounds,iid,10,scaffold_average,155,155.0,1.3981740577061972,0.01402023770139731,3
validation_loss_rounds,iid,10,scaffold_average,160,160.0,1.382835946846008,0.030341602344490643,3
validation_loss_rounds,iid,10,scaffold_average,165,165.0,1.3983577500661213,0.04095229503054976,3
validation_loss_rounds,iid,10,scaffold_average,170,170.0,1.3686227971394855,0.03481246985451742,3
validation_loss_rounds,iid,10,scaffold_average,175,175.0,1.336099917538961,0.0350479072117736,3
validation_loss_rounds,iid,10,scaffold_average,180,180.0,1.3230051368077598,0.027884402111269732,3
validation_loss_rounds,iid,10,scaffold_average,185,185.0,1.2970238012313844,0.03578187863153109,3
validation_loss_rounds,iid,10,scaffold_average,190,190.0,1.3012198022206625,0.04214552325014058,3
validation_loss_rounds,iid,10,scaffold_average,195,195.0,1.2747008359591165,0.027232549576375678,3
validation_loss_rounds,iid,10,scaffold_average,200,200.0,1.2497128957748413,0.02758746616625737,3
validation_loss_rounds,iid,10,scaffold_average,205,205.0,1.2397582775115967,0.05071930317866243,3
validation_loss_rounds,iid,10,scaffold_average,210,210.0,1.2396299305915834,0.018642994595486413,3
validation_loss_rounds,iid,10,scaffold_average,215,215.0,1.211062031141917,0.021844989275840457,3
validation_loss_rounds,iid,10,scaffold_average,220,220.0,1.198314474328359,0.03051244851374644,3
validation_loss_rounds,iid,10,scaffold_average,225,225.0,1.180081257947286,0.032931598248145476,3
validation_loss_rounds,iid,10,scaffold_average,230,230.0,1.1779429208755492,0.03272847792933424,3
validation_loss_rounds,iid,10,scaffold_average,235,235.0,1.1776389781316121,0.029706434844813997,3
validation_loss_rounds,iid,10,scaffold_average,240,240.0,1.1605422688325246,0.026825861229136414,3
validation_loss_rounds,iid,10,scaffold_average,245,245.0,1.13702402121226,0.04123920260577655,3
validation_loss_rounds,iid,10,scaffold_average,250,250.0,1.1285435163497926,0.057504587068411245,3
validation_loss_rounds,iid,10,scaffold_average,255,255.0,1.105568432490031,0.017379564984679585,3
validation_loss_rounds,iid,10,scaffold_average,260,260.0,1.1028761236190796,0.033087750161156615,3
validation_loss_rounds,iid,10,scaffold_average,265,265.0,1.099928109327952,0.05466751534268506,3
validation_loss_rounds,iid,10,scaffold_average,270,270.0,1.071657356675466,0.04239878958023316,3
validation_loss_rounds,iid,10,scaffold_average,275,275.0,1.0659310281117758,0.040310225826878425,3
validation_loss_rounds,iid,10,scaffold_average,280,280.0,1.0494883729934694,0.061207858239687364,3
validation_loss_rounds,iid,10,scaffold_average,285,285.0,1.028848943201701,0.04103773808558181,3
validation_loss_rounds,iid,10,scaffold_average,290,290.0,1.0216831345240274,0.03726270160120712,3
validation_loss_rounds,iid,10,scaffold_average,295,295.0,1.0166791758855185,0.03754032540523201,3
validation_loss_rounds,iid,10,scaffold_average,300,300.0,0.9985438320477803,0.03674805863906604,3
validation_loss_rounds,iid,10,scaffold_average,305,305.0,0.971791799847285,0.03728280991755538,3
validation_loss_rounds,iid,10,scaffold_average,310,310.0,0.9688971937815348,0.03795580686384002,3
validation_loss_rounds,iid,10,scaffold_average,315,315.0,0.9560582082271575,0.04582766868651874,3
validation_loss_rounds,iid,10,scaffold_average,320,320.0,0.9472071233431499,0.04668034994789307,3
validation_loss_rounds,iid,10,scaffold_average,325,325.0,0.9324833763599396,0.04423421393607123,3
validation_loss_rounds,iid,10,scaffold_average,330,330.0,0.9381924297014872,0.05628629506448189,3
validation_loss_rounds,iid,10,scaffold_average,335,335.0,0.9260055753072103,0.023410984843037885,3
validation_loss_rounds,iid,10,scaffold_average,340,340.0,0.9113085360209148,0.02481607068569237,3
validation_loss_rounds,iid,10,scaffold_average,345,345.0,0.9126975117842356,0.04316777943548041,3
validation_loss_rounds,iid,10,scaffold_average,350,350.0,0.898864227628708,0.0396552372188385,3
validation_loss_rounds,iid,10,scaffold_average,355,355.0,0.8878314805189769,0.03588136395394284,3
validation_loss_rounds,iid,10,scaffold_average,360,360.0,0.8710126910527548,0.05073604518670434,3
validation_loss_rounds,iid,10,scaffold_average,365,365.0,0.8601610951423645,0.05112339707048875,3
validation_loss_rounds,iid,10,scaffold_average,370,370.0,0.8522672717730204,0.04277340954271388,3
validation_loss_rounds,iid,10,scaffold_average,375,375.0,0.8542620031515757,0.01038445199949992,3
validation_loss_rounds,iid,10,scaffold_average,380,380.0,0.8443425663312277,0.06154040806921992,3
validation_loss_rounds,iid,10,scaffold_average,385,385.0,0.8248805503527322,0.04171841173552934,3
validation_loss_rounds,iid,10,scaffold_average,390,390.0,0.8214267647425334,0.0319773035641905,3
validation_loss_rounds,iid,10,scaffold_average,395,395.0,0.8256516861995061,0.06455760274756595,3
validation_loss_rounds,iid,10,scaffold_average,400,400.0,0.7941595437685649,0.035283237711623,3
validation_loss_rounds,iid,10,scaffold_select,0,0.0,2.6134627353668214,0.08839986837481233,3
validation_loss_rounds,iid,10,scaffold_select,5,5.0,2.294813668123881,0.008555207084185534,3
validation_loss_rounds,iid,10,scaffold_select,10,10.0,2.1576602215449014,0.0346748471490094,3
validation_loss_rounds,iid,10,scaffold_select,15,15.0,2.1093277807235715,0.044886300531618656,3
validation_loss_rounds,iid,10,scaffold_select,20,20.0,2.015960485331217,0.013373058659472154,3
validation_loss_rounds,iid,10,scaffold_select,25,25.0,1.981744340515137,0.0286436560180802,3
validation_loss_rounds,iid,10,scaffold_select,30,30.0,2.004059928003947,0.04327596059768563,3
validation_loss_rounds,iid,10,scaffold_select,35,35.0,1.961474753856659,0.09659228723951654,3
validation_loss_rounds,iid,10,scaffold_select,40,40.0,2.1230200321833297,0.2617509196311108,3
validation_loss_rounds,iid,10,scaffold_select,45,45.0,1.8675269131978354,0.0194412851710586,3
validation_loss_rounds,iid,10,scaffold_select,50,50.0,1.8713954691569008,0.01989162463516584,3
validation_loss_rounds,iid,10,scaffold_select,55,55.0,1.8546146760940552,0.035727778445638486,3
validation_loss_rounds,iid,10,scaffold_select,60,60.0,1.9098022719065346,0.1496795268145325,3
validation_loss_rounds,iid,10,scaffold_select,65,65.0,1.7671637108167015,0.04818396234535033,3
validation_loss_rounds,iid,10,scaffold_select,70,70.0,1.8125024521827697,0.1614682891721896,3
validation_loss_rounds,iid,10,scaffold_select,75,75.0,1.958399541346232,0.19951321896176527,3
validation_loss_rounds,iid,10,scaffold_select,80,80.0,1.8348149248758954,0.14252277845925598,3
validation_loss_rounds,iid,10,scaffold_select,85,85.0,1.75721761636734,0.09568148600602423,3
validation_loss_rounds,iid,10,scaffold_select,90,90.0,1.8253497568766275,0.11951551397248913,3
validation_loss_rounds,iid,10,scaffold_select,95,95.0,1.9125069148699445,0.20631017822491346,3
validation_loss_rounds,iid,10,scaffold_select,100,100.0,1.6910501936594644,0.08277856816219169,3
validation_loss_rounds,iid,10,scaffold_select,105,105.0,1.6194438625971477,0.029670774823546173,3
validation_loss_rounds,iid,10,scaffold_select,110,110.0,1.6329319133758544,0.059478787531257106,3
validation_loss_rounds,iid,10,scaffold_select,115,115.0,1.6641416643778484,0.06365996917725923,3
validation_loss_rounds,iid,10,scaffold_select,120,120.0,1.6238274689356487,0.04534639685788323,3
validation_loss_rounds,iid,10,scaffold_select,125,125.0,1.7058999579747518,0.041868106086999986,3
validation_loss_rounds,iid,10,scaffold_select,130,130.0,1.6775259698232015,0.0184302303256994,3
validation_loss_rounds,iid,10,scaffold_select,135,135.0,1.724867361768087,0.10372665741649989,3
validation_loss_rounds,iid,10,scaffold_select,140,140.0,1.6270458661397298,0.07442805490994255,3
validation_loss_rounds,iid,10,scaffold_select,145,145.0,1.5530535816192625,0.04570065497520082,3
validation_loss_rounds,iid,10,scaffold_select,150,150.0,1.6881803756078082,0.10430927117581779,3
validation_loss_rounds,iid,10,scaffold_select,155,155.0,1.6288430952390034,0.1055798800866183,3
validation_loss_rounds,iid,10,scaffold_select,160,160.0,1.5131875631014509,0.02705807275713358,3
validation_loss_rounds,iid,10,scaffold_select,165,165.0,1.64090830300649,0.13236468131732976,3
validation_loss_rounds,iid,10,scaffold_select,170,170.0,1.5438403206825255,0.07667918201787825,3
validation_loss_rounds,iid,10,scaffold_select,175,175.0,1.6001448598225911,0.1270494689078392,3
validation_loss_rounds,iid,10,scaffold_select,180,180.0,1.6298849455515543,0.20368005847085796,3
validation_loss_rounds,iid,10,scaffold_select,185,185.0,1.4826646375656127,0.02447880443543527,3
validation_loss_rounds,iid,10,scaffold_select,190,190.0,1.4957056912104287,0.036456566973249276,3
validation_loss_rounds,iid,10,scaffold_select,195,195.0,1.5057235703786214,0.05752294739410135,3
validation_loss_rounds,iid,10,scaffold_select,200,200.0,1.4916481149991352,0.05578806700662975,3
validation_loss_rounds,iid,10,scaffold_select,205,205.0,1.53544437939326,0.036202700049161464,3
validation_loss_rounds,iid,10,scaffold_select,210,210.0,1.5015194320360818,0.09711905351409766,3
validation_loss_rounds,iid,10,scaffold_select,215,215.0,1.4117315935134886,0.04210068535689732,3
validation_loss_rounds,iid,10,scaffold_select,220,220.0,1.5289002498308817,0.1776343930157485,3
validation_loss_rounds,iid,10,scaffold_select,225,225.0,1.4406855341593425,0.040577947012845256,3
validation_loss_rounds,iid,10,scaffold_select,230,230.0,1.5319677719751994,0.009141674212736026,3
validation_loss_rounds,iid,10,scaffold_select,235,235.0,1.539193221505483,0.07760636929930236,3
validation_loss_rounds,iid,10,scaffold_select,240,240.0,1.5688322940826416,0.1353013278278716,3
validation_loss_rounds,iid,10,scaffold_select,245,245.0,1.4657923449516297,0.07721080632997923,3
validation_loss_rounds,iid,10,scaffold_select,250,250.0,1.469118843428294,0.09427779419868831,3
validation_loss_rounds,iid,10,scaffold_select,255,255.0,1.38875710105896,0.057621722019582114,3
validation_loss_rounds,iid,10,scaffold_select,260,260.0,1.3842385597229006,0.07012148169228713,3
validation_loss_rounds,iid,10,scaffold_select,265,265.0,1.3951583545366921,0.04306676195951501,3
validation_loss_rounds,iid,10,scaffold_select,270,270.0,1.387332018661499,0.0648700395683694,3
validation_loss_rounds,iid,10,scaffold_select,275,275.0,1.4109807888348895,0.1535069934930519,3
validation_loss_rounds,iid,10,scaffold_select,280,280.0,1.4265386499404908,0.06159464377155695,3
validation_loss_rounds,iid,10,scaffold_select,285,285.0,1.3970089188257855,0.09547986504092122,3
validation_loss_rounds,iid,10,scaffold_select,290,290.0,1.2980008469581603,0.035925079591123094,3
validation_loss_rounds,iid,10,scaffold_select,295,295.0,1.3755082131385805,0.0756317898522411,3
validation_loss_rounds,iid,10,scaffold_select,300,300.0,1.3227064119974772,0.10814729905128476,3
validation_loss_rounds,iid,10,scaffold_select,305,305.0,1.3414330460866293,0.01654314023529646,3
validation_loss_rounds,iid,10,scaffold_select,310,310.0,1.296713654168447,0.015235464063939767,3
validation_loss_rounds,iid,10,scaffold_select,315,315.0,1.2878510140101114,0.07062261080645252,3
validation_loss_rounds,iid,10,scaffold_select,320,320.0,1.4193278010050456,0.12072014954086668,3
validation_loss_rounds,iid,10,scaffold_select,325,325.0,1.3074870283444724,0.031312491959320086,3
validation_loss_rounds,iid,10,scaffold_select,330,330.0,1.389284044233958,0.09785410992257919,3
validation_loss_rounds,iid,10,scaffold_select,335,335.0,1.3680642088890076,0.1857256739291452,3
validation_loss_rounds,iid,10,scaffold_select,340,340.0,1.325864543279012,0.047281200633450385,3
validation_loss_rounds,iid,10,scaffold_select,345,345.0,1.309954709752401,0.027588438046530793,3
validation_loss_rounds,iid,10,scaffold_select,350,350.0,1.3494847095807394,0.09614789293348192,3
validation_loss_rounds,iid,10,scaffold_select,355,355.0,1.4465292960325877,0.15450923723506357,3
validation_loss_rounds,iid,10,scaffold_select,360,360.0,1.2453802238146465,0.06589415295922585,3
validation_loss_rounds,iid,10,scaffold_select,365,365.0,1.3016428051312765,0.09139218046780213,3
validation_loss_rounds,iid,10,scaffold_select,370,370.0,1.2483004072825112,0.03542606824017799,3
validation_loss_rounds,iid,10,scaffold_select,375,375.0,1.2448671825408935,0.017750863273639717,3
validation_loss_rounds,iid,10,scaffold_select,380,380.0,1.2491922384579977,0.09425532801113269,3
validation_loss_rounds,iid,10,scaffold_select,385,385.0,1.2965171530405681,0.07105866550390594,3
validation_loss_rounds,iid,10,scaffold_select,390,390.0,1.2345271033763885,0.08563403457348641,3
validation_loss_rounds,iid,10,scaffold_select,395,395.0,1.294805398495992,0.06798460019640397,3
validation_loss_rounds,iid,10,scaffold_select,400,400.0,1.3187488312403362,0.10490781754374079,3
validation_loss_rounds,iid,10,mbsgd,0,0.0,2.6134627353668214,0.08839986837481233,3
validation_loss_rounds,iid,10,mbsgd,5,5.0,2.4975970020294187,0.12339921318069062,3
validation_loss_rounds,iid,10,mbsgd,10,10.0,2.406054322052002,0.08523453944044859,3
validation_loss_rounds,iid,10,mbsgd,15,15.0,2.313625452423096,0.02496818069818866,3
validation_loss_rounds,iid,10,mbsgd,20,20.0,2.3176337373097735,0.03220608696997241,3
validation_loss_rounds,iid,10,mbsgd,25,25.0,2.2695054871877036,0.016974275425046634,3
validation_loss_rounds,iid,10,mbsgd,30,30.0,2.2583426920572918,0.01897931308511352,3
validation_loss_rounds,iid,10,mbsgd,35,35.0,2.2380931951522824,0.03603872445269288,3
validation_loss_rounds,iid,10,mbsgd,40,40.0,2.2221062861124676,0.024627067460946995,3
validation_loss_rounds,iid,10,mbsgd,45,45.0,2.290525080235799,0.08253003295486885,3
validation_loss_rounds,iid,10,mbsgd,50,50.0,2.184997345161438,0.052720361828420326,3
validation_loss_rounds,iid,10,mbsgd,55,55.0,2.1962029200236004,0.026911409367121268,3
validation_loss_rounds,iid,10,mbsgd,60,60.0,2.1674676265080772,0.027185401150166013,3
validation_loss_rounds,iid,10,mbsgd,65,65.0,2.2153567834218344,0.06536919850115061,3
validation_loss_rounds,iid,10,mbsgd,70,70.0,2.1811679427464803,0.09852690139765051,3
validation_loss_rounds,iid,10,mbsgd,75,75.0,2.1132054543177285,0.04852859209669893,3
validation_loss_rounds,iid,10,mbsgd,80,80.0,2.1469292978922527,0.05804366301788193,3
validation_loss_rounds,iid,10,mbsgd,85,85.0,2.0627094290415444,0.03592275116144291,3
validation_loss_rounds,iid,10,mbsgd,90,90.0,2.1112996817906695,0.13940253608992795,3
validation_loss_rounds,iid,10,mbsgd,95,95.0,2.0679808357238767,0.038904747444672295,3
validation_loss_rounds,iid,10,mbsgd,100,100.0,2.1399943152745564,0.1264036055758631,3
validation_loss_rounds,iid,10,mbsgd,105,105.0,2.039718966039022,0.0944364735688849,3
validation_loss_rounds,iid,10,mbsgd,110,110.0,2.0358427709579465,0.015377403417822098,3
validation_loss_rounds,iid,10,mbsgd,115,115.0,2.046363901201884,0.08722704470812784,3
validation_loss_rounds,iid,10,mbsgd,120,120.0,1.9877218907674152,0.0514285714053143,3
validation_loss_rounds,iid,10,mbsgd,125,125.0,2.006837830416362,0.03212711585174439,3
validation_loss_rounds,iid,10,mbsgd,130,130.0,2.1300976690928137,0.0974072818522663,3
validation_loss_rounds,iid,10,mbsgd,135,135.0,2.016843466059367,0.08935733043322999,3
validation_loss_rounds,iid,10,mbsgd,140,140.0,1.9398429358800253,0.034371595118636036,3
validation_loss_rounds,iid,10,mbsgd,145,145.0,2.070131973775228,0.08356180100517181,3
validation_loss_rounds,iid,10,mbsgd,150,150.0,1.9821437594731648,0.09326780492709524,3
validation_loss_rounds,iid,10,mbsgd,155,155.0,1.9704219776153564,0.1007707119303105,3
validation_loss_rounds,iid,10,mbsgd,160,160.0,1.9402939650217694,0.08043009826856695,3
validation_loss_rounds,iid,10,mbsgd,165,165.0,2.149411095428467,0.09945014527606173,3
validation_loss_rounds,iid,10,mbsgd,170,170.0,1.9212444562911986,0.030713745982649344,3
validation_loss_rounds,iid,10,mbsgd,175,175.0,2.0064764462153115,0.11218824716354156,3
validation_loss_rounds,iid,10,mbsgd,180,180.0,1.9191901103973388,0.029339444642675804,3
validation_loss_rounds,iid,10,mbsgd,185,185.0,1.9575742172876993,0.08424716051547476,3
validation_loss_rounds,iid,10,mbsgd,190,190.0,2.0005376676559448,0.08291625091539606,3
validation_loss_rounds,iid,10,mbsgd,195,195.0,2.0625449397404987,0.3975571155659231,3
validation_loss_rounds,iid,10,mbsgd,200,200.0,1.90099315179189,0.03847790629477908,3
validation_loss_rounds,iid,10,mbsgd,205,205.0,1.9033591292063397,0.06553150825365532,3
validation_loss_rounds,iid,10,mbsgd,210,210.0,1.9004345216115315,0.01926875502293975,3
validation_loss_rounds,iid,10,mbsgd,215,215.0,2.0072367270787557,0.1652955651876829,3
validation_loss_rounds,iid,10,mbsgd,220,220.0,1.8751381989796958,0.04786713591751025,3
validation_loss_rounds,iid,10,mbsgd,225,225.0,1.8743428898493448,0.03159734388662258,3
validation_loss_rounds,iid,10,mbsgd,230,230.0,1.8816954802831016,0.14277793849513642,3
validation_loss_rounds,iid,10,mbsgd,235,235.0,1.973555798594157,0.06788137240529636,3
validation_loss_rounds,iid,10,mbsgd,240,240.0,1.8537250479380287,0.04962607110728305,3
validation_loss_rounds,iid,10,mbsgd,245,245.0,1.8087766247431436,0.012946744501981501,3
validation_loss_rounds,iid,10,mbsgd,250,250.0,1.8448096038182575,0.040164880938631145,3
validation_loss_rounds,iid,10,mbsgd,255,255.0,2.030294235801697,0.21309696175266848,3
validation_loss_rounds,iid,10,mbsgd,260,260.0,1.8065028970718384,0.0313764713216603,3
validation_loss_rounds,iid,10,mbsgd,265,265.0,1.8705871958414715,0.027412041811437048,3
validation_loss_rounds,iid,10,mbsgd,270,270.0,1.8361742770512899,0.053618492520621466,3
validation_loss_rounds,iid,10,mbsgd,275,275.0,1.8495119298299152,0.13363918105336547,3
validation_loss_rounds,iid,10,mbsgd,280,280.0,1.9407641195933023,0.1856793518896414,3
validation_loss_rounds,iid,10,mbsgd,285,285.0,1.8688815389633178,0.10709247088482306,3
validation_loss_rounds,iid,10,mbsgd,290,290.0,1.8049454304377237,0.08850912429502669,3
validation_loss_rounds,iid,10,mbsgd,295,295.0,1.9263314863522847,0.1388094932661874,3
validation_loss_rounds,iid,10,mbsgd,300,300.0,1.7963947210947673,0.11837460181491397,3
validation_loss_rounds,iid,10,mbsgd,305,305.0,1.882481043624878,0.09037385303329307,3
validation_loss_rounds,iid,10,mbsgd,310,310.0,1.7124221717834471,0.037743573214966145,3
validation_loss_rounds,iid,10,mbsgd,315,315.0,1.8656908409754436,0.025672215854488055,3
validation_loss_rounds,iid,10,mbsgd,320,320.0,1.7705471325556437,0.05004539062406984,3
validation_loss_rounds,iid,10,mbsgd,325,325.0,1.8159990649541218,0.05049649163809739,3
validation_loss_rounds,iid,10,mbsgd,330,330.0,1.862745659192403,0.20707894016510292,3
validation_loss_rounds,iid,10,mbsgd,335,335.0,1.7968525608062744,0.12709417391924385,3
validation_loss_rounds,iid,10,mbsgd,340,340.0,1.7916171239535015,0.0743313474176647,3
validation_loss_rounds,iid,10,mbsgd,345,345.0,1.7754440158208211,0.07837260394239512,3
validation_loss_rounds,iid,10,mbsgd,350,350.0,1.8108642002105713,0.018196230758813863,3
validation_loss_rounds,iid,10,mbsgd,355,355.0,1.7748094010035196,0.07385537242286908,3
validation_loss_rounds,iid,10,mbsgd,360,360.0,1.7909099189758304,0.15318180413389282,3
validation_loss_rounds,iid,10,mbsgd,365,365.0,1.7268171705245974,0.026045309256629588,3
validation_loss_rounds,iid,10,mbsgd,370,370.0,1.832095074303945,0.07893020530034602,3
validation_loss_rounds,iid,10,mbsgd,375,375.0,1.779717367808024,0.14126734487497938,3
validation_loss_rounds,iid,10,mbsgd,380,380.0,1.872881288464864,0.0956287082604535,3
validation_loss_rounds,iid,10,mbsgd,385,385.0,1.6451550369262697,0.03120281517891867,3
validation_loss_rounds,iid,10,mbsgd,390,390.0,1.8736513229370118,0.12009254115075983,3
validation_loss_rounds,iid,10,mbsgd,395,395.0,1.7760299354553224,0.05585392088946091,3
validation_loss_rounds,iid,10,mbsgd,400,400.0,1.8131966536521913,0.1332565300140262,3
validation_loss_rounds,iid,40,scaffold_average,0,0.0,2.6134627353668214,0.08839986837481233,3
validation_loss_rounds,iid,40,scaffold_average,5,5.0,2.1841409012476602,0.012744082490028197,3
validation_loss_rounds,iid,40,scaffold_average,10,10.0,1.9451814051946004,0.02243652822448996,3
validation_loss_rounds,iid,40,scaffold_average,15,15.0,1.840165797742208,0.0435951621112467,3
validation_loss_rounds,iid,40,scaffold_average,20,20.0,1.748005899238586,0.02557999993792153,3
validation_loss_rounds,iid,40,scaffold_average,25,25.0,1.6903673730214435,0.05450505186440714,3
validation_loss_rounds,iid,40,scaffold_average,30,30.0,1.6122695116043093,0.05049709108576567,3
validation_loss_rounds,iid,40,scaffold_average,35,35.0,1.54389768409729,0.0440062758409868,3
validation_loss_rounds,iid,40,scaffold_average,40,40.0,1.4907003956476848,0.044028927570212775,3
validation_loss_rounds,iid,40,scaffold_average,45,45.0,1.4607340874989827,0.04264581872109429,3
validation_loss_rounds,iid,40,scaffold_average,50,50.0,1.4195979672749839,0.033807205329618166,3
validation_loss_rounds,iid,40,scaffold_average,55,55.0,1.3653856946945193,0.0493979162751429,3
validation_loss_rounds,iid,40,scaffold_average,60,60.0,1.3184674455006917,0.057162855430437795,3
validation_loss_rounds,iid,40,scaffold_average,65,65.0,1.280840587457021,0.06437691418501641,3
validation_loss_rounds,iid,40,scaffold_average,70,70.0,1.2099979296366372,0.06400133642474815,3
validation_loss_rounds,iid,40,scaffold_average,75,75.0,1.1929482327143353,0.0818436812364445,3
validation_loss_rounds,iid,40,scaffold_average,80,80.0,1.1371911138534545,0.068716066584592,3
validation_loss_rounds,iid,40,scaffold_average,85,85.0,1.0953577210108438,0.06810810320354935,3
validation_loss_rounds,iid,40,scaffold_average,90,90.0,1.0696457139968871,0.07667006122911481,3
validation_loss_rounds,iid,40,scaffold_average,95,95.0,1.012557170565923,0.07834514732600362,3
validation_loss_rounds,iid,40,scaffold_average,100,100.0,0.9723575310389201,0.06274163894603767,3
validation_loss_rounds,iid,40,scaffold_average,105,105.0,0.9405293685118358,0.05974906067158339,3
validation_loss_rounds,iid,40,scaffold_average,110,110.0,0.9069196423848469,0.07514901688556218,3
validation_loss_rounds,iid,40,scaffold_average,115,115.0,0.8692305057684581,0.06720104111271501,3
validation_loss_rounds,iid,40,scaffold_average,120,120.0,0.8275426207701365,0.08042610816300892,3
validation_loss_rounds,iid,40,scaffold_average,125,125.0,0.8113775266488393,0.07218124205958573,3
validation_loss_rounds,iid,40,scaffold_average,130,130.0,0.7934138244787853,0.06728303614737342,3
validation_loss_rounds,iid,40,scaffold_average,135,135.0,0.7601220145225526,0.0850140745810772,3
validation_loss_rounds,iid,40,scaffold_average,140,140.0,0.7315839740991592,0.06467149139415528,3
validation_loss_rounds,iid,40,scaffold_average,145,145.0,0.7108488323688508,0.061832945870012195,3
validation_loss_rounds,iid,40,scaffold_average,150,150.0,0.6751511539141338,0.061870951746060776,3
validation_loss_rounds,iid,40,scaffold_average,155,155.0,0.663442351547877,0.0628651980010885,3
validation_loss_rounds,iid,40,scaffold_average,160,160.0,0.6516402179638545,0.07268022903196111,3
validation_loss_rounds,iid,40,scaffold_average,165,165.0,0.6207796725988387,0.06292445591751154,3
validation_loss_rounds,iid,40,scaffold_average,170,170.0,0.6109903215487797,0.07238496281339793,3
validation_loss_rounds,iid,40,scaffold_average,175,175.0,0.5943961759408315,0.059417925064581566,3
validation_loss_rounds,iid,40,scaffold_average,180,180.0,0.5713835185845694,0.05573375728318428,3
validation_loss_rounds,iid,40,scaffold_average,185,185.0,0.568668819475174,0.04890097602201982,3
validation_loss_rounds,iid,40,scaffold_average,190,190.0,0.5443373532931011,0.04996983003940992,3
validation_loss_rounds,iid,40,scaffold_average,195,195.0,0.5283091497580211,0.04957619323517867,3
validation_loss_rounds,iid,40,scaffold_average,200,200.0,0.5197888573169709,0.04741380344456008,3
validation_loss_rounds,iid,40,scaffold_average,205,205.0,0.508539445678393,0.04294484978949305,3
validation_loss_rounds,iid,40,scaffold_average,210,210.0,0.5070637436310451,0.056107609679118715,3
validation_loss_rounds,iid,40,scaffold_average,215,215.0,0.4853901837110519,0.03730544407524897,3
validation_loss_rounds,iid,40,scaffold_average,220,220.0,0.48286453448136646,0.04049976727212662,3
validation_loss_rounds,iid,40,scaffold_average,225,225.0,0.4712977799415588,0.03363403763826326,3
validation_loss_rounds,iid,40,scaffold_average,230,230.0,0.4577685184240341,0.03625848756465367,3
validation_loss_rounds,iid,40,scaffold_average,235,235.0,0.4537744756937027,0.036824687481028635,3
validation_loss_rounds,iid,40,scaffold_average,240,240.0,0.45307818044821424,0.03913130411075984,3
validation_loss_rounds,iid,40,scaffold_average,245,245.0,0.44224384083747864,0.036765152016654055,3
validation_loss_rounds,iid,40,scaffold_average,250,250.0,0.43114790012041726,0.0399144036504619,3
validation_loss_rounds,iid,40,scaffold_average,255,255.0,0.4274382974386215,0.029347500636270177,3
validation_loss_rounds,iid,40,scaffold_average,260,260.0,0.41469328128496813,0.030231994569869938,3
validation_loss_rounds,iid,40,scaffold_average,265,265.0,0.40968132627805076,0.026336213629276056,3
validation_loss_rounds,iid,40,scaffold_average,270,270.0,0.40204517491658526,0.02243710641588332,3
validation_loss_rounds,iid,40,scaffold_average,275,275.0,0.3983713245431582,0.026528189735087863,3
validation_loss_rounds,iid,40,scaffold_average,280,280.0,0.3958456146279971,0.025606379591762023,3
validation_loss_rounds,iid,40,scaffold_average,285,285.0,0.3861324078440666,0.023475886934749116,3
validation_loss_rounds,iid,40,scaffold_average,290,290.0,0.38176923406918845,0.022424860174095083,3
validation_loss_rounds,iid,40,scaffold_average,295,295.0,0.3773380144516627,0.019678242062072006,3
validation_loss_rounds,iid,40,scaffold_average,300,300.0,0.3729577588637669,0.023259562822390733,3
validation_loss_rounds,iid,40,scaffold_average,305,305.0,0.36689237087170284,0.02068953812516281,3
validation_loss_rounds,iid,40,scaffold_average,310,310.0,0.37034879602988563,0.0206361686615715,3
validation_loss_rounds,iid,40,scaffold_average,315,315.0,0.3606747162302335,0.02457987868485597,3
validation_loss_rounds,iid,40,scaffold_average,320,320.0,0.358347521396478,0.02570389626098194,3
validation_loss_rounds,iid,40,scaffold_average,325,325.0,0.35823841902017595,0.019201558112551493,3
validation_loss_rounds,iid,40,scaffold_average,330,330.0,0.3482009359558423,0.02044525927878103,3
validation_loss_rounds,iid,40,scaffold_average,335,335.0,0.3466390045762062,0.01476994006871955,3
validation_loss_rounds,iid,40,scaffold_average,340,340.0,0.34285904162327446,0.0185298801398859,3
validation_loss_rounds,iid,40,scaffold_average,345,345.0,0.3358617616891861,0.017310389405906124,3
validation_loss_rounds,iid,40,scaffold_average,350,350.0,0.33688795013825096,0.014797308037920003,3
validation_loss_rounds,iid,40,scaffold_average,355,355.0,0.33594169094562526,0.015202950271427153,3
validation_loss_rounds,iid,40,scaffold_average,360,360.0,0.32789389299154276,0.015122003832362235,3
validation_loss_rounds,iid,40,scaffold_average,365,365.0,0.32912149160305665,0.019775497589186734,3
validation_loss_rounds,iid,40,scaffold_average,370,370.0,0.32715330231189726,0.019808225032810847,3
validation_loss_rounds,iid,40,scaffold_average,375,375.0,0.32129999450047814,0.009881213720492237,3
validation_loss_rounds,iid,40,scaffold_average,380,380.0,0.3166203866759936,0.015443244280582661,3
validation_loss_rounds,iid,40,scaffold_average,385,385.0,0.32405011432965597,0.019506228314488862,3
validation_loss_rounds,iid,40,scaffold_average,390,390.0,0.32315695714155834,0.01253552587495973,3
validation_loss_rounds,iid,40,scaffold_average,395,395.0,0.3157021254460017,0.01699414328341578,3
validation_loss_rounds,iid,40,scaffold_average,400,400.0,0.316697589969635,0.015407359298465019,3
validation_loss_rounds,iid,40,scaffold_select,0,0.0,2.6134627353668214,0.08839986837481233,3
validation_loss_rounds,iid,40,scaffold_select,5,5.0,2.23040167166392,0.09469640289168477,3
validation_loss_rounds,iid,40,scaffold_select,10,10.0,1.9609609029769899,0.038953454140300485,3
validation_loss_rounds,iid,40,scaffold_select,15,15.0,1.8622783388137816,0.08837699358654921,3
validation_loss_rounds,iid,40,scaffold_select,20,20.0,1.7539693052927656,0.0695254725323193,3
validation_loss_rounds,iid,40,scaffold_select,25,25.0,1.6852395444552102,0.05180747315853066,3
validation_loss_rounds,iid,40,scaffold_select,30,30.0,1.65302897233963,0.0105162666801459,3
validation_loss_rounds,iid,40,scaffold_select,35,35.0,1.5721289645512897,0.014488956870435074,3
validation_loss_rounds,iid,40,scaffold_select,40,40.0,1.5635260544459024,0.08502935768223234,3
validation_loss_rounds,iid,40,scaffold_select,45,45.0,1.5692106152852379,0.06297696542135102,3
validation_loss_rounds,iid,40,scaffold_select,50,50.0,1.4876096124649048,0.03463819208229888,3
validation_loss_rounds,iid,40,scaffold_select,55,55.0,1.470224134794871,0.05744092656385291,3
validation_loss_rounds,iid,40,scaffold_select,60,60.0,1.4649485965092977,0.04428049207362969,3
validation_loss_rounds,iid,40,scaffold_select,65,65.0,1.409873226483663,0.055598471737868214,3
validation_loss_rounds,iid,40,scaffold_select,70,70.0,1.3373452293395998,0.016152278764653624,3
validation_loss_rounds,iid,40,scaffold_select,75,75.0,1.4678031170686088,0.08771334737808174,3
validation_loss_rounds,iid,40,scaffold_select,80,80.0,1.3869457474708557,0.12491015126020408,3
validation_loss_rounds,iid,40,scaffold_select,85,85.0,1.3451002042452493,0.060444182754984685,3
validation_loss_rounds,iid,40,scaffold_select,90,90.0,1.2646626357714335,0.09129264111985673,3
validation_loss_rounds,iid,40,scaffold_select,95,95.0,1.2813848681926727,0.025853176750371267,3
validation_loss_rounds,iid,40,scaffold_select,100,100.0,1.3401960782368976,0.15439068640650774,3
validation_loss_rounds,iid,40,scaffold_select,105,105.0,1.2595454258124033,0.16266487770333898,3
validation_loss_rounds,iid,40,scaffold_select,110,110.0,1.214055716673533,0.042287318581395374,3
validation_loss_rounds,iid,40,scaffold_select,115,115.0,1.1469802460988363,0.06166380468899885,3
validation_loss_rounds,iid,40,scaffold_select,120,120.0,1.146892266257604,0.08949071910053844,3
validation_loss_rounds,iid,40,scaffold_select,125,125.0,1.1106446005503336,0.06197620452027765,3
validation_loss_rounds,iid,40,scaffold_select,130,130.0,1.1371606922149657,0.10040117861897956,3
validation_loss_rounds,iid,40,scaffold_select,135,135.0,1.080044233083725,0.10120581104164776,3
validation_loss_rounds,iid,40,scaffold_select,140,140.0,1.0437708446820577,0.10542400850234934,3
validation_loss_rounds,iid,40,scaffold_select,145,145.0,0.9672237663904827,0.048615912922603734,3
validation_loss_rounds,iid,40,scaffold_select,150,150.0,1.051271358394623,0.0679388707517604,3
validation_loss_rounds,iid,40,scaffold_select,155,155.0,1.024251056734721,0.05494506870854058,3
validation_loss_rounds,iid,40,scaffold_select,160,160.0,0.9535720515092213,0.03180615572075297,3
validation_loss_rounds,iid,40,scaffold_select,165,165.0,0.9679974965572358,0.055363502508101084,3
validation_loss_rounds,iid,40,scaffold_select,170,170.0,0.8958537534872691,0.05161341416410331,3
validation_loss_rounds,iid,40,scaffold_select,175,175.0,0.9274840354919434,0.06074299440517893,3
validation_loss_rounds,iid,40,scaffold_select,180,180.0,0.9501247032642365,0.08141067917791649,3
validation_loss_rounds,iid,40,scaffold_select,185,185.0,0.9187500567913055,0.0349465517616753,3
validation_loss_rounds,iid,40,scaffold_select,190,190.0,0.8868017866134643,0.07785696637096999,3
validation_loss_rounds,iid,40,scaffold_select,195,195.0,0.864706139087677,0.13711385475663818,3
validation_loss_rounds,iid,40,scaffold_select,200,200.0,0.8944150716145832,0.01920952210394142,3
validation_loss_rounds,iid,40,scaffold_select,205,205.0,0.825788110256195,0.053123119088429135,3
validation_loss_rounds,iid,40,scaffold_select,210,210.0,0.9529473218242327,0.11209584285140642,3
validation_loss_rounds,iid,40,scaffold_select,215,215.0,0.8464249893585842,0.029566267482724305,3
validation_loss_rounds,iid,40,scaffold_select,220,220.0,0.9671178127447764,0.19468343526033785,3
validation_loss_rounds,iid,40,scaffold_select,225,225.0,0.8326712565581004,0.029656826540445567,3
validation_loss_rounds,iid,40,scaffold_select,230,230.0,0.7704273034652074,0.07104896251373324,3
validation_loss_rounds,iid,40,scaffold_select,235,235.0,0.7638688264290492,0.06989154403773055,3
validation_loss_rounds,iid,40,scaffold_select,240,240.0,0.7689224802970887,0.07687494390646993,3
validation_loss_rounds,iid,40,scaffold_select,245,245.0,0.7557278915246327,0.06414591250639887,3
validation_loss_rounds,iid,40,scaffold_select,250,250.0,0.7493821562131245,0.05779723425855071,3
validation_loss_rounds,iid,40,scaffold_select,255,255.0,0.8464471731265385,0.12684377201852287,3
validation_loss_rounds,iid,40,scaffold_select,260,260.0,0.6892323702812195,0.020049227775287184,3
validation_loss_rounds,iid,40,scaffold_select,265,265.0,0.7460988585074744,0.05913203135280185,3
validation_loss_rounds,iid,40,scaffold_select,270,270.0,0.6921808842738469,0.0164148285143167,3
validation_loss_rounds,iid,40,scaffold_select,275,275.0,0.7871575872421265,0.08254333549380363,3
validation_loss_rounds,iid,40,scaffold_select,280,280.0,0.7146620509703955,0.051029173442814144,3
validation_loss_rounds,iid,40,scaffold_select,285,285.0,0.669452199904124,0.04541359931721001,3
validation_loss_rounds,iid,40,scaffold_select,290,290.0,0.6494622065067291,0.02544598820246252,3
validation_loss_rounds,iid,40,scaffold_select,295,295.0,0.6471424046357472,0.04278467821270512,3
validation_loss_rounds,iid,40,scaffold_select,300,300.0,0.6687754493872324,0.022684934272674196,3
validation_loss_rounds,iid,40,scaffold_select,305,305.0,0.708264164574941,0.10972620788062004,3
validation_loss_rounds,iid,40,scaffold_select,310,310.0,0.6709784915129343,0.0330443910466844,3
validation_loss_rounds,iid,40,scaffold_select,315,315.0,0.701567634399732,0.04383158105446107,3
validation_loss_rounds,iid,40,scaffold_select,320,320.0,0.6324832502921423,0.050686119486159364,3
validation_loss_rounds,iid,40,scaffold_select,325,325.0,0.6280668550491333,0.017382533260560905,3
validation_loss_rounds,iid,40,scaffold_select,330,330.0,0.6490918204228083,0.057847541957124334,3
validation_loss_rounds,iid,40,scaffold_select,335,335.0,0.6254895984172821,0.019010875682240712,3
validation_loss_rounds,iid,40,scaffold_select,340,340.0,0.6330314603249232,0.036750522566281876,3
validation_loss_rounds,iid,40,scaffold_select,345,345.0,0.6032629145860672,0.03926292494236184,3
validation_loss_rounds,iid,40,scaffold_select,350,350.0,0.6525519784212112,0.06161978192261266,3
validation_loss_rounds,iid,40,scaffold_select,355,355.0,0.6867666984955468,0.08783515747218754,3
validation_loss_rounds,iid,40,scaffold_select,360,360.0,0.647721844581763,0.01637854396006505,3
validation_loss_rounds,iid,40,scaffold_select,365,365.0,0.6418524125973383,0.029347217929711452,3
validation_loss_rounds,iid,40,scaffold_select,370,370.0,0.61560783867836,0.07896792675776186,3
validation_loss_rounds,iid,40,scaffold_select,375,375.0,0.5924177561561267,0.034115509869889885,3
validation_loss_rounds,iid,40,scaffold_select,380,380.0,0.5910506483078003,0.05120270750052886,3
validation_loss_rounds,iid,40,scaffold_select,385,385.0,0.615273194471995,0.07425000014134715,3
validation_loss_rounds,iid,40,scaffold_select,390,390.0,0.5761496212681135,0.03169419474106068,3
validation_loss_rounds,iid,40,scaffold_select,395,395.0,0.5874436131000519,0.056643791471649274,3
validation_loss_rounds,iid,40,scaffold_select,400,400.0,0.5807821175654729,0.01564821701088799,3
validation_loss_rounds,iid,40,mbsgd,0,0.0,2.6134627353668214,0.08839986837481233,3
validation_loss_rounds,iid,40,mbsgd,5,5.0,2.4522092643102007,0.08191932323094539,3
validation_loss_rounds,iid,40,mbsgd,10,10.0,2.364385675875346,0.06327143607494587,3
validation_loss_rounds,iid,40,mbsgd,15,15.0,2.313031919352213,0.04436001844829277,3
validation_loss_rounds,iid,40,mbsgd,20,20.0,2.2977793645858764,0.009573291367176204,3
validation_loss_rounds,iid,40,mbsgd,25,25.0,2.2697959607442217,0.02729337909077555,3
validation_loss_rounds,iid,40,mbsgd,30,30.0,2.3554967014948525,0.006335035670703861,3
validation_loss_rounds,iid,40,mbsgd,35,35.0,2.222583508300781,0.017590939433999746,3
validation_loss_rounds,iid,40,mbsgd,40,40.0,2.221908625221253,0.012950045148849947,3
validation_loss_rounds,iid,40,mbsgd,45,45.0,2.247745833651225,0.0025929707610123794,3
validation_loss_rounds,iid,40,mbsgd,50,50.0,2.1762290212631226,0.03883407241626307,3
validation_loss_rounds,iid,40,mbsgd,55,55.0,2.193530302492777,0.020541794046832908,3
validation_loss_rounds,iid,40,mbsgd,60,60.0,2.163035642369588,0.04035596948156768,3
validation_loss_rounds,iid,40,mbsgd,65,65.0,2.216193514823914,0.08568074545936293,3
validation_loss_rounds,iid,40,mbsgd,70,70.0,2.097577267964681,0.0659137631549295,3
validation_loss_rounds,iid,40,mbsgd,75,75.0,2.1491967029571533,0.055139904650176756,3
validation_loss_rounds,iid,40,mbsgd,80,80.0,2.117669000371297,0.12343889421264907,3
validation_loss_rounds,iid,40,mbsgd,85,85.0,2.09947198416392,0.021328709613218658,3
validation_loss_rounds,iid,40,mbsgd,90,90.0,2.0481608730316165,0.06341067157475563,3
validation_loss_rounds,iid,40,mbsgd,95,95.0,2.0971382694880165,0.025403258907196316,3
validation_loss_rounds,iid,40,mbsgd,100,100.0,2.1437816499710087,0.16374992046686523,3
validation_loss_rounds,iid,40,mbsgd,105,105.0,2.0371220004399615,0.09042859609530572,3
validation_loss_rounds,iid,40,mbsgd,110,110.0,2.045320436731974,0.04808354930044067,3
validation_loss_rounds,iid,40,mbsgd,115,115.0,2.209883709907532,0.19960049172089278,3
validation_loss_rounds,iid,40,mbsgd,120,120.0,2.0711251557032266,0.14360385903839443,3
validation_loss_rounds,iid,40,mbsgd,125,125.0,2.008449894714355,0.09503634304309823,3
validation_loss_rounds,iid,40,mbsgd,130,130.0,2.022989595667521,0.07115146897847638,3
validation_loss_rounds,iid,40,mbsgd,135,135.0,2.075272975285848,0.1168992580743529,3
validation_loss_rounds,iid,40,mbsgd,140,140.0,2.01302904103597,0.05479547198963249,3
validation_loss_rounds,iid,40,mbsgd,145,145.0,2.018469276364644,0.08181911745619812,3
validation_loss_rounds,iid,40,mbsgd,150,150.0,1.9881328294118246,0.07438771533959672,3
validation_loss_rounds,iid,40,mbsgd,155,155.0,1.9806492245992022,0.0708778307251784,3
validation_loss_rounds,iid,40,mbsgd,160,160.0,2.014346798070272,0.08254647820794986,3
validation_loss_rounds,iid,40,mbsgd,165,165.0,1.9436429690678914,0.06979432285101063,3
validation_loss_rounds,iid,40,mbsgd,170,170.0,1.9263721902211506,0.03360145710966882,3
validation_loss_rounds,iid,40,mbsgd,175,175.0,2.1982374431610108,0.030744843615476972,3
validation_loss_rounds,iid,40,mbsgd,180,180.0,1.9307440228144328,0.12984157349725162,3
validation_loss_rounds,iid,40,mbsgd,185,185.0,1.952546508089701,0.08610307247380836,3
validation_loss_rounds,iid,40,mbsgd,190,190.0,1.9701006973902384,0.10734451758857215,3
validation_loss_rounds,iid,40,mbsgd,195,195.0,1.9791708213806152,0.10959427036678501,3
validation_loss_rounds,iid,40,mbsgd,200,200.0,1.9159127990086873,0.10736862674123201,3
validation_loss_rounds,iid,40,mbsgd,205,205.0,1.9077852809906004,0.040961671785280915,3
validation_loss_rounds,iid,40,mbsgd,210,210.0,1.9136186151504517,0.06933746428415408,3
validation_loss_rounds,iid,40,mbsgd,215,215.0,1.946877839724223,0.1822802404337628,3
validation_loss_rounds,iid,40,mbsgd,220,220.0,2.020931281598409,0.26340566799828835,3
validation_loss_rounds,iid,40,mbsgd,225,225.0,1.8799502539952595,0.06975482452696762,3
validation_loss_rounds,iid,40,mbsgd,230,230.0,1.903115428988139,0.11270624126738468,3
validation_loss_rounds,iid,40,mbsgd,235,235.0,1.9264584276835126,0.07359730899274854,3
validation_loss_rounds,iid,40,mbsgd,240,240.0,1.824247887166341,0.08973159391696808,3
validation_loss_rounds,iid,40,mbsgd,245,245.0,1.9236869668324788,0.08139875799231688,3
validation_loss_rounds,iid,40,mbsgd,250,250.0,1.9264207120895385,0.14138427957955155,3
validation_loss_rounds,iid,40,mbsgd,255,255.0,1.7847464513142903,0.0756007730254132,3
validation_loss_rounds,iid,40,mbsgd,260,260.0,1.9714973999023437,0.11773957706589036,3
validation_loss_rounds,iid,40,mbsgd,265,265.0,1.776795930512746,0.015047557718130895,3
validation_loss_rounds,iid,40,mbsgd,270,270.0,1.830973691558838,0.1318215696060393,3
validation_loss_rounds,iid,40,mbsgd,275,275.0,1.8857422634124756,0.10050295202961543,3
validation_loss_rounds,iid,40,mbsgd,280,280.0,1.8051978422164918,0.0727850699429073,3
validation_loss_rounds,iid,40,mbsgd,285,285.0,1.8897271579106647,0.03831255972304224,3
validation_loss_rounds,iid,40,mbsgd,290,290.0,1.8070270011266072,0.11476518225613998,3
validation_loss_rounds,iid,40,mbsgd,295,295.0,1.7515435865402222,0.06994230727701085,3
validation_loss_rounds,iid,40,mbsgd,300,300.0,1.862451581764221,0.0758512515814588,3
validation_loss_rounds,iid,40,mbsgd,305,305.0,1.8445326510747275,0.04042099059572054,3
validation_loss_rounds,iid,40,mbsgd,310,310.0,1.7764911573410034,0.08323909194545266,3
validation_loss_rounds,iid,40,mbsgd,315,315.0,1.8666285144805908,0.06062507845062975,3
validation_loss_rounds,iid,40,mbsgd,320,320.0,1.777319478670756,0.03756324125728219,3
validation_loss_rounds,iid,40,mbsgd,325,325.0,1.829130325603485,0.1416847814744915,3
validation_loss_rounds,iid,40,mbsgd,330,330.0,1.891604879061381,0.18118679745770983,3
validation_loss_rounds,iid,40,mbsgd,335,335.0,1.7930120001792906,0.1496696251484503,3
validation_loss_rounds,iid,40,mbsgd,340,340.0,1.7975150552113852,0.11996116616106696,3
validation_loss_rounds,iid,40,mbsgd,345,345.0,1.8254882663726806,0.0988940633343954,3
validation_loss_rounds,iid,40,mbsgd,350,350.0,1.8553016956647237,0.18251648576581145,3
validation_loss_rounds,iid,40,mbsgd,355,355.0,1.6930521471023559,0.04703858098261723,3
validation_loss_rounds,iid,40,mbsgd,360,360.0,1.8394438607533772,0.10549192631574682,3
validation_loss_rounds,iid,40,mbsgd,365,365.0,1.834318615659078,0.23845947164790368,3
validation_loss_rounds,iid,40,mbsgd,370,370.0,1.7429860806465147,0.0895260211232653,3
validation_loss_rounds,iid,40,mbsgd,375,375.0,1.8445999411265055,0.1583364680338471,3
validation_loss_rounds,iid,40,mbsgd,380,380.0,1.7088370686213175,0.04517174810303508,3
validation_loss_rounds,iid,40,mbsgd,385,385.0,1.8313631587346393,0.1020745141988884,3
validation_loss_rounds,iid,40,mbsgd,390,390.0,1.7762118907928466,0.1058686986936061,3
validation_loss_rounds,iid,40,mbsgd,395,395.0,1.6930303415934247,0.07640656675855798,3
validation_loss_rounds,iid,40,mbsgd,400,400.0,1.8604862935066222,0.10604785091798084,3
validation_loss_rounds,dirichlet,10,scaffold_average,0,0.0,2.6134627353668214,0.08839986837481233,3
validation_loss_rounds,dirichlet,10,scaffold_average,5,5.0,2.2989365760803224,0.0045866402281067595,3
validation_loss_rounds,dirichlet,10,scaffold_average,10,10.0,2.292948306528727,0.005149953656883157,3
validation_loss_rounds,dirichlet,10,scaffold_average,15,15.0,2.2874701043446857,0.005942664643310435,3
validation_loss_rounds,dirichlet,10,scaffold_average,20,20.0,2.2817715268452963,0.007207469759891451,3
validation_loss_rounds,dirichlet,10,scaffold_average,25,25.0,2.2752510491689044,0.007720647838869658,3
validation_loss_rounds,dirichlet,10,scaffold_average,30,30.0,2.2688172934214275,0.008907455586645555,3
validation_loss_rounds,dirichlet,10,scaffold_average,35,35.0,2.261752263387044,0.010238406100409428,3
validation_loss_rounds,dirichlet,10,scaffold_average,40,40.0,2.2541254080454505,0.011332083446533409,3
validation_loss_rounds,dirichlet,10,scaffold_average,45,45.0,2.2450824223836263,0.012898359495159944,3
validation_loss_rounds,dirichlet,10,scaffold_average,50,50.0,2.2359462327321373,0.014509913391545776,3
validation_loss_rounds,dirichlet,10,scaffold_average,55,55.0,2.2253032410939535,0.017754333640878573,3
validation_loss_rounds,dirichlet,10,scaffold_average,60,60.0,2.2134268403371173,0.019626111059740783,3
validation_loss_rounds,dirichlet,10,scaffold_average,65,65.0,2.200581034342448,0.022757570458851944,3
validation_loss_rounds,dirichlet,10,scaffold_average,70,70.0,2.1862633242289227,0.02732477374745221,3
validation_loss_rounds,dirichlet,10,scaffold_average,75,75.0,2.170784184328715,0.030595391108355855,3
validation_loss_rounds,dirichlet,10,scaffold_average,80,80.0,2.1556373651504517,0.03584532944563247,3
validation_loss_rounds,dirichlet,10,scaffold_average,85,85.0,2.1392231039047243,0.039796259997228245,3
validation_loss_rounds,dirichlet,10,scaffold_average,90,90.0,2.121444182968139,0.0428084354062048,3
validation_loss_rounds,dirichlet,10,scaffold_average,95,95.0,2.107478664461772,0.0429572948565197,3
validation_loss_rounds,dirichlet,10,scaffold_average,100,100.0,2.0942316697438557,0.04234652136937481,3
validation_loss_rounds,dirichlet,10,scaffold_average,105,105.0,2.0755540122985843,0.05037813854598256,3
validation_loss_rounds,dirichlet,10,scaffold_average,110,110.0,2.084146277364095,0.016271018282772946,3
validation_loss_rounds,dirichlet,10,scaffold_average,115,115.0,2.0760114862442016,0.0029668728591204473,3
validation_loss_rounds,dirichlet,10,scaffold_average,120,120.0,2.0389286279678345,0.02817140759453655,3
validation_loss_rounds,dirichlet,10,scaffold_average,125,125.0,2.063126051712036,0.03699221766791414,3
validation_loss_rounds,dirichlet,10,scaffold_average,130,130.0,2.1296517599105838,0.06700689509561716,3
validation_loss_rounds,dirichlet,10,scaffold_average,135,135.0,2.1447907780329385,0.14836052854366552,3
validation_loss_rounds,dirichlet,10,scaffold_average,140,140.0,2.0647889123280843,0.07496632080759943,3
validation_loss_rounds,dirichlet,10,scaffold_average,145,145.0,2.132108750406901,0.16091577333724877,3
validation_loss_rounds,dirichlet,10,scaffold_average,150,150.0,2.179736349805196,0.13772725280075943,3
validation_loss_rounds,dirichlet,10,scaffold_average,155,155.0,2.0823740024566653,0.05814171229678599,3
validation_loss_rounds,dirichlet,10,scaffold_average,160,160.0,1.9702608081181843,0.019754447723960147,3
validation_loss_rounds,dirichlet,10,scaffold_average,165,165.0,2.0154731561024986,0.0705943133968152,3
validation_loss_rounds,dirichlet,10,scaffold_average,170,170.0,2.1378904348373413,0.12700451821551442,3
validation_loss_rounds,dirichlet,10,scaffold_average,175,175.0,2.1267632696151733,0.12048897270474884,3
validation_loss_rounds,dirichlet,10,scaffold_average,180,180.0,1.998574207560221,0.032611739696855595,3
validation_loss_rounds,dirichlet,10,scaffold_average,185,185.0,1.9773950894037882,0.06620513990675456,3
validation_loss_rounds,dirichlet,10,scaffold_average,190,190.0,2.055061084810893,0.12335931571692138,3
validation_loss_rounds,dirichlet,10,scaffold_average,195,195.0,2.0827482805252076,0.09502849775882309,3
validation_loss_rounds,dirichlet,10,scaffold_average,200,200.0,1.9930100470860799,0.07363070889058988,3
validation_loss_rounds,dirichlet,10,scaffold_average,205,205.0,1.9380208415349325,0.06168028260527073,3
validation_loss_rounds,dirichlet,10,scaffold_average,210,210.0,2.0068998461405436,0.16092124743168465,3
validation_loss_rounds,dirichlet,10,scaffold_average,215,215.0,2.052661267852783,0.1633854808192115,3
validation_loss_rounds,dirichlet,10,scaffold_average,220,220.0,2.0283299061457316,0.10635561512962663,3
validation_loss_rounds,dirichlet,10,scaffold_average,225,225.0,1.9870794722239176,0.07180682624273627,3
validation_loss_rounds,dirichlet,10,scaffold_average,230,230.0,1.9925133506139119,0.1199604311273618,3
validation_loss_rounds,dirichlet,10,scaffold_average,235,235.0,2.0098038206100464,0.2182543295572494,3
validation_loss_rounds,dirichlet,10,scaffold_average,240,240.0,2.0014379278182983,0.14820053983237827,3
validation_loss_rounds,dirichlet,10,scaffold_average,245,245.0,1.9348310901006063,0.030037884466465437,3
validation_loss_rounds,dirichlet,10,scaffold_average,250,250.0,1.9216581609725953,0.13350406778623253,3
validation_loss_rounds,dirichlet,10,scaffold_average,255,255.0,1.9427768465042117,0.1713341795264637,3
validation_loss_rounds,dirichlet,10,scaffold_average,260,260.0,1.9821571440378827,0.13935502633759345,3
validation_loss_rounds,dirichlet,10,scaffold_average,265,265.0,1.9612494819641115,0.1370560360974688,3
validation_loss_rounds,dirichlet,10,scaffold_average,270,270.0,1.9547040595372518,0.14127450779942705,3
validation_loss_rounds,dirichlet,10,scaffold_average,275,275.0,1.9596929505030314,0.1260628707529067,3
validation_loss_rounds,dirichlet,10,scaffold_average,280,280.0,1.9406520073572795,0.2222059293464223,3
validation_loss_rounds,dirichlet,10,scaffold_average,285,285.0,1.922175157038371,0.16330633856905555,3
validation_loss_rounds,dirichlet,10,scaffold_average,290,290.0,1.9416321986516316,0.09709594461896678,3
validation_loss_rounds,dirichlet,10,scaffold_average,295,295.0,1.9602303396860756,0.2189313267716348,3
validation_loss_rounds,dirichlet,10,scaffold_average,300,300.0,1.93284277788798,0.19054954143620909,3
validation_loss_rounds,dirichlet,10,scaffold_average,305,305.0,1.8736212536493937,0.0846953295674732,3
validation_loss_rounds,dirichlet,10,scaffold_average,310,310.0,1.8701791952768962,0.14086685748663652,3
validation_loss_rounds,dirichlet,10,scaffold_average,315,315.0,1.9189364686330161,0.11812071386234047,3
validation_loss_rounds,dirichlet,10,scaffold_average,320,320.0,1.9991214860916138,0.10508612261021852,3
validation_loss_rounds,dirichlet,10,scaffold_average,325,325.0,2.034803424962362,0.1912261694598336,3
validation_loss_rounds,dirichlet,10,scaffold_average,330,330.0,1.990420834350586,0.19037120294058882,3
validation_loss_rounds,dirichlet,10,scaffold_average,335,335.0,1.981524697113037,0.23418521066065026,3
validation_loss_rounds,dirichlet,10,scaffold_average,340,340.0,1.9442026647567747,0.26550650191686204,3
validation_loss_rounds,dirichlet,10,scaffold_average,345,345.0,1.8439046026865642,0.10407555153916478,3
validation_loss_rounds,dirichlet,10,scaffold_average,350,350.0,1.7885271376927694,0.018711827330851742,3
validation_loss_rounds,dirichlet,10,scaffold_average,355,355.0,1.7779063111623128,0.05388301710035869,3
validation_loss_rounds,dirichlet,10,scaffold_average,360,360.0,1.83077603448232,0.11017312358523738,3
validation_loss_rounds,dirichlet,10,scaffold_average,365,365.0,1.9029658420562745,0.1263515510035333,3
validation_loss_rounds,dirichlet,10,scaffold_average,370,370.0,1.9542148736953735,0.1283428528223198,3
validation_loss_rounds,dirichlet,10,scaffold_average,375,375.0,1.9584026149749756,0.10965789890508972,3
validation_loss_rounds,dirichlet,10,scaffold_average,380,380.0,1.9697809235254924,0.1579582180153416,3
validation_loss_rounds,dirichlet,10,scaffold_average,385,385.0,1.9186491858800252,0.17660121561894918,3
validation_loss_rounds,dirichlet,10,scaffold_average,390,390.0,1.867520786857605,0.13321327979459405,3
validation_loss_rounds,dirichlet,10,scaffold_average,395,395.0,1.821918284225464,0.053766565601652175,3
validation_loss_rounds,dirichlet,10,scaffold_average,400,400.0,1.7982212976455687,0.04897124970193261,3
validation_loss_rounds,dirichlet,10,scaffold_select,0,0.0,2.6134627353668214,0.08839986837481233,3
validation_loss_rounds,dirichlet,10,scaffold_select,5,5.0,2.316258982594808,0.018304195321587703,3
validation_loss_rounds,dirichlet,10,scaffold_select,10,10.0,2.3007337712605795,0.007176735458824952,3
validation_loss_rounds,dirichlet,10,scaffold_select,15,15.0,2.2913434173583984,0.005052370769801257,3
validation_loss_rounds,dirichlet,10,scaffold_select,20,20.0,2.2847050936381024,0.010252164287736402,3
validation_loss_rounds,dirichlet,10,scaffold_select,25,25.0,2.301187697601318,0.015223651524764346,3
validation_loss_rounds,dirichlet,10,scaffold_select,30,30.0,2.282247029876709,0.007663358336104523,3
validation_loss_rounds,dirichlet,10,scaffold_select,35,35.0,2.277684922472636,0.0035802379556391863,3
validation_loss_rounds,dirichlet,10,scaffold_select,40,40.0,2.271404449971517,0.0070995953036954796,3
validation_loss_rounds,dirichlet,10,scaffold_select,45,45.0,2.2590792076746626,0.00653489644940161,3
validation_loss_rounds,dirichlet,10,scaffold_select,50,50.0,2.248460498046875,0.007126016068857368,3
validation_loss_rounds,dirichlet,10,scaffold_select,55,55.0,2.2437930978775023,0.008930062035794642,3
validation_loss_rounds,dirichlet,10,scaffold_select,60,60.0,2.225887512207031,0.01227111981298116,3
validation_loss_rounds,dirichlet,10,scaffold_select,65,65.0,2.2209280548095705,0.020607453397591104,3
validation_loss_rounds,dirichlet,10,scaffold_select,70,70.0,2.2048309403737387,0.014630183055871406,3
validation_loss_rounds,dirichlet,10,scaffold_select,75,75.0,2.2055886493682864,0.032204987850320804,3
validation_loss_rounds,dirichlet,10,scaffold_select,80,80.0,2.1740868128458657,0.019443506042267387,3
validation_loss_rounds,dirichlet,10,scaffold_select,85,85.0,2.167675176493327,0.021911823841809515,3
validation_loss_rounds,dirichlet,10,scaffold_select,90,90.0,2.144219456354777,0.02200719274635163,3
validation_loss_rounds,dirichlet,10,scaffold_select,95,95.0,2.1306239645640055,0.03425439010665309,3
validation_loss_rounds,dirichlet,10,scaffold_select,100,100.0,2.1301182538986203,0.018491316528148075,3
validation_loss_rounds,dirichlet,10,scaffold_select,105,105.0,2.103165552266439,0.04466903820369593,3
validation_loss_rounds,dirichlet,10,scaffold_select,110,110.0,2.0948991721471155,0.02555852086217538,3
validation_loss_rounds,dirichlet,10,scaffold_select,115,115.0,2.2180464628855385,0.13755117092827085,3
validation_loss_rounds,dirichlet,10,scaffold_select,120,120.0,2.103926482772827,0.054756325215437995,3
validation_loss_rounds,dirichlet,10,scaffold_select,125,125.0,2.1052700279235843,0.016810859480632226,3
validation_loss_rounds,dirichlet,10,scaffold_select,130,130.0,2.0628569445292153,0.024346443273825118,3
validation_loss_rounds,dirichlet,10,scaffold_select,135,135.0,2.04855385278066,0.005349953238351553,3
validation_loss_rounds,dirichlet,10,scaffold_select,140,140.0,2.0333878874460853,0.035754438076824824,3
validation_loss_rounds,dirichlet,10,scaffold_select,145,145.0,2.0516745747884113,0.06149982683790761,3
validation_loss_rounds,dirichlet,10,scaffold_select,150,150.0,2.0338626454671225,0.016973939762434217,3
validation_loss_rounds,dirichlet,10,scaffold_select,155,155.0,2.187476859029134,0.21882889956576293,3
validation_loss_rounds,dirichlet,10,scaffold_select,160,160.0,2.2391180177052816,0.19654422838421065,3
validation_loss_rounds,dirichlet,10,scaffold_select,165,165.0,2.06171376914978,0.1141057150982349,3
validation_loss_rounds,dirichlet,10,scaffold_select,170,170.0,2.3052235114415485,0.19125414266369484,3
validation_loss_rounds,dirichlet,10,scaffold_select,175,175.0,2.1255505330403643,0.11690106683843046,3
validation_loss_rounds,dirichlet,10,scaffold_select,180,180.0,2.504862196222941,0.8006603796985443,3
validation_loss_rounds,dirichlet,10,scaffold_select,185,185.0,2.180867757797241,0.267542932218188,3
validation_loss_rounds,dirichlet,10,scaffold_select,190,190.0,2.104633752568563,0.10490427656677281,3
validation_loss_rounds,dirichlet,10,scaffold_select,195,195.0,2.0836824721018474,0.09288795269540212,3
validation_loss_rounds,dirichlet,10,scaffold_select,200,200.0,2.2216178206125896,0.07244754778361172,3
validation_loss_rounds,dirichlet,10,scaffold_select,205,205.0,2.0399926429748536,0.06029614844091635,3
validation_loss_rounds,dirichlet,10,scaffold_select,210,210.0,2.0141939770380652,0.04649115781108795,3
validation_loss_rounds,dirichlet,10,scaffold_select,215,215.0,1.9825107542037965,0.05318093052115997,3
validation_loss_rounds,dirichlet,10,scaffold_select,220,220.0,2.036778247642517,0.048935608507211154,3
validation_loss_rounds,dirichlet,10,scaffold_select,225,225.0,1.9485591207504271,0.03170363251819367,3
validation_loss_rounds,dirichlet,10,scaffold_select,230,230.0,1.99040438302358,0.09199450909083562,3
validation_loss_rounds,dirichlet,10,scaffold_select,235,235.0,2.015919315846761,0.14000108321859459,3
validation_loss_rounds,dirichlet,10,scaffold_select,240,240.0,2.0818326401392615,0.28198938016805875,3
validation_loss_rounds,dirichlet,10,scaffold_select,245,245.0,1.960871230951945,0.07538753733219518,3
validation_loss_rounds,dirichlet,10,scaffold_select,250,250.0,2.369426057688395,0.7058030152538002,3
validation_loss_rounds,dirichlet,10,scaffold_select,255,255.0,2.225158600870768,0.3930590382604727,3
validation_loss_rounds,dirichlet,10,scaffold_select,260,260.0,1.9217098755518596,0.07846454702338827,3
validation_loss_rounds,dirichlet,10,scaffold_select,265,265.0,2.05546905002594,0.15890948307296845,3
validation_loss_rounds,dirichlet,10,scaffold_select,270,270.0,2.3338401108423867,0.11689318183081839,3
validation_loss_rounds,dirichlet,10,scaffold_select,275,275.0,2.042646709505717,0.11628125889127833,3
validation_loss_rounds,dirichlet,10,scaffold_select,280,280.0,2.036814831034343,0.11394896676023838,3
validation_loss_rounds,dirichlet,10,scaffold_select,285,285.0,1.9805348779042562,0.12024681993340508,3
validation_loss_rounds,dirichlet,10,scaffold_select,290,290.0,1.9675495791117352,0.11040026537939518,3
validation_loss_rounds,dirichlet,10,scaffold_select,295,295.0,1.931046849822998,0.07300856137330743,3
validation_loss_rounds,dirichlet,10,scaffold_select,300,300.0,1.926107690302531,0.08914035157750644,3
validation_loss_rounds,dirichlet,10,scaffold_select,305,305.0,1.939923070780436,0.10803679918036328,3
validation_loss_rounds,dirichlet,10,scaffold_select,310,310.0,1.9567829587936403,0.025661592984741133,3
validation_loss_rounds,dirichlet,10,scaffold_select,315,315.0,1.9307612070719402,0.02520886132325193,3
validation_loss_rounds,dirichlet,10,scaffold_select,320,320.0,1.9780333143870035,0.06531117074373753,3
validation_loss_rounds,dirichlet,10,scaffold_select,325,325.0,2.1018475290934244,0.12980709068358876,3
validation_loss_rounds,dirichlet,10,scaffold_select,330,330.0,2.170231313896179,0.30068392891210854,3
validation_loss_rounds,dirichlet,10,scaffold_select,335,335.0,2.1431260465621946,0.19840494453476695,3
validation_loss_rounds,dirichlet,10,scaffold_select,340,340.0,2.2569754287719728,0.5010059686281282,3
validation_loss_rounds,dirichlet,10,scaffold_select,345,345.0,2.0611625654220584,0.16377862157221504,3
validation_loss_rounds,dirichlet,10,scaffold_select,350,350.0,1.9869804058710734,0.11334112694215534,3
validation_loss_rounds,dirichlet,10,scaffold_select,355,355.0,2.0461120572408045,0.1761938172870382,3
validation_loss_rounds,dirichlet,10,scaffold_select,360,360.0,2.273126036453247,0.5731540621622889,3
validation_loss_rounds,dirichlet,10,scaffold_select,365,365.0,1.894180041694641,0.06633673746958876,3
validation_loss_rounds,dirichlet,10,scaffold_select,370,370.0,2.4156465730667116,0.6824756648183007,3
validation_loss_rounds,dirichlet,10,scaffold_select,375,375.0,2.0851620498657226,0.16857413267024224,3
validation_loss_rounds,dirichlet,10,scaffold_select,380,380.0,1.913122770500183,0.0830058863752415,3
validation_loss_rounds,dirichlet,10,scaffold_select,385,385.0,1.975552351442973,0.054457718823643336,3
validation_loss_rounds,dirichlet,10,scaffold_select,390,390.0,1.8832337316513061,0.07433223902799292,3
validation_loss_rounds,dirichlet,10,scaffold_select,395,395.0,1.9620158622105917,0.06430926697417025,3
validation_loss_rounds,dirichlet,10,scaffold_select,400,400.0,1.9945039525667827,0.15319786828773505,3
validation_loss_rounds,dirichlet,10,mbsgd,0,0.0,2.6134627353668214,0.08839986837481233,3
validation_loss_rounds,dirichlet,10,mbsgd,5,5.0,2.4975970020294187,0.12339921318069062,3
validation_loss_rounds,dirichlet,10,mbsgd,10,10.0,2.406054322052002,0.08523453944044859,3
validation_loss_rounds,dirichlet,10,mbsgd,15,15.0,2.313625452423096,0.02496818069818866,3
validation_loss_rounds,dirichlet,10,mbsgd,20,20.0,2.3176337373097735,0.03220608696997241,3
validation_loss_rounds,dirichlet,10,mbsgd,25,25.0,2.2695054871877036,0.016974275425046634,3
validation_loss_rounds,dirichlet,10,mbsgd,30,30.0,2.2583426920572918,0.01897931308511352,3
validation_loss_rounds,dirichlet,10,mbsgd,35,35.0,2.2380931951522824,0.03603872445269288,3
validation_loss_rounds,dirichlet,10,mbsgd,40,40.0,2.2221062861124676,0.024627067460946995,3
validation_loss_rounds,dirichlet,10,mbsgd,45,45.0,2.290525080235799,0.08253003295486885,3
validation_loss_rounds,dirichlet,10,mbsgd,50,50.0,2.184997345161438,0.052720361828420326,3
validation_loss_rounds,dirichlet,10,mbsgd,55,55.0,2.1962029200236004,0.026911409367121268,3
validation_loss_rounds,dirichlet,10,mbsgd,60,60.0,2.1674676265080772,0.027185401150166013,3
validation_loss_rounds,dirichlet,10,mbsgd,65,65.0,2.2153567834218344,0.06536919850115061,3
validation_loss_rounds,dirichlet,10,mbsgd,70,70.0,2.1811679427464803,0.09852690139765051,3
validation_loss_rounds,dirichlet,10,mbsgd,75,75.0,2.1132054543177285,0.04852859209669893,3
validation_loss_rounds,dirichlet,10,mbsgd,80,80.0,2.1469292978922527,0.05804366301788193,3
validation_loss_rounds,dirichlet,10,mbsgd,85,85.0,2.0627094290415444,0.03592275116144291,3
validation_loss_rounds,dirichlet,10,mbsgd,90,90.0,2.1112996817906695,0.13940253608992795,3
validation_loss_rounds,dirichlet,10,mbsgd,95,95.0,2.0679808357238767,0.038904747444672295,3
validation_loss_rounds,dirichlet,10,mbsgd,100,100.0,2.1399943152745564,0.1264036055758631,3
validation_loss_rounds,dirichlet,10,mbsgd,105,105.0,2.039718966039022,0.0944364735688849,3
validation_loss_rounds,dirichlet,10,mbsgd,110,110.0,2.0358427709579465,0.015377403417822098,3
validation_loss_rounds,dirichlet,10,mbsgd,115,115.0,2.046363901201884,0.08722704470812784,3
validation_loss_rounds,dirichlet,10,mbsgd,120,120.0,1.9877218907674152,0.0514285714053143,3
validation_loss_rounds,dirichlet,10,mbsgd,125,125.0,2.006837830416362,0.03212711585174439,3
validation_loss_rounds,dirichlet,10,mbsgd,130,130.0,2.1300976690928137,0.0974072818522663,3
validation_loss_rounds,dirichlet,10,mbsgd,135,135.0,2.016843466059367,0.08935733043322999,3
validation_loss_rounds,dirichlet,10,mbsgd,140,140.0,1.9398429358800253,0.034371595118636036,3
validation_loss_rounds,dirichlet,10,mbsgd,145,145.0,2.070131973775228,0.08356180100517181,3
validation_loss_rounds,dirichlet,10,mbsgd,150,150.0,1.9821437594731648,0.09326780492709524,3
validation_loss_rounds,dirichlet,10,mbsgd,155,155.0,1.9704219776153564,0.1007707119303105,3
validation_loss_rounds,dirichlet,10,mbsgd,160,160.0,1.9402939650217694,0.08043009826856695,3
validation_loss_rounds,dirichlet,10,mbsgd,165,165.0,2.149411095428467,0.09945014527606173,3
validation_loss_rounds,dirichlet,10,mbsgd,170,170.0,1.9212444562911986,0.030713745982649344,3
validation_loss_rounds,dirichlet,10,mbsgd,175,175.0,2.0064764462153115,0.11218824716354156,3
validation_loss_rounds,dirichlet,10,mbsgd,180,180.0,1.9191901103973388,0.029339444642675804,3
validation_loss_rounds,dirichlet,10,mbsgd,185,185.0,1.9575742172876993,0.08424716051547476,3
validation_loss_rounds,dirichlet,10,mbsgd,190,190.0,2.0005376676559448,0.08291625091539606,3
validation_loss_rounds,dirichlet,10,mbsgd,195,195.0,2.0625449397404987,0.3975571155659231,3
validation_loss_rounds,dirichlet,10,mbsgd,200,200.0,1.90099315179189,0.03847790629477908,3
validation_loss_rounds,dirichlet,10,mbsgd,205,205.0,1.9033591292063397,0.06553150825365532,3
validation_loss_rounds,dirichlet,10,mbsgd,210,210.0,1.9004345216115315,0.01926875502293975,3
validation_loss_rounds,dirichlet,10,mbsgd,215,215.0,2.0072367270787557,0.1652955651876829,3
validation_loss_rounds,dirichlet,10,mbsgd,220,220.0,1.8751381989796958,0.04786713591751025,3
validation_loss_rounds,dirichlet,10,mbsgd,225,225.0,1.8743428898493448,0.03159734388662258,3
validation_loss_rounds,dirichlet,10,mbsgd,230,230.0,1.8816954802831016,0.14277793849513642,3
validation_loss_rounds,dirichlet,10,mbsgd,235,235.0,1.973555798594157,0.06788137240529636,3
validation_loss_rounds,dirichlet,10,mbsgd,240,240.0,1.8537250479380287,0.04962607110728305,3
validation_loss_rounds,dirichlet,10,mbsgd,245,245.0,1.8087766247431436,0.012946744501981501,3
validation_loss_rounds,dirichlet,10,mbsgd,250,250.0,1.8448096038182575,0.040164880938631145,3
validation_loss_rounds,dirichlet,10,mbsgd,255,255.0,2.030294235801697,0.21309696175266848,3
validation_loss_rounds,dirichlet,10,mbsgd,260,260.0,1.8065028970718384,0.0313764713216603,3
validation_loss_rounds,dirichlet,10,mbsgd,265,265.0,1.8705871958414715,0.027412041811437048,3
validation_loss_rounds,dirichlet,10,mbsgd,270,270.0,1.8361742770512899,0.053618492520621466,3
validation_loss_rounds,dirichlet,10,mbsgd,275,275.0,1.8495119298299152,0.13363918105336547,3
validation_loss_rounds,dirichlet,10,mbsgd,280,280.0,1.9407641195933023,0.1856793518896414,3
validation_loss_rounds,dirichlet,10,mbsgd,285,285.0,1.8688815389633178,0.10709247088482306,3
validation_loss_rounds,dirichlet,10,mbsgd,290,290.0,1.8049454304377237,0.08850912429502669,3
validation_loss_rounds,dirichlet,10,mbsgd,295,295.0,1.9263314863522847,0.1388094932661874,3
validation_loss_rounds,dirichlet,10,mbsgd,300,300.0,1.7963947210947673,0.11837460181491397,3
validation_loss_rounds,dirichlet,10,mbsgd,305,305.0,1.882481043624878,0.09037385303329307,3
validation_loss_rounds,dirichlet,10,mbsgd,310,310.0,1.7124221717834471,0.037743573214966145,3
validation_loss_rounds,dirichlet,10,mbsgd,315,315.0,1.8656908409754436,0.025672215854488055,3
validation_loss_rounds,dirichlet,10,mbsgd,320,320.0,1.7705471325556437,0.05004539062406984,3
validation_loss_rounds,dirichlet,10,mbsgd,325,325.0,1.8159990649541218,0.05049649163809739,3
validation_loss_rounds,dirichlet,10,mbsgd,330,330.0,1.862745659192403,0.20707894016510292,3
validation_loss_rounds,dirichlet,10,mbsgd,335,335.0,1.7968525608062744,0.12709417391924385,3
validation_loss_rounds,dirichlet,10,mbsgd,340,340.0,1.7916171239535015,0.0743313474176647,3
validation_loss_rounds,dirichlet,10,mbsgd,345,345.0,1.7754440158208211,0.07837260394239512,3
validation_loss_rounds,dirichlet,10,mbsgd,350,350.0,1.8108642002105713,0.018196230758813863,3
validation_loss_rounds,dirichlet,10,mbsgd,355,355.0,1.7748094010035196,0.07385537242286908,3
validation_loss_rounds,dirichlet,10,mbsgd,360,360.0,1.7909099189758304,0.15318180413389282,3
validation_loss_rounds,dirichlet,10,mbsgd,365,365.0,1.7268171705245974,0.026045309256629588,3
validation_loss_rounds,dirichlet,10,mbsgd,370,370.0,1.832095074303945,0.07893020530034602,3
validation_loss_rounds,dirichlet,10,mbsgd,375,375.0,1.779717367808024,0.14126734487497938,3
validation_loss_rounds,dirichlet,10,mbsgd,380,380.0,1.872881288464864,0.0956287082604535,3
validation_loss_rounds,dirichlet,10,mbsgd,385,385.0,1.6451550369262697,0.03120281517891867,3
validation_loss_rounds,dirichlet,10,mbsgd,390,390.0,1.8736513229370118,0.12009254115075983,3
validation_loss_rounds,dirichlet,10,mbsgd,395,395.0,1.7760299354553224,0.05585392088946091,3
validation_loss_rounds,dirichlet,10,mbsgd,400,400.0,1.8131966536521913,0.1332565300140262,3
validation_loss_rounds,dirichlet,40,scaffold_average,0,0.0,2.6134627353668214,0.08839986837481233,3
validation_loss_rounds,dirichlet,40,scaffold_average,5,5.0,2.30614423306783,0.0031724993034698136,3
validation_loss_rounds,dirichlet,40,scaffold_average,10,10.0,2.3000771878560387,0.004308454003798241,3
validation_loss_rounds,dirichlet,40,scaffold_average,15,15.0,2.2977489504496256,0.0046523713132557085,3
validation_loss_rounds,dirichlet,40,scaffold_average,20,20.0,2.2955078464508056,0.004943802678160108,3
validation_loss_rounds,dirichlet,40,scaffold_average,25,25.0,2.2932457434336344,0.005243135108383395,3
validation_loss_rounds,dirichlet,40,scaffold_average,30,30.0,2.291056559753418,0.005545245382654147,3
validation_loss_rounds,dirichlet,40,scaffold_average,35,35.0,2.288765201187134,0.0059229831909505945,3
validation_loss_rounds,dirichlet,40,scaffold_average,40,40.0,2.2865033222198488,0.006237971693022608,3
validation_loss_rounds,dirichlet,40,scaffold_average,45,45.0,2.2841819321950276,0.006649488395750284,3
validation_loss_rounds,dirichlet,40,scaffold_average,50,50.0,2.2818816635131838,0.006923425628221669,3
validation_loss_rounds,dirichlet,40,scaffold_average,55,55.0,2.2795090963999427,0.0072518100087418345,3
validation_loss_rounds,dirichlet,40,scaffold_average,60,60.0,2.2770067159016927,0.007736409158733673,3
validation_loss_rounds,dirichlet,40,scaffold_average,65,65.0,2.2744834944407146,0.00816017608703831,3
validation_loss_rounds,dirichlet,40,scaffold_average,70,70.0,2.271828263727824,0.008560596893414258,3
validation_loss_rounds,dirichlet,40,scaffold_average,75,75.0,2.2691440334320068,0.009034519540530977,3
validation_loss_rounds,dirichlet,40,scaffold_average,80,80.0,2.2664276133219405,0.00926321038712344,3
validation_loss_rounds,dirichlet,40,scaffold_average,85,85.0,2.2635459608713786,0.009972917815137828,3
validation_loss_rounds,dirichlet,40,scaffold_average,90,90.0,2.2603534018198648,0.010534675450888294,3
validation_loss_rounds,dirichlet,40,scaffold_average,95,95.0,2.2573381871541343,0.011094738429457116,3
validation_loss_rounds,dirichlet,40,scaffold_average,100,100.0,2.2541211615244543,0.011717618782476623,3
validation_loss_rounds,dirichlet,40,scaffold_average,105,105.0,2.2508154098510746,0.012258721780678404,3
validation_loss_rounds,dirichlet,40,scaffold_average,110,110.0,2.24728049697876,0.0131386768754273,3
validation_loss_rounds,dirichlet,40,scaffold_average,115,115.0,2.2435508649190266,0.013960910333107228,3
validation_loss_rounds,dirichlet,40,scaffold_average,120,120.0,2.2398343819936115,0.014758361758501344,3
validation_loss_rounds,dirichlet,40,scaffold_average,125,125.0,2.2358718479156496,0.015523981506684398,3
validation_loss_rounds,dirichlet,40,scaffold_average,130,130.0,2.231802910486857,0.0163917426737838,3
validation_loss_rounds,dirichlet,40,scaffold_average,135,135.0,2.2273369782765706,0.01750439424409278,3
validation_loss_rounds,dirichlet,40,scaffold_average,140,140.0,2.2229918033599856,0.01842209866168887,3
validation_loss_rounds,dirichlet,40,scaffold_average,145,145.0,2.21834123878479,0.019834685169516995,3
validation_loss_rounds,dirichlet,40,scaffold_average,150,150.0,2.2134073994954426,0.021192848418057877,3
validation_loss_rounds,dirichlet,40,scaffold_average,155,155.0,2.20833892695109,0.022534262585605407,3
validation_loss_rounds,dirichlet,40,scaffold_average,160,160.0,2.2030237539927167,0.02380510758126801,3
validation_loss_rounds,dirichlet,40,scaffold_average,165,165.0,2.197627396138509,0.02511148976046265,3
validation_loss_rounds,dirichlet,40,scaffold_average,170,170.0,2.1919324406305947,0.026902504051216133,3
validation_loss_rounds,dirichlet,40,scaffold_average,175,175.0,2.1863663499832153,0.028177491370104894,3
validation_loss_rounds,dirichlet,40,scaffold_average,180,180.0,2.18031358388265,0.029859888650039086,3
validation_loss_rounds,dirichlet,40,scaffold_average,185,185.0,2.1744135812123617,0.03132910776530943,3
validation_loss_rounds,dirichlet,40,scaffold_average,190,190.0,2.1679297735214234,0.03320714944570173,3
validation_loss_rounds,dirichlet,40,scaffold_average,195,195.0,2.1614409278233846,0.03507692362854371,3
validation_loss_rounds,dirichlet,40,scaffold_average,200,200.0,2.1553562798817953,0.036654245019045135,3
validation_loss_rounds,dirichlet,40,scaffold_average,205,205.0,2.1483666849772134,0.03835494888401884,3
validation_loss_rounds,dirichlet,40,scaffold_average,210,210.0,2.1418571610768637,0.04005016557694967,3
validation_loss_rounds,dirichlet,40,scaffold_average,215,215.0,2.13522298857371,0.04107637413488168,3
validation_loss_rounds,dirichlet,40,scaffold_average,220,220.0,2.1282409392674766,0.04270996497389669,3
validation_loss_rounds,dirichlet,40,scaffold_average,225,225.0,2.1213249472300215,0.04372497875290534,3
validation_loss_rounds,dirichlet,40,scaffold_average,230,230.0,2.1153192722320555,0.04512520094605582,3
validation_loss_rounds,dirichlet,40,scaffold_average,235,235.0,2.1083673112233483,0.045467435460611584,3
validation_loss_rounds,dirichlet,40,scaffold_average,240,240.0,2.101602577209473,0.04645221627423655,3
validation_loss_rounds,dirichlet,40,scaffold_average,245,245.0,2.0948101463953654,0.04630918678346158,3
validation_loss_rounds,dirichlet,40,scaffold_average,250,250.0,2.0886898480733236,0.04621460602914508,3
validation_loss_rounds,dirichlet,40,scaffold_average,255,255.0,2.0822469776153567,0.04654762254822542,3
validation_loss_rounds,dirichlet,40,scaffold_average,260,260.0,2.0758068429946896,0.04630468941573747,3
validation_loss_rounds,dirichlet,40,scaffold_average,265,265.0,2.0701019954681397,0.04647249865652405,3
validation_loss_rounds,dirichlet,40,scaffold_average,270,270.0,2.063332926305135,0.04516844031167719,3
validation_loss_rounds,dirichlet,40,scaffold_average,275,275.0,2.057354460144043,0.04372190172967704,3
validation_loss_rounds,dirichlet,40,scaffold_average,280,280.0,2.0519385361353555,0.04272099616450795,3
validation_loss_rounds,dirichlet,40,scaffold_average,285,285.0,2.045100710487366,0.04153577822466608,3
validation_loss_rounds,dirichlet,40,scaffold_average,290,290.0,2.0393065081278485,0.040357649639274844,3
validation_loss_rounds,dirichlet,40,scaffold_average,295,295.0,2.0332858339309694,0.039625220446073084,3
validation_loss_rounds,dirichlet,40,scaffold_average,300,300.0,2.0278266134262086,0.0395836606883453,3
validation_loss_rounds,dirichlet,40,scaffold_average,305,305.0,2.0230799322764077,0.03821554086884971,3
validation_loss_rounds,dirichlet,40,scaffold_average,310,310.0,2.0183966883977256,0.03618583752541993,3
validation_loss_rounds,dirichlet,40,scaffold_average,315,315.0,2.012342496617635,0.035925548677204384,3
validation_loss_rounds,dirichlet,40,scaffold_average,320,320.0,2.0068636774698896,0.03307640018858875,3
validation_loss_rounds,dirichlet,40,scaffold_average,325,325.0,2.0005908541997273,0.030751586111478352,3
validation_loss_rounds,dirichlet,40,scaffold_average,330,330.0,1.9971518091201783,0.029340912328211587,3
validation_loss_rounds,dirichlet,40,scaffold_average,335,335.0,1.993188264592489,0.027701291822107284,3
validation_loss_rounds,dirichlet,40,scaffold_average,340,340.0,1.990486212348938,0.024513361164695942,3
validation_loss_rounds,dirichlet,40,scaffold_average,345,345.0,1.9833049987792968,0.025664762418067585,3
validation_loss_rounds,dirichlet,40,scaffold_average,350,350.0,1.9784925366719566,0.024563016461546804,3
validation_loss_rounds,dirichlet,40,scaffold_average,355,355.0,1.9797758120218913,0.025433530909560156,3
validation_loss_rounds,dirichlet,40,scaffold_average,360,360.0,1.9724592213312784,0.028852049148675955,3
validation_loss_rounds,dirichlet,40,scaffold_average,365,365.0,1.9648423508326214,0.024513841054626614,3
validation_loss_rounds,dirichlet,40,scaffold_average,370,370.0,1.9660618165334067,0.026891635461667403,3
validation_loss_rounds,dirichlet,40,scaffold_average,375,375.0,1.9615102554321286,0.01862396129665995,3
validation_loss_rounds,dirichlet,40,scaffold_average,380,380.0,1.958859881210327,0.016895808873281654,3
validation_loss_rounds,dirichlet,40,scaffold_average,385,385.0,1.9547099412282307,0.022139667046353104,3
validation_loss_rounds,dirichlet,40,scaffold_average,390,390.0,1.9475548539479572,0.024460031733472245,3
validation_loss_rounds,dirichlet,40,scaffold_average,395,395.0,1.9415401032765705,0.023291455265339878,3
validation_loss_rounds,dirichlet,40,scaffold_average,400,400.0,1.9413338065465293,0.019863318610916975,3
validation_loss_rounds,dirichlet,40,scaffold_select,0,0.0,2.6134627353668214,0.08839986837481233,3
validation_loss_rounds,dirichlet,40,scaffold_select,5,5.0,2.307990856424967,0.001057937858122555,3
validation_loss_rounds,dirichlet,40,scaffold_select,10,10.0,2.3005725428263344,0.004267554110790468,3
validation_loss_rounds,dirichlet,40,scaffold_select,15,15.0,2.298480193710327,0.0046745848770799875,3
validation_loss_rounds,dirichlet,40,scaffold_select,20,20.0,2.2966189178466796,0.006025397856391094,3
validation_loss_rounds,dirichlet,40,scaffold_select,25,25.0,2.2946963174184165,0.005361293074669786,3
validation_loss_rounds,dirichlet,40,scaffold_select,30,30.0,2.2916122915903725,0.006208963654695723,3
validation_loss_rounds,dirichlet,40,scaffold_select,35,35.0,2.2890860530853274,0.005974324763029964,3
validation_loss_rounds,dirichlet,40,scaffold_select,40,40.0,2.2870357000986736,0.006148457066158881,3
validation_loss_rounds,dirichlet,40,scaffold_select,45,45.0,2.2855593967437744,0.00715865754483192,3
validation_loss_rounds,dirichlet,40,scaffold_select,50,50.0,2.282361523310344,0.00684912306071331,3
validation_loss_rounds,dirichlet,40,scaffold_select,55,55.0,2.2808101826985676,0.007186055860520852,3
validation_loss_rounds,dirichlet,40,scaffold_select,60,60.0,2.277127304204305,0.007884498130647297,3
validation_loss_rounds,dirichlet,40,scaffold_select,65,65.0,2.2755363395690917,0.008891270187127117,3
validation_loss_rounds,dirichlet,40,scaffold_select,70,70.0,2.2728731105804445,0.008326825132528689,3
validation_loss_rounds,dirichlet,40,scaffold_select,75,75.0,2.2699205235799154,0.009075375964228378,3
validation_loss_rounds,dirichlet,40,scaffold_select,80,80.0,2.26710948193868,0.009368044744566553,3
validation_loss_rounds,dirichlet,40,scaffold_select,85,85.0,2.26406553141276,0.01047944204592752,3
validation_loss_rounds,dirichlet,40,scaffold_select,90,90.0,2.261283526357015,0.011041400360705646,3
validation_loss_rounds,dirichlet,40,scaffold_select,95,95.0,2.2575315092722574,0.011451455325535062,3
validation_loss_rounds,dirichlet,40,scaffold_select,100,100.0,2.254846734237671,0.011585577944595925,3
validation_loss_rounds,dirichlet,40,scaffold_select,105,105.0,2.251409054692586,0.012622512550480518,3
validation_loss_rounds,dirichlet,40,scaffold_select,110,110.0,2.2479609307607014,0.013282640841968306,3
validation_loss_rounds,dirichlet,40,scaffold_select,115,115.0,2.2449181917826335,0.013487232730809966,3
validation_loss_rounds,dirichlet,40,scaffold_select,120,120.0,2.2405066168467203,0.015035374389365754,3
validation_loss_rounds,dirichlet,40,scaffold_select,125,125.0,2.236631430689494,0.01684754988942785,3
validation_loss_rounds,dirichlet,40,scaffold_select,130,130.0,2.233099371973674,0.0164433146972152,3
validation_loss_rounds,dirichlet,40,scaffold_select,135,135.0,2.2283316623687743,0.01817779496787682,3
validation_loss_rounds,dirichlet,40,scaffold_select,140,140.0,2.2232217749277754,0.01920080059599399,3
validation_loss_rounds,dirichlet,40,scaffold_select,145,145.0,2.219160658899943,0.02051109757226615,3
validation_loss_rounds,dirichlet,40,scaffold_select,150,150.0,2.213934081522624,0.023015052237690743,3
validation_loss_rounds,dirichlet,40,scaffold_select,155,155.0,2.2087403518676756,0.02401020124329372,3
validation_loss_rounds,dirichlet,40,scaffold_select,160,160.0,2.2043995004018146,0.024363547845865592,3
validation_loss_rounds,dirichlet,40,scaffold_select,165,165.0,2.1977502132415774,0.025888989991962905,3
validation_loss_rounds,dirichlet,40,scaffold_select,170,170.0,2.1923475698471067,0.028126143047977285,3
validation_loss_rounds,dirichlet,40,scaffold_select,175,175.0,2.187425853474935,0.02998336592640084,3
validation_loss_rounds,dirichlet,40,scaffold_select,180,180.0,2.1805485986709594,0.03200148639421142,3
validation_loss_rounds,dirichlet,40,scaffold_select,185,185.0,2.17437317905426,0.032835045652911767,3
validation_loss_rounds,dirichlet,40,scaffold_select,190,190.0,2.1697165637969973,0.03412131748483225,3
validation_loss_rounds,dirichlet,40,scaffold_select,195,195.0,2.162116326268514,0.03691999819083781,3
validation_loss_rounds,dirichlet,40,scaffold_select,200,200.0,2.156990515645345,0.038534717635689025,3
validation_loss_rounds,dirichlet,40,scaffold_select,205,205.0,2.1502558266957603,0.039794627590148915,3
validation_loss_rounds,dirichlet,40,scaffold_select,210,210.0,2.1445909125645954,0.04278373768544985,3
validation_loss_rounds,dirichlet,40,scaffold_select,215,215.0,2.1367108261108396,0.04354315055839835,3
validation_loss_rounds,dirichlet,40,scaffold_select,220,220.0,2.132177963256836,0.046316853150076845,3
validation_loss_rounds,dirichlet,40,scaffold_select,225,225.0,2.12296529636383,0.046599150516103506,3
validation_loss_rounds,dirichlet,40,scaffold_select,230,230.0,2.1167885389963783,0.0482005702788323,3
validation_loss_rounds,dirichlet,40,scaffold_select,235,235.0,2.1106288230260213,0.04978891634716575,3
validation_loss_rounds,dirichlet,40,scaffold_select,240,240.0,2.1043765545527138,0.04962388394436774,3
validation_loss_rounds,dirichlet,40,scaffold_select,245,245.0,2.0994284018198646,0.04609890166499303,3
validation_loss_rounds,dirichlet,40,scaffold_select,250,250.0,2.0920319087982175,0.048826261840706604,3
validation_loss_rounds,dirichlet,40,scaffold_select,255,255.0,2.0861332961400354,0.04917975589523059,3
validation_loss_rounds,dirichlet,40,scaffold_select,260,260.0,2.0790860820134482,0.05000032739397813,3
validation_loss_rounds,dirichlet,40,scaffold_select,265,265.0,2.0754559354782103,0.0521084831637947,3
validation_loss_rounds,dirichlet,40,scaffold_select,270,270.0,2.069033334604899,0.05327616816897462,3
validation_loss_rounds,dirichlet,40,scaffold_select,275,275.0,2.061358078066508,0.05001731126284288,3
validation_loss_rounds,dirichlet,40,scaffold_select,280,280.0,2.0582815724690757,0.04846297615902224,3
validation_loss_rounds,dirichlet,40,scaffold_select,285,285.0,2.0496510371526084,0.04542575412058144,3
validation_loss_rounds,dirichlet,40,scaffold_select,290,290.0,2.079597161992391,0.028705649857832794,3
validation_loss_rounds,dirichlet,40,scaffold_select,295,295.0,2.03483256855011,0.04374520604623074,3
validation_loss_rounds,dirichlet,40,scaffold_select,300,300.0,2.0408754222869874,0.029103047298792414,3
validation_loss_rounds,dirichlet,40,scaffold_select,305,305.0,2.0360022366205857,0.02494154476300373,3
validation_loss_rounds,dirichlet,40,scaffold_select,310,310.0,2.0278552156448364,0.04222108749279516,3
validation_loss_rounds,dirichlet,40,scaffold_select,315,315.0,2.0207216908137,0.04385491025223021,3
validation_loss_rounds,dirichlet,40,scaffold_select,320,320.0,2.0145536006291707,0.04005835228350311,3
validation_loss_rounds,dirichlet,40,scaffold_select,325,325.0,2.004277487564087,0.03675923199072867,3
validation_loss_rounds,dirichlet,40,scaffold_select,330,330.0,2.0135197883605955,0.03568381272490721,3
validation_loss_rounds,dirichlet,40,scaffold_select,335,335.0,2.0064607086817428,0.045679600704515745,3
validation_loss_rounds,dirichlet,40,scaffold_select,340,340.0,1.9951780579884846,0.024780493108209206,3
validation_loss_rounds,dirichlet,40,scaffold_select,345,345.0,1.972382277615865,0.02928993321100498,3
validation_loss_rounds,dirichlet,40,scaffold_select,350,350.0,1.97752882938385,0.03197513979173963,3
validation_loss_rounds,dirichlet,40,scaffold_select,355,355.0,1.975006260617574,0.027488549131407847,3
validation_loss_rounds,dirichlet,40,scaffold_select,360,360.0,2.2668428150177,0.4792844484038709,3
validation_loss_rounds,dirichlet,40,scaffold_select,365,365.0,1.9980107858022054,0.02115038024417684,3
validation_loss_rounds,dirichlet,40,scaffold_select,370,370.0,2.24089577293396,0.26615738338847433,3
validation_loss_rounds,dirichlet,40,scaffold_select,375,375.0,2.091113672383626,0.08548758594476494,3
validation_loss_rounds,dirichlet,40,scaffold_select,380,380.0,2.0007259663263954,0.011481963970359511,3
validation_loss_rounds,dirichlet,40,scaffold_select,385,385.0,2.2609111478169757,0.5049782161074878,3
validation_loss_rounds,dirichlet,40,scaffold_select,390,390.0,1.9575510711669921,0.011773337078796058,3
validation_loss_rounds,dirichlet,40,scaffold_select,395,395.0,1.967028986676534,0.014457788635123746,3
validation_loss_rounds,dirichlet,40,scaffold_select,400,400.0,1.94913921101888,0.013961659646929234,3
validation_loss_rounds,dirichlet,40,mbsgd,0,0.0,2.6134627353668214,0.08839986837481233,3
validation_loss_rounds,dirichlet,40,mbsgd,5,5.0,2.4522092643102007,0.08191932323094539,3
validation_loss_rounds,dirichlet,40,mbsgd,10,10.0,2.364385675875346,0.06327143607494587,3
validation_loss_rounds,dirichlet,40,mbsgd,15,15.0,2.313031919352213,0.04436001844829277,3
validation_loss_rounds,dirichlet,40,mbsgd,20,20.0,2.2977793645858764,0.009573291367176204,3
validation_loss_rounds,dirichlet,40,mbsgd,25,25.0,2.2697959607442217,0.02729337909077555,3
validation_loss_rounds,dirichlet,40,mbsgd,30,30.0,2.3554967014948525,0.006335035670703861,3
validation_loss_rounds,dirichlet,40,mbsgd,35,35.0,2.222583508300781,0.017590939433999746,3
validation_loss_rounds,dirichlet,40,mbsgd,40,40.0,2.221908625221253,0.012950045148849947,3
validation_loss_rounds,dirichlet,40,mbsgd,45,45.0,2.247745833651225,0.0025929707610123794,3
validation_loss_rounds,dirichlet,40,mbsgd,50,50.0,2.1762290212631226,0.03883407241626307,3
validation_loss_rounds,dirichlet,40,mbsgd,55,55.0,2.193530302492777,0.020541794046832908,3
validation_loss_rounds,dirichlet,40,mbsgd,60,60.0,2.163035642369588,0.04035596948156768,3
validation_loss_rounds,dirichlet,40,mbsgd,65,65.0,2.216193514823914,0.08568074545936293,3
validation_loss_rounds,dirichlet,40,mbsgd,70,70.0,2.097577267964681,0.0659137631549295,3
validation_loss_rounds,dirichlet,40,mbsgd,75,75.0,2.1491967029571533,0.055139904650176756,3
validation_loss_rounds,dirichlet,40,mbsgd,80,80.0,2.117669000371297,0.12343889421264907,3
validation_loss_rounds,dirichlet,40,mbsgd,85,85.0,2.09947198416392,0.021328709613218658,3
validation_loss_rounds,dirichlet,40,mbsgd,90,90.0,2.0481608730316165,0.06341067157475563,3
validation_loss_rounds,dirichlet,40,mbsgd,95,95.0,2.0971382694880165,0.025403258907196316,3
validation_loss_rounds,dirichlet,40,mbsgd,100,100.0,2.1437816499710087,0.16374992046686523,3
validation_loss_rounds,dirichlet,40,mbsgd,105,105.0,2.0371220004399615,0.09042859609530572,3
validation_loss_rounds,dirichlet,40,mbsgd,110,110.0,2.045320436731974,0.04808354930044067,3
validation_loss_rounds,dirichlet,40,mbsgd,115,115.0,2.209883709907532,0.19960049172089278,3
validation_loss_rounds,dirichlet,40,mbsgd,120,120.0,2.0711251557032266,0.14360385903839443,3
validation_loss_rounds,dirichlet,40,mbsgd,125,125.0,2.008449894714355,0.09503634304309823,3
validation_loss_rounds,dirichlet,40,mbsgd,130,130.0,2.022989595667521,0.07115146897847638,3
validation_loss_rounds,dirichlet,40,mbsgd,135,135.0,2.075272975285848,0.1168992580743529,3
validation_loss_rounds,dirichlet,40,mbsgd,140,140.0,2.01302904103597,0.05479547198963249,3
validation_loss_rounds,dirichlet,40,mbsgd,145,145.0,2.018469276364644,0.08181911745619812,3
validation_loss_rounds,dirichlet,40,mbsgd,150,150.0,1.9881328294118246,0.07438771533959672,3
validation_loss_rounds,dirichlet,40,mbsgd,155,155.0,1.9806492245992022,0.0708778307251784,3
validation_loss_rounds,dirichlet,40,mbsgd,160,160.0,2.014346798070272,0.08254647820794986,3
validation_loss_rounds,dirichlet,40,mbsgd,165,165.0,1.9436429690678914,0.06979432285101063,3
validation_loss_rounds,dirichlet,40,mbsgd,170,170.0,1.9263721902211506,0.03360145710966882,3
validation_loss_rounds,dirichlet,40,mbsgd,175,175.0,2.1982374431610108,0.030744843615476972,3
validation_loss_rounds,dirichlet,40,mbsgd,180,180.0,1.9307440228144328,0.12984157349725162,3
validation_loss_rounds,dirichlet,40,mbsgd,185,185.0,1.952546508089701,0.08610307247380836,3
validation_loss_rounds,dirichlet,40,mbsgd,190,190.0,1.9701006973902384,0.10734451758857215,3
validation_loss_rounds,dirichlet,40,mbsgd,195,195.0,1.9791708213806152,0.10959427036678501,3
validation_loss_rounds,dirichlet,40,mbsgd,200,200.0,1.9159127990086873,0.10736862674123201,3
validation_loss_rounds,dirichlet,40,mbsgd,205,205.0,1.9077852809906004,0.040961671785280915,3
validation_loss_rounds,dirichlet,40,mbsgd,210,210.0,1.9136186151504517,0.06933746428415408,3
validation_loss_rounds,dirichlet,40,mbsgd,215,215.0,1.946877839724223,0.1822802404337628,3
validation_loss_rounds,dirichlet,40,mbsgd,220,220.0,2.020931281598409,0.26340566799828835,3
validation_loss_rounds,dirichlet,40,mbsgd,225,225.0,1.8799502539952595,0.06975482452696762,3
validation_loss_rounds,dirichlet,40,mbsgd,230,230.0,1.903115428988139,0.11270624126738468,3
validation_loss_rounds,dirichlet,40,mbsgd,235,235.0,1.9264584276835126,0.07359730899274854,3
validation_loss_rounds,dirichlet,40,mbsgd,240,240.0,1.824247887166341,0.08973159391696808,3
validation_loss_rounds,dirichlet,40,mbsgd,245,245.0,1.9236869668324788,0.08139875799231688,3
validation_loss_rounds,dirichlet,40,mbsgd,250,250.0,1.9264207120895385,0.14138427957955155,3
validation_loss_rounds,dirichlet,40,mbsgd,255,255.0,1.7847464513142903,0.0756007730254132,3
validation_loss_rounds,dirichlet,40,mbsgd,260,260.0,1.9714973999023437,0.11773957706589036,3
validation_loss_rounds,dirichlet,40,mbsgd,265,265.0,1.776795930512746,0.015047557718130895,3
validation_loss_rounds,dirichlet,40,mbsgd,270,270.0,1.830973691558838,0.1318215696060393,3
validation_loss_rounds,dirichlet,40,mbsgd,275,275.0,1.8857422634124756,0.10050295202961543,3
validation_loss_rounds,dirichlet,40,mbsgd,280,280.0,1.8051978422164918,0.0727850699429073,3
validation_loss_rounds,dirichlet,40,mbsgd,285,285.0,1.8897271579106647,0.03831255972304224,3
validation_loss_rounds,dirichlet,40,mbsgd,290,290.0,1.8070270011266072,0.11476518225613998,3
validation_loss_rounds,dirichlet,40,mbsgd,295,295.0,1.7515435865402222,0.06994230727701085,3
validation_loss_rounds,dirichlet,40,mbsgd,300,300.0,1.862451581764221,0.0758512515814588,3
validation_loss_rounds,dirichlet,40,mbsgd,305,305.0,1.8445326510747275,0.04042099059572054,3
validation_loss_rounds,dirichlet,40,mbsgd,310,310.0,1.7764911573410034,0.08323909194545266,3
validation_loss_rounds,dirichlet,40,mbsgd,315,315.0,1.8666285144805908,0.06062507845062975,3
validation_loss_rounds,dirichlet,40,mbsgd,320,320.0,1.777319478670756,0.03756324125728219,3
validation_loss_rounds,dirichlet,40,mbsgd,325,325.0,1.829130325603485,0.1416847814744915,3
validation_loss_rounds,dirichlet,40,mbsgd,330,330.0,1.891604879061381,0.18118679745770983,3
validation_loss_rounds,dirichlet,40,mbsgd,335,335.0,1.7930120001792906,0.1496696251484503,3
validation_loss_rounds,dirichlet,40,mbsgd,340,340.0,1.7975150552113852,0.11996116616106696,3
validation_loss_rounds,dirichlet,40,mbsgd,345,345.0,1.8254882663726806,0.0988940633343954,3
validation_loss_rounds,dirichlet,40,mbsgd,350,350.0,1.8553016956647237,0.18251648576581145,3
validation_loss_rounds,dirichlet,40,mbsgd,355,355.0,1.6930521471023559,0.04703858098261723,3
validation_loss_rounds,dirichlet,40,mbsgd,360,360.0,1.8394438607533772,0.10549192631574682,3
validation_loss_rounds,dirichlet,40,mbsgd,365,365.0,1.834318615659078,0.23845947164790368,3
validation_loss_rounds,dirichlet,40,mbsgd,370,370.0,1.7429860806465147,0.0895260211232653,3
validation_loss_rounds,dirichlet,40,mbsgd,375,375.0,1.8445999411265055,0.1583364680338471,3
validation_loss_rounds,dirichlet,40,mbsgd,380,380.0,1.7088370686213175,0.04517174810303508,3
validation_loss_rounds,dirichlet,40,mbsgd,385,385.0,1.8313631587346393,0.1020745141988884,3
validation_loss_rounds,dirichlet,40,mbsgd,390,390.0,1.7762118907928466,0.1058686986936061,3
validation_loss_rounds,dirichlet,40,mbsgd,395,395.0,1.6930303415934247,0.07640656675855798,3
validation_loss_rounds,dirichlet,40,mbsgd,400,400.0,1.8604862935066222,0.10604785091798084,3
test_accuracy_rounds,iid,10,scaffold_average,0,0.0,10.0,0.0,3
test_accuracy_rounds,iid,10,scaffold_average,5,5.0,13.030000000000001,2.8772035034039565,3
test_accuracy_rounds,iid,10,scaffold_average,10,10.0,16.97,1.2519185277005858,3
test_accuracy_rounds,iid,10,scaffold_average,15,15.0,22.24666666666667,1.2680825420032138,3
test_accuracy_rounds,iid,10,scaffold_average,20,20.0,25.986666666666668,1.027732131118481,3
test_accuracy_rounds,iid,10,scaffold_average,25,25.0,27.99,1.062402936742928,3
test_accuracy_rounds,iid,10,scaffold_average,30,30.0,28.37,1.1361778029868381,3
test_accuracy_rounds,iid,10,scaffold_average,35,35.0,31.38,0.19672315572906043,3
test_accuracy_rounds,iid,10,scaffold_average,40,40.0,33.576666666666675,1.033505362024473,3
test_accuracy_rounds,iid,10,scaffold_average,45,45.0,33.696666666666665,1.3476028099307786,3
test_accuracy_rounds,iid,10,scaffold_average,50,50.0,35.78,0.8838551917593707,3
test_accuracy_rounds,iid,10,scaffold_average,55,55.0,37.24999999999999,0.913290753265357,3
test_accuracy_rounds,iid,10,scaffold_average,60,60.0,37.62,1.3452509059651276,3
test_accuracy_rounds,iid,10,scaffold_average,65,65.0,39.096666666666664,2.297157664012927,3
test_accuracy_rounds,iid,10,scaffold_average,70,70.0,40.46,1.3095037227896704,3
test_accuracy_rounds,iid,10,scaffold_average,75,75.0,39.71333333333333,1.3431803055931595,3
test_accuracy_rounds,iid,10,scaffold_average,80,80.0,41.39000000000001,1.1650321883965247,3
test_accuracy_rounds,iid,10,scaffold_average,85,85.0,42.27,0.6364746656387841,3
test_accuracy_rounds,iid,10,scaffold_average,90,90.0,42.673333333333325,0.38552993831002463,3
test_accuracy_rounds,iid,10,scaffold_average,95,95.0,43.160000000000004,0.6761656601750778,3
test_accuracy_rounds,iid,10,scaffold_average,100,100.0,43.86333333333334,0.7147260547463853,3
test_accuracy_rounds,iid,10,scaffold_average,105,105.0,44.123333333333335,0.5601190349678632,3
test_accuracy_rounds,iid,10,scaffold_average,110,110.0,45.0,0.7692203845452876,3
test_accuracy_rounds,iid,10,scaffold_average,115,115.0,45.57,0.6863672486358902,3
test_accuracy_rounds,iid,10,scaffold_average,120,120.0,46.60333333333333,0.5608327142146156,3
test_accuracy_rounds,iid,10,scaffold_average,125,125.0,46.48,1.0064293318460074,3
test_accuracy_rounds,iid,10,scaffold_average,130,130.0,46.74333333333334,0.783602790534422,3
test_accuracy_rounds,iid,10,scaffold_average,135,135.0,47.48666666666667,0.5797700693665867,3
test_accuracy_rounds,iid,10,scaffold_average,140,140.0,47.27333333333333,1.340982227075858,3
test_accuracy_rounds,iid,10,scaffold_average,145,145.0,48.64333333333334,1.6166116829137833,3
test_accuracy_rounds,iid,10,scaffold_average,150,150.0,49.45666666666667,0.5751811308912423,3
test_accuracy_rounds,iid,10,scaffold_average,155,155.0,49.883333333333326,0.8129165598838136,3
test_accuracy_rounds,iid,10,scaffold_average,160,160.0,50.85,0.9874715185766121,3
test_accuracy_rounds,iid,10,scaffold_average,165,165.0,50.343333333333334,1.865270311063076,3
test_accuracy_rounds,iid,10,scaffold_average,170,170.0,51.03999999999999,0.8845337754998419,3
test_accuracy_rounds,iid,10,scaffold_average,175,175.0,52.22,0.8400000000000065,3
test_accuracy_rounds,iid,10,scaffold_average,180,180.0,52.53666666666667,0.9753119159188681,3
test_accuracy_rounds,iid,10,scaffold_average,185,185.0,53.28666666666667,1.5001444374903827,3
test_accuracy_rounds,iid,10,scaffold_average,190,190.0,53.26666666666667,1.5985722796712512,3
test_accuracy_rounds,iid,10,scaffold_average,195,195.0,54.06,1.1043550153822823,3
test_accuracy_rounds,iid,10,scaffold_average,200,200.0,55.07666666666666,0.8062464470205934,3
test_accuracy_rounds,iid,10,scaffold_average,205,205.0,55.169999999999995,1.6632498309033428,3
test_accuracy_rounds,iid,10,scaffold_average,210,210.0,55.64000000000001,1.2150308638055276,3
test_accuracy_rounds,iid,10,scaffold_average,215,215.0,56.43666666666667,1.4424400623018374,3
test_accuracy_rounds,iid,10,scaffold_average,220,220.0,57.126666666666665,0.7876759062795629,3
test_accuracy_rounds,iid,10,scaffold_average,225,225.0,57.43666666666667,0.815250472758728,3
test_accuracy_rounds,iid,10,scaffold_average,230,230.0,57.68333333333333,0.7848779098263224,3
test_accuracy_rounds,iid,10,scaffold_average,235,235.0,57.576666666666675,1.1360604444013207,3
test_accuracy_rounds,iid,10,scaffold_average,240,240.0,58.25666666666667,0.7490215840236726,3
test_accuracy_rounds,iid,10,scaffold_average,245,245.0,58.98000000000001,1.1501304273863922,3
test_accuracy_rounds,iid,10,scaffold_average,250,250.0,59.50333333333333,2.0300821001460334,3
test_accuracy_rounds,iid,10,scaffold_average,255,255.0,60.26,0.5977457653551363,3
test_accuracy_rounds,iid,10,scaffold_average,260,260.0,60.580000000000005,0.9624967532412745,3
test_accuracy_rounds,iid,10,scaffold_average,265,265.0,60.629999999999995,1.9526392395934296,3
test_accuracy_rounds,iid,10,scaffold_average,270,270.0,61.86666666666667,1.6187134809265444,3
test_accuracy_rounds,iid,10,scaffold_average,275,275.0,61.54333333333333,1.466606059353817,3
test_accuracy_rounds,iid,10,scaffold_average,280,280.0,62.25,2.197248279098198,3
test_accuracy_rounds,iid,10,scaffold_average,285,285.0,63.17333333333334,1.3021648641141157,3
test_accuracy_rounds,iid,10,scaffold_average,290,290.0,63.27,1.3738995596476513,3
test_accuracy_rounds,iid,10,scaffold_average,295,295.0,63.723333333333336,1.1409352888456648,3
test_accuracy_rounds,iid,10,scaffold_average,300,300.0,64.22666666666667,1.7546034689733554,3
test_accuracy_rounds,iid,10,scaffold_average,305,305.0,65.35666666666667,1.2977030990690117,3
test_accuracy_rounds,iid,10,scaffold_average,310,310.0,65.52333333333333,1.2788406207707528,3
test_accuracy_rounds,iid,10,scaffold_average,315,315.0,65.97333333333334,2.176817248492235,3
test_accuracy_rounds,iid,10,scaffold_average,320,320.0,65.78666666666666,1.9207377055010237,3
test_accuracy_rounds,iid,10,scaffold_average,325,325.0,66.67,1.6103726276859096,3
test_accuracy_rounds,iid,10,scaffold_average,330,330.0,66.33666666666667,2.2508739043609998,3
test_accuracy_rounds,iid,10,scaffold_average,335,335.0,66.93,0.8742997197757736,3
test_accuracy_rounds,iid,10,scaffold_average,340,340.0,67.41666666666667,1.0803857335846907,3
test_accuracy_rounds,iid,10,scaffold_average,345,345.0,67.58333333333333,2.1931104243364747,3
test_accuracy_rounds,iid,10,scaffold_average,350,350.0,67.81666666666668,1.8013976055644492,3
test_accuracy_rounds,iid,10,scaffold_average,355,355.0,68.52,1.4353048456686794,3
test_accuracy_rounds,iid,10,scaffold_average,360,360.0,68.76,1.6568946858506166,3
test_accuracy_rounds,iid,10,scaffold_average,365,365.0,69.36333333333333,1.8248652918320687,3
test_accuracy_rounds,iid,10,scaffold_average,370,370.0,69.41000000000001,1.4313280546401603,3
test_accuracy_rounds,iid,10,scaffold_average,375,375.0,69.47666666666667,0.7130451131123001,3
test_accuracy_rounds,iid,10,scaffold_average,380,380.0,70.00333333333333,2.3574209071214502,3
test_accuracy_rounds,iid,10,scaffold_average,385,385.0,70.52,1.918306544846262,3
test_accuracy_rounds,iid,10,scaffold_average,390,390.0,70.69999999999999,1.5420440979427315,3
test_accuracy_rounds,iid,10,scaffold_average,395,395.0,70.43666666666667,2.2908804712017083,3
test_accuracy_rounds,iid,10,scaffold_average,400,400.0,71.67999999999999,1.649939392826293,3
test_accuracy_rounds,iid,10,scaffold_select,0,0.0,10.0,0.0,3
test_accuracy_rounds,iid,10,scaffold_select,5,5.0,12.63,1.5923881436383527,3
test_accuracy_rounds,iid,10,scaffold_select,10,10.0,20.926666666666666,1.6600100401302802,3
test_accuracy_rounds,iid,10,scaffold_select,15,15.0,21.733333333333334,2.8105574773224857,3
test_accuracy_rounds,iid,10,scaffold_select,20,20.0,26.066666666666663,1.9482385206471327,3
test_accuracy_rounds,iid,10,scaffold_select,25,25.0,26.40666666666667,3.358814274909128,3
test_accuracy_rounds,iid,10,scaffold_select,30,30.0,25.933333333333334,3.6420644328915057,3
test_accuracy_rounds,iid,10,scaffold_select,35,35.0,29.493333333333336,4.830386457969316,3
test_accuracy_rounds,iid,10,scaffold_select,40,40.0,27.533333333333335,4.951982767875242,3
test_accuracy_rounds,iid,10,scaffold_select,45,45.0,34.15,1.5734357311310838,3
test_accuracy_rounds,iid,10,scaffold_select,50,50.0,33.653333333333336,0.5787342510456188,3
test_accuracy_rounds,iid,10,scaffold_select,55,55.0,34.63333333333333,0.22590558499810062,3
test_accuracy_rounds,iid,10,scaffold_select,60,60.0,31.506666666666664,4.6654081636372755,3
test_accuracy_rounds,iid,10,scaffold_select,65,65.0,36.10999999999999,2.76689356499306,3
test_accuracy_rounds,iid,10,scaffold_select,70,70.0,36.46666666666667,3.644740502879916,3
test_accuracy_rounds,iid,10,scaffold_select,75,75.0,31.933333333333334,5.786590821315546,3
test_accuracy_rounds,iid,10,scaffold_select,80,80.0,36.82,2.980201335480538,3
test_accuracy_rounds,iid,10,scaffold_select,85,85.0,38.61333333333334,2.338254334612325,3
test_accuracy_rounds,iid,10,scaffold_select,90,90.0,36.62666666666667,3.2858687334300707,3
test_accuracy_rounds,iid,10,scaffold_select,95,95.0,32.910000000000004,6.078856800418976,3
test_accuracy_rounds,iid,10,scaffold_select,100,100.0,40.203333333333326,2.306953257726159,3
test_accuracy_rounds,iid,10,scaffold_select,105,105.0,41.803333333333335,1.4019391332484228,3
test_accuracy_rounds,iid,10,scaffold_select,110,110.0,41.72333333333333,1.3902997278764515,3
test_accuracy_rounds,iid,10,scaffold_select,115,115.0,39.43666666666667,1.4813619859215144,3
test_accuracy_rounds,iid,10,scaffold_select,120,120.0,41.84,0.47148700936505045,3
test_accuracy_rounds,iid,10,scaffold_select,125,125.0,39.81,2.3216158166242753,3
test_accuracy_rounds,iid,10,scaffold_select,130,130.0,41.343333333333334,1.1788695149732757,3
test_accuracy_rounds,iid,10,scaffold_select,135,135.0,39.36000000000001,3.482858021797616,3
test_accuracy_rounds,iid,10,scaffold_select,140,140.0,42.88333333333333,0.9827681991870375,3
test_accuracy_rounds,iid,10,scaffold_select,145,145.0,44.31999999999999,2.043819952931279,3
test_accuracy_rounds,iid,10,scaffold_select,150,150.0,40.61000000000001,2.558300216940928,3
test_accuracy_rounds,iid,10,scaffold_select,155,155.0,42.76666666666667,2.320265789372702,3
test_accuracy_rounds,iid,10,scaffold_select,160,160.0,45.31333333333333,0.6536308846232212,3
test_accuracy_rounds,iid,10,scaffold_select,165,165.0,42.00333333333334,4.109067209639354,3
test_accuracy_rounds,iid,10,scaffold_select,170,170.0,44.73333333333333,2.3040471638691185,3
test_accuracy_rounds,iid,10,scaffold_select,175,175.0,43.31666666666666,2.871938950140362,3
test_accuracy_rounds,iid,10,scaffold_select,180,180.0,43.46,4.951939014164047,3
test_accuracy_rounds,iid,10,scaffold_select,185,185.0,47.093333333333334,1.5842137902863171,3
test_accuracy_rounds,iid,10,scaffold_select,190,190.0,46.39000000000001,1.6573774464496598,3
test_accuracy_rounds,iid,10,scaffold_select,195,195.0,46.56,1.4035312607847392,3
test_accuracy_rounds,iid,10,scaffold_select,200,200.0,46.89333333333334,1.871906336688172,3
test_accuracy_rounds,iid,10,scaffold_select,205,205.0,45.48666666666666,1.0946384486821819,3
test_accuracy_rounds,iid,10,scaffold_select,210,210.0,46.46333333333333,3.1777402872691347,3
test_accuracy_rounds,iid,10,scaffold_select,215,215.0,48.78333333333333,1.6788785939827002,3
test_accuracy_rounds,iid,10,scaffold_select,220,220.0,46.43,4.936689173930235,3
test_accuracy_rounds,iid,10,scaffold_select,225,225.0,48.080000000000005,1.8563674205285992,3
test_accuracy_rounds,iid,10,scaffold_select,230,230.0,46.10666666666666,0.5665980350595438,3
test_accuracy_rounds,iid,10,scaffold_select,235,235.0,45.90666666666667,1.5413738460650381,3
test_accuracy_rounds,iid,10,scaffold_select,240,240.0,44.826666666666675,2.4378747575159228,3
test_accuracy_rounds,iid,10,scaffold_select,245,245.0,47.0,3.6001666628088183,3
test_accuracy_rounds,iid,10,scaffold_select,250,250.0,47.6,1.7632073048850503,3
test_accuracy_rounds,iid,10,scaffold_select,255,255.0,49.669999999999995,1.9654770413311877,3
test_accuracy_rounds,iid,10,scaffold_select,260,260.0,50.133333333333326,1.5383215961993555,3
test_accuracy_rounds,iid,10,scaffold_select,265,265.0,49.833333333333336,1.583677155651783,3
test_accuracy_rounds,iid,10,scaffold_select,270,270.0,49.88999999999999,3.1396655872879196,3
test_accuracy_rounds,iid,10,scaffold_select,275,275.0,49.833333333333336,4.024081675778131,3
test_accuracy_rounds,iid,10,scaffold_select,280,280.0,48.61333333333332,2.070515233784417,3
test_accuracy_rounds,iid,10,scaffold_select,285,285.0,49.876666666666665,2.7303906924345718,3
test_accuracy_rounds,iid,10,scaffold_select,290,290.0,52.56666666666666,1.0665989561842495,3
test_accuracy_rounds,iid,10,scaffold_select,295,295.0,50.629999999999995,1.9730179928221634,3
test_accuracy_rounds,iid,10,scaffold_select,300,300.0,52.169999999999995,3.285848444466056,3
test_accuracy_rounds,iid,10,scaffold_select,305,305.0,51.32,2.1512554474073977,3
test_accuracy_rounds,iid,10,scaffold_select,310,310.0,52.81999999999999,0.5367494760127858,3
test_accuracy_rounds,iid,10,scaffold_select,315,315.0,53.623333333333335,2.645001575298834,3
test_accuracy_rounds,iid,10,scaffold_select,320,320.0,49.949999999999996,3.60093043531807,3
test_accuracy_rounds,iid,10,scaffold_select,325,325.0,52.43,0.3371943060017492,3
test_accuracy_rounds,iid,10,scaffold_select,330,330.0,49.80666666666667,3.1554133379532607,3
test_accuracy_rounds,iid,10,scaffold_select,335,335.0,51.120000000000005,4.938329677127681,3
test_accuracy_rounds,iid,10,scaffold_select,340,340.0,53.20000000000001,1.2124768039018323,3
test_accuracy_rounds,iid,10,scaffold_select,345,345.0,52.676666666666655,0.7674199198179102,3
test_accuracy_rounds,iid,10,scaffold_select,350,350.0,51.71,2.5380504329110605,3
test_accuracy_rounds,iid,10,scaffold_select,355,355.0,49.31,3.530934720438766,3
test_accuracy_rounds,iid,10,scaffold_select,360,360.0,54.63,1.2242957159118029,3
test_accuracy_rounds,iid,10,scaffold_select,365,365.0,53.59666666666667,1.6441512501389097,3
test_accuracy_rounds,iid,10,scaffold_select,370,370.0,54.82333333333333,0.8652359986346715,3
test_accuracy_rounds,iid,10,scaffold_select,375,375.0,55.52,0.4757099956906478,3
test_accuracy_rounds,iid,10,scaffold_select,380,380.0,55.54333333333333,2.774244641940092,3
test_accuracy_rounds,iid,10,scaffold_select,385,385.0,54.19666666666666,2.918155810324964,3
test_accuracy_rounds,iid,10,scaffold_select,390,390.0,55.16333333333333,2.530322772559528,3
test_accuracy_rounds,iid,10,scaffold_select,395,395.0,53.870000000000005,2.5129265807022714,3
test_accuracy_rounds,iid,10,scaffold_select,400,400.0,53.13666666666666,3.1805240658315017,3
test_accuracy_rounds,iid,10,mbsgd,0,0.0,10.0,0.0,3
test_accuracy_rounds,iid,10,mbsgd,5,5.0,11.093333333333334,0.9208872533233003,3
test_accuracy_rounds,iid,10,mbsgd,10,10.0,11.233333333333334,0.9377810689779008,3
test_accuracy_rounds,iid,10,mbsgd,15,15.0,11.943333333333333,2.3476442092730596,3
test_accuracy_rounds,iid,10,mbsgd,20,20.0,13.700000000000001,0.39949968710876393,3
test_accuracy_rounds,iid,10,mbsgd,25,25.0,13.423333333333332,3.0452312446402705,3
test_accuracy_rounds,iid,10,mbsgd,30,30.0,15.886666666666665,1.2079045216130853,3
test_accuracy_rounds,iid,10,mbsgd,35,35.0,16.599999999999998,1.9608926538696598,3
test_accuracy_rounds,iid,10,mbsgd,40,40.0,19.25,2.4526923981616604,3
test_accuracy_rounds,iid,10,mbsgd,45,45.0,17.973333333333333,1.7004215163697896,3
test_accuracy_rounds,iid,10,mbsgd,50,50.0,22.620000000000005,3.6206214936112833,3
test_accuracy_rounds,iid,10,mbsgd,55,55.0,19.41333333333333,1.1736410581320567,3
test_accuracy_rounds,iid,10,mbsgd,60,60.0,18.84,1.8099999999999998,3
test_accuracy_rounds,iid,10,mbsgd,65,65.0,19.31,1.1816513868311587,3
test_accuracy_rounds,iid,10,mbsgd,70,70.0,24.016666666666666,5.0683758082183825,3
test_accuracy_rounds,iid,10,mbsgd,75,75.0,23.673333333333336,3.1962530145990216,3
test_accuracy_rounds,iid,10,mbsgd,80,80.0,19.27,5.034133490482747,3
test_accuracy_rounds,iid,10,mbsgd,85,85.0,27.456666666666667,2.1150019700542444,3
test_accuracy_rounds,iid,10,mbsgd,90,90.0,25.819999999999997,4.99906991349391,3
test_accuracy_rounds,iid,10,mbsgd,95,95.0,25.506666666666664,2.4685488314662396,3
test_accuracy_rounds,iid,10,mbsgd,100,100.0,23.713333333333335,1.1566042250196626,3
test_accuracy_rounds,iid,10,mbsgd,105,105.0,26.883333333333336,2.655754757754062,3
test_accuracy_rounds,iid,10,mbsgd,110,110.0,27.636666666666667,2.052177705105806,3
test_accuracy_rounds,iid,10,mbsgd,115,115.0,26.99,3.6596857788613506,3
test_accuracy_rounds,iid,10,mbsgd,120,120.0,28.763333333333332,2.4737084172014563,3
test_accuracy_rounds,iid,10,mbsgd,125,125.0,28.843333333333334,1.350012345622564,3
test_accuracy_rounds,iid,10,mbsgd,130,130.0,25.683333333333334,1.7096880807133588,3
test_accuracy_rounds,iid,10,mbsgd,135,135.0,27.543333333333337,1.770207144187746,3
test_accuracy_rounds,iid,10,mbsgd,140,140.0,30.639999999999997,3.746771943953887,3
test_accuracy_rounds,iid,10,mbsgd,145,145.0,26.27,1.8856563843924499,3
test_accuracy_rounds,iid,10,mbsgd,150,150.0,29.55,2.990535069180763,3
test_accuracy_rounds,iid,10,mbsgd,155,155.0,31.183333333333337,4.794020581237981,3
test_accuracy_rounds,iid,10,mbsgd,160,160.0,31.346666666666664,4.008195770335242,3
test_accuracy_rounds,iid,10,mbsgd,165,165.0,26.213333333333335,0.565361241449513,3
test_accuracy_rounds,iid,10,mbsgd,170,170.0,32.46,2.4781242906682492,3
test_accuracy_rounds,iid,10,mbsgd,175,175.0,29.326666666666668,1.249253110195582,3
test_accuracy_rounds,iid,10,mbsgd,180,180.0,32.379999999999995,2.345015991416687,3
test_accuracy_rounds,iid,10,mbsgd,185,185.0,30.653333333333336,2.116656167952967,3
test_accuracy_rounds,iid,10,mbsgd,190,190.0,30.159999999999997,2.619694638693601,3
test_accuracy_rounds,iid,10,mbsgd,195,195.0,30.816666666666666,7.785283124802422,3
test_accuracy_rounds,iid,10,mbsgd,200,200.0,32.943333333333335,2.0269270666043577,3
test_accuracy_rounds,iid,10,mbsgd,205,205.0,32.42333333333333,2.8167416163598182,3
test_accuracy_rounds,iid,10,mbsgd,210,210.0,33.166666666666664,1.3037382150314256,3
test_accuracy_rounds,iid,10,mbsgd,215,215.0,30.333333333333332,2.965743301995864,3
test_accuracy_rounds,iid,10,mbsgd,220,220.0,33.413333333333334,1.4981432953270322,3
test_accuracy_rounds,iid,10,mbsgd,225,225.0,33.19,0.24331050121192768,3
test_accuracy_rounds,iid,10,mbsgd,230,230.0,34.556666666666665,4.417265368226516,3
test_accuracy_rounds,iid,10,mbsgd,235,235.0,30.83666666666667,0.6268439465555444,3
test_accuracy_rounds,iid,10,mbsgd,240,240.0,33.45,2.415139747509449,3
test_accuracy_rounds,iid,10,mbsgd,245,245.0,36.440000000000005,1.0450358845513392,3
test_accuracy_rounds,iid,10,mbsgd,250,250.0,34.486666666666665,1.9334511458356902,3
test_accuracy_rounds,iid,10,mbsgd,255,255.0,31.546666666666663,4.808589536790734,3
test_accuracy_rounds,iid,10,mbsgd,260,260.0,36.12,1.8067650649710922,3
test_accuracy_rounds,iid,10,mbsgd,265,265.0,34.47666666666667,0.3419551627528597,3
test_accuracy_rounds,iid,10,mbsgd,270,270.0,34.833333333333336,2.3979227121267543,3
test_accuracy_rounds,iid,10,mbsgd,275,275.0,35.18,3.666156025048579,3
test_accuracy_rounds,iid,10,mbsgd,280,280.0,32.82666666666667,4.072153402480478,3
test_accuracy_rounds,iid,10,mbsgd,285,285.0,34.25,2.1505580671072337,3
test_accuracy_rounds,iid,10,mbsgd,290,290.0,36.65,2.6725268941584113,3
test_accuracy_rounds,iid,10,mbsgd,295,295.0,33.21333333333333,3.034490621724402,3
test_accuracy_rounds,iid,10,mbsgd,300,300.0,37.25333333333333,3.275367663840706,3
test_accuracy_rounds,iid,10,mbsgd,305,305.0,33.946666666666665,1.851656915665894,3
test_accuracy_rounds,iid,10,mbsgd,310,310.0,39.5,1.023279043076713,3
test_accuracy_rounds,iid,10,mbsgd,315,315.0,34.68666666666667,0.7454081655934134,3
test_accuracy_rounds,iid,10,mbsgd,320,320.0,37.75333333333334,1.015939630752407,3
test_accuracy_rounds,iid,10,mbsgd,325,325.0,36.01,1.5773078329863222,3
test_accuracy_rounds,iid,10,mbsgd,330,330.0,35.11666666666667,4.096246249108242,3
test_accuracy_rounds,iid,10,mbsgd,335,335.0,37.449999999999996,3.4927496331686894,3
test_accuracy_rounds,iid,10,mbsgd,340,340.0,36.18333333333334,2.457729304324081,3
test_accuracy_rounds,iid,10,mbsgd,345,345.0,37.64000000000001,2.787328470058738,3
test_accuracy_rounds,iid,10,mbsgd,350,350.0,36.4,0.8283115355951516,3
test_accuracy_rounds,iid,10,mbsgd,355,355.0,37.443333333333335,2.5338968671462014,3
test_accuracy_rounds,iid,10,mbsgd,360,360.0,37.14666666666667,2.883475911696392,3
test_accuracy_rounds,iid,10,mbsgd,365,365.0,38.74,0.3207802986469109,3
test_accuracy_rounds,iid,10,mbsgd,370,370.0,35.57333333333333,2.1105054686812177,3
test_accuracy_rounds,iid,10,mbsgd,375,375.0,38.346666666666664,2.6626553162836033,3
test_accuracy_rounds,iid,10,mbsgd,380,380.0,36.06333333333333,1.9397508431067443,3
test_accuracy_rounds,iid,10,mbsgd,385,385.0,42.126666666666665,1.1636293797138906,3
test_accuracy_rounds,iid,10,mbsgd,390,390.0,35.32333333333333,1.5387115822444835,3
test_accuracy_rounds,iid,10,mbsgd,395,395.0,37.24666666666667,1.449563152585406,3
test_accuracy_rounds,iid,10,mbsgd,400,400.0,37.24666666666667,3.7397905467196098,3
test_accuracy_rounds,iid,40,scaffold_average,0,0.0,10.0,0.0,3
test_accuracy_rounds,iid,40,scaffold_average,5,5.0,17.04,0.40595566260368904,3
test_accuracy_rounds,iid,40,scaffold_average,10,10.0,28.72,0.6683561924602763,3
test_accuracy_rounds,iid,40,scaffold_average,15,15.0,33.22666666666667,2.48427722553932,3
test_accuracy_rounds,iid,40,scaffold_average,20,20.0,38.220000000000006,1.1003635762783137,3
test_accuracy_rounds,iid,40,scaffold_average,25,25.0,40.23333333333333,1.628629280509633,3
test_accuracy_rounds,iid,40,scaffold_average,30,30.0,42.220000000000006,1.6622575011110643,3
test_accuracy_rounds,iid,40,scaffold_average,35,35.0,44.74666666666667,1.6064349763788586,3
test_accuracy_rounds,iid,40,scaffold_average,40,40.0,46.72666666666667,1.8551100596280898,3
test_accuracy_rounds,iid,40,scaffold_average,45,45.0,47.60333333333333,1.6006977645181282,3
test_accuracy_rounds,iid,40,scaffold_average,50,50.0,49.19,1.3355148819837233,3
test_accuracy_rounds,iid,40,scaffold_average,55,55.0,50.91,1.8136427432104716,3
test_accuracy_rounds,iid,40,scaffold_average,60,60.0,52.25666666666667,1.9825320510229643,3
test_accuracy_rounds,iid,40,scaffold_average,65,65.0,54.21666666666667,2.1866488820414998,3
test_accuracy_rounds,iid,40,scaffold_average,70,70.0,56.133333333333326,2.3089463686567853,3
test_accuracy_rounds,iid,40,scaffold_average,75,75.0,57.06999999999999,2.4142907861316094,3
test_accuracy_rounds,iid,40,scaffold_average,80,80.0,58.906666666666666,2.3504538568823943,3
test_accuracy_rounds,iid,40,scaffold_average,85,85.0,60.55666666666667,2.539494700394816,3
test_accuracy_rounds,iid,40,scaffold_average,90,90.0,61.48666666666666,2.7932120100939892,3
test_accuracy_rounds,iid,40,scaffold_average,95,95.0,63.553333333333335,2.632799523954173,3
test_accuracy_rounds,iid,40,scaffold_average,100,100.0,64.69666666666667,2.175185815817431,3
test_accuracy_rounds,iid,40,scaffold_average,105,105.0,66.30666666666667,1.9515463953832457,3
test_accuracy_rounds,iid,40,scaffold_average,110,110.0,67.18333333333334,2.4289160819866353,3
test_accuracy_rounds,iid,40,scaffold_average,115,115.0,68.49333333333333,2.265421226468332,3
test_accuracy_rounds,iid,40,scaffold_average,120,120.0,70.17,2.795871957010906,3
test_accuracy_rounds,iid,40,scaffold_average,125,125.0,70.67999999999999,2.360063558466177,3
test_accuracy_rounds,iid,40,scaffold_average,130,130.0,71.45,2.240066963284812,3
test_accuracy_rounds,iid,40,scaffold_average,135,135.0,72.32333333333334,2.9509377040753204,3
test_accuracy_rounds,iid,40,scaffold_average,140,140.0,73.60666666666667,2.255001847744994,3
test_accuracy_rounds,iid,40,scaffold_average,145,145.0,74.37333333333333,2.28546129552292,3
test_accuracy_rounds,iid,40,scaffold_average,150,150.0,75.49666666666667,2.3779052406127,3
test_accuracy_rounds,iid,40,scaffold_average,155,155.0,75.99666666666667,2.1293739298989554,3
test_accuracy_rounds,iid,40,scaffold_average,160,160.0,76.34333333333335,2.6447369119315645,3
test_accuracy_rounds,iid,40,scaffold_average,165,165.0,77.56,2.0784850252046487,3
test_accuracy_rounds,iid,40,scaffold_average,170,170.0,77.79666666666667,2.5424463285059358,3
test_accuracy_rounds,iid,40,scaffold_average,175,175.0,78.33,2.1738675212625034,3
test_accuracy_rounds,iid,40,scaffold_average,180,180.0,79.22666666666667,1.7292291153381982,3
test_accuracy_rounds,iid,40,scaffold_average,185,185.0,79.34666666666666,1.6904535880447409,3
test_accuracy_rounds,iid,40,scaffold_average,190,190.0,80.08333333333333,1.6133918722162146,3
test_accuracy_rounds,iid,40,scaffold_average,195,195.0,80.93666666666667,1.7823112335765985,3
test_accuracy_rounds,iid,40,scaffold_average,200,200.0,81.08666666666666,1.325191810015943,3
test_accuracy_rounds,iid,40,scaffold_average,205,205.0,81.57333333333334,1.5848133433730718,3
test_accuracy_rounds,iid,40,scaffold_average,210,210.0,81.81333333333333,1.6945894291341879,3
test_accuracy_rounds,iid,40,scaffold_average,215,215.0,82.26,1.1092339699089688,3
test_accuracy_rounds,iid,40,scaffold_average,220,220.0,82.31333333333333,1.1935800489842878,3
test_accuracy_rounds,iid,40,scaffold_average,225,225.0,82.82666666666667,1.0136238618606672,3
test_accuracy_rounds,iid,40,scaffold_average,230,230.0,83.24333333333333,1.1044153807935342,3
test_accuracy_rounds,iid,40,scaffold_average,235,235.0,83.61999999999999,1.1039474625180343,3
test_accuracy_rounds,iid,40,scaffold_average,240,240.0,83.71333333333332,1.2343554323343582,3
test_accuracy_rounds,iid,40,scaffold_average,245,245.0,84.05666666666666,1.2164017976529575,3
test_accuracy_rounds,iid,40,scaffold_average,250,250.0,84.33666666666666,1.4181090696181848,3
test_accuracy_rounds,iid,40,scaffold_average,255,255.0,84.39333333333333,1.0450996762669684,3
test_accuracy_rounds,iid,40,scaffold_average,260,260.0,84.86,0.9613012014972201,3
test_accuracy_rounds,iid,40,scaffold_average,265,265.0,85.09,0.9232551110066995,3
test_accuracy_rounds,iid,40,scaffold_average,270,270.0,85.40666666666668,0.6321655901212322,3
test_accuracy_rounds,iid,40,scaffold_average,275,275.0,85.55333333333334,0.8376355611680599,3
test_accuracy_rounds,iid,40,scaffold_average,280,280.0,85.81,0.8214621111165143,3
test_accuracy_rounds,iid,40,scaffold_average,285,285.0,85.95,0.7660287200882219,3
test_accuracy_rounds,iid,40,scaffold_average,290,290.0,86.13999999999999,0.6464518543557624,3
test_accuracy_rounds,iid,40,scaffold_average,295,295.0,86.07666666666667,0.7715136637372845,3
test_accuracy_rounds,iid,40,scaffold_average,300,300.0,86.48666666666666,0.709389408811077,3
test_accuracy_rounds,iid,40,scaffold_average,305,305.0,86.71,0.6413267497929612,3
test_accuracy_rounds,iid,40,scaffold_average,310,310.0,86.52,0.5802585630561617,3
test_accuracy_rounds,iid,40,scaffold_average,315,315.0,86.66666666666667,0.9935961620967206,3
test_accuracy_rounds,iid,40,scaffold_average,320,320.0,86.90333333333335,0.7524847728248917,3
test_accuracy_rounds,iid,40,scaffold_average,325,325.0,87.09666666666668,0.5672154205708209,3
test_accuracy_rounds,iid,40,scaffold_average,330,330.0,87.27666666666669,0.9052255704150984,3
test_accuracy_rounds,iid,40,scaffold_average,335,335.0,87.44333333333333,0.5325723737984589,3
test_accuracy_rounds,iid,40,scaffold_average,340,340.0,87.42333333333333,0.7583095234357317,3
test_accuracy_rounds,iid,40,scaffold_average,345,345.0,87.85000000000001,0.44034077712607766,3
test_accuracy_rounds,iid,40,scaffold_average,350,350.0,87.84666666666665,0.3073000705065545,3
test_accuracy_rounds,iid,40,scaffold_average,355,355.0,87.77666666666666,0.5083633870897231,3
test_accuracy_rounds,iid,40,scaffold_average,360,360.0,88.06333333333333,0.41052811515574983,3
test_accuracy_rounds,iid,40,scaffold_average,365,365.0,87.94,0.6022457969965431,3
test_accuracy_rounds,iid,40,scaffold_average,370,370.0,88.17999999999999,0.5402777063696033,3
test_accuracy_rounds,iid,40,scaffold_average,375,375.0,88.45,0.25942243542145543,3
test_accuracy_rounds,iid,40,scaffold_average,380,380.0,88.46,0.44508426168537024,3
test_accuracy_rounds,iid,40,scaffold_average,385,385.0,88.31666666666668,0.4669403959107984,3
test_accuracy_rounds,iid,40,scaffold_average,390,390.0,88.32333333333334,0.4202776859807516,3
test_accuracy_rounds,iid,40,scaffold_average,395,395.0,88.70333333333333,0.6703978918025747,3
test_accuracy_rounds,iid,40,scaffold_average,400,400.0,88.53666666666668,0.6201075175591249,3
test_accuracy_rounds,iid,40,scaffold_select,0,0.0,10.0,0.0,3
test_accuracy_rounds,iid,40,scaffold_select,5,5.0,18.833333333333332,2.1266483802766585,3
test_accuracy_rounds,iid,40,scaffold_select,10,10.0,28.536666666666665,1.585728013668589,3
test_accuracy_rounds,iid,40,scaffold_select,15,15.0,34.559999999999995,2.379558782631774,3
test_accuracy_rounds,iid,40,scaffold_select,20,20.0,37.98333333333333,1.1757692517383418,3
test_accuracy_rounds,iid,40,scaffold_select,25,25.0,39.33333333333333,2.299246253304183,3
test_accuracy_rounds,iid,40,scaffold_select,30,30.0,41.089999999999996,0.7501999733404421,3
test_accuracy_rounds,iid,40,scaffold_select,35,35.0,43.47666666666667,0.5217598425840508,3
test_accuracy_rounds,iid,40,scaffold_select,40,40.0,44.623333333333335,2.9519033407842694,3
test_accuracy_rounds,iid,40,scaffold_select,45,45.0,44.120000000000005,2.61707852385059,3
test_accuracy_rounds,iid,40,scaffold_select,50,50.0,46.79333333333333,0.5601190349678652,3
test_accuracy_rounds,iid,40,scaffold_select,55,55.0,47.29666666666666,1.6500404035457235,3
test_accuracy_rounds,iid,40,scaffold_select,60,60.0,47.20333333333334,0.9219725230902072,3
test_accuracy_rounds,iid,40,scaffold_select,65,65.0,48.55666666666667,2.0877340188188094,3
test_accuracy_rounds,iid,40,scaffold_select,70,70.0,52.376666666666665,0.9854102360607705,3
test_accuracy_rounds,iid,40,scaffold_select,75,75.0,47.60666666666666,3.33012512277442,3
test_accuracy_rounds,iid,40,scaffold_select,80,80.0,50.73666666666666,3.0728217216970704,3
test_accuracy_rounds,iid,40,scaffold_select,85,85.0,52.919999999999995,1.6672132437093925,3
test_accuracy_rounds,iid,40,scaffold_select,90,90.0,54.85333333333333,2.917641741772512,3
test_accuracy_rounds,iid,40,scaffold_select,95,95.0,54.10333333333333,1.1402338941345915,3
test_accuracy_rounds,iid,40,scaffold_select,100,100.0,52.46,4.024288757035212,3
test_accuracy_rounds,iid,40,scaffold_select,105,105.0,55.583333333333336,5.348432792261053,3
test_accuracy_rounds,iid,40,scaffold_select,110,110.0,56.31333333333334,0.6025224753760936,3
test_accuracy_rounds,iid,40,scaffold_select,115,115.0,58.26333333333334,1.9585794171626894,3
test_accuracy_rounds,iid,40,scaffold_select,120,120.0,59.473333333333336,3.2402520478094496,3
test_accuracy_rounds,iid,40,scaffold_select,125,125.0,60.330000000000005,2.130938760265064,3
test_accuracy_rounds,iid,40,scaffold_select,130,130.0,59.21666666666667,4.078606788271379,3
test_accuracy_rounds,iid,40,scaffold_select,135,135.0,60.22666666666667,4.11917872073225,3
test_accuracy_rounds,iid,40,scaffold_select,140,140.0,62.596666666666664,2.6635565196431057,3
test_accuracy_rounds,iid,40,scaffold_select,145,145.0,64.84333333333332,1.8231931695059995,3
test_accuracy_rounds,iid,40,scaffold_select,150,150.0,62.800000000000004,2.2952995447217805,3
test_accuracy_rounds,iid,40,scaffold_select,155,155.0,62.86333333333332,2.50192592482938,3
test_accuracy_rounds,iid,40,scaffold_select,160,160.0,65.78666666666668,1.1180488957703696,3
test_accuracy_rounds,iid,40,scaffold_select,165,165.0,65.41666666666667,2.454248017893332,3
test_accuracy_rounds,iid,40,scaffold_select,170,170.0,67.12333333333333,1.7574508053807214,3
test_accuracy_rounds,iid,40,scaffold_select,175,175.0,66.31333333333333,1.7146525401180692,3
test_accuracy_rounds,iid,40,scaffold_select,180,180.0,65.57666666666667,3.2546018701729547,3
test_accuracy_rounds,iid,40,scaffold_select,185,185.0,66.87333333333333,0.6748580097571173,3
test_accuracy_rounds,iid,40,scaffold_select,190,190.0,68.15333333333334,2.5076748858919755,3
test_accuracy_rounds,iid,40,scaffold_select,195,195.0,69.29,4.07213703109313,3
test_accuracy_rounds,iid,40,scaffold_select,200,200.0,68.15333333333334,0.6633500835406103,3
test_accuracy_rounds,iid,40,scaffold_select,205,205.0,70.44666666666667,1.6631997274330341,3
test_accuracy_rounds,iid,40,scaffold_select,210,210.0,66.37666666666668,3.5736302737319217,3
test_accuracy_rounds,iid,40,scaffold_select,215,215.0,69.77,0.713582510996447,3
test_accuracy_rounds,iid,40,scaffold_select,220,220.0,66.57,4.949737366770081,3
test_accuracy_rounds,iid,40,scaffold_select,225,225.0,69.78666666666666,1.4356995971766975,3
test_accuracy_rounds,iid,40,scaffold_select,230,230.0,72.26666666666665,1.841855948040818,3
test_accuracy_rounds,iid,40,scaffold_select,235,235.0,72.38333333333334,2.164077940678974,3
test_accuracy_rounds,iid,40,scaffold_select,240,240.0,71.76,3.506665082382402,3
test_accuracy_rounds,iid,40,scaffold_select,245,245.0,73.15666666666667,1.5186287674521803,3
test_accuracy_rounds,iid,40,scaffold_select,250,250.0,72.62333333333333,1.687907975374649,3
test_accuracy_rounds,iid,40,scaffold_select,255,255.0,70.32333333333332,2.598544464374881,3
test_accuracy_rounds,iid,40,scaffold_select,260,260.0,75.55666666666667,0.4909514572066537,3
test_accuracy_rounds,iid,40,scaffold_select,265,265.0,73.67,1.8621224449536116,3
test_accuracy_rounds,iid,40,scaffold_select,270,270.0,75.55,0.27184554438136477,3
test_accuracy_rounds,iid,40,scaffold_select,275,275.0,72.17,3.277010833061125,3
test_accuracy_rounds,iid,40,scaffold_select,280,280.0,74.73,1.4180620578804064,3
test_accuracy_rounds,iid,40,scaffold_select,285,285.0,75.46333333333332,1.5580864332036692,3
test_accuracy_rounds,iid,40,scaffold_select,290,290.0,76.64666666666666,0.415010040039193,3
test_accuracy_rounds,iid,40,scaffold_select,295,295.0,76.5,1.83322120869251,3
test_accuracy_rounds,iid,40,scaffold_select,300,300.0,76.0,1.2100826418059258,3
test_accuracy_rounds,iid,40,scaffold_select,305,305.0,74.80333333333333,3.5477363675072175,3
test_accuracy_rounds,iid,40,scaffold_select,310,310.0,76.29333333333334,1.3800845384733977,3
test_accuracy_rounds,iid,40,scaffold_select,315,315.0,74.80333333333334,0.35795716689757057,3
test_accuracy_rounds,iid,40,scaffold_select,320,320.0,77.26,1.6958478705355604,3
test_accuracy_rounds,iid,40,scaffold_select,325,325.0,77.66333333333334,0.4409459528483482,3
test_accuracy_rounds,iid,40,scaffold_select,330,330.0,77.14999999999999,1.771806987230833,3
test_accuracy_rounds,iid,40,scaffold_select,335,335.0,77.76,0.9170059977993597,3
test_accuracy_rounds,iid,40,scaffold_select,340,340.0,77.49333333333333,0.8367994582534853,3
test_accuracy_rounds,iid,40,scaffold_select,345,345.0,77.71333333333332,1.4055722440818657,3
test_accuracy_rounds,iid,40,scaffold_select,350,350.0,76.75,1.6380781422142192,3
test_accuracy_rounds,iid,40,scaffold_select,355,355.0,75.55666666666667,2.2418370443306848,3
test_accuracy_rounds,iid,40,scaffold_select,360,360.0,76.99666666666667,0.461771949487342,3
test_accuracy_rounds,iid,40,scaffold_select,365,365.0,76.86,1.0095048291117805,3
test_accuracy_rounds,iid,40,scaffold_select,370,370.0,78.21,2.168386496914242,3
test_accuracy_rounds,iid,40,scaffold_select,375,375.0,78.69666666666666,1.531317515518365,3
test_accuracy_rounds,iid,40,scaffold_select,380,380.0,78.96333333333332,1.1602729563914354,3
test_accuracy_rounds,iid,40,scaffold_select,385,385.0,78.47333333333333,1.7987866280727516,3
test_accuracy_rounds,iid,40,scaffold_select,390,390.0,79.38666666666667,0.9798639361326384,3
test_accuracy_rounds,iid,40,scaffold_select,395,395.0,79.21666666666665,1.8203387963050588,3
test_accuracy_rounds,iid,40,scaffold_select,400,400.0,78.73333333333333,0.5063924696649118,3
test_accuracy_rounds,iid,40,mbsgd,0,0.0,10.0,0.0,3
test_accuracy_rounds,iid,40,mbsgd,5,5.0,10.82,0.675573830162182,3
test_accuracy_rounds,iid,40,mbsgd,10,10.0,12.13,1.8593547267802348,3
test_accuracy_rounds,iid,40,mbsgd,15,15.0,13.263333333333334,2.0390520673424035,3
test_accuracy_rounds,iid,40,mbsgd,20,20.0,14.01,1.1205355862265154,3
test_accuracy_rounds,iid,40,mbsgd,25,25.0,14.206666666666669,2.188157520228683,3
test_accuracy_rounds,iid,40,mbsgd,30,30.0,16.756666666666664,1.506928443335426,3
test_accuracy_rounds,iid,40,mbsgd,35,35.0,17.493333333333336,1.8156357931406106,3
test_accuracy_rounds,iid,40,mbsgd,40,40.0,19.313333333333333,2.463743763733019,3
test_accuracy_rounds,iid,40,mbsgd,45,45.0,17.01,2.2439474147136322,3
test_accuracy_rounds,iid,40,mbsgd,50,50.0,22.413333333333338,3.6888254679956503,3
test_accuracy_rounds,iid,40,mbsgd,55,55.0,18.793333333333333,2.017952757953797,3
test_accuracy_rounds,iid,40,mbsgd,60,60.0,20.586666666666666,2.0308700926778482,3
test_accuracy_rounds,iid,40,mbsgd,65,65.0,20.243333333333332,0.976848674735924,3
test_accuracy_rounds,iid,40,mbsgd,70,70.0,23.876666666666665,5.614288319398403,3
test_accuracy_rounds,iid,40,mbsgd,75,75.0,21.896666666666665,3.1099892818679176,3
test_accuracy_rounds,iid,40,mbsgd,80,80.0,24.099999999999998,5.266412441121563,3
test_accuracy_rounds,iid,40,mbsgd,85,85.0,24.166666666666668,0.40079088479322206,3
test_accuracy_rounds,iid,40,mbsgd,90,90.0,27.30666666666667,4.62034991459882,3
test_accuracy_rounds,iid,40,mbsgd,95,95.0,24.97666666666667,0.9887534239300166,3
test_accuracy_rounds,iid,40,mbsgd,100,100.0,23.38333333333333,5.352918207233633,3
test_accuracy_rounds,iid,40,mbsgd,105,105.0,26.49666666666667,3.055034096918287,3
test_accuracy_rounds,iid,40,mbsgd,110,110.0,25.44333333333333,2.2694125524754925,3
test_accuracy_rounds,iid,40,mbsgd,115,115.0,22.5,3.9154693205285116,3
test_accuracy_rounds,iid,40,mbsgd,120,120.0,26.38,6.3850058731374695,3
test_accuracy_rounds,iid,40,mbsgd,125,125.0,29.276666666666667,3.4489032073013206,3
test_accuracy_rounds,iid,40,mbsgd,130,130.0,28.646666666666665,1.9614365483831835,3
test_accuracy_rounds,iid,40,mbsgd,135,135.0,28.083333333333332,4.235614870751744,3
test_accuracy_rounds,iid,40,mbsgd,140,140.0,28.156666666666666,3.9785592031957164,3
test_accuracy_rounds,iid,40,mbsgd,145,145.0,29.196666666666662,2.588133175347307,3
test_accuracy_rounds,iid,40,mbsgd,150,150.0,29.63,4.523350528093088,3
test_accuracy_rounds,iid,40,mbsgd,155,155.0,30.12,3.2896352381381124,3
test_accuracy_rounds,iid,40,mbsgd,160,160.0,29.346666666666668,1.8161589504592757,3
test_accuracy_rounds,iid,40,mbsgd,165,165.0,30.646666666666665,2.2979193487442777,3
test_accuracy_rounds,iid,40,mbsgd,170,170.0,30.22333333333333,2.738874464690436,3
test_accuracy_rounds,iid,40,mbsgd,175,175.0,25.006666666666664,1.8985871940296395,3
test_accuracy_rounds,iid,40,mbsgd,180,180.0,32.64666666666667,3.7821202166686,3
test_accuracy_rounds,iid,40,mbsgd,185,185.0,31.583333333333332,4.0258705062797695,3
test_accuracy_rounds,iid,40,mbsgd,190,190.0,30.683333333333334,4.2604264262316915,3
test_accuracy_rounds,iid,40,mbsgd,195,195.0,30.833333333333332,2.6217805654427555,3
test_accuracy_rounds,iid,40,mbsgd,200,200.0,32.75666666666667,4.4231361423014475,3
test_accuracy_rounds,iid,40,mbsgd,205,205.0,32.39,2.056137154958297,3
test_accuracy_rounds,iid,40,mbsgd,210,210.0,32.160000000000004,1.9179155351578958,3
test_accuracy_rounds,iid,40,mbsgd,215,215.0,32.32,4.358898943540674,3
test_accuracy_rounds,iid,40,mbsgd,220,220.0,31.576666666666668,5.994049827398278,3
test_accuracy_rounds,iid,40,mbsgd,225,225.0,34.15333333333333,2.4152915628000975,3
test_accuracy_rounds,iid,40,mbsgd,230,230.0,32.29,3.22919494611273,3
test_accuracy_rounds,iid,40,mbsgd,235,235.0,32.56666666666666,1.385508330300951,3
test_accuracy_rounds,iid,40,mbsgd,240,240.0,36.66,3.162087917816326,3
test_accuracy_rounds,iid,40,mbsgd,245,245.0,32.833333333333336,2.241100919934962,3
test_accuracy_rounds,iid,40,mbsgd,250,250.0,32.86666666666667,5.258615153567839,3
test_accuracy_rounds,iid,40,mbsgd,255,255.0,36.68333333333333,3.48712393432372,3
test_accuracy_rounds,iid,40,mbsgd,260,260.0,31.783333333333335,2.6358553323984473,3
test_accuracy_rounds,iid,40,mbsgd,265,265.0,37.550000000000004,1.3850270755476242,3
test_accuracy_rounds,iid,40,mbsgd,270,270.0,35.43,3.169369022376533,3
test_accuracy_rounds,iid,40,mbsgd,275,275.0,32.46666666666667,4.3988218119552585,3
test_accuracy_rounds,iid,40,mbsgd,280,280.0,36.083333333333336,2.9644617274192173,3
test_accuracy_rounds,iid,40,mbsgd,285,285.0,33.580000000000005,1.7157214226091588,3
test_accuracy_rounds,iid,40,mbsgd,290,290.0,36.86333333333334,4.179011047285393,3
test_accuracy_rounds,iid,40,mbsgd,295,295.0,38.376666666666665,2.0870633275809682,3
test_accuracy_rounds,iid,40,mbsgd,300,300.0,35.14,1.4558846108122723,3
test_accuracy_rounds,iid,40,mbsgd,305,305.0,34.72666666666667,2.1334557256557556,3
test_accuracy_rounds,iid,40,mbsgd,310,310.0,37.36666666666667,2.898798601719917,3
test_accuracy_rounds,iid,40,mbsgd,315,315.0,35.18666666666667,1.8319479614152079,3
test_accuracy_rounds,iid,40,mbsgd,320,320.0,37.36666666666667,0.8455964364478668,3
test_accuracy_rounds,iid,40,mbsgd,325,325.0,36.25333333333334,3.8429329077324956,3
test_accuracy_rounds,iid,40,mbsgd,330,330.0,35.373333333333335,4.570933529743495,3
test_accuracy_rounds,iid,40,mbsgd,335,335.0,37.82333333333333,3.575266889804639,3
test_accuracy_rounds,iid,40,mbsgd,340,340.0,37.37666666666667,2.977957913291142,3
test_accuracy_rounds,iid,40,mbsgd,345,345.0,35.68,2.5400590544316084,3
test_accuracy_rounds,iid,40,mbsgd,350,350.0,35.95666666666667,5.501948139825867,3
test_accuracy_rounds,iid,40,mbsgd,355,355.0,40.126666666666665,1.363133644707417,3
test_accuracy_rounds,iid,40,mbsgd,360,360.0,36.25333333333333,2.36377522902101,3
test_accuracy_rounds,iid,40,mbsgd,365,365.0,37.04333333333334,4.591452203097986,3
test_accuracy_rounds,iid,40,mbsgd,370,370.0,39.11333333333334,2.1531914297928383,3
test_accuracy_rounds,iid,40,mbsgd,375,375.0,35.550000000000004,3.8080309872688756,3
test_accuracy_rounds,iid,40,mbsgd,380,380.0,39.49666666666667,1.1942501133905494,3
test_accuracy_rounds,iid,40,mbsgd,385,385.0,36.723333333333336,2.3936861392700046,3
test_accuracy_rounds,iid,40,mbsgd,390,390.0,38.300000000000004,1.886504704473328,3
test_accuracy_rounds,iid,40,mbsgd,395,395.0,40.07666666666666,1.8986661985018147,3
test_accuracy_rounds,iid,40,mbsgd,400,400.0,35.88333333333333,2.2547135812189807,3
test_accuracy_rounds,dirichlet,10,scaffold_average,0,0.0,10.0,0.0,3
test_accuracy_rounds,dirichlet,10,scaffold_average,5,5.0,11.020000000000001,1.541460346554526,3
test_accuracy_rounds,dirichlet,10,scaffold_average,10,10.0,12.54,1.2257242756835647,3
test_accuracy_rounds,dirichlet,10,scaffold_average,15,15.0,13.549999999999999,1.7355402617052718,3
test_accuracy_rounds,dirichlet,10,scaffold_average,20,20.0,14.596666666666666,2.4327008310380727,3
test_accuracy_rounds,dirichlet,10,scaffold_average,25,25.0,15.81,1.7066634114552306,3
test_accuracy_rounds,dirichlet,10,scaffold_average,30,30.0,17.150000000000002,1.924993506482555,3
test_accuracy_rounds,dirichlet,10,scaffold_average,35,35.0,17.78333333333333,1.72024223100508,3
test_accuracy_rounds,dirichlet,10,scaffold_average,40,40.0,18.42,1.520690632574557,3
test_accuracy_rounds,dirichlet,10,scaffold_average,45,45.0,19.89,1.6189811611010185,3
test_accuracy_rounds,dirichlet,10,scaffold_average,50,50.0,20.463333333333335,1.524215645285578,3
test_accuracy_rounds,dirichlet,10,scaffold_average,55,55.0,21.133333333333336,1.9082015966174373,3
test_accuracy_rounds,dirichlet,10,scaffold_average,60,60.0,22.19666666666667,1.81692964457442,3
test_accuracy_rounds,dirichlet,10,scaffold_average,65,65.0,22.71666666666667,1.404006172825938,3
test_accuracy_rounds,dirichlet,10,scaffold_average,70,70.0,23.5,1.6661032380978087,3
test_accuracy_rounds,dirichlet,10,scaffold_average,75,75.0,23.866666666666664,1.79405499729895,3
test_accuracy_rounds,dirichlet,10,scaffold_average,80,80.0,24.28666666666666,1.9144015601052278,3
test_accuracy_rounds,dirichlet,10,scaffold_average,85,85.0,24.526666666666667,1.7635286596291362,3
test_accuracy_rounds,dirichlet,10,scaffold_average,90,90.0,25.26,2.1600231480241106,3
test_accuracy_rounds,dirichlet,10,scaffold_average,95,95.0,25.356666666666666,1.5081556064721364,3
test_accuracy_rounds,dirichlet,10,scaffold_average,100,100.0,25.723333333333333,1.805057709142102,3
test_accuracy_rounds,dirichlet,10,scaffold_average,105,105.0,26.356666666666666,2.2036863055646867,3
test_accuracy_rounds,dirichlet,10,scaffold_average,110,110.0,25.459999999999997,0.5499090833947019,3
test_accuracy_rounds,dirichlet,10,scaffold_average,115,115.0,25.58666666666667,0.48603840726153674,3
test_accuracy_rounds,dirichlet,10,scaffold_average,120,120.0,27.586666666666662,1.2001805419741378,3
test_accuracy_rounds,dirichlet,10,scaffold_average,125,125.0,25.25333333333333,2.4452061944411425,3
test_accuracy_rounds,dirichlet,10,scaffold_average,130,130.0,21.55666666666667,3.808114143947545,3
test_accuracy_rounds,dirichlet,10,scaffold_average,135,135.0,21.396666666666665,7.040634441109219,3
test_accuracy_rounds,dirichlet,10,scaffold_average,140,140.0,25.633333333333336,2.601775035112248,3
test_accuracy_rounds,dirichlet,10,scaffold_average,145,145.0,23.48,5.750226082511886,3
test_accuracy_rounds,dirichlet,10,scaffold_average,150,150.0,21.646666666666665,3.9911944745067647,3
test_accuracy_rounds,dirichlet,10,scaffold_average,155,155.0,24.94333333333334,2.256464786637126,3
test_accuracy_rounds,dirichlet,10,scaffold_average,160,160.0,30.463333333333335,0.614356031412838,3
test_accuracy_rounds,dirichlet,10,scaffold_average,165,165.0,27.980000000000004,4.200904664474071,3
test_accuracy_rounds,dirichlet,10,scaffold_average,170,170.0,22.389999999999997,4.447594855649511,3
test_accuracy_rounds,dirichlet,10,scaffold_average,175,175.0,22.916666666666668,4.720935641727532,3
test_accuracy_rounds,dirichlet,10,scaffold_average,180,180.0,28.263333333333335,1.3810985965286244,3
test_accuracy_rounds,dirichlet,10,scaffold_average,185,185.0,29.46666666666667,3.152242587957554,3
test_accuracy_rounds,dirichlet,10,scaffold_average,190,190.0,27.05,3.1702208124987123,3
test_accuracy_rounds,dirichlet,10,scaffold_average,195,195.0,25.86666666666667,2.5354355312910903,3
test_accuracy_rounds,dirichlet,10,scaffold_average,200,200.0,28.41333333333333,3.0245220008016687,3
test_accuracy_rounds,dirichlet,10,scaffold_average,205,205.0,31.093333333333334,2.8717474355056596,3
test_accuracy_rounds,dirichlet,10,scaffold_average,210,210.0,29.423333333333332,6.319701997193644,3
test_accuracy_rounds,dirichlet,10,scaffold_average,215,215.0,27.73,6.013060784658675,3
test_accuracy_rounds,dirichlet,10,scaffold_average,220,220.0,27.916666666666668,3.5576021887408005,3
test_accuracy_rounds,dirichlet,10,scaffold_average,225,225.0,29.24,3.1018220451856964,3
test_accuracy_rounds,dirichlet,10,scaffold_average,230,230.0,29.41333333333333,4.099565017576053,3
test_accuracy_rounds,dirichlet,10,scaffold_average,235,235.0,30.00666666666667,6.123645428446471,3
test_accuracy_rounds,dirichlet,10,scaffold_average,240,240.0,29.33666666666667,4.171382664457115,3
test_accuracy_rounds,dirichlet,10,scaffold_average,245,245.0,31.126666666666665,1.560971919457019,3
test_accuracy_rounds,dirichlet,10,scaffold_average,250,250.0,32.42,4.555304600133783,3
test_accuracy_rounds,dirichlet,10,scaffold_average,255,255.0,32.04666666666667,5.558689893611024,3
test_accuracy_rounds,dirichlet,10,scaffold_average,260,260.0,30.55,4.945007583411779,3
test_accuracy_rounds,dirichlet,10,scaffold_average,265,265.0,30.46333333333334,3.804895968792489,3
test_accuracy_rounds,dirichlet,10,scaffold_average,270,270.0,30.646666666666665,4.243280963279871,3
test_accuracy_rounds,dirichlet,10,scaffold_average,275,275.0,30.893333333333334,4.402003331817611,3
test_accuracy_rounds,dirichlet,10,scaffold_average,280,280.0,32.31333333333333,6.312862530843938,3
test_accuracy_rounds,dirichlet,10,scaffold_average,285,285.0,32.32,5.0416168041611416,3
test_accuracy_rounds,dirichlet,10,scaffold_average,290,290.0,31.23333333333333,3.2179859125442616,3
test_accuracy_rounds,dirichlet,10,scaffold_average,295,295.0,31.57666666666667,5.392896562454481,3
test_accuracy_rounds,dirichlet,10,scaffold_average,300,300.0,31.876666666666665,5.136003634474314,3
test_accuracy_rounds,dirichlet,10,scaffold_average,305,305.0,33.35333333333333,3.7656916142102386,3
test_accuracy_rounds,dirichlet,10,scaffold_average,310,310.0,33.32999999999999,5.3234950925120605,3
test_accuracy_rounds,dirichlet,10,scaffold_average,315,315.0,32.129999999999995,3.643748070325389,3
test_accuracy_rounds,dirichlet,10,scaffold_average,320,320.0,29.916666666666668,2.799738082988002,3
test_accuracy_rounds,dirichlet,10,scaffold_average,325,325.0,29.263333333333332,3.677911545066483,3
test_accuracy_rounds,dirichlet,10,scaffold_average,330,330.0,30.086666666666662,5.207036905317007,3
test_accuracy_rounds,dirichlet,10,scaffold_average,335,335.0,30.669999999999998,6.398663923038933,3
test_accuracy_rounds,dirichlet,10,scaffold_average,340,340.0,32.67,6.448883624318241,3
test_accuracy_rounds,dirichlet,10,scaffold_average,345,345.0,34.74333333333333,2.9348651303481295,3
test_accuracy_rounds,dirichlet,10,scaffold_average,350,350.0,36.29666666666667,1.308217616963372,3
test_accuracy_rounds,dirichlet,10,scaffold_average,355,355.0,36.656666666666666,2.540104984706997,3
test_accuracy_rounds,dirichlet,10,scaffold_average,360,360.0,34.92000000000001,3.717028382996287,3
test_accuracy_rounds,dirichlet,10,scaffold_average,365,365.0,32.88999999999999,3.7452369751458994,3
test_accuracy_rounds,dirichlet,10,scaffold_average,370,370.0,31.476666666666663,2.9803746968012788,3
test_accuracy_rounds,dirichlet,10,scaffold_average,375,375.0,31.706666666666663,2.7860425935963935,3
test_accuracy_rounds,dirichlet,10,scaffold_average,380,380.0,31.80666666666667,3.7614403269669623,3
test_accuracy_rounds,dirichlet,10,scaffold_average,385,385.0,33.07,4.390717481232427,3
test_accuracy_rounds,dirichlet,10,scaffold_average,390,390.0,34.00666666666667,3.5187545145027275,3
test_accuracy_rounds,dirichlet,10,scaffold_average,395,395.0,35.31,2.4637167044934363,3
test_accuracy_rounds,dirichlet,10,scaffold_average,400,400.0,35.989999999999995,1.6333095236359805,3
test_accuracy_rounds,dirichlet,10,scaffold_select,0,0.0,10.0,0.0,3
test_accuracy_rounds,dirichlet,10,scaffold_select,5,5.0,10.806666666666667,0.6559217432997125,3
test_accuracy_rounds,dirichlet,10,scaffold_select,10,10.0,10.969999999999999,0.9614572273377532,3
test_accuracy_rounds,dirichlet,10,scaffold_select,15,15.0,12.686666666666666,1.4682756326158015,3
test_accuracy_rounds,dirichlet,10,scaffold_select,20,20.0,14.51,2.4088794075254163,3
test_accuracy_rounds,dirichlet,10,scaffold_select,25,25.0,11.82,1.9007103935108058,3
test_accuracy_rounds,dirichlet,10,scaffold_select,30,30.0,13.4,2.135017564330561,3
test_accuracy_rounds,dirichlet,10,scaffold_select,35,35.0,14.419999999999996,2.620171750095782,3
test_accuracy_rounds,dirichlet,10,scaffold_select,40,40.0,13.29,2.2900655012466347,3
test_accuracy_rounds,dirichlet,10,scaffold_select,45,45.0,16.423333333333332,1.5753200732972765,3
test_accuracy_rounds,dirichlet,10,scaffold_select,50,50.0,18.116666666666667,0.30353473167552647,3
test_accuracy_rounds,dirichlet,10,scaffold_select,55,55.0,15.493333333333334,4.323625022285505,3
test_accuracy_rounds,dirichlet,10,scaffold_select,60,60.0,19.366666666666667,1.7835451587591884,3
test_accuracy_rounds,dirichlet,10,scaffold_select,65,65.0,16.596666666666668,4.756535854309659,3
test_accuracy_rounds,dirichlet,10,scaffold_select,70,70.0,19.403333333333332,3.4657226278704614,3
test_accuracy_rounds,dirichlet,10,scaffold_select,75,75.0,17.603333333333335,1.687493209862883,3
test_accuracy_rounds,dirichlet,10,scaffold_select,80,80.0,22.203333333333333,1.7576214988823196,3
test_accuracy_rounds,dirichlet,10,scaffold_select,85,85.0,20.029999999999998,2.744212090928832,3
test_accuracy_rounds,dirichlet,10,scaffold_select,90,90.0,23.026666666666667,2.0055506309573254,3
test_accuracy_rounds,dirichlet,10,scaffold_select,95,95.0,22.930000000000003,2.9380776027872377,3
test_accuracy_rounds,dirichlet,10,scaffold_select,100,100.0,22.603333333333335,2.0757247730210597,3
test_accuracy_rounds,dirichlet,10,scaffold_select,105,105.0,24.106666666666666,2.8253200408685264,3
test_accuracy_rounds,dirichlet,10,scaffold_select,110,110.0,24.323333333333334,0.8511364951248042,3
test_accuracy_rounds,dirichlet,10,scaffold_select,115,115.0,18.956666666666667,6.334487614111605,3
test_accuracy_rounds,dirichlet,10,scaffold_select,120,120.0,23.450000000000003,2.6309123892672677,3
test_accuracy_rounds,dirichlet,10,scaffold_select,125,125.0,21.650000000000002,1.7926795586495634,3
test_accuracy_rounds,dirichlet,10,scaffold_select,130,130.0,25.553333333333338,1.7015972888240432,3
test_accuracy_rounds,dirichlet,10,scaffold_select,135,135.0,24.299999999999997,0.5919459434779505,3
test_accuracy_rounds,dirichlet,10,scaffold_select,140,140.0,26.743333333333336,1.8377794572073467,3
test_accuracy_rounds,dirichlet,10,scaffold_select,145,145.0,26.063333333333333,2.281541876304999,3
test_accuracy_rounds,dirichlet,10,scaffold_select,150,150.0,26.49666666666667,1.3438873960765216,3
test_accuracy_rounds,dirichlet,10,scaffold_select,155,155.0,20.26,7.19133506381117,3
test_accuracy_rounds,dirichlet,10,scaffold_select,160,160.0,17.833333333333332,6.994614595053348,3
test_accuracy_rounds,dirichlet,10,scaffold_select,165,165.0,25.453333333333333,5.6174579066810395,3
test_accuracy_rounds,dirichlet,10,scaffold_select,170,170.0,19.27,1.317307860752376,3
test_accuracy_rounds,dirichlet,10,scaffold_select,175,175.0,22.99,5.058250685760839,3
test_accuracy_rounds,dirichlet,10,scaffold_select,180,180.0,20.86,9.500015789460562,3
test_accuracy_rounds,dirichlet,10,scaffold_select,185,185.0,22.896666666666665,9.399624105959415,3
test_accuracy_rounds,dirichlet,10,scaffold_select,190,190.0,23.820000000000004,3.4443577050010346,3
test_accuracy_rounds,dirichlet,10,scaffold_select,195,195.0,24.986666666666668,1.4694329972248932,3
test_accuracy_rounds,dirichlet,10,scaffold_select,200,200.0,20.633333333333336,4.014590057942819,3
test_accuracy_rounds,dirichlet,10,scaffold_select,205,205.0,27.176666666666666,1.136940338510924,3
test_accuracy_rounds,dirichlet,10,scaffold_select,210,210.0,26.72666666666667,1.100060604391111,3
test_accuracy_rounds,dirichlet,10,scaffold_select,215,215.0,29.166666666666668,1.728303599872817,3
test_accuracy_rounds,dirichlet,10,scaffold_select,220,220.0,26.040000000000003,3.6733091348265257,3
test_accuracy_rounds,dirichlet,10,scaffold_select,225,225.0,30.75,1.2277214667830818,3
test_accuracy_rounds,dirichlet,10,scaffold_select,230,230.0,28.819999999999997,3.151301318503199,3
test_accuracy_rounds,dirichlet,10,scaffold_select,235,235.0,26.319999999999997,7.06826004049087,3
test_accuracy_rounds,dirichlet,10,scaffold_select,240,240.0,24.80333333333333,9.77818660761459,3
test_accuracy_rounds,dirichlet,10,scaffold_select,245,245.0,27.936666666666667,3.530698703278618,3
test_accuracy_rounds,dirichlet,10,scaffold_select,250,250.0,25.456666666666667,8.023567369526681,3
test_accuracy_rounds,dirichlet,10,scaffold_select,255,255.0,23.27666666666667,6.659101540998859,3
test_accuracy_rounds,dirichlet,10,scaffold_select,260,260.0,31.580000000000002,2.041837407826589,3
test_accuracy_rounds,dirichlet,10,scaffold_select,265,265.0,24.22,8.870586226400146,3
test_accuracy_rounds,dirichlet,10,scaffold_select,270,270.0,20.849999999999998,2.924363178539902,3
test_accuracy_rounds,dirichlet,10,scaffold_select,275,275.0,26.47,5.264703220505407,3
test_accuracy_rounds,dirichlet,10,scaffold_select,280,280.0,27.076666666666668,4.334793343786219,3
test_accuracy_rounds,dirichlet,10,scaffold_select,285,285.0,29.566666666666663,5.386811054170486,3
test_accuracy_rounds,dirichlet,10,scaffold_select,290,290.0,28.52333333333333,5.983847703053055,3
test_accuracy_rounds,dirichlet,10,scaffold_select,295,295.0,30.866666666666664,3.8467172151502536,3
test_accuracy_rounds,dirichlet,10,scaffold_select,300,300.0,31.069999999999997,4.409931972264426,3
test_accuracy_rounds,dirichlet,10,scaffold_select,305,305.0,30.040000000000003,5.880408149099857,3
test_accuracy_rounds,dirichlet,10,scaffold_select,310,310.0,31.19666666666667,0.7695669778085148,3
test_accuracy_rounds,dirichlet,10,scaffold_select,315,315.0,31.313333333333333,0.9816482737382769,3
test_accuracy_rounds,dirichlet,10,scaffold_select,320,320.0,29.146666666666672,2.351708598728451,3
test_accuracy_rounds,dirichlet,10,scaffold_select,325,325.0,26.906666666666663,1.2850810609970618,3
test_accuracy_rounds,dirichlet,10,scaffold_select,330,330.0,25.616666666666664,4.580440299068786,3
test_accuracy_rounds,dirichlet,10,scaffold_select,335,335.0,24.546666666666667,5.646010390827611,3
test_accuracy_rounds,dirichlet,10,scaffold_select,340,340.0,23.376666666666665,11.378410843933056,3
test_accuracy_rounds,dirichlet,10,scaffold_select,345,345.0,24.743333333333336,8.245340098099854,3
test_accuracy_rounds,dirichlet,10,scaffold_select,350,350.0,29.736666666666668,1.487021631763753,3
test_accuracy_rounds,dirichlet,10,scaffold_select,355,355.0,27.72666666666667,4.538880184950175,3
test_accuracy_rounds,dirichlet,10,scaffold_select,360,360.0,26.05333333333333,9.013347509850783,3
test_accuracy_rounds,dirichlet,10,scaffold_select,365,365.0,32.89333333333333,1.5524926194134832,3
test_accuracy_rounds,dirichlet,10,scaffold_select,370,370.0,24.413333333333338,6.801252335660935,3
test_accuracy_rounds,dirichlet,10,scaffold_select,375,375.0,27.206666666666667,3.053462515462296,3
test_accuracy_rounds,dirichlet,10,scaffold_select,380,380.0,31.88333333333333,3.4757493196911278,3
test_accuracy_rounds,dirichlet,10,scaffold_select,385,385.0,31.673333333333336,2.791851237679638,3
test_accuracy_rounds,dirichlet,10,scaffold_select,390,390.0,33.61333333333334,2.7142279442473725,3
test_accuracy_rounds,dirichlet,10,scaffold_select,395,395.0,30.209999999999997,1.6803571049035955,3
test_accuracy_rounds,dirichlet,10,scaffold_select,400,400.0,30.156666666666666,4.355460174692604,3
test_accuracy_rounds,dirichlet,10,mbsgd,0,0.0,10.0,0.0,3
test_accuracy_rounds,dirichlet,10,mbsgd,5,5.0,11.093333333333334,0.9208872533233003,3
test_accuracy_rounds,dirichlet,10,mbsgd,10,10.0,11.233333333333334,0.9377810689779008,3
test_accuracy_rounds,dirichlet,10,mbsgd,15,15.0,11.943333333333333,2.3476442092730596,3
test_accuracy_rounds,dirichlet,10,mbsgd,20,20.0,13.700000000000001,0.39949968710876393,3
test_accuracy_rounds,dirichlet,10,mbsgd,25,25.0,13.423333333333332,3.0452312446402705,3
test_accuracy_rounds,dirichlet,10,mbsgd,30,30.0,15.886666666666665,1.2079045216130853,3
test_accuracy_rounds,dirichlet,10,mbsgd,35,35.0,16.599999999999998,1.9608926538696598,3
test_accuracy_rounds,dirichlet,10,mbsgd,40,40.0,19.25,2.4526923981616604,3
test_accuracy_rounds,dirichlet,10,mbsgd,45,45.0,17.973333333333333,1.7004215163697896,3
test_accuracy_rounds,dirichlet,10,mbsgd,50,50.0,22.620000000000005,3.6206214936112833,3
test_accuracy_rounds,dirichlet,10,mbsgd,55,55.0,19.41333333333333,1.1736410581320567,3
test_accuracy_rounds,dirichlet,10,mbsgd,60,60.0,18.84,1.8099999999999998,3
test_accuracy_rounds,dirichlet,10,mbsgd,65,65.0,19.31,1.1816513868311587,3
test_accuracy_rounds,dirichlet,10,mbsgd,70,70.0,24.016666666666666,5.0683758082183825,3
test_accuracy_rounds,dirichlet,10,mbsgd,75,75.0,23.673333333333336,3.1962530145990216,3
test_accuracy_rounds,dirichlet,10,mbsgd,80,80.0,19.27,5.034133490482747,3
test_accuracy_rounds,dirichlet,10,mbsgd,85,85.0,27.456666666666667,2.1150019700542444,3
test_accuracy_rounds,dirichlet,10,mbsgd,90,90.0,25.819999999999997,4.99906991349391,3
test_accuracy_rounds,dirichlet,10,mbsgd,95,95.0,25.506666666666664,2.4685488314662396,3
test_accuracy_rounds,dirichlet,10,mbsgd,100,100.0,23.713333333333335,1.1566042250196626,3
test_accuracy_rounds,dirichlet,10,mbsgd,105,105.0,26.883333333333336,2.655754757754062,3
test_accuracy_rounds,dirichlet,10,mbsgd,110,110.0,27.636666666666667,2.052177705105806,3
test_accuracy_rounds,dirichlet,10,mbsgd,115,115.0,26.99,3.6596857788613506,3
test_accuracy_rounds,dirichlet,10,mbsgd,120,120.0,28.763333333333332,2.4737084172014563,3
test_accuracy_rounds,dirichlet,10,mbsgd,125,125.0,28.843333333333334,1.350012345622564,3
test_accuracy_rounds,dirichlet,10,mbsgd,130,130.0,25.683333333333334,1.7096880807133588,3
test_accuracy_rounds,dirichlet,10,mbsgd,135,135.0,27.543333333333337,1.770207144187746,3
test_accuracy_rounds,dirichlet,10,mbsgd,140,140.0,30.639999999999997,3.746771943953887,3
test_accuracy_rounds,dirichlet,10,mbsgd,145,145.0,26.27,1.8856563843924499,3
test_accuracy_rounds,dirichlet,10,mbsgd,150,150.0,29.55,2.990535069180763,3
test_accuracy_rounds,dirichlet,10,mbsgd,155,155.0,31.183333333333337,4.794020581237981,3
test_accuracy_rounds,dirichlet,10,mbsgd,160,160.0,31.346666666666664,4.008195770335242,3
test_accuracy_rounds,dirichlet,10,mbsgd,165,165.0,26.213333333333335,0.565361241449513,3
test_accuracy_rounds,dirichlet,10,mbsgd,170,170.0,32.46,2.4781242906682492,3
test_accuracy_rounds,dirichlet,10,mbsgd,175,175.0,29.326666666666668,1.249253110195582,3
test_accuracy_rounds,dirichlet,10,mbsgd,180,180.0,32.379999999999995,2.345015991416687,3
test_accuracy_rounds,dirichlet,10,mbsgd,185,185.0,30.653333333333336,2.116656167952967,3
test_accuracy_rounds,dirichlet,10,mbsgd,190,190.0,30.159999999999997,2.619694638693601,3
test_accuracy_rounds,dirichlet,10,mbsgd,195,195.0,30.816666666666666,7.785283124802422,3
test_accuracy_rounds,dirichlet,10,mbsgd,200,200.0,32.943333333333335,2.0269270666043577,3
test_accuracy_rounds,dirichlet,10,mbsgd,205,205.0,32.42333333333333,2.8167416163598182,3
test_accuracy_rounds,dirichlet,10,mbsgd,210,210.0,33.166666666666664,1.3037382150314256,3
test_accuracy_rounds,dirichlet,10,mbsgd,215,215.0,30.333333333333332,2.965743301995864,3
test_accuracy_rounds,dirichlet,10,mbsgd,220,220.0,33.413333333333334,1.4981432953270322,3
test_accuracy_rounds,dirichlet,10,mbsgd,225,225.0,33.19,0.24331050121192768,3
test_accuracy_rounds,dirichlet,10,mbsgd,230,230.0,34.556666666666665,4.417265368226516,3
test_accuracy_rounds,dirichlet,10,mbsgd,235,235.0,30.83666666666667,0.6268439465555444,3
test_accuracy_rounds,dirichlet,10,mbsgd,240,240.0,33.45,2.415139747509449,3
test_accuracy_rounds,dirichlet,10,mbsgd,245,245.0,36.440000000000005,1.0450358845513392,3
test_accuracy_rounds,dirichlet,10,mbsgd,250,250.0,34.486666666666665,1.9334511458356902,3
test_accuracy_rounds,dirichlet,10,mbsgd,255,255.0,31.546666666666663,4.808589536790734,3
test_accuracy_rounds,dirichlet,10,mbsgd,260,260.0,36.12,1.8067650649710922,3
test_accuracy_rounds,dirichlet,10,mbsgd,265,265.0,34.47666666666667,0.3419551627528597,3
test_accuracy_rounds,dirichlet,10,mbsgd,270,270.0,34.833333333333336,2.3979227121267543,3
test_accuracy_rounds,dirichlet,10,mbsgd,275,275.0,35.18,3.666156025048579,3
test_accuracy_rounds,dirichlet,10,mbsgd,280,280.0,32.82666666666667,4.072153402480478,3
test_accuracy_rounds,dirichlet,10,mbsgd,285,285.0,34.25,2.1505580671072337,3
test_accuracy_rounds,dirichlet,10,mbsgd,290,290.0,36.65,2.6725268941584113,3
test_accuracy_rounds,dirichlet,10,mbsgd,295,295.0,33.21333333333333,3.034490621724402,3
test_accuracy_rounds,dirichlet,10,mbsgd,300,300.0,37.25333333333333,3.275367663840706,3
test_accuracy_rounds,dirichlet,10,mbsgd,305,305.0,33.946666666666665,1.851656915665894,3
test_accuracy_rounds,dirichlet,10,mbsgd,310,310.0,39.5,1.023279043076713,3
test_accuracy_rounds,dirichlet,10,mbsgd,315,315.0,34.68666666666667,0.7454081655934134,3
test_accuracy_rounds,dirichlet,10,mbsgd,320,320.0,37.75333333333334,1.015939630752407,3
test_accuracy_rounds,dirichlet,10,mbsgd,325,325.0,36.01,1.5773078329863222,3
test_accuracy_rounds,dirichlet,10,mbsgd,330,330.0,35.11666666666667,4.096246249108242,3
test_accuracy_rounds,dirichlet,10,mbsgd,335,335.0,37.449999999999996,3.4927496331686894,3
test_accuracy_rounds,dirichlet,10,mbsgd,340,340.0,36.18333333333334,2.457729304324081,3
test_accuracy_rounds,dirichlet,10,mbsgd,345,345.0,37.64000000000001,2.787328470058738,3
test_accuracy_rounds,dirichlet,10,mbsgd,350,350.0,36.4,0.8283115355951516,3
test_accuracy_rounds,dirichlet,10,mbsgd,355,355.0,37.443333333333335,2.5338968671462014,3
test_accuracy_rounds,dirichlet,10,mbsgd,360,360.0,37.14666666666667,2.883475911696392,3
test_accuracy_rounds,dirichlet,10,mbsgd,365,365.0,38.74,0.3207802986469109,3
test_accuracy_rounds,dirichlet,10,mbsgd,370,370.0,35.57333333333333,2.1105054686812177,3
test_accuracy_rounds,dirichlet,10,mbsgd,375,375.0,38.346666666666664,2.6626553162836033,3
test_accuracy_rounds,dirichlet,10,mbsgd,380,380.0,36.06333333333333,1.9397508431067443,3
test_accuracy_rounds,dirichlet,10,mbsgd,385,385.0,42.126666666666665,1.1636293797138906,3
test_accuracy_rounds,dirichlet,10,mbsgd,390,390.0,35.32333333333333,1.5387115822444835,3
test_accuracy_rounds,dirichlet,10,mbsgd,395,395.0,37.24666666666667,1.449563152585406,3
test_accuracy_rounds,dirichlet,10,mbsgd,400,400.0,37.24666666666667,3.7397905467196098,3
test_accuracy_rounds,dirichlet,40,scaffold_average,0,0.0,10.0,0.0,3
test_accuracy_rounds,dirichlet,40,scaffold_average,5,5.0,9.95,0.2893095228297892,3
test_accuracy_rounds,dirichlet,40,scaffold_average,10,10.0,10.856666666666667,1.0074886269002408,3
test_accuracy_rounds,dirichlet,40,scaffold_average,15,15.0,11.64,1.1558114033007285,3
test_accuracy_rounds,dirichlet,40,scaffold_average,20,20.0,12.089999999999998,1.1704272724095246,3
test_accuracy_rounds,dirichlet,40,scaffold_average,25,25.0,12.61,1.4893958506723453,3
test_accuracy_rounds,dirichlet,40,scaffold_average,30,30.0,13.033333333333333,1.4645590917861024,3
test_accuracy_rounds,dirichlet,40,scaffold_average,35,35.0,13.526666666666666,1.663770817550702,3
test_accuracy_rounds,dirichlet,40,scaffold_average,40,40.0,13.976666666666667,1.8200641014352585,3
test_accuracy_rounds,dirichlet,40,scaffold_average,45,45.0,14.54,1.8421997720117105,3
test_accuracy_rounds,dirichlet,40,scaffold_average,50,50.0,14.733333333333334,1.8094290075416979,3
test_accuracy_rounds,dirichlet,40,scaffold_average,55,55.0,15.136666666666668,2.0567044837149893,3
test_accuracy_rounds,dirichlet,40,scaffold_average,60,60.0,15.83,1.9054920624342673,3
test_accuracy_rounds,dirichlet,40,scaffold_average,65,65.0,16.036666666666665,1.970033840656889,3
test_accuracy_rounds,dirichlet,40,scaffold_average,70,70.0,16.416666666666668,1.9629144997511556,3
test_accuracy_rounds,dirichlet,40,scaffold_average,75,75.0,17.083333333333332,1.8440806200742235,3
test_accuracy_rounds,dirichlet,40,scaffold_average,80,80.0,17.263333333333335,1.466776511038179,3
test_accuracy_rounds,dirichlet,40,scaffold_average,85,85.0,17.583333333333332,2.052932861379868,3
test_accuracy_rounds,dirichlet,40,scaffold_average,90,90.0,18.383333333333333,1.975989203749182,3
test_accuracy_rounds,dirichlet,40,scaffold_average,95,95.0,18.61,1.8687696487261318,3
test_accuracy_rounds,dirichlet,40,scaffold_average,100,100.0,18.823333333333334,2.2129015643117382,3
test_accuracy_rounds,dirichlet,40,scaffold_average,105,105.0,19.22,1.6117381921391574,3
test_accuracy_rounds,dirichlet,40,scaffold_average,110,110.0,19.55666666666667,1.6857144874898984,3
test_accuracy_rounds,dirichlet,40,scaffold_average,115,115.0,20.16,1.9474085344374958,3
test_accuracy_rounds,dirichlet,40,scaffold_average,120,120.0,20.403333333333336,2.042947217461412,3
test_accuracy_rounds,dirichlet,40,scaffold_average,125,125.0,20.783333333333335,1.7973406280761972,3
test_accuracy_rounds,dirichlet,40,scaffold_average,130,130.0,20.896666666666672,1.768228869047596,3
test_accuracy_rounds,dirichlet,40,scaffold_average,135,135.0,21.463333333333335,1.8315385153835366,3
test_accuracy_rounds,dirichlet,40,scaffold_average,140,140.0,21.650000000000002,1.6487571076419962,3
test_accuracy_rounds,dirichlet,40,scaffold_average,145,145.0,22.046666666666667,1.76335853794211,3
test_accuracy_rounds,dirichlet,40,scaffold_average,150,150.0,22.236666666666665,1.90951128127941,3
test_accuracy_rounds,dirichlet,40,scaffold_average,155,155.0,22.543333333333333,1.8971645509373545,3
test_accuracy_rounds,dirichlet,40,scaffold_average,160,160.0,22.773333333333337,1.8218214328888909,3
test_accuracy_rounds,dirichlet,40,scaffold_average,165,165.0,23.103333333333335,1.752892847076893,3
test_accuracy_rounds,dirichlet,40,scaffold_average,170,170.0,23.23,1.933571824370637,3
test_accuracy_rounds,dirichlet,40,scaffold_average,175,175.0,23.58666666666667,1.8262073631801314,3
test_accuracy_rounds,dirichlet,40,scaffold_average,180,180.0,23.99333333333333,1.7275512534606132,3
test_accuracy_rounds,dirichlet,40,scaffold_average,185,185.0,23.816666666666663,1.753463239800975,3
test_accuracy_rounds,dirichlet,40,scaffold_average,190,190.0,24.026666666666667,1.978846465326034,3
test_accuracy_rounds,dirichlet,40,scaffold_average,195,195.0,24.313333333333333,1.910715398308532,3
test_accuracy_rounds,dirichlet,40,scaffold_average,200,200.0,24.366666666666664,1.7650023607160765,3
test_accuracy_rounds,dirichlet,40,scaffold_average,205,205.0,24.713333333333335,1.8366364183837083,3
test_accuracy_rounds,dirichlet,40,scaffold_average,210,210.0,24.78,1.7003529045465822,3
test_accuracy_rounds,dirichlet,40,scaffold_average,215,215.0,25.003333333333334,1.7863463643239341,3
test_accuracy_rounds,dirichlet,40,scaffold_average,220,220.0,25.316666666666663,2.092876807968719,3
test_accuracy_rounds,dirichlet,40,scaffold_average,225,225.0,25.50333333333333,2.0126682124317794,3
test_accuracy_rounds,dirichlet,40,scaffold_average,230,230.0,25.619999999999994,1.9465610701953318,3
test_accuracy_rounds,dirichlet,40,scaffold_average,235,235.0,25.8,1.9530232973520807,3
test_accuracy_rounds,dirichlet,40,scaffold_average,240,240.0,25.723333333333333,2.0789981561640056,3
test_accuracy_rounds,dirichlet,40,scaffold_average,245,245.0,25.936666666666667,2.056801724360744,3
test_accuracy_rounds,dirichlet,40,scaffold_average,250,250.0,26.00333333333333,2.150961025526343,3
test_accuracy_rounds,dirichlet,40,scaffold_average,255,255.0,26.323333333333334,1.857749534607218,3
test_accuracy_rounds,dirichlet,40,scaffold_average,260,260.0,26.293333333333333,1.9189146237739017,3
test_accuracy_rounds,dirichlet,40,scaffold_average,265,265.0,26.49666666666667,2.0476897551468425,3
test_accuracy_rounds,dirichlet,40,scaffold_average,270,270.0,26.69666666666667,2.0039544239661065,3
test_accuracy_rounds,dirichlet,40,scaffold_average,275,275.0,26.97333333333333,2.021641247435691,3
test_accuracy_rounds,dirichlet,40,scaffold_average,280,280.0,27.093333333333334,2.0937128106149943,3
test_accuracy_rounds,dirichlet,40,scaffold_average,285,285.0,27.30666666666666,1.7945008591063263,3
test_accuracy_rounds,dirichlet,40,scaffold_average,290,290.0,27.483333333333334,1.8499279265239859,3
test_accuracy_rounds,dirichlet,40,scaffold_average,295,295.0,27.649999999999995,1.7246158992656886,3
test_accuracy_rounds,dirichlet,40,scaffold_average,300,300.0,27.76,1.9195572406156602,3
test_accuracy_rounds,dirichlet,40,scaffold_average,305,305.0,27.810000000000002,1.873846311734236,3
test_accuracy_rounds,dirichlet,40,scaffold_average,310,310.0,27.856666666666666,1.8723603641749462,3
test_accuracy_rounds,dirichlet,40,scaffold_average,315,315.0,27.92,2.0946598769251294,3
test_accuracy_rounds,dirichlet,40,scaffold_average,320,320.0,28.24,1.6431981012647243,3
test_accuracy_rounds,dirichlet,40,scaffold_average,325,325.0,28.46666666666667,1.4522511261256903,3
test_accuracy_rounds,dirichlet,40,scaffold_average,330,330.0,28.47,1.677974970015942,3
test_accuracy_rounds,dirichlet,40,scaffold_average,335,335.0,28.463333333333335,1.628537175913812,3
test_accuracy_rounds,dirichlet,40,scaffold_average,340,340.0,28.353333333333335,1.5127568652408534,3
test_accuracy_rounds,dirichlet,40,scaffold_average,345,345.0,28.826666666666664,1.517706603179065,3
test_accuracy_rounds,dirichlet,40,scaffold_average,350,350.0,28.960000000000004,1.4440567855870479,3
test_accuracy_rounds,dirichlet,40,scaffold_average,355,355.0,28.873333333333335,1.4613121957108752,3
test_accuracy_rounds,dirichlet,40,scaffold_average,360,360.0,29.063333333333333,1.6180955884413433,3
test_accuracy_rounds,dirichlet,40,scaffold_average,365,365.0,29.463333333333335,1.2169771293386482,3
test_accuracy_rounds,dirichlet,40,scaffold_average,370,370.0,29.30666666666667,1.2534086856781108,3
test_accuracy_rounds,dirichlet,40,scaffold_average,375,375.0,29.516666666666666,0.8957864328808165,3
test_accuracy_rounds,dirichlet,40,scaffold_average,380,380.0,29.576666666666664,1.1662046704302547,3
test_accuracy_rounds,dirichlet,40,scaffold_average,385,385.0,29.786666666666665,1.6944123858533802,3
test_accuracy_rounds,dirichlet,40,scaffold_average,390,390.0,30.073333333333334,1.7729166177046605,3
test_accuracy_rounds,dirichlet,40,scaffold_average,395,395.0,30.353333333333335,1.3500493818128774,3
test_accuracy_rounds,dirichlet,40,scaffold_average,400,400.0,30.33666666666667,1.1759818592705118,3
test_accuracy_rounds,dirichlet,40,scaffold_select,0,0.0,10.0,0.0,3
test_accuracy_rounds,dirichlet,40,scaffold_select,5,5.0,9.956666666666667,0.19295940851208362,3
test_accuracy_rounds,dirichlet,40,scaffold_select,10,10.0,10.526666666666666,1.148491764590993,3
test_accuracy_rounds,dirichlet,40,scaffold_select,15,15.0,11.523333333333335,1.4281573209325833,3
test_accuracy_rounds,dirichlet,40,scaffold_select,20,20.0,11.876666666666667,1.2223065627465692,3
test_accuracy_rounds,dirichlet,40,scaffold_select,25,25.0,11.659999999999998,1.1341957503006252,3
test_accuracy_rounds,dirichlet,40,scaffold_select,30,30.0,12.67,1.4300000000000002,3
test_accuracy_rounds,dirichlet,40,scaffold_select,35,35.0,13.296666666666667,1.2416655480979293,3
test_accuracy_rounds,dirichlet,40,scaffold_select,40,40.0,13.42,1.0836512354074068,3
test_accuracy_rounds,dirichlet,40,scaffold_select,45,45.0,13.469999999999999,2.553252827277392,3
test_accuracy_rounds,dirichlet,40,scaffold_select,50,50.0,14.083333333333334,1.353563198869316,3
test_accuracy_rounds,dirichlet,40,scaffold_select,55,55.0,13.873333333333333,1.4951365600952091,3
test_accuracy_rounds,dirichlet,40,scaffold_select,60,60.0,15.61,1.7485994395515516,3
test_accuracy_rounds,dirichlet,40,scaffold_select,65,65.0,15.336666666666668,2.164724770804209,3
test_accuracy_rounds,dirichlet,40,scaffold_select,70,70.0,16.026666666666667,1.1846237095944578,3
test_accuracy_rounds,dirichlet,40,scaffold_select,75,75.0,16.236666666666668,1.2646870495633817,3
test_accuracy_rounds,dirichlet,40,scaffold_select,80,80.0,16.476666666666667,1.2116655204029425,3
test_accuracy_rounds,dirichlet,40,scaffold_select,85,85.0,17.599999999999998,2.4126126916685164,3
test_accuracy_rounds,dirichlet,40,scaffold_select,90,90.0,17.52,2.2633824246026117,3
test_accuracy_rounds,dirichlet,40,scaffold_select,95,95.0,18.813333333333333,1.8251666590570106,3
test_accuracy_rounds,dirichlet,40,scaffold_select,100,100.0,17.883333333333336,2.392369815336528,3
test_accuracy_rounds,dirichlet,40,scaffold_select,105,105.0,18.69333333333333,1.8929430348886191,3
test_accuracy_rounds,dirichlet,40,scaffold_select,110,110.0,19.49,2.2580522580312423,3
test_accuracy_rounds,dirichlet,40,scaffold_select,115,115.0,18.23,2.5859814384484685,3
test_accuracy_rounds,dirichlet,40,scaffold_select,120,120.0,19.61666666666667,1.5272960856799604,3
test_accuracy_rounds,dirichlet,40,scaffold_select,125,125.0,20.003333333333334,2.4660967810151604,3
test_accuracy_rounds,dirichlet,40,scaffold_select,130,130.0,19.91,1.8398913011371076,3
test_accuracy_rounds,dirichlet,40,scaffold_select,135,135.0,20.896666666666665,1.6171683070519698,3
test_accuracy_rounds,dirichlet,40,scaffold_select,140,140.0,21.273333333333333,1.3887524377416345,3
test_accuracy_rounds,dirichlet,40,scaffold_select,145,145.0,21.38,1.3432423459673986,3
test_accuracy_rounds,dirichlet,40,scaffold_select,150,150.0,21.31,2.5362767987741393,3
test_accuracy_rounds,dirichlet,40,scaffold_select,155,155.0,22.47666666666667,2.0572392503871133,3
test_accuracy_rounds,dirichlet,40,scaffold_select,160,160.0,21.86666666666667,1.9445393627626393,3
test_accuracy_rounds,dirichlet,40,scaffold_select,165,165.0,22.820000000000004,1.315598723015495,3
test_accuracy_rounds,dirichlet,40,scaffold_select,170,170.0,23.046666666666667,1.8312381967765239,3
test_accuracy_rounds,dirichlet,40,scaffold_select,175,175.0,23.013333333333332,2.0653893902442038,3
test_accuracy_rounds,dirichlet,40,scaffold_select,180,180.0,23.756666666666664,1.977911356288076,3
test_accuracy_rounds,dirichlet,40,scaffold_select,185,185.0,23.933333333333334,1.8514948915223424,3
test_accuracy_rounds,dirichlet,40,scaffold_select,190,190.0,23.736666666666668,1.9106107226050362,3
test_accuracy_rounds,dirichlet,40,scaffold_select,195,195.0,24.17,2.515313101782758,3
test_accuracy_rounds,dirichlet,40,scaffold_select,200,200.0,22.879999999999995,0.7538567503179907,3
test_accuracy_rounds,dirichlet,40,scaffold_select,205,205.0,24.383333333333336,1.7218110620312947,3
test_accuracy_rounds,dirichlet,40,scaffold_select,210,210.0,24.17,2.3750157894211994,3
test_accuracy_rounds,dirichlet,40,scaffold_select,215,215.0,24.743333333333336,1.7609751086637555,3
test_accuracy_rounds,dirichlet,40,scaffold_select,220,220.0,24.099999999999998,3.835831070315794,3
test_accuracy_rounds,dirichlet,40,scaffold_select,225,225.0,25.460000000000004,2.5944556269090464,3
test_accuracy_rounds,dirichlet,40,scaffold_select,230,230.0,25.316666666666666,2.1529592038246625,3
test_accuracy_rounds,dirichlet,40,scaffold_select,235,235.0,25.720000000000002,1.6983227019621447,3
test_accuracy_rounds,dirichlet,40,scaffold_select,240,240.0,26.153333333333336,1.781918441829853,3
test_accuracy_rounds,dirichlet,40,scaffold_select,245,245.0,25.413333333333338,1.8569957817220095,3
test_accuracy_rounds,dirichlet,40,scaffold_select,250,250.0,25.823333333333334,1.8799024797401946,3
test_accuracy_rounds,dirichlet,40,scaffold_select,255,255.0,26.19333333333333,1.9572003814973384,3
test_accuracy_rounds,dirichlet,40,scaffold_select,260,260.0,26.55333333333333,1.8846838815391103,3
test_accuracy_rounds,dirichlet,40,scaffold_select,265,265.0,25.94666666666667,1.7188756014713058,3
test_accuracy_rounds,dirichlet,40,scaffold_select,270,270.0,26.313333333333333,2.1457011286135197,3
test_accuracy_rounds,dirichlet,40,scaffold_select,275,275.0,26.923333333333332,1.8775072125915608,3
test_accuracy_rounds,dirichlet,40,scaffold_select,280,280.0,26.543333333333333,1.8568880777616432,3
test_accuracy_rounds,dirichlet,40,scaffold_select,285,285.0,26.603333333333335,0.9731563766082643,3
test_accuracy_rounds,dirichlet,40,scaffold_select,290,290.0,25.153333333333336,2.7086958731709476,3
test_accuracy_rounds,dirichlet,40,scaffold_select,295,295.0,27.686666666666664,1.3891124264555879,3
test_accuracy_rounds,dirichlet,40,scaffold_select,300,300.0,27.176666666666666,0.8961212715549892,3
test_accuracy_rounds,dirichlet,40,scaffold_select,305,305.0,26.99333333333333,1.5971641535337981,3
test_accuracy_rounds,dirichlet,40,scaffold_select,310,310.0,26.97666666666667,1.2154148811551297,3
test_accuracy_rounds,dirichlet,40,scaffold_select,315,315.0,27.526666666666667,1.8170397170489538,3
test_accuracy_rounds,dirichlet,40,scaffold_select,320,320.0,27.453333333333337,2.2507850482294707,3
test_accuracy_rounds,dirichlet,40,scaffold_select,325,325.0,28.183333333333337,1.7171585055938574,3
test_accuracy_rounds,dirichlet,40,scaffold_select,330,330.0,27.363333333333333,1.4854067905235049,3
test_accuracy_rounds,dirichlet,40,scaffold_select,335,335.0,27.80333333333333,2.215972322330162,3
test_accuracy_rounds,dirichlet,40,scaffold_select,340,340.0,28.08666666666667,0.8631531343471643,3
test_accuracy_rounds,dirichlet,40,scaffold_select,345,345.0,29.84333333333333,1.1564745277494572,3
test_accuracy_rounds,dirichlet,40,scaffold_select,350,350.0,29.363333333333333,0.9151138362702962,3
test_accuracy_rounds,dirichlet,40,scaffold_select,355,355.0,29.230000000000004,1.8124017214734711,3
test_accuracy_rounds,dirichlet,40,scaffold_select,360,360.0,22.683333333333334,9.894474889216372,3
test_accuracy_rounds,dirichlet,40,scaffold_select,365,365.0,27.71666666666667,2.3395797343397677,3
test_accuracy_rounds,dirichlet,40,scaffold_select,370,370.0,20.063333333333336,7.338026528524773,3
test_accuracy_rounds,dirichlet,40,scaffold_select,375,375.0,23.423333333333332,4.79074454895409,3
test_accuracy_rounds,dirichlet,40,scaffold_select,380,380.0,27.45,1.3057181931795252,3
test_accuracy_rounds,dirichlet,40,scaffold_select,385,385.0,23.28333333333333,10.936280598692289,3
test_accuracy_rounds,dirichlet,40,scaffold_select,390,390.0,30.076666666666668,0.8775154319630711,3
test_accuracy_rounds,dirichlet,40,scaffold_select,395,395.0,29.650000000000002,0.9725739046468423,3
test_accuracy_rounds,dirichlet,40,scaffold_select,400,400.0,30.94,0.8940357934669048,3
test_accuracy_rounds,dirichlet,40,mbsgd,0,0.0,10.0,0.0,3
test_accuracy_rounds,dirichlet,40,mbsgd,5,5.0,10.82,0.675573830162182,3
test_accuracy_rounds,dirichlet,40,mbsgd,10,10.0,12.13,1.8593547267802348,3
test_accuracy_rounds,dirichlet,40,mbsgd,15,15.0,13.263333333333334,2.0390520673424035,3
test_accuracy_rounds,dirichlet,40,mbsgd,20,20.0,14.01,1.1205355862265154,3
test_accuracy_rounds,dirichlet,40,mbsgd,25,25.0,14.206666666666669,2.188157520228683,3
test_accuracy_rounds,dirichlet,40,mbsgd,30,30.0,16.756666666666664,1.506928443335426,3
test_accuracy_rounds,dirichlet,40,mbsgd,35,35.0,17.493333333333336,1.8156357931406106,3
test_accuracy_rounds,dirichlet,40,mbsgd,40,40.0,19.313333333333333,2.463743763733019,3
test_accuracy_rounds,dirichlet,40,mbsgd,45,45.0,17.01,2.2439474147136322,3
test_accuracy_rounds,dirichlet,40,mbsgd,50,50.0,22.413333333333338,3.6888254679956503,3
test_accuracy_rounds,dirichlet,40,mbsgd,55,55.0,18.793333333333333,2.017952757953797,3
test_accuracy_rounds,dirichlet,40,mbsgd,60,60.0,20.586666666666666,2.0308700926778482,3
test_accuracy_rounds,dirichlet,40,mbsgd,65,65.0,20.243333333333332,0.976848674735924,3
test_accuracy_rounds,dirichlet,40,mbsgd,70,70.0,23.876666666666665,5.614288319398403,3
test_accuracy_rounds,dirichlet,40,mbsgd,75,75.0,21.896666666666665,3.1099892818679176,3
test_accuracy_rounds,dirichlet,40,mbsgd,80,80.0,24.099999999999998,5.266412441121563,3
test_accuracy_rounds,dirichlet,40,mbsgd,85,85.0,24.166666666666668,0.40079088479322206,3
test_accuracy_rounds,dirichlet,40,mbsgd,90,90.0,27.30666666666667,4.62034991459882,3
test_accuracy_rounds,dirichlet,40,mbsgd,95,95.0,24.97666666666667,0.9887534239300166,3
test_accuracy_rounds,dirichlet,40,mbsgd,100,100.0,23.38333333333333,5.352918207233633,3
test_accuracy_rounds,dirichlet,40,mbsgd,105,105.0,26.49666666666667,3.055034096918287,3
test_accuracy_rounds,dirichlet,40,mbsgd,110,110.0,25.44333333333333,2.2694125524754925,3
test_accuracy_rounds,dirichlet,40,mbsgd,115,115.0,22.5,3.9154693205285116,3
test_accuracy_rounds,dirichlet,40,mbsgd,120,120.0,26.38,6.3850058731374695,3
test_accuracy_rounds,dirichlet,40,mbsgd,125,125.0,29.276666666666667,3.4489032073013206,3
test_accuracy_rounds,dirichlet,40,mbsgd,130,130.0,28.646666666666665,1.9614365483831835,3
test_accuracy_rounds,dirichlet,40,mbsgd,135,135.0,28.083333333333332,4.235614870751744,3
test_accuracy_rounds,dirichlet,40,mbsgd,140,140.0,28.156666666666666,3.9785592031957164,3
test_accuracy_rounds,dirichlet,40,mbsgd,145,145.0,29.196666666666662,2.588133175347307,3
test_accuracy_rounds,dirichlet,40,mbsgd,150,150.0,29.63,4.523350528093088,3
test_accuracy_rounds,dirichlet,40,mbsgd,155,155.0,30.12,3.2896352381381124,3
test_accuracy_rounds,dirichlet,40,mbsgd,160,160.0,29.346666666666668,1.8161589504592757,3
test_accuracy_rounds,dirichlet,40,mbsgd,165,165.0,30.646666666666665,2.2979193487442777,3
test_accuracy_rounds,dirichlet,40,mbsgd,170,170.0,30.22333333333333,2.738874464690436,3
test_accuracy_rounds,dirichlet,40,mbsgd,175,175.0,25.006666666666664,1.8985871940296395,3
test_accuracy_rounds,dirichlet,40,mbsgd,180,180.0,32.64666666666667,3.7821202166686,3
test_accuracy_rounds,dirichlet,40,mbsgd,185,185.0,31.583333333333332,4.0258705062797695,3
test_accuracy_rounds,dirichlet,40,mbsgd,190,190.0,30.683333333333334,4.2604264262316915,3
test_accuracy_rounds,dirichlet,40,mbsgd,195,195.0,30.833333333333332,2.6217805654427555,3
test_accuracy_rounds,dirichlet,40,mbsgd,200,200.0,32.75666666666667,4.4231361423014475,3
test_accuracy_rounds,dirichlet,40,mbsgd,205,205.0,32.39,2.056137154958297,3
test_accuracy_rounds,dirichlet,40,mbsgd,210,210.0,32.160000000000004,1.9179155351578958,3
test_accuracy_rounds,dirichlet,40,mbsgd,215,215.0,32.32,4.358898943540674,3
test_accuracy_rounds,dirichlet,40,mbsgd,220,220.0,31.576666666666668,5.994049827398278,3
test_accuracy_rounds,dirichlet,40,mbsgd,225,225.0,34.15333333333333,2.4152915628000975,3
test_accuracy_rounds,dirichlet,40,mbsgd,230,230.0,32.29,3.22919494611273,3
test_accuracy_rounds,dirichlet,40,mbsgd,235,235.0,32.56666666666666,1.385508330300951,3
test_accuracy_rounds,dirichlet,40,mbsgd,240,240.0,36.66,3.162087917816326,3
test_accuracy_rounds,dirichlet,40,mbsgd,245,245.0,32.833333333333336,2.241100919934962,3
test_accuracy_rounds,dirichlet,40,mbsgd,250,250.0,32.86666666666667,5.258615153567839,3
test_accuracy_rounds,dirichlet,40,mbsgd,255,255.0,36.68333333333333,3.48712393432372,3
test_accuracy_rounds,dirichlet,40,mbsgd,260,260.0,31.783333333333335,2.6358553323984473,3
test_accuracy_rounds,dirichlet,40,mbsgd,265,265.0,37.550000000000004,1.3850270755476242,3
test_accuracy_rounds,dirichlet,40,mbsgd,270,270.0,35.43,3.169369022376533,3
test_accuracy_rounds,dirichlet,40,mbsgd,275,275.0,32.46666666666667,4.3988218119552585,3
test_accuracy_rounds,dirichlet,40,mbsgd,280,280.0,36.083333333333336,2.9644617274192173,3
test_accuracy_rounds,dirichlet,40,mbsgd,285,285.0,33.580000000000005,1.7157214226091588,3
test_accuracy_rounds,dirichlet,40,mbsgd,290,290.0,36.86333333333334,4.179011047285393,3
test_accuracy_rounds,dirichlet,40,mbsgd,295,295.0,38.376666666666665,2.0870633275809682,3
test_accuracy_rounds,dirichlet,40,mbsgd,300,300.0,35.14,1.4558846108122723,3
test_accuracy_rounds,dirichlet,40,mbsgd,305,305.0,34.72666666666667,2.1334557256557556,3
test_accuracy_rounds,dirichlet,40,mbsgd,310,310.0,37.36666666666667,2.898798601719917,3
test_accuracy_rounds,dirichlet,40,mbsgd,315,315.0,35.18666666666667,1.8319479614152079,3
test_accuracy_rounds,dirichlet,40,mbsgd,320,320.0,37.36666666666667,0.8455964364478668,3
test_accuracy_rounds,dirichlet,40,mbsgd,325,325.0,36.25333333333334,3.8429329077324956,3
test_accuracy_rounds,dirichlet,40,mbsgd,330,330.0,35.373333333333335,4.570933529743495,3
test_accuracy_rounds,dirichlet,40,mbsgd,335,335.0,37.82333333333333,3.575266889804639,3
test_accuracy_rounds,dirichlet,40,mbsgd,340,340.0,37.37666666666667,2.977957913291142,3
test_accuracy_rounds,dirichlet,40,mbsgd,345,345.0,35.68,2.5400590544316084,3
test_accuracy_rounds,dirichlet,40,mbsgd,350,350.0,35.95666666666667,5.501948139825867,3
test_accuracy_rounds,dirichlet,40,mbsgd,355,355.0,40.126666666666665,1.363133644707417,3
test_accuracy_rounds,dirichlet,40,mbsgd,360,360.0,36.25333333333333,2.36377522902101,3
test_accuracy_rounds,dirichlet,40,mbsgd,365,365.0,37.04333333333334,4.591452203097986,3
test_accuracy_rounds,dirichlet,40,mbsgd,370,370.0,39.11333333333334,2.1531914297928383,3
test_accuracy_rounds,dirichlet,40,mbsgd,375,375.0,35.550000000000004,3.8080309872688756,3
test_accuracy_rounds,dirichlet,40,mbsgd,380,380.0,39.49666666666667,1.1942501133905494,3
test_accuracy_rounds,dirichlet,40,mbsgd,385,385.0,36.723333333333336,2.3936861392700046,3
test_accuracy_rounds,dirichlet,40,mbsgd,390,390.0,38.300000000000004,1.886504704473328,3
test_accuracy_rounds,dirichlet,40,mbsgd,395,395.0,40.07666666666666,1.8986661985018147,3
test_accuracy_rounds,dirichlet,40,mbsgd,400,400.0,35.88333333333333,2.2547135812189807,3
test_accuracy_gradient_samples,iid,10,scaffold_average,0,0.0064,10.0,0.0,3
test_accuracy_gradient_samples,iid,10,scaffold_average,5,0.0704,13.030000000000001,2.8772035034039565,3
test_accuracy_gradient_samples,iid,10,scaffold_average,10,0.1344,16.97,1.2519185277005858,3
test_accuracy_gradient_samples,iid,10,scaffold_average,15,0.1984,22.24666666666667,1.2680825420032138,3
test_accuracy_gradient_samples,iid,10,scaffold_average,20,0.2624,25.986666666666668,1.027732131118481,3
test_accuracy_gradient_samples,iid,10,scaffold_average,25,0.3264,27.99,1.062402936742928,3
test_accuracy_gradient_samples,iid,10,scaffold_average,30,0.3904,28.37,1.1361778029868381,3
test_accuracy_gradient_samples,iid,10,scaffold_average,35,0.4544,31.38,0.19672315572906043,3
test_accuracy_gradient_samples,iid,10,scaffold_average,40,0.5184,33.576666666666675,1.033505362024473,3
test_accuracy_gradient_samples,iid,10,scaffold_average,45,0.5824,33.696666666666665,1.3476028099307786,3
test_accuracy_gradient_samples,iid,10,scaffold_average,50,0.6464,35.78,0.8838551917593707,3
test_accuracy_gradient_samples,iid,10,scaffold_average,55,0.7104,37.24999999999999,0.913290753265357,3
test_accuracy_gradient_samples,iid,10,scaffold_average,60,0.7744,37.62,1.3452509059651276,3
test_accuracy_gradient_samples,iid,10,scaffold_average,65,0.8384,39.096666666666664,2.297157664012927,3
test_accuracy_gradient_samples,iid,10,scaffold_average,70,0.9024,40.46,1.3095037227896704,3
test_accuracy_gradient_samples,iid,10,scaffold_average,75,0.9664,39.71333333333333,1.3431803055931595,3
test_accuracy_gradient_samples,iid,10,scaffold_average,80,1.0304,41.39000000000001,1.1650321883965247,3
test_accuracy_gradient_samples,iid,10,scaffold_average,85,1.0944,42.27,0.6364746656387841,3
test_accuracy_gradient_samples,iid,10,scaffold_average,90,1.1584,42.673333333333325,0.38552993831002463,3
test_accuracy_gradient_samples,iid,10,scaffold_average,95,1.2224,43.160000000000004,0.6761656601750778,3
test_accuracy_gradient_samples,iid,10,scaffold_average,100,1.2864,43.86333333333334,0.7147260547463853,3
test_accuracy_gradient_samples,iid,10,scaffold_average,105,1.3504,44.123333333333335,0.5601190349678632,3
test_accuracy_gradient_samples,iid,10,scaffold_average,110,1.4144,45.0,0.7692203845452876,3
test_accuracy_gradient_samples,iid,10,scaffold_average,115,1.4784,45.57,0.6863672486358902,3
test_accuracy_gradient_samples,iid,10,scaffold_average,120,1.5424,46.60333333333333,0.5608327142146156,3
test_accuracy_gradient_samples,iid,10,scaffold_average,125,1.6064,46.48,1.0064293318460074,3
test_accuracy_gradient_samples,iid,10,scaffold_average,130,1.6704,46.74333333333334,0.783602790534422,3
test_accuracy_gradient_samples,iid,10,scaffold_average,135,1.7344,47.48666666666667,0.5797700693665867,3
test_accuracy_gradient_samples,iid,10,scaffold_average,140,1.7984,47.27333333333333,1.340982227075858,3
test_accuracy_gradient_samples,iid,10,scaffold_average,145,1.8624,48.64333333333334,1.6166116829137833,3
test_accuracy_gradient_samples,iid,10,scaffold_average,150,1.9264,49.45666666666667,0.5751811308912423,3
test_accuracy_gradient_samples,iid,10,scaffold_average,155,1.9904,49.883333333333326,0.8129165598838136,3
test_accuracy_gradient_samples,iid,10,scaffold_average,160,2.0544,50.85,0.9874715185766121,3
test_accuracy_gradient_samples,iid,10,scaffold_average,165,2.1184,50.343333333333334,1.865270311063076,3
test_accuracy_gradient_samples,iid,10,scaffold_average,170,2.1824,51.03999999999999,0.8845337754998419,3
test_accuracy_gradient_samples,iid,10,scaffold_average,175,2.2464,52.22,0.8400000000000065,3
test_accuracy_gradient_samples,iid,10,scaffold_average,180,2.3104,52.53666666666667,0.9753119159188681,3
test_accuracy_gradient_samples,iid,10,scaffold_average,185,2.3744,53.28666666666667,1.5001444374903827,3
test_accuracy_gradient_samples,iid,10,scaffold_average,190,2.4384,53.26666666666667,1.5985722796712512,3
test_accuracy_gradient_samples,iid,10,scaffold_average,195,2.5024,54.06,1.1043550153822823,3
test_accuracy_gradient_samples,iid,10,scaffold_average,200,2.5664,55.07666666666666,0.8062464470205934,3
test_accuracy_gradient_samples,iid,10,scaffold_average,205,2.6304,55.169999999999995,1.6632498309033428,3
test_accuracy_gradient_samples,iid,10,scaffold_average,210,2.6944,55.64000000000001,1.2150308638055276,3
test_accuracy_gradient_samples,iid,10,scaffold_average,215,2.7584,56.43666666666667,1.4424400623018374,3
test_accuracy_gradient_samples,iid,10,scaffold_average,220,2.8224,57.126666666666665,0.7876759062795629,3
test_accuracy_gradient_samples,iid,10,scaffold_average,225,2.8864,57.43666666666667,0.815250472758728,3
test_accuracy_gradient_samples,iid,10,scaffold_average,230,2.9504,57.68333333333333,0.7848779098263224,3
test_accuracy_gradient_samples,iid,10,scaffold_average,235,3.0144,57.576666666666675,1.1360604444013207,3
test_accuracy_gradient_samples,iid,10,scaffold_average,240,3.0784,58.25666666666667,0.7490215840236726,3
test_accuracy_gradient_samples,iid,10,scaffold_average,245,3.1424,58.98000000000001,1.1501304273863922,3
test_accuracy_gradient_samples,iid,10,scaffold_average,250,3.2064,59.50333333333333,2.0300821001460334,3
test_accuracy_gradient_samples,iid,10,scaffold_average,255,3.2704,60.26,0.5977457653551363,3
test_accuracy_gradient_samples,iid,10,scaffold_average,260,3.3344,60.580000000000005,0.9624967532412745,3
test_accuracy_gradient_samples,iid,10,scaffold_average,265,3.3984,60.629999999999995,1.9526392395934296,3
test_accuracy_gradient_samples,iid,10,scaffold_average,270,3.4624,61.86666666666667,1.6187134809265444,3
test_accuracy_gradient_samples,iid,10,scaffold_average,275,3.5264,61.54333333333333,1.466606059353817,3
test_accuracy_gradient_samples,iid,10,scaffold_average,280,3.5904,62.25,2.197248279098198,3
test_accuracy_gradient_samples,iid,10,scaffold_average,285,3.6544,63.17333333333334,1.3021648641141157,3
test_accuracy_gradient_samples,iid,10,scaffold_average,290,3.7184,63.27,1.3738995596476513,3
test_accuracy_gradient_samples,iid,10,scaffold_average,295,3.7824,63.723333333333336,1.1409352888456648,3
test_accuracy_gradient_samples,iid,10,scaffold_average,300,3.8464,64.22666666666667,1.7546034689733554,3
test_accuracy_gradient_samples,iid,10,scaffold_average,305,3.9104,65.35666666666667,1.2977030990690117,3
test_accuracy_gradient_samples,iid,10,scaffold_average,310,3.9744,65.52333333333333,1.2788406207707528,3
test_accuracy_gradient_samples,iid,10,scaffold_average,315,4.0384,65.97333333333334,2.176817248492235,3
test_accuracy_gradient_samples,iid,10,scaffold_average,320,4.1024,65.78666666666666,1.9207377055010237,3
test_accuracy_gradient_samples,iid,10,scaffold_average,325,4.1664,66.67,1.6103726276859096,3
test_accuracy_gradient_samples,iid,10,scaffold_average,330,4.2304,66.33666666666667,2.2508739043609998,3
test_accuracy_gradient_samples,iid,10,scaffold_average,335,4.2944,66.93,0.8742997197757736,3
test_accuracy_gradient_samples,iid,10,scaffold_average,340,4.3584,67.41666666666667,1.0803857335846907,3
test_accuracy_gradient_samples,iid,10,scaffold_average,345,4.4224,67.58333333333333,2.1931104243364747,3
test_accuracy_gradient_samples,iid,10,scaffold_average,350,4.4864,67.81666666666668,1.8013976055644492,3
test_accuracy_gradient_samples,iid,10,scaffold_average,355,4.5504,68.52,1.4353048456686794,3
test_accuracy_gradient_samples,iid,10,scaffold_average,360,4.6144,68.76,1.6568946858506166,3
test_accuracy_gradient_samples,iid,10,scaffold_average,365,4.6784,69.36333333333333,1.8248652918320687,3
test_accuracy_gradient_samples,iid,10,scaffold_average,370,4.7424,69.41000000000001,1.4313280546401603,3
test_accuracy_gradient_samples,iid,10,scaffold_average,375,4.8064,69.47666666666667,0.7130451131123001,3
test_accuracy_gradient_samples,iid,10,scaffold_average,380,4.8704,70.00333333333333,2.3574209071214502,3
test_accuracy_gradient_samples,iid,10,scaffold_average,385,4.9344,70.52,1.918306544846262,3
test_accuracy_gradient_samples,iid,10,scaffold_average,390,4.9984,70.69999999999999,1.5420440979427315,3
test_accuracy_gradient_samples,iid,10,scaffold_average,395,5.0624,70.43666666666667,2.2908804712017083,3
test_accuracy_gradient_samples,iid,10,scaffold_average,400,5.1264,71.67999999999999,1.649939392826293,3
test_accuracy_gradient_samples,iid,10,scaffold_select,0,0.0064,10.0,0.0,3
test_accuracy_gradient_samples,iid,10,scaffold_select,5,0.0416,12.63,1.5923881436383527,3
test_accuracy_gradient_samples,iid,10,scaffold_select,10,0.0768,20.926666666666666,1.6600100401302802,3
test_accuracy_gradient_samples,iid,10,scaffold_select,15,0.112,21.733333333333334,2.8105574773224857,3
test_accuracy_gradient_samples,iid,10,scaffold_select,20,0.1472,26.066666666666663,1.9482385206471327,3
test_accuracy_gradient_samples,iid,10,scaffold_select,25,0.1824,26.40666666666667,3.358814274909128,3
test_accuracy_gradient_samples,iid,10,scaffold_select,30,0.2176,25.933333333333334,3.6420644328915057,3
test_accuracy_gradient_samples,iid,10,scaffold_select,35,0.2528,29.493333333333336,4.830386457969316,3
test_accuracy_gradient_samples,iid,10,scaffold_select,40,0.288,27.533333333333335,4.951982767875242,3
test_accuracy_gradient_samples,iid,10,scaffold_select,45,0.3232,34.15,1.5734357311310838,3
test_accuracy_gradient_samples,iid,10,scaffold_select,50,0.3584,33.653333333333336,0.5787342510456188,3
test_accuracy_gradient_samples,iid,10,scaffold_select,55,0.3936,34.63333333333333,0.22590558499810062,3
test_accuracy_gradient_samples,iid,10,scaffold_select,60,0.4288,31.506666666666664,4.6654081636372755,3
test_accuracy_gradient_samples,iid,10,scaffold_select,65,0.464,36.10999999999999,2.76689356499306,3
test_accuracy_gradient_samples,iid,10,scaffold_select,70,0.4992,36.46666666666667,3.644740502879916,3
test_accuracy_gradient_samples,iid,10,scaffold_select,75,0.5344,31.933333333333334,5.786590821315546,3
test_accuracy_gradient_samples,iid,10,scaffold_select,80,0.5696,36.82,2.980201335480538,3
test_accuracy_gradient_samples,iid,10,scaffold_select,85,0.6048,38.61333333333334,2.338254334612325,3
test_accuracy_gradient_samples,iid,10,scaffold_select,90,0.64,36.62666666666667,3.2858687334300707,3
test_accuracy_gradient_samples,iid,10,scaffold_select,95,0.6752,32.910000000000004,6.078856800418976,3
test_accuracy_gradient_samples,iid,10,scaffold_select,100,0.7104,40.203333333333326,2.306953257726159,3
test_accuracy_gradient_samples,iid,10,scaffold_select,105,0.7456,41.803333333333335,1.4019391332484228,3
test_accuracy_gradient_samples,iid,10,scaffold_select,110,0.7808,41.72333333333333,1.3902997278764515,3
test_accuracy_gradient_samples,iid,10,scaffold_select,115,0.816,39.43666666666667,1.4813619859215144,3
test_accuracy_gradient_samples,iid,10,scaffold_select,120,0.8512,41.84,0.47148700936505045,3
test_accuracy_gradient_samples,iid,10,scaffold_select,125,0.8864,39.81,2.3216158166242753,3
test_accuracy_gradient_samples,iid,10,scaffold_select,130,0.9216,41.343333333333334,1.1788695149732757,3
test_accuracy_gradient_samples,iid,10,scaffold_select,135,0.9568,39.36000000000001,3.482858021797616,3
test_accuracy_gradient_samples,iid,10,scaffold_select,140,0.992,42.88333333333333,0.9827681991870375,3
test_accuracy_gradient_samples,iid,10,scaffold_select,145,1.0272,44.31999999999999,2.043819952931279,3
test_accuracy_gradient_samples,iid,10,scaffold_select,150,1.0624,40.61000000000001,2.558300216940928,3
test_accuracy_gradient_samples,iid,10,scaffold_select,155,1.0976,42.76666666666667,2.320265789372702,3
test_accuracy_gradient_samples,iid,10,scaffold_select,160,1.1328,45.31333333333333,0.6536308846232212,3
test_accuracy_gradient_samples,iid,10,scaffold_select,165,1.168,42.00333333333334,4.109067209639354,3
test_accuracy_gradient_samples,iid,10,scaffold_select,170,1.2032,44.73333333333333,2.3040471638691185,3
test_accuracy_gradient_samples,iid,10,scaffold_select,175,1.2384,43.31666666666666,2.871938950140362,3
test_accuracy_gradient_samples,iid,10,scaffold_select,180,1.2736,43.46,4.951939014164047,3
test_accuracy_gradient_samples,iid,10,scaffold_select,185,1.3088,47.093333333333334,1.5842137902863171,3
test_accuracy_gradient_samples,iid,10,scaffold_select,190,1.344,46.39000000000001,1.6573774464496598,3
test_accuracy_gradient_samples,iid,10,scaffold_select,195,1.3792,46.56,1.4035312607847392,3
test_accuracy_gradient_samples,iid,10,scaffold_select,200,1.4144,46.89333333333334,1.871906336688172,3
test_accuracy_gradient_samples,iid,10,scaffold_select,205,1.4496,45.48666666666666,1.0946384486821819,3
test_accuracy_gradient_samples,iid,10,scaffold_select,210,1.4848,46.46333333333333,3.1777402872691347,3
test_accuracy_gradient_samples,iid,10,scaffold_select,215,1.52,48.78333333333333,1.6788785939827002,3
test_accuracy_gradient_samples,iid,10,scaffold_select,220,1.5552,46.43,4.936689173930235,3
test_accuracy_gradient_samples,iid,10,scaffold_select,225,1.5904,48.080000000000005,1.8563674205285992,3
test_accuracy_gradient_samples,iid,10,scaffold_select,230,1.6256,46.10666666666666,0.5665980350595438,3
test_accuracy_gradient_samples,iid,10,scaffold_select,235,1.6608,45.90666666666667,1.5413738460650381,3
test_accuracy_gradient_samples,iid,10,scaffold_select,240,1.696,44.826666666666675,2.4378747575159228,3
test_accuracy_gradient_samples,iid,10,scaffold_select,245,1.7312,47.0,3.6001666628088183,3
test_accuracy_gradient_samples,iid,10,scaffold_select,250,1.7664,47.6,1.7632073048850503,3
test_accuracy_gradient_samples,iid,10,scaffold_select,255,1.8016,49.669999999999995,1.9654770413311877,3
test_accuracy_gradient_samples,iid,10,scaffold_select,260,1.8368,50.133333333333326,1.5383215961993555,3
test_accuracy_gradient_samples,iid,10,scaffold_select,265,1.872,49.833333333333336,1.583677155651783,3
test_accuracy_gradient_samples,iid,10,scaffold_select,270,1.9072,49.88999999999999,3.1396655872879196,3
test_accuracy_gradient_samples,iid,10,scaffold_select,275,1.9424,49.833333333333336,4.024081675778131,3
test_accuracy_gradient_samples,iid,10,scaffold_select,280,1.9776,48.61333333333332,2.070515233784417,3
test_accuracy_gradient_samples,iid,10,scaffold_select,285,2.0128,49.876666666666665,2.7303906924345718,3
test_accuracy_gradient_samples,iid,10,scaffold_select,290,2.048,52.56666666666666,1.0665989561842495,3
test_accuracy_gradient_samples,iid,10,scaffold_select,295,2.0832,50.629999999999995,1.9730179928221634,3
test_accuracy_gradient_samples,iid,10,scaffold_select,300,2.1184,52.169999999999995,3.285848444466056,3
test_accuracy_gradient_samples,iid,10,scaffold_select,305,2.1536,51.32,2.1512554474073977,3
test_accuracy_gradient_samples,iid,10,scaffold_select,310,2.1888,52.81999999999999,0.5367494760127858,3
test_accuracy_gradient_samples,iid,10,scaffold_select,315,2.224,53.623333333333335,2.645001575298834,3
test_accuracy_gradient_samples,iid,10,scaffold_select,320,2.2592,49.949999999999996,3.60093043531807,3
test_accuracy_gradient_samples,iid,10,scaffold_select,325,2.2944,52.43,0.3371943060017492,3
test_accuracy_gradient_samples,iid,10,scaffold_select,330,2.3296,49.80666666666667,3.1554133379532607,3
test_accuracy_gradient_samples,iid,10,scaffold_select,335,2.3648,51.120000000000005,4.938329677127681,3
test_accuracy_gradient_samples,iid,10,scaffold_select,340,2.4,53.20000000000001,1.2124768039018323,3
test_accuracy_gradient_samples,iid,10,scaffold_select,345,2.4352,52.676666666666655,0.7674199198179102,3
test_accuracy_gradient_samples,iid,10,scaffold_select,350,2.4704,51.71,2.5380504329110605,3
test_accuracy_gradient_samples,iid,10,scaffold_select,355,2.5056,49.31,3.530934720438766,3
test_accuracy_gradient_samples,iid,10,scaffold_select,360,2.5408,54.63,1.2242957159118029,3
test_accuracy_gradient_samples,iid,10,scaffold_select,365,2.576,53.59666666666667,1.6441512501389097,3
test_accuracy_gradient_samples,iid,10,scaffold_select,370,2.6112,54.82333333333333,0.8652359986346715,3
test_accuracy_gradient_samples,iid,10,scaffold_select,375,2.6464,55.52,0.4757099956906478,3
test_accuracy_gradient_samples,iid,10,scaffold_select,380,2.6816,55.54333333333333,2.774244641940092,3
test_accuracy_gradient_samples,iid,10,scaffold_select,385,2.7168,54.19666666666666,2.918155810324964,3
test_accuracy_gradient_samples,iid,10,scaffold_select,390,2.752,55.16333333333333,2.530322772559528,3
test_accuracy_gradient_samples,iid,10,scaffold_select,395,2.7872,53.870000000000005,2.5129265807022714,3
test_accuracy_gradient_samples,iid,10,scaffold_select,400,2.8224,53.13666666666666,3.1805240658315017,3
test_accuracy_gradient_samples,iid,10,mbsgd,0,0.0,10.0,0.0,3
test_accuracy_gradient_samples,iid,10,mbsgd,5,0.064,11.093333333333334,0.9208872533233003,3
test_accuracy_gradient_samples,iid,10,mbsgd,10,0.128,11.233333333333334,0.9377810689779008,3
test_accuracy_gradient_samples,iid,10,mbsgd,15,0.192,11.943333333333333,2.3476442092730596,3
test_accuracy_gradient_samples,iid,10,mbsgd,20,0.256,13.700000000000001,0.39949968710876393,3
test_accuracy_gradient_samples,iid,10,mbsgd,25,0.32,13.423333333333332,3.0452312446402705,3
test_accuracy_gradient_samples,iid,10,mbsgd,30,0.384,15.886666666666665,1.2079045216130853,3
test_accuracy_gradient_samples,iid,10,mbsgd,35,0.448,16.599999999999998,1.9608926538696598,3
test_accuracy_gradient_samples,iid,10,mbsgd,40,0.512,19.25,2.4526923981616604,3
test_accuracy_gradient_samples,iid,10,mbsgd,45,0.576,17.973333333333333,1.7004215163697896,3
test_accuracy_gradient_samples,iid,10,mbsgd,50,0.64,22.620000000000005,3.6206214936112833,3
test_accuracy_gradient_samples,iid,10,mbsgd,55,0.704,19.41333333333333,1.1736410581320567,3
test_accuracy_gradient_samples,iid,10,mbsgd,60,0.768,18.84,1.8099999999999998,3
test_accuracy_gradient_samples,iid,10,mbsgd,65,0.832,19.31,1.1816513868311587,3
test_accuracy_gradient_samples,iid,10,mbsgd,70,0.896,24.016666666666666,5.0683758082183825,3
test_accuracy_gradient_samples,iid,10,mbsgd,75,0.96,23.673333333333336,3.1962530145990216,3
test_accuracy_gradient_samples,iid,10,mbsgd,80,1.024,19.27,5.034133490482747,3
test_accuracy_gradient_samples,iid,10,mbsgd,85,1.088,27.456666666666667,2.1150019700542444,3
test_accuracy_gradient_samples,iid,10,mbsgd,90,1.152,25.819999999999997,4.99906991349391,3
test_accuracy_gradient_samples,iid,10,mbsgd,95,1.216,25.506666666666664,2.4685488314662396,3
test_accuracy_gradient_samples,iid,10,mbsgd,100,1.28,23.713333333333335,1.1566042250196626,3
test_accuracy_gradient_samples,iid,10,mbsgd,105,1.344,26.883333333333336,2.655754757754062,3
test_accuracy_gradient_samples,iid,10,mbsgd,110,1.408,27.636666666666667,2.052177705105806,3
test_accuracy_gradient_samples,iid,10,mbsgd,115,1.472,26.99,3.6596857788613506,3
test_accuracy_gradient_samples,iid,10,mbsgd,120,1.536,28.763333333333332,2.4737084172014563,3
test_accuracy_gradient_samples,iid,10,mbsgd,125,1.6,28.843333333333334,1.350012345622564,3
test_accuracy_gradient_samples,iid,10,mbsgd,130,1.664,25.683333333333334,1.7096880807133588,3
test_accuracy_gradient_samples,iid,10,mbsgd,135,1.728,27.543333333333337,1.770207144187746,3
test_accuracy_gradient_samples,iid,10,mbsgd,140,1.792,30.639999999999997,3.746771943953887,3
test_accuracy_gradient_samples,iid,10,mbsgd,145,1.856,26.27,1.8856563843924499,3
test_accuracy_gradient_samples,iid,10,mbsgd,150,1.92,29.55,2.990535069180763,3
test_accuracy_gradient_samples,iid,10,mbsgd,155,1.984,31.183333333333337,4.794020581237981,3
test_accuracy_gradient_samples,iid,10,mbsgd,160,2.048,31.346666666666664,4.008195770335242,3
test_accuracy_gradient_samples,iid,10,mbsgd,165,2.112,26.213333333333335,0.565361241449513,3
test_accuracy_gradient_samples,iid,10,mbsgd,170,2.176,32.46,2.4781242906682492,3
test_accuracy_gradient_samples,iid,10,mbsgd,175,2.24,29.326666666666668,1.249253110195582,3
test_accuracy_gradient_samples,iid,10,mbsgd,180,2.304,32.379999999999995,2.345015991416687,3
test_accuracy_gradient_samples,iid,10,mbsgd,185,2.368,30.653333333333336,2.116656167952967,3
test_accuracy_gradient_samples,iid,10,mbsgd,190,2.432,30.159999999999997,2.619694638693601,3
test_accuracy_gradient_samples,iid,10,mbsgd,195,2.496,30.816666666666666,7.785283124802422,3
test_accuracy_gradient_samples,iid,10,mbsgd,200,2.56,32.943333333333335,2.0269270666043577,3
test_accuracy_gradient_samples,iid,10,mbsgd,205,2.624,32.42333333333333,2.8167416163598182,3
test_accuracy_gradient_samples,iid,10,mbsgd,210,2.688,33.166666666666664,1.3037382150314256,3
test_accuracy_gradient_samples,iid,10,mbsgd,215,2.752,30.333333333333332,2.965743301995864,3
test_accuracy_gradient_samples,iid,10,mbsgd,220,2.816,33.413333333333334,1.4981432953270322,3
test_accuracy_gradient_samples,iid,10,mbsgd,225,2.88,33.19,0.24331050121192768,3
test_accuracy_gradient_samples,iid,10,mbsgd,230,2.944,34.556666666666665,4.417265368226516,3
test_accuracy_gradient_samples,iid,10,mbsgd,235,3.008,30.83666666666667,0.6268439465555444,3
test_accuracy_gradient_samples,iid,10,mbsgd,240,3.072,33.45,2.415139747509449,3
test_accuracy_gradient_samples,iid,10,mbsgd,245,3.136,36.440000000000005,1.0450358845513392,3
test_accuracy_gradient_samples,iid,10,mbsgd,250,3.2,34.486666666666665,1.9334511458356902,3
test_accuracy_gradient_samples,iid,10,mbsgd,255,3.264,31.546666666666663,4.808589536790734,3
test_accuracy_gradient_samples,iid,10,mbsgd,260,3.328,36.12,1.8067650649710922,3
test_accuracy_gradient_samples,iid,10,mbsgd,265,3.392,34.47666666666667,0.3419551627528597,3
test_accuracy_gradient_samples,iid,10,mbsgd,270,3.456,34.833333333333336,2.3979227121267543,3
test_accuracy_gradient_samples,iid,10,mbsgd,275,3.52,35.18,3.666156025048579,3
test_accuracy_gradient_samples,iid,10,mbsgd,280,3.584,32.82666666666667,4.072153402480478,3
test_accuracy_gradient_samples,iid,10,mbsgd,285,3.648,34.25,2.1505580671072337,3
test_accuracy_gradient_samples,iid,10,mbsgd,290,3.712,36.65,2.6725268941584113,3
test_accuracy_gradient_samples,iid,10,mbsgd,295,3.776,33.21333333333333,3.034490621724402,3
test_accuracy_gradient_samples,iid,10,mbsgd,300,3.84,37.25333333333333,3.275367663840706,3
test_accuracy_gradient_samples,iid,10,mbsgd,305,3.904,33.946666666666665,1.851656915665894,3
test_accuracy_gradient_samples,iid,10,mbsgd,310,3.968,39.5,1.023279043076713,3
test_accuracy_gradient_samples,iid,10,mbsgd,315,4.032,34.68666666666667,0.7454081655934134,3
test_accuracy_gradient_samples,iid,10,mbsgd,320,4.096,37.75333333333334,1.015939630752407,3
test_accuracy_gradient_samples,iid,10,mbsgd,325,4.16,36.01,1.5773078329863222,3
test_accuracy_gradient_samples,iid,10,mbsgd,330,4.224,35.11666666666667,4.096246249108242,3
test_accuracy_gradient_samples,iid,10,mbsgd,335,4.288,37.449999999999996,3.4927496331686894,3
test_accuracy_gradient_samples,iid,10,mbsgd,340,4.352,36.18333333333334,2.457729304324081,3
test_accuracy_gradient_samples,iid,10,mbsgd,345,4.416,37.64000000000001,2.787328470058738,3
test_accuracy_gradient_samples,iid,10,mbsgd,350,4.48,36.4,0.8283115355951516,3
test_accuracy_gradient_samples,iid,10,mbsgd,355,4.544,37.443333333333335,2.5338968671462014,3
test_accuracy_gradient_samples,iid,10,mbsgd,360,4.608,37.14666666666667,2.883475911696392,3
test_accuracy_gradient_samples,iid,10,mbsgd,365,4.672,38.74,0.3207802986469109,3
test_accuracy_gradient_samples,iid,10,mbsgd,370,4.736,35.57333333333333,2.1105054686812177,3
test_accuracy_gradient_samples,iid,10,mbsgd,375,4.8,38.346666666666664,2.6626553162836033,3
test_accuracy_gradient_samples,iid,10,mbsgd,380,4.864,36.06333333333333,1.9397508431067443,3
test_accuracy_gradient_samples,iid,10,mbsgd,385,4.928,42.126666666666665,1.1636293797138906,3
test_accuracy_gradient_samples,iid,10,mbsgd,390,4.992,35.32333333333333,1.5387115822444835,3
test_accuracy_gradient_samples,iid,10,mbsgd,395,5.056,37.24666666666667,1.449563152585406,3
test_accuracy_gradient_samples,iid,10,mbsgd,400,5.12,37.24666666666667,3.7397905467196098,3
test_accuracy_gradient_samples,iid,40,scaffold_average,0,0.0256,10.0,0.0,3
test_accuracy_gradient_samples,iid,40,scaffold_average,5,0.2816,17.04,0.40595566260368904,3
test_accuracy_gradient_samples,iid,40,scaffold_average,10,0.5376,28.72,0.6683561924602763,3
test_accuracy_gradient_samples,iid,40,scaffold_average,15,0.7936,33.22666666666667,2.48427722553932,3
test_accuracy_gradient_samples,iid,40,scaffold_average,20,1.0496,38.220000000000006,1.1003635762783137,3
test_accuracy_gradient_samples,iid,40,scaffold_average,25,1.3056,40.23333333333333,1.628629280509633,3
test_accuracy_gradient_samples,iid,40,scaffold_average,30,1.5616,42.220000000000006,1.6622575011110643,3
test_accuracy_gradient_samples,iid,40,scaffold_average,35,1.8176,44.74666666666667,1.6064349763788586,3
test_accuracy_gradient_samples,iid,40,scaffold_average,40,2.0736,46.72666666666667,1.8551100596280898,3
test_accuracy_gradient_samples,iid,40,scaffold_average,45,2.3296,47.60333333333333,1.6006977645181282,3
test_accuracy_gradient_samples,iid,40,scaffold_average,50,2.5856,49.19,1.3355148819837233,3
test_accuracy_gradient_samples,iid,40,scaffold_average,55,2.8416,50.91,1.8136427432104716,3
test_accuracy_gradient_samples,iid,40,scaffold_average,60,3.0976,52.25666666666667,1.9825320510229643,3
test_accuracy_gradient_samples,iid,40,scaffold_average,65,3.3536,54.21666666666667,2.1866488820414998,3
test_accuracy_gradient_samples,iid,40,scaffold_average,70,3.6096,56.133333333333326,2.3089463686567853,3
test_accuracy_gradient_samples,iid,40,scaffold_average,75,3.8656,57.06999999999999,2.4142907861316094,3
test_accuracy_gradient_samples,iid,40,scaffold_average,80,4.1216,58.906666666666666,2.3504538568823943,3
test_accuracy_gradient_samples,iid,40,scaffold_average,85,4.3776,60.55666666666667,2.539494700394816,3
test_accuracy_gradient_samples,iid,40,scaffold_average,90,4.6336,61.48666666666666,2.7932120100939892,3
test_accuracy_gradient_samples,iid,40,scaffold_average,95,4.8896,63.553333333333335,2.632799523954173,3
test_accuracy_gradient_samples,iid,40,scaffold_average,100,5.1456,64.69666666666667,2.175185815817431,3
test_accuracy_gradient_samples,iid,40,scaffold_average,105,5.4016,66.30666666666667,1.9515463953832457,3
test_accuracy_gradient_samples,iid,40,scaffold_average,110,5.6576,67.18333333333334,2.4289160819866353,3
test_accuracy_gradient_samples,iid,40,scaffold_average,115,5.9136,68.49333333333333,2.265421226468332,3
test_accuracy_gradient_samples,iid,40,scaffold_average,120,6.1696,70.17,2.795871957010906,3
test_accuracy_gradient_samples,iid,40,scaffold_average,125,6.4256,70.67999999999999,2.360063558466177,3
test_accuracy_gradient_samples,iid,40,scaffold_average,130,6.6816,71.45,2.240066963284812,3
test_accuracy_gradient_samples,iid,40,scaffold_average,135,6.9376,72.32333333333334,2.9509377040753204,3
test_accuracy_gradient_samples,iid,40,scaffold_average,140,7.1936,73.60666666666667,2.255001847744994,3
test_accuracy_gradient_samples,iid,40,scaffold_average,145,7.4496,74.37333333333333,2.28546129552292,3
test_accuracy_gradient_samples,iid,40,scaffold_average,150,7.7056,75.49666666666667,2.3779052406127,3
test_accuracy_gradient_samples,iid,40,scaffold_average,155,7.9616,75.99666666666667,2.1293739298989554,3
test_accuracy_gradient_samples,iid,40,scaffold_average,160,8.2176,76.34333333333335,2.6447369119315645,3
test_accuracy_gradient_samples,iid,40,scaffold_average,165,8.4736,77.56,2.0784850252046487,3
test_accuracy_gradient_samples,iid,40,scaffold_average,170,8.7296,77.79666666666667,2.5424463285059358,3
test_accuracy_gradient_samples,iid,40,scaffold_average,175,8.9856,78.33,2.1738675212625034,3
test_accuracy_gradient_samples,iid,40,scaffold_average,180,9.2416,79.22666666666667,1.7292291153381982,3
test_accuracy_gradient_samples,iid,40,scaffold_average,185,9.4976,79.34666666666666,1.6904535880447409,3
test_accuracy_gradient_samples,iid,40,scaffold_average,190,9.7536,80.08333333333333,1.6133918722162146,3
test_accuracy_gradient_samples,iid,40,scaffold_average,195,10.0096,80.93666666666667,1.7823112335765985,3
test_accuracy_gradient_samples,iid,40,scaffold_average,200,10.2656,81.08666666666666,1.325191810015943,3
test_accuracy_gradient_samples,iid,40,scaffold_average,205,10.5216,81.57333333333334,1.5848133433730718,3
test_accuracy_gradient_samples,iid,40,scaffold_average,210,10.7776,81.81333333333333,1.6945894291341879,3
test_accuracy_gradient_samples,iid,40,scaffold_average,215,11.0336,82.26,1.1092339699089688,3
test_accuracy_gradient_samples,iid,40,scaffold_average,220,11.2896,82.31333333333333,1.1935800489842878,3
test_accuracy_gradient_samples,iid,40,scaffold_average,225,11.5456,82.82666666666667,1.0136238618606672,3
test_accuracy_gradient_samples,iid,40,scaffold_average,230,11.8016,83.24333333333333,1.1044153807935342,3
test_accuracy_gradient_samples,iid,40,scaffold_average,235,12.0576,83.61999999999999,1.1039474625180343,3
test_accuracy_gradient_samples,iid,40,scaffold_average,240,12.3136,83.71333333333332,1.2343554323343582,3
test_accuracy_gradient_samples,iid,40,scaffold_average,245,12.5696,84.05666666666666,1.2164017976529575,3
test_accuracy_gradient_samples,iid,40,scaffold_average,250,12.8256,84.33666666666666,1.4181090696181848,3
test_accuracy_gradient_samples,iid,40,scaffold_average,255,13.0816,84.39333333333333,1.0450996762669684,3
test_accuracy_gradient_samples,iid,40,scaffold_average,260,13.3376,84.86,0.9613012014972201,3
test_accuracy_gradient_samples,iid,40,scaffold_average,265,13.5936,85.09,0.9232551110066995,3
test_accuracy_gradient_samples,iid,40,scaffold_average,270,13.8496,85.40666666666668,0.6321655901212322,3
test_accuracy_gradient_samples,iid,40,scaffold_average,275,14.1056,85.55333333333334,0.8376355611680599,3
test_accuracy_gradient_samples,iid,40,scaffold_average,280,14.3616,85.81,0.8214621111165143,3
test_accuracy_gradient_samples,iid,40,scaffold_average,285,14.6176,85.95,0.7660287200882219,3
test_accuracy_gradient_samples,iid,40,scaffold_average,290,14.8736,86.13999999999999,0.6464518543557624,3
test_accuracy_gradient_samples,iid,40,scaffold_average,295,15.1296,86.07666666666667,0.7715136637372845,3
test_accuracy_gradient_samples,iid,40,scaffold_average,300,15.3856,86.48666666666666,0.709389408811077,3
test_accuracy_gradient_samples,iid,40,scaffold_average,305,15.6416,86.71,0.6413267497929612,3
test_accuracy_gradient_samples,iid,40,scaffold_average,310,15.8976,86.52,0.5802585630561617,3
test_accuracy_gradient_samples,iid,40,scaffold_average,315,16.1536,86.66666666666667,0.9935961620967206,3
test_accuracy_gradient_samples,iid,40,scaffold_average,320,16.4096,86.90333333333335,0.7524847728248917,3
test_accuracy_gradient_samples,iid,40,scaffold_average,325,16.6656,87.09666666666668,0.5672154205708209,3
test_accuracy_gradient_samples,iid,40,scaffold_average,330,16.9216,87.27666666666669,0.9052255704150984,3
test_accuracy_gradient_samples,iid,40,scaffold_average,335,17.1776,87.44333333333333,0.5325723737984589,3
test_accuracy_gradient_samples,iid,40,scaffold_average,340,17.4336,87.42333333333333,0.7583095234357317,3
test_accuracy_gradient_samples,iid,40,scaffold_average,345,17.6896,87.85000000000001,0.44034077712607766,3
test_accuracy_gradient_samples,iid,40,scaffold_average,350,17.9456,87.84666666666665,0.3073000705065545,3
test_accuracy_gradient_samples,iid,40,scaffold_average,355,18.2016,87.77666666666666,0.5083633870897231,3
test_accuracy_gradient_samples,iid,40,scaffold_average,360,18.4576,88.06333333333333,0.41052811515574983,3
test_accuracy_gradient_samples,iid,40,scaffold_average,365,18.7136,87.94,0.6022457969965431,3
test_accuracy_gradient_samples,iid,40,scaffold_average,370,18.9696,88.17999999999999,0.5402777063696033,3
test_accuracy_gradient_samples,iid,40,scaffold_average,375,19.2256,88.45,0.25942243542145543,3
test_accuracy_gradient_samples,iid,40,scaffold_average,380,19.4816,88.46,0.44508426168537024,3
test_accuracy_gradient_samples,iid,40,scaffold_average,385,19.7376,88.31666666666668,0.4669403959107984,3
test_accuracy_gradient_samples,iid,40,scaffold_average,390,19.9936,88.32333333333334,0.4202776859807516,3
test_accuracy_gradient_samples,iid,40,scaffold_average,395,20.2496,88.70333333333333,0.6703978918025747,3
test_accuracy_gradient_samples,iid,40,scaffold_average,400,20.5056,88.53666666666668,0.6201075175591249,3
test_accuracy_gradient_samples,iid,40,scaffold_select,0,0.0256,10.0,0.0,3
test_accuracy_gradient_samples,iid,40,scaffold_select,5,0.1664,18.833333333333332,2.1266483802766585,3
test_accuracy_gradient_samples,iid,40,scaffold_select,10,0.3072,28.536666666666665,1.585728013668589,3
test_accuracy_gradient_samples,iid,40,scaffold_select,15,0.448,34.559999999999995,2.379558782631774,3
test_accuracy_gradient_samples,iid,40,scaffold_select,20,0.5888,37.98333333333333,1.1757692517383418,3
test_accuracy_gradient_samples,iid,40,scaffold_select,25,0.7296,39.33333333333333,2.299246253304183,3
test_accuracy_gradient_samples,iid,40,scaffold_select,30,0.8704,41.089999999999996,0.7501999733404421,3
test_accuracy_gradient_samples,iid,40,scaffold_select,35,1.0112,43.47666666666667,0.5217598425840508,3
test_accuracy_gradient_samples,iid,40,scaffold_select,40,1.152,44.623333333333335,2.9519033407842694,3
test_accuracy_gradient_samples,iid,40,scaffold_select,45,1.2928,44.120000000000005,2.61707852385059,3
test_accuracy_gradient_samples,iid,40,scaffold_select,50,1.4336,46.79333333333333,0.5601190349678652,3
test_accuracy_gradient_samples,iid,40,scaffold_select,55,1.5744,47.29666666666666,1.6500404035457235,3
test_accuracy_gradient_samples,iid,40,scaffold_select,60,1.7152,47.20333333333334,0.9219725230902072,3
test_accuracy_gradient_samples,iid,40,scaffold_select,65,1.856,48.55666666666667,2.0877340188188094,3
test_accuracy_gradient_samples,iid,40,scaffold_select,70,1.9968,52.376666666666665,0.9854102360607705,3
test_accuracy_gradient_samples,iid,40,scaffold_select,75,2.1376,47.60666666666666,3.33012512277442,3
test_accuracy_gradient_samples,iid,40,scaffold_select,80,2.2784,50.73666666666666,3.0728217216970704,3
test_accuracy_gradient_samples,iid,40,scaffold_select,85,2.4192,52.919999999999995,1.6672132437093925,3
test_accuracy_gradient_samples,iid,40,scaffold_select,90,2.56,54.85333333333333,2.917641741772512,3
test_accuracy_gradient_samples,iid,40,scaffold_select,95,2.7008,54.10333333333333,1.1402338941345915,3
test_accuracy_gradient_samples,iid,40,scaffold_select,100,2.8416,52.46,4.024288757035212,3
test_accuracy_gradient_samples,iid,40,scaffold_select,105,2.9824,55.583333333333336,5.348432792261053,3
test_accuracy_gradient_samples,iid,40,scaffold_select,110,3.1232,56.31333333333334,0.6025224753760936,3
test_accuracy_gradient_samples,iid,40,scaffold_select,115,3.264,58.26333333333334,1.9585794171626894,3
test_accuracy_gradient_samples,iid,40,scaffold_select,120,3.4048,59.473333333333336,3.2402520478094496,3
test_accuracy_gradient_samples,iid,40,scaffold_select,125,3.5456,60.330000000000005,2.130938760265064,3
test_accuracy_gradient_samples,iid,40,scaffold_select,130,3.6864,59.21666666666667,4.078606788271379,3
test_accuracy_gradient_samples,iid,40,scaffold_select,135,3.8272,60.22666666666667,4.11917872073225,3
test_accuracy_gradient_samples,iid,40,scaffold_select,140,3.968,62.596666666666664,2.6635565196431057,3
test_accuracy_gradient_samples,iid,40,scaffold_select,145,4.1088,64.84333333333332,1.8231931695059995,3
test_accuracy_gradient_samples,iid,40,scaffold_select,150,4.2496,62.800000000000004,2.2952995447217805,3
test_accuracy_gradient_samples,iid,40,scaffold_select,155,4.3904,62.86333333333332,2.50192592482938,3
test_accuracy_gradient_samples,iid,40,scaffold_select,160,4.5312,65.78666666666668,1.1180488957703696,3
test_accuracy_gradient_samples,iid,40,scaffold_select,165,4.672,65.41666666666667,2.454248017893332,3
test_accuracy_gradient_samples,iid,40,scaffold_select,170,4.8128,67.12333333333333,1.7574508053807214,3
test_accuracy_gradient_samples,iid,40,scaffold_select,175,4.9536,66.31333333333333,1.7146525401180692,3
test_accuracy_gradient_samples,iid,40,scaffold_select,180,5.0944,65.57666666666667,3.2546018701729547,3
test_accuracy_gradient_samples,iid,40,scaffold_select,185,5.2352,66.87333333333333,0.6748580097571173,3
test_accuracy_gradient_samples,iid,40,scaffold_select,190,5.376,68.15333333333334,2.5076748858919755,3
test_accuracy_gradient_samples,iid,40,scaffold_select,195,5.5168,69.29,4.07213703109313,3
test_accuracy_gradient_samples,iid,40,scaffold_select,200,5.6576,68.15333333333334,0.6633500835406103,3
test_accuracy_gradient_samples,iid,40,scaffold_select,205,5.7984,70.44666666666667,1.6631997274330341,3
test_accuracy_gradient_samples,iid,40,scaffold_select,210,5.9392,66.37666666666668,3.5736302737319217,3
test_accuracy_gradient_samples,iid,40,scaffold_select,215,6.08,69.77,0.713582510996447,3
test_accuracy_gradient_samples,iid,40,scaffold_select,220,6.2208,66.57,4.949737366770081,3
test_accuracy_gradient_samples,iid,40,scaffold_select,225,6.3616,69.78666666666666,1.4356995971766975,3
test_accuracy_gradient_samples,iid,40,scaffold_select,230,6.5024,72.26666666666665,1.841855948040818,3
test_accuracy_gradient_samples,iid,40,scaffold_select,235,6.6432,72.38333333333334,2.164077940678974,3
test_accuracy_gradient_samples,iid,40,scaffold_select,240,6.784,71.76,3.506665082382402,3
test_accuracy_gradient_samples,iid,40,scaffold_select,245,6.9248,73.15666666666667,1.5186287674521803,3
test_accuracy_gradient_samples,iid,40,scaffold_select,250,7.0656,72.62333333333333,1.687907975374649,3
test_accuracy_gradient_samples,iid,40,scaffold_select,255,7.2064,70.32333333333332,2.598544464374881,3
test_accuracy_gradient_samples,iid,40,scaffold_select,260,7.3472,75.55666666666667,0.4909514572066537,3
test_accuracy_gradient_samples,iid,40,scaffold_select,265,7.488,73.67,1.8621224449536116,3
test_accuracy_gradient_samples,iid,40,scaffold_select,270,7.6288,75.55,0.27184554438136477,3
test_accuracy_gradient_samples,iid,40,scaffold_select,275,7.7696,72.17,3.277010833061125,3
test_accuracy_gradient_samples,iid,40,scaffold_select,280,7.9104,74.73,1.4180620578804064,3
test_accuracy_gradient_samples,iid,40,scaffold_select,285,8.0512,75.46333333333332,1.5580864332036692,3
test_accuracy_gradient_samples,iid,40,scaffold_select,290,8.192,76.64666666666666,0.415010040039193,3
test_accuracy_gradient_samples,iid,40,scaffold_select,295,8.3328,76.5,1.83322120869251,3
test_accuracy_gradient_samples,iid,40,scaffold_select,300,8.4736,76.0,1.2100826418059258,3
test_accuracy_gradient_samples,iid,40,scaffold_select,305,8.6144,74.80333333333333,3.5477363675072175,3
test_accuracy_gradient_samples,iid,40,scaffold_select,310,8.7552,76.29333333333334,1.3800845384733977,3
test_accuracy_gradient_samples,iid,40,scaffold_select,315,8.896,74.80333333333334,0.35795716689757057,3
test_accuracy_gradient_samples,iid,40,scaffold_select,320,9.0368,77.26,1.6958478705355604,3
test_accuracy_gradient_samples,iid,40,scaffold_select,325,9.1776,77.66333333333334,0.4409459528483482,3
test_accuracy_gradient_samples,iid,40,scaffold_select,330,9.3184,77.14999999999999,1.771806987230833,3
test_accuracy_gradient_samples,iid,40,scaffold_select,335,9.4592,77.76,0.9170059977993597,3
test_accuracy_gradient_samples,iid,40,scaffold_select,340,9.6,77.49333333333333,0.8367994582534853,3
test_accuracy_gradient_samples,iid,40,scaffold_select,345,9.7408,77.71333333333332,1.4055722440818657,3
test_accuracy_gradient_samples,iid,40,scaffold_select,350,9.8816,76.75,1.6380781422142192,3
test_accuracy_gradient_samples,iid,40,scaffold_select,355,10.0224,75.55666666666667,2.2418370443306848,3
test_accuracy_gradient_samples,iid,40,scaffold_select,360,10.1632,76.99666666666667,0.461771949487342,3
test_accuracy_gradient_samples,iid,40,scaffold_select,365,10.304,76.86,1.0095048291117805,3
test_accuracy_gradient_samples,iid,40,scaffold_select,370,10.4448,78.21,2.168386496914242,3
test_accuracy_gradient_samples,iid,40,scaffold_select,375,10.5856,78.69666666666666,1.531317515518365,3
test_accuracy_gradient_samples,iid,40,scaffold_select,380,10.7264,78.96333333333332,1.1602729563914354,3
test_accuracy_gradient_samples,iid,40,scaffold_select,385,10.8672,78.47333333333333,1.7987866280727516,3
test_accuracy_gradient_samples,iid,40,scaffold_select,390,11.008,79.38666666666667,0.9798639361326384,3
test_accuracy_gradient_samples,iid,40,scaffold_select,395,11.1488,79.21666666666665,1.8203387963050588,3
test_accuracy_gradient_samples,iid,40,scaffold_select,400,11.2896,78.73333333333333,0.5063924696649118,3
test_accuracy_gradient_samples,iid,40,mbsgd,0,0.0,10.0,0.0,3
test_accuracy_gradient_samples,iid,40,mbsgd,5,0.256,10.82,0.675573830162182,3
test_accuracy_gradient_samples,iid,40,mbsgd,10,0.512,12.13,1.8593547267802348,3
test_accuracy_gradient_samples,iid,40,mbsgd,15,0.768,13.263333333333334,2.0390520673424035,3
test_accuracy_gradient_samples,iid,40,mbsgd,20,1.024,14.01,1.1205355862265154,3
test_accuracy_gradient_samples,iid,40,mbsgd,25,1.28,14.206666666666669,2.188157520228683,3
test_accuracy_gradient_samples,iid,40,mbsgd,30,1.536,16.756666666666664,1.506928443335426,3
test_accuracy_gradient_samples,iid,40,mbsgd,35,1.792,17.493333333333336,1.8156357931406106,3
test_accuracy_gradient_samples,iid,40,mbsgd,40,2.048,19.313333333333333,2.463743763733019,3
test_accuracy_gradient_samples,iid,40,mbsgd,45,2.304,17.01,2.2439474147136322,3
test_accuracy_gradient_samples,iid,40,mbsgd,50,2.56,22.413333333333338,3.6888254679956503,3
test_accuracy_gradient_samples,iid,40,mbsgd,55,2.816,18.793333333333333,2.017952757953797,3
test_accuracy_gradient_samples,iid,40,mbsgd,60,3.072,20.586666666666666,2.0308700926778482,3
test_accuracy_gradient_samples,iid,40,mbsgd,65,3.328,20.243333333333332,0.976848674735924,3
test_accuracy_gradient_samples,iid,40,mbsgd,70,3.584,23.876666666666665,5.614288319398403,3
test_accuracy_gradient_samples,iid,40,mbsgd,75,3.84,21.896666666666665,3.1099892818679176,3
test_accuracy_gradient_samples,iid,40,mbsgd,80,4.096,24.099999999999998,5.266412441121563,3
test_accuracy_gradient_samples,iid,40,mbsgd,85,4.352,24.166666666666668,0.40079088479322206,3
test_accuracy_gradient_samples,iid,40,mbsgd,90,4.608,27.30666666666667,4.62034991459882,3
test_accuracy_gradient_samples,iid,40,mbsgd,95,4.864,24.97666666666667,0.9887534239300166,3
test_accuracy_gradient_samples,iid,40,mbsgd,100,5.12,23.38333333333333,5.352918207233633,3
test_accuracy_gradient_samples,iid,40,mbsgd,105,5.376,26.49666666666667,3.055034096918287,3
test_accuracy_gradient_samples,iid,40,mbsgd,110,5.632,25.44333333333333,2.2694125524754925,3
test_accuracy_gradient_samples,iid,40,mbsgd,115,5.888,22.5,3.9154693205285116,3
test_accuracy_gradient_samples,iid,40,mbsgd,120,6.144,26.38,6.3850058731374695,3
test_accuracy_gradient_samples,iid,40,mbsgd,125,6.4,29.276666666666667,3.4489032073013206,3
test_accuracy_gradient_samples,iid,40,mbsgd,130,6.656,28.646666666666665,1.9614365483831835,3
test_accuracy_gradient_samples,iid,40,mbsgd,135,6.912,28.083333333333332,4.235614870751744,3
test_accuracy_gradient_samples,iid,40,mbsgd,140,7.168,28.156666666666666,3.9785592031957164,3
test_accuracy_gradient_samples,iid,40,mbsgd,145,7.424,29.196666666666662,2.588133175347307,3
test_accuracy_gradient_samples,iid,40,mbsgd,150,7.68,29.63,4.523350528093088,3
test_accuracy_gradient_samples,iid,40,mbsgd,155,7.936,30.12,3.2896352381381124,3
test_accuracy_gradient_samples,iid,40,mbsgd,160,8.192,29.346666666666668,1.8161589504592757,3
test_accuracy_gradient_samples,iid,40,mbsgd,165,8.448,30.646666666666665,2.2979193487442777,3
test_accuracy_gradient_samples,iid,40,mbsgd,170,8.704,30.22333333333333,2.738874464690436,3
test_accuracy_gradient_samples,iid,40,mbsgd,175,8.96,25.006666666666664,1.8985871940296395,3
test_accuracy_gradient_samples,iid,40,mbsgd,180,9.216,32.64666666666667,3.7821202166686,3
test_accuracy_gradient_samples,iid,40,mbsgd,185,9.472,31.583333333333332,4.0258705062797695,3
test_accuracy_gradient_samples,iid,40,mbsgd,190,9.728,30.683333333333334,4.2604264262316915,3
test_accuracy_gradient_samples,iid,40,mbsgd,195,9.984,30.833333333333332,2.6217805654427555,3
test_accuracy_gradient_samples,iid,40,mbsgd,200,10.24,32.75666666666667,4.4231361423014475,3
test_accuracy_gradient_samples,iid,40,mbsgd,205,10.496,32.39,2.056137154958297,3
test_accuracy_gradient_samples,iid,40,mbsgd,210,10.752,32.160000000000004,1.9179155351578958,3
test_accuracy_gradient_samples,iid,40,mbsgd,215,11.008,32.32,4.358898943540674,3
test_accuracy_gradient_samples,iid,40,mbsgd,220,11.264,31.576666666666668,5.994049827398278,3
test_accuracy_gradient_samples,iid,40,mbsgd,225,11.52,34.15333333333333,2.4152915628000975,3
test_accuracy_gradient_samples,iid,40,mbsgd,230,11.776,32.29,3.22919494611273,3
test_accuracy_gradient_samples,iid,40,mbsgd,235,12.032,32.56666666666666,1.385508330300951,3
test_accuracy_gradient_samples,iid,40,mbsgd,240,12.288,36.66,3.162087917816326,3
test_accuracy_gradient_samples,iid,40,mbsgd,245,12.544,32.833333333333336,2.241100919934962,3
test_accuracy_gradient_samples,iid,40,mbsgd,250,12.8,32.86666666666667,5.258615153567839,3
test_accuracy_gradient_samples,iid,40,mbsgd,255,13.056,36.68333333333333,3.48712393432372,3
test_accuracy_gradient_samples,iid,40,mbsgd,260,13.312,31.783333333333335,2.6358553323984473,3
test_accuracy_gradient_samples,iid,40,mbsgd,265,13.568,37.550000000000004,1.3850270755476242,3
test_accuracy_gradient_samples,iid,40,mbsgd,270,13.824,35.43,3.169369022376533,3
test_accuracy_gradient_samples,iid,40,mbsgd,275,14.08,32.46666666666667,4.3988218119552585,3
test_accuracy_gradient_samples,iid,40,mbsgd,280,14.336,36.083333333333336,2.9644617274192173,3
test_accuracy_gradient_samples,iid,40,mbsgd,285,14.592,33.580000000000005,1.7157214226091588,3
test_accuracy_gradient_samples,iid,40,mbsgd,290,14.848,36.86333333333334,4.179011047285393,3
test_accuracy_gradient_samples,iid,40,mbsgd,295,15.104,38.376666666666665,2.0870633275809682,3
test_accuracy_gradient_samples,iid,40,mbsgd,300,15.36,35.14,1.4558846108122723,3
test_accuracy_gradient_samples,iid,40,mbsgd,305,15.616,34.72666666666667,2.1334557256557556,3
test_accuracy_gradient_samples,iid,40,mbsgd,310,15.872,37.36666666666667,2.898798601719917,3
test_accuracy_gradient_samples,iid,40,mbsgd,315,16.128,35.18666666666667,1.8319479614152079,3
test_accuracy_gradient_samples,iid,40,mbsgd,320,16.384,37.36666666666667,0.8455964364478668,3
test_accuracy_gradient_samples,iid,40,mbsgd,325,16.64,36.25333333333334,3.8429329077324956,3
test_accuracy_gradient_samples,iid,40,mbsgd,330,16.896,35.373333333333335,4.570933529743495,3
test_accuracy_gradient_samples,iid,40,mbsgd,335,17.152,37.82333333333333,3.575266889804639,3
test_accuracy_gradient_samples,iid,40,mbsgd,340,17.408,37.37666666666667,2.977957913291142,3
test_accuracy_gradient_samples,iid,40,mbsgd,345,17.664,35.68,2.5400590544316084,3
test_accuracy_gradient_samples,iid,40,mbsgd,350,17.92,35.95666666666667,5.501948139825867,3
test_accuracy_gradient_samples,iid,40,mbsgd,355,18.176,40.126666666666665,1.363133644707417,3
test_accuracy_gradient_samples,iid,40,mbsgd,360,18.432,36.25333333333333,2.36377522902101,3
test_accuracy_gradient_samples,iid,40,mbsgd,365,18.688,37.04333333333334,4.591452203097986,3
test_accuracy_gradient_samples,iid,40,mbsgd,370,18.944,39.11333333333334,2.1531914297928383,3
test_accuracy_gradient_samples,iid,40,mbsgd,375,19.2,35.550000000000004,3.8080309872688756,3
test_accuracy_gradient_samples,iid,40,mbsgd,380,19.456,39.49666666666667,1.1942501133905494,3
test_accuracy_gradient_samples,iid,40,mbsgd,385,19.712,36.723333333333336,2.3936861392700046,3
test_accuracy_gradient_samples,iid,40,mbsgd,390,19.968,38.300000000000004,1.886504704473328,3
test_accuracy_gradient_samples,iid,40,mbsgd,395,20.224,40.07666666666666,1.8986661985018147,3
test_accuracy_gradient_samples,iid,40,mbsgd,400,20.48,35.88333333333333,2.2547135812189807,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,0,0.0064,10.0,0.0,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,5,0.0704,11.020000000000001,1.541460346554526,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,10,0.1344,12.54,1.2257242756835647,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,15,0.1984,13.549999999999999,1.7355402617052718,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,20,0.2624,14.596666666666666,2.4327008310380727,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,25,0.3264,15.81,1.7066634114552306,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,30,0.3904,17.150000000000002,1.924993506482555,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,35,0.4544,17.78333333333333,1.72024223100508,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,40,0.5184,18.42,1.520690632574557,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,45,0.5824,19.89,1.6189811611010185,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,50,0.6464,20.463333333333335,1.524215645285578,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,55,0.7104,21.133333333333336,1.9082015966174373,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,60,0.7744,22.19666666666667,1.81692964457442,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,65,0.8384,22.71666666666667,1.404006172825938,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,70,0.9024,23.5,1.6661032380978087,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,75,0.9664,23.866666666666664,1.79405499729895,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,80,1.0304,24.28666666666666,1.9144015601052278,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,85,1.0944,24.526666666666667,1.7635286596291362,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,90,1.1584,25.26,2.1600231480241106,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,95,1.2224,25.356666666666666,1.5081556064721364,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,100,1.2864,25.723333333333333,1.805057709142102,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,105,1.3504,26.356666666666666,2.2036863055646867,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,110,1.4144,25.459999999999997,0.5499090833947019,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,115,1.4784,25.58666666666667,0.48603840726153674,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,120,1.5424,27.586666666666662,1.2001805419741378,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,125,1.6064,25.25333333333333,2.4452061944411425,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,130,1.6704,21.55666666666667,3.808114143947545,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,135,1.7344,21.396666666666665,7.040634441109219,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,140,1.7984,25.633333333333336,2.601775035112248,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,145,1.8624,23.48,5.750226082511886,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,150,1.9264,21.646666666666665,3.9911944745067647,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,155,1.9904,24.94333333333334,2.256464786637126,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,160,2.0544,30.463333333333335,0.614356031412838,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,165,2.1184,27.980000000000004,4.200904664474071,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,170,2.1824,22.389999999999997,4.447594855649511,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,175,2.2464,22.916666666666668,4.720935641727532,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,180,2.3104,28.263333333333335,1.3810985965286244,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,185,2.3744,29.46666666666667,3.152242587957554,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,190,2.4384,27.05,3.1702208124987123,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,195,2.5024,25.86666666666667,2.5354355312910903,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,200,2.5664,28.41333333333333,3.0245220008016687,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,205,2.6304,31.093333333333334,2.8717474355056596,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,210,2.6944,29.423333333333332,6.319701997193644,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,215,2.7584,27.73,6.013060784658675,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,220,2.8224,27.916666666666668,3.5576021887408005,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,225,2.8864,29.24,3.1018220451856964,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,230,2.9504,29.41333333333333,4.099565017576053,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,235,3.0144,30.00666666666667,6.123645428446471,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,240,3.0784,29.33666666666667,4.171382664457115,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,245,3.1424,31.126666666666665,1.560971919457019,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,250,3.2064,32.42,4.555304600133783,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,255,3.2704,32.04666666666667,5.558689893611024,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,260,3.3344,30.55,4.945007583411779,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,265,3.3984,30.46333333333334,3.804895968792489,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,270,3.4624,30.646666666666665,4.243280963279871,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,275,3.5264,30.893333333333334,4.402003331817611,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,280,3.5904,32.31333333333333,6.312862530843938,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,285,3.6544,32.32,5.0416168041611416,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,290,3.7184,31.23333333333333,3.2179859125442616,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,295,3.7824,31.57666666666667,5.392896562454481,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,300,3.8464,31.876666666666665,5.136003634474314,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,305,3.9104,33.35333333333333,3.7656916142102386,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,310,3.9744,33.32999999999999,5.3234950925120605,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,315,4.0384,32.129999999999995,3.643748070325389,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,320,4.1024,29.916666666666668,2.799738082988002,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,325,4.1664,29.263333333333332,3.677911545066483,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,330,4.2304,30.086666666666662,5.207036905317007,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,335,4.2944,30.669999999999998,6.398663923038933,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,340,4.3584,32.67,6.448883624318241,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,345,4.4224,34.74333333333333,2.9348651303481295,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,350,4.4864,36.29666666666667,1.308217616963372,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,355,4.5504,36.656666666666666,2.540104984706997,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,360,4.6144,34.92000000000001,3.717028382996287,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,365,4.6784,32.88999999999999,3.7452369751458994,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,370,4.7424,31.476666666666663,2.9803746968012788,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,375,4.8064,31.706666666666663,2.7860425935963935,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,380,4.8704,31.80666666666667,3.7614403269669623,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,385,4.9344,33.07,4.390717481232427,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,390,4.9984,34.00666666666667,3.5187545145027275,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,395,5.0624,35.31,2.4637167044934363,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_average,400,5.1264,35.989999999999995,1.6333095236359805,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,0,0.0064,10.0,0.0,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,5,0.0416,10.806666666666667,0.6559217432997125,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,10,0.0768,10.969999999999999,0.9614572273377532,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,15,0.112,12.686666666666666,1.4682756326158015,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,20,0.1472,14.51,2.4088794075254163,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,25,0.1824,11.82,1.9007103935108058,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,30,0.2176,13.4,2.135017564330561,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,35,0.2528,14.419999999999996,2.620171750095782,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,40,0.288,13.29,2.2900655012466347,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,45,0.3232,16.423333333333332,1.5753200732972765,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,50,0.3584,18.116666666666667,0.30353473167552647,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,55,0.3936,15.493333333333334,4.323625022285505,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,60,0.4288,19.366666666666667,1.7835451587591884,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,65,0.464,16.596666666666668,4.756535854309659,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,70,0.4992,19.403333333333332,3.4657226278704614,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,75,0.5344,17.603333333333335,1.687493209862883,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,80,0.5696,22.203333333333333,1.7576214988823196,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,85,0.6048,20.029999999999998,2.744212090928832,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,90,0.64,23.026666666666667,2.0055506309573254,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,95,0.6752,22.930000000000003,2.9380776027872377,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,100,0.7104,22.603333333333335,2.0757247730210597,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,105,0.7456,24.106666666666666,2.8253200408685264,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,110,0.7808,24.323333333333334,0.8511364951248042,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,115,0.816,18.956666666666667,6.334487614111605,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,120,0.8512,23.450000000000003,2.6309123892672677,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,125,0.8864,21.650000000000002,1.7926795586495634,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,130,0.9216,25.553333333333338,1.7015972888240432,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,135,0.9568,24.299999999999997,0.5919459434779505,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,140,0.992,26.743333333333336,1.8377794572073467,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,145,1.0272,26.063333333333333,2.281541876304999,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,150,1.0624,26.49666666666667,1.3438873960765216,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,155,1.0976,20.26,7.19133506381117,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,160,1.1328,17.833333333333332,6.994614595053348,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,165,1.168,25.453333333333333,5.6174579066810395,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,170,1.2032,19.27,1.317307860752376,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,175,1.2384,22.99,5.058250685760839,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,180,1.2736,20.86,9.500015789460562,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,185,1.3088,22.896666666666665,9.399624105959415,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,190,1.344,23.820000000000004,3.4443577050010346,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,195,1.3792,24.986666666666668,1.4694329972248932,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,200,1.4144,20.633333333333336,4.014590057942819,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,205,1.4496,27.176666666666666,1.136940338510924,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,210,1.4848,26.72666666666667,1.100060604391111,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,215,1.52,29.166666666666668,1.728303599872817,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,220,1.5552,26.040000000000003,3.6733091348265257,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,225,1.5904,30.75,1.2277214667830818,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,230,1.6256,28.819999999999997,3.151301318503199,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,235,1.6608,26.319999999999997,7.06826004049087,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,240,1.696,24.80333333333333,9.77818660761459,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,245,1.7312,27.936666666666667,3.530698703278618,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,250,1.7664,25.456666666666667,8.023567369526681,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,255,1.8016,23.27666666666667,6.659101540998859,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,260,1.8368,31.580000000000002,2.041837407826589,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,265,1.872,24.22,8.870586226400146,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,270,1.9072,20.849999999999998,2.924363178539902,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,275,1.9424,26.47,5.264703220505407,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,280,1.9776,27.076666666666668,4.334793343786219,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,285,2.0128,29.566666666666663,5.386811054170486,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,290,2.048,28.52333333333333,5.983847703053055,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,295,2.0832,30.866666666666664,3.8467172151502536,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,300,2.1184,31.069999999999997,4.409931972264426,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,305,2.1536,30.040000000000003,5.880408149099857,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,310,2.1888,31.19666666666667,0.7695669778085148,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,315,2.224,31.313333333333333,0.9816482737382769,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,320,2.2592,29.146666666666672,2.351708598728451,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,325,2.2944,26.906666666666663,1.2850810609970618,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,330,2.3296,25.616666666666664,4.580440299068786,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,335,2.3648,24.546666666666667,5.646010390827611,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,340,2.4,23.376666666666665,11.378410843933056,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,345,2.4352,24.743333333333336,8.245340098099854,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,350,2.4704,29.736666666666668,1.487021631763753,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,355,2.5056,27.72666666666667,4.538880184950175,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,360,2.5408,26.05333333333333,9.013347509850783,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,365,2.576,32.89333333333333,1.5524926194134832,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,370,2.6112,24.413333333333338,6.801252335660935,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,375,2.6464,27.206666666666667,3.053462515462296,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,380,2.6816,31.88333333333333,3.4757493196911278,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,385,2.7168,31.673333333333336,2.791851237679638,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,390,2.752,33.61333333333334,2.7142279442473725,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,395,2.7872,30.209999999999997,1.6803571049035955,3
test_accuracy_gradient_samples,dirichlet,10,scaffold_select,400,2.8224,30.156666666666666,4.355460174692604,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,0,0.0,10.0,0.0,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,5,0.064,11.093333333333334,0.9208872533233003,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,10,0.128,11.233333333333334,0.9377810689779008,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,15,0.192,11.943333333333333,2.3476442092730596,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,20,0.256,13.700000000000001,0.39949968710876393,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,25,0.32,13.423333333333332,3.0452312446402705,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,30,0.384,15.886666666666665,1.2079045216130853,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,35,0.448,16.599999999999998,1.9608926538696598,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,40,0.512,19.25,2.4526923981616604,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,45,0.576,17.973333333333333,1.7004215163697896,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,50,0.64,22.620000000000005,3.6206214936112833,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,55,0.704,19.41333333333333,1.1736410581320567,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,60,0.768,18.84,1.8099999999999998,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,65,0.832,19.31,1.1816513868311587,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,70,0.896,24.016666666666666,5.0683758082183825,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,75,0.96,23.673333333333336,3.1962530145990216,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,80,1.024,19.27,5.034133490482747,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,85,1.088,27.456666666666667,2.1150019700542444,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,90,1.152,25.819999999999997,4.99906991349391,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,95,1.216,25.506666666666664,2.4685488314662396,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,100,1.28,23.713333333333335,1.1566042250196626,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,105,1.344,26.883333333333336,2.655754757754062,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,110,1.408,27.636666666666667,2.052177705105806,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,115,1.472,26.99,3.6596857788613506,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,120,1.536,28.763333333333332,2.4737084172014563,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,125,1.6,28.843333333333334,1.350012345622564,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,130,1.664,25.683333333333334,1.7096880807133588,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,135,1.728,27.543333333333337,1.770207144187746,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,140,1.792,30.639999999999997,3.746771943953887,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,145,1.856,26.27,1.8856563843924499,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,150,1.92,29.55,2.990535069180763,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,155,1.984,31.183333333333337,4.794020581237981,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,160,2.048,31.346666666666664,4.008195770335242,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,165,2.112,26.213333333333335,0.565361241449513,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,170,2.176,32.46,2.4781242906682492,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,175,2.24,29.326666666666668,1.249253110195582,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,180,2.304,32.379999999999995,2.345015991416687,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,185,2.368,30.653333333333336,2.116656167952967,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,190,2.432,30.159999999999997,2.619694638693601,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,195,2.496,30.816666666666666,7.785283124802422,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,200,2.56,32.943333333333335,2.0269270666043577,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,205,2.624,32.42333333333333,2.8167416163598182,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,210,2.688,33.166666666666664,1.3037382150314256,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,215,2.752,30.333333333333332,2.965743301995864,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,220,2.816,33.413333333333334,1.4981432953270322,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,225,2.88,33.19,0.24331050121192768,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,230,2.944,34.556666666666665,4.417265368226516,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,235,3.008,30.83666666666667,0.6268439465555444,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,240,3.072,33.45,2.415139747509449,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,245,3.136,36.440000000000005,1.0450358845513392,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,250,3.2,34.486666666666665,1.9334511458356902,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,255,3.264,31.546666666666663,4.808589536790734,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,260,3.328,36.12,1.8067650649710922,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,265,3.392,34.47666666666667,0.3419551627528597,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,270,3.456,34.833333333333336,2.3979227121267543,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,275,3.52,35.18,3.666156025048579,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,280,3.584,32.82666666666667,4.072153402480478,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,285,3.648,34.25,2.1505580671072337,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,290,3.712,36.65,2.6725268941584113,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,295,3.776,33.21333333333333,3.034490621724402,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,300,3.84,37.25333333333333,3.275367663840706,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,305,3.904,33.946666666666665,1.851656915665894,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,310,3.968,39.5,1.023279043076713,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,315,4.032,34.68666666666667,0.7454081655934134,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,320,4.096,37.75333333333334,1.015939630752407,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,325,4.16,36.01,1.5773078329863222,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,330,4.224,35.11666666666667,4.096246249108242,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,335,4.288,37.449999999999996,3.4927496331686894,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,340,4.352,36.18333333333334,2.457729304324081,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,345,4.416,37.64000000000001,2.787328470058738,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,350,4.48,36.4,0.8283115355951516,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,355,4.544,37.443333333333335,2.5338968671462014,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,360,4.608,37.14666666666667,2.883475911696392,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,365,4.672,38.74,0.3207802986469109,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,370,4.736,35.57333333333333,2.1105054686812177,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,375,4.8,38.346666666666664,2.6626553162836033,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,380,4.864,36.06333333333333,1.9397508431067443,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,385,4.928,42.126666666666665,1.1636293797138906,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,390,4.992,35.32333333333333,1.5387115822444835,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,395,5.056,37.24666666666667,1.449563152585406,3
test_accuracy_gradient_samples,dirichlet,10,mbsgd,400,5.12,37.24666666666667,3.7397905467196098,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,0,0.0256,10.0,0.0,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,5,0.2816,9.95,0.2893095228297892,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,10,0.5376,10.856666666666667,1.0074886269002408,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,15,0.7936,11.64,1.1558114033007285,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,20,1.0496,12.089999999999998,1.1704272724095246,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,25,1.3056,12.61,1.4893958506723453,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,30,1.5616,13.033333333333333,1.4645590917861024,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,35,1.8176,13.526666666666666,1.663770817550702,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,40,2.0736,13.976666666666667,1.8200641014352585,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,45,2.3296,14.54,1.8421997720117105,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,50,2.5856,14.733333333333334,1.8094290075416979,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,55,2.8416,15.136666666666668,2.0567044837149893,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,60,3.0976,15.83,1.9054920624342673,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,65,3.3536,16.036666666666665,1.970033840656889,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,70,3.6096,16.416666666666668,1.9629144997511556,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,75,3.8656,17.083333333333332,1.8440806200742235,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,80,4.1216,17.263333333333335,1.466776511038179,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,85,4.3776,17.583333333333332,2.052932861379868,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,90,4.6336,18.383333333333333,1.975989203749182,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,95,4.8896,18.61,1.8687696487261318,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,100,5.1456,18.823333333333334,2.2129015643117382,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,105,5.4016,19.22,1.6117381921391574,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,110,5.6576,19.55666666666667,1.6857144874898984,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,115,5.9136,20.16,1.9474085344374958,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,120,6.1696,20.403333333333336,2.042947217461412,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,125,6.4256,20.783333333333335,1.7973406280761972,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,130,6.6816,20.896666666666672,1.768228869047596,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,135,6.9376,21.463333333333335,1.8315385153835366,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,140,7.1936,21.650000000000002,1.6487571076419962,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,145,7.4496,22.046666666666667,1.76335853794211,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,150,7.7056,22.236666666666665,1.90951128127941,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,155,7.9616,22.543333333333333,1.8971645509373545,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,160,8.2176,22.773333333333337,1.8218214328888909,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,165,8.4736,23.103333333333335,1.752892847076893,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,170,8.7296,23.23,1.933571824370637,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,175,8.9856,23.58666666666667,1.8262073631801314,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,180,9.2416,23.99333333333333,1.7275512534606132,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,185,9.4976,23.816666666666663,1.753463239800975,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,190,9.7536,24.026666666666667,1.978846465326034,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,195,10.0096,24.313333333333333,1.910715398308532,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,200,10.2656,24.366666666666664,1.7650023607160765,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,205,10.5216,24.713333333333335,1.8366364183837083,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,210,10.7776,24.78,1.7003529045465822,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,215,11.0336,25.003333333333334,1.7863463643239341,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,220,11.2896,25.316666666666663,2.092876807968719,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,225,11.5456,25.50333333333333,2.0126682124317794,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,230,11.8016,25.619999999999994,1.9465610701953318,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,235,12.0576,25.8,1.9530232973520807,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,240,12.3136,25.723333333333333,2.0789981561640056,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,245,12.5696,25.936666666666667,2.056801724360744,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,250,12.8256,26.00333333333333,2.150961025526343,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,255,13.0816,26.323333333333334,1.857749534607218,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,260,13.3376,26.293333333333333,1.9189146237739017,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,265,13.5936,26.49666666666667,2.0476897551468425,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,270,13.8496,26.69666666666667,2.0039544239661065,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,275,14.1056,26.97333333333333,2.021641247435691,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,280,14.3616,27.093333333333334,2.0937128106149943,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,285,14.6176,27.30666666666666,1.7945008591063263,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,290,14.8736,27.483333333333334,1.8499279265239859,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,295,15.1296,27.649999999999995,1.7246158992656886,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,300,15.3856,27.76,1.9195572406156602,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,305,15.6416,27.810000000000002,1.873846311734236,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,310,15.8976,27.856666666666666,1.8723603641749462,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,315,16.1536,27.92,2.0946598769251294,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,320,16.4096,28.24,1.6431981012647243,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,325,16.6656,28.46666666666667,1.4522511261256903,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,330,16.9216,28.47,1.677974970015942,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,335,17.1776,28.463333333333335,1.628537175913812,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,340,17.4336,28.353333333333335,1.5127568652408534,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,345,17.6896,28.826666666666664,1.517706603179065,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,350,17.9456,28.960000000000004,1.4440567855870479,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,355,18.2016,28.873333333333335,1.4613121957108752,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,360,18.4576,29.063333333333333,1.6180955884413433,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,365,18.7136,29.463333333333335,1.2169771293386482,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,370,18.9696,29.30666666666667,1.2534086856781108,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,375,19.2256,29.516666666666666,0.8957864328808165,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,380,19.4816,29.576666666666664,1.1662046704302547,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,385,19.7376,29.786666666666665,1.6944123858533802,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,390,19.9936,30.073333333333334,1.7729166177046605,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,395,20.2496,30.353333333333335,1.3500493818128774,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_average,400,20.5056,30.33666666666667,1.1759818592705118,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,0,0.0256,10.0,0.0,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,5,0.1664,9.956666666666667,0.19295940851208362,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,10,0.3072,10.526666666666666,1.148491764590993,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,15,0.448,11.523333333333335,1.4281573209325833,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,20,0.5888,11.876666666666667,1.2223065627465692,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,25,0.7296,11.659999999999998,1.1341957503006252,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,30,0.8704,12.67,1.4300000000000002,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,35,1.0112,13.296666666666667,1.2416655480979293,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,40,1.152,13.42,1.0836512354074068,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,45,1.2928,13.469999999999999,2.553252827277392,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,50,1.4336,14.083333333333334,1.353563198869316,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,55,1.5744,13.873333333333333,1.4951365600952091,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,60,1.7152,15.61,1.7485994395515516,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,65,1.856,15.336666666666668,2.164724770804209,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,70,1.9968,16.026666666666667,1.1846237095944578,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,75,2.1376,16.236666666666668,1.2646870495633817,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,80,2.2784,16.476666666666667,1.2116655204029425,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,85,2.4192,17.599999999999998,2.4126126916685164,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,90,2.56,17.52,2.2633824246026117,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,95,2.7008,18.813333333333333,1.8251666590570106,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,100,2.8416,17.883333333333336,2.392369815336528,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,105,2.9824,18.69333333333333,1.8929430348886191,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,110,3.1232,19.49,2.2580522580312423,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,115,3.264,18.23,2.5859814384484685,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,120,3.4048,19.61666666666667,1.5272960856799604,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,125,3.5456,20.003333333333334,2.4660967810151604,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,130,3.6864,19.91,1.8398913011371076,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,135,3.8272,20.896666666666665,1.6171683070519698,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,140,3.968,21.273333333333333,1.3887524377416345,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,145,4.1088,21.38,1.3432423459673986,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,150,4.2496,21.31,2.5362767987741393,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,155,4.3904,22.47666666666667,2.0572392503871133,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,160,4.5312,21.86666666666667,1.9445393627626393,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,165,4.672,22.820000000000004,1.315598723015495,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,170,4.8128,23.046666666666667,1.8312381967765239,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,175,4.9536,23.013333333333332,2.0653893902442038,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,180,5.0944,23.756666666666664,1.977911356288076,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,185,5.2352,23.933333333333334,1.8514948915223424,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,190,5.376,23.736666666666668,1.9106107226050362,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,195,5.5168,24.17,2.515313101782758,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,200,5.6576,22.879999999999995,0.7538567503179907,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,205,5.7984,24.383333333333336,1.7218110620312947,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,210,5.9392,24.17,2.3750157894211994,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,215,6.08,24.743333333333336,1.7609751086637555,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,220,6.2208,24.099999999999998,3.835831070315794,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,225,6.3616,25.460000000000004,2.5944556269090464,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,230,6.5024,25.316666666666666,2.1529592038246625,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,235,6.6432,25.720000000000002,1.6983227019621447,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,240,6.784,26.153333333333336,1.781918441829853,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,245,6.9248,25.413333333333338,1.8569957817220095,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,250,7.0656,25.823333333333334,1.8799024797401946,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,255,7.2064,26.19333333333333,1.9572003814973384,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,260,7.3472,26.55333333333333,1.8846838815391103,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,265,7.488,25.94666666666667,1.7188756014713058,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,270,7.6288,26.313333333333333,2.1457011286135197,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,275,7.7696,26.923333333333332,1.8775072125915608,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,280,7.9104,26.543333333333333,1.8568880777616432,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,285,8.0512,26.603333333333335,0.9731563766082643,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,290,8.192,25.153333333333336,2.7086958731709476,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,295,8.3328,27.686666666666664,1.3891124264555879,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,300,8.4736,27.176666666666666,0.8961212715549892,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,305,8.6144,26.99333333333333,1.5971641535337981,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,310,8.7552,26.97666666666667,1.2154148811551297,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,315,8.896,27.526666666666667,1.8170397170489538,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,320,9.0368,27.453333333333337,2.2507850482294707,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,325,9.1776,28.183333333333337,1.7171585055938574,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,330,9.3184,27.363333333333333,1.4854067905235049,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,335,9.4592,27.80333333333333,2.215972322330162,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,340,9.6,28.08666666666667,0.8631531343471643,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,345,9.7408,29.84333333333333,1.1564745277494572,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,350,9.8816,29.363333333333333,0.9151138362702962,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,355,10.0224,29.230000000000004,1.8124017214734711,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,360,10.1632,22.683333333333334,9.894474889216372,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,365,10.304,27.71666666666667,2.3395797343397677,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,370,10.4448,20.063333333333336,7.338026528524773,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,375,10.5856,23.423333333333332,4.79074454895409,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,380,10.7264,27.45,1.3057181931795252,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,385,10.8672,23.28333333333333,10.936280598692289,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,390,11.008,30.076666666666668,0.8775154319630711,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,395,11.1488,29.650000000000002,0.9725739046468423,3
test_accuracy_gradient_samples,dirichlet,40,scaffold_select,400,11.2896,30.94,0.8940357934669048,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,0,0.0,10.0,0.0,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,5,0.256,10.82,0.675573830162182,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,10,0.512,12.13,1.8593547267802348,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,15,0.768,13.263333333333334,2.0390520673424035,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,20,1.024,14.01,1.1205355862265154,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,25,1.28,14.206666666666669,2.188157520228683,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,30,1.536,16.756666666666664,1.506928443335426,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,35,1.792,17.493333333333336,1.8156357931406106,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,40,2.048,19.313333333333333,2.463743763733019,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,45,2.304,17.01,2.2439474147136322,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,50,2.56,22.413333333333338,3.6888254679956503,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,55,2.816,18.793333333333333,2.017952757953797,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,60,3.072,20.586666666666666,2.0308700926778482,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,65,3.328,20.243333333333332,0.976848674735924,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,70,3.584,23.876666666666665,5.614288319398403,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,75,3.84,21.896666666666665,3.1099892818679176,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,80,4.096,24.099999999999998,5.266412441121563,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,85,4.352,24.166666666666668,0.40079088479322206,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,90,4.608,27.30666666666667,4.62034991459882,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,95,4.864,24.97666666666667,0.9887534239300166,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,100,5.12,23.38333333333333,5.352918207233633,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,105,5.376,26.49666666666667,3.055034096918287,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,110,5.632,25.44333333333333,2.2694125524754925,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,115,5.888,22.5,3.9154693205285116,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,120,6.144,26.38,6.3850058731374695,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,125,6.4,29.276666666666667,3.4489032073013206,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,130,6.656,28.646666666666665,1.9614365483831835,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,135,6.912,28.083333333333332,4.235614870751744,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,140,7.168,28.156666666666666,3.9785592031957164,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,145,7.424,29.196666666666662,2.588133175347307,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,150,7.68,29.63,4.523350528093088,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,155,7.936,30.12,3.2896352381381124,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,160,8.192,29.346666666666668,1.8161589504592757,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,165,8.448,30.646666666666665,2.2979193487442777,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,170,8.704,30.22333333333333,2.738874464690436,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,175,8.96,25.006666666666664,1.8985871940296395,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,180,9.216,32.64666666666667,3.7821202166686,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,185,9.472,31.583333333333332,4.0258705062797695,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,190,9.728,30.683333333333334,4.2604264262316915,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,195,9.984,30.833333333333332,2.6217805654427555,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,200,10.24,32.75666666666667,4.4231361423014475,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,205,10.496,32.39,2.056137154958297,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,210,10.752,32.160000000000004,1.9179155351578958,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,215,11.008,32.32,4.358898943540674,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,220,11.264,31.576666666666668,5.994049827398278,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,225,11.52,34.15333333333333,2.4152915628000975,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,230,11.776,32.29,3.22919494611273,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,235,12.032,32.56666666666666,1.385508330300951,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,240,12.288,36.66,3.162087917816326,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,245,12.544,32.833333333333336,2.241100919934962,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,250,12.8,32.86666666666667,5.258615153567839,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,255,13.056,36.68333333333333,3.48712393432372,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,260,13.312,31.783333333333335,2.6358553323984473,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,265,13.568,37.550000000000004,1.3850270755476242,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,270,13.824,35.43,3.169369022376533,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,275,14.08,32.46666666666667,4.3988218119552585,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,280,14.336,36.083333333333336,2.9644617274192173,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,285,14.592,33.580000000000005,1.7157214226091588,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,290,14.848,36.86333333333334,4.179011047285393,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,295,15.104,38.376666666666665,2.0870633275809682,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,300,15.36,35.14,1.4558846108122723,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,305,15.616,34.72666666666667,2.1334557256557556,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,310,15.872,37.36666666666667,2.898798601719917,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,315,16.128,35.18666666666667,1.8319479614152079,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,320,16.384,37.36666666666667,0.8455964364478668,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,325,16.64,36.25333333333334,3.8429329077324956,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,330,16.896,35.373333333333335,4.570933529743495,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,335,17.152,37.82333333333333,3.575266889804639,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,340,17.408,37.37666666666667,2.977957913291142,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,345,17.664,35.68,2.5400590544316084,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,350,17.92,35.95666666666667,5.501948139825867,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,355,18.176,40.126666666666665,1.363133644707417,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,360,18.432,36.25333333333333,2.36377522902101,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,365,18.688,37.04333333333334,4.591452203097986,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,370,18.944,39.11333333333334,2.1531914297928383,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,375,19.2,35.550000000000004,3.8080309872688756,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,380,19.456,39.49666666666667,1.1942501133905494,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,385,19.712,36.723333333333336,2.3936861392700046,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,390,19.968,38.300000000000004,1.886504704473328,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,395,20.224,40.07666666666666,1.8986661985018147,3
test_accuracy_gradient_samples,dirichlet,40,mbsgd,400,20.48,35.88333333333333,2.2547135812189807,3
test_accuracy_communication,iid,10,scaffold_average,0,0.8325250446796417,10.0,0.0,3
test_accuracy_communication,iid,10,scaffold_average,5,9.157775491476059,13.030000000000001,2.8772035034039565,3
test_accuracy_communication,iid,10,scaffold_average,10,17.483025938272476,16.97,1.2519185277005858,3
test_accuracy_communication,iid,10,scaffold_average,15,25.808276385068893,22.24666666666667,1.2680825420032138,3
test_accuracy_communication,iid,10,scaffold_average,20,34.13352683186531,25.986666666666668,1.027732131118481,3
test_accuracy_communication,iid,10,scaffold_average,25,42.45877727866173,27.99,1.062402936742928,3
test_accuracy_communication,iid,10,scaffold_average,30,50.784027725458145,28.37,1.1361778029868381,3
test_accuracy_communication,iid,10,scaffold_average,35,59.10927817225456,31.38,0.19672315572906043,3
test_accuracy_communication,iid,10,scaffold_average,40,67.43452861905098,33.576666666666675,1.033505362024473,3
test_accuracy_communication,iid,10,scaffold_average,45,75.7597790658474,33.696666666666665,1.3476028099307786,3
test_accuracy_communication,iid,10,scaffold_average,50,84.08502951264381,35.78,0.8838551917593707,3
test_accuracy_communication,iid,10,scaffold_average,55,92.41027995944023,37.24999999999999,0.913290753265357,3
test_accuracy_communication,iid,10,scaffold_average,60,100.73553040623665,37.62,1.3452509059651276,3
test_accuracy_communication,iid,10,scaffold_average,65,109.06078085303307,39.096666666666664,2.297157664012927,3
test_accuracy_communication,iid,10,scaffold_average,70,117.38603129982948,40.46,1.3095037227896704,3
test_accuracy_communication,iid,10,scaffold_average,75,125.7112817466259,39.71333333333333,1.3431803055931595,3
test_accuracy_communication,iid,10,scaffold_average,80,134.03653219342232,41.39000000000001,1.1650321883965247,3
test_accuracy_communication,iid,10,scaffold_average,85,142.36178264021873,42.27,0.6364746656387841,3
test_accuracy_communication,iid,10,scaffold_average,90,150.68703308701515,42.673333333333325,0.38552993831002463,3
test_accuracy_communication,iid,10,scaffold_average,95,159.01228353381157,43.160000000000004,0.6761656601750778,3
test_accuracy_communication,iid,10,scaffold_average,100,167.337533980608,43.86333333333334,0.7147260547463853,3
test_accuracy_communication,iid,10,scaffold_average,105,175.6627844274044,44.123333333333335,0.5601190349678632,3
test_accuracy_communication,iid,10,scaffold_average,110,183.98803487420082,45.0,0.7692203845452876,3
test_accuracy_communication,iid,10,scaffold_average,115,192.31328532099724,45.57,0.6863672486358902,3
test_accuracy_communication,iid,10,scaffold_average,120,200.63853576779366,46.60333333333333,0.5608327142146156,3
test_accuracy_communication,iid,10,scaffold_average,125,208.96378621459007,46.48,1.0064293318460074,3
test_accuracy_communication,iid,10,scaffold_average,130,217.2890366613865,46.74333333333334,0.783602790534422,3
test_accuracy_communication,iid,10,scaffold_average,135,225.6142871081829,47.48666666666667,0.5797700693665867,3
test_accuracy_communication,iid,10,scaffold_average,140,233.93953755497932,47.27333333333333,1.340982227075858,3
test_accuracy_communication,iid,10,scaffold_average,145,242.26478800177574,48.64333333333334,1.6166116829137833,3
test_accuracy_communication,iid,10,scaffold_average,150,250.59003844857216,49.45666666666667,0.5751811308912423,3
test_accuracy_communication,iid,10,scaffold_average,155,258.9152888953686,49.883333333333326,0.8129165598838136,3
test_accuracy_communication,iid,10,scaffold_average,160,267.240539342165,50.85,0.9874715185766121,3
test_accuracy_communication,iid,10,scaffold_average,165,275.5657897889614,50.343333333333334,1.865270311063076,3
test_accuracy_communication,iid,10,scaffold_average,170,283.8910402357578,51.03999999999999,0.8845337754998419,3
test_accuracy_communication,iid,10,scaffold_average,175,292.21629068255424,52.22,0.8400000000000065,3
test_accuracy_communication,iid,10,scaffold_average,180,300.54154112935066,52.53666666666667,0.9753119159188681,3
test_accuracy_communication,iid,10,scaffold_average,185,308.8667915761471,53.28666666666667,1.5001444374903827,3
test_accuracy_communication,iid,10,scaffold_average,190,317.1920420229435,53.26666666666667,1.5985722796712512,3
test_accuracy_communication,iid,10,scaffold_average,195,325.5172924697399,54.06,1.1043550153822823,3
test_accuracy_communication,iid,10,scaffold_average,200,333.84254291653633,55.07666666666666,0.8062464470205934,3
test_accuracy_communication,iid,10,scaffold_average,205,342.16779336333275,55.169999999999995,1.6632498309033428,3
test_accuracy_communication,iid,10,scaffold_average,210,350.49304381012917,55.64000000000001,1.2150308638055276,3
test_accuracy_communication,iid,10,scaffold_average,215,358.8182942569256,56.43666666666667,1.4424400623018374,3
test_accuracy_communication,iid,10,scaffold_average,220,367.143544703722,57.126666666666665,0.7876759062795629,3
test_accuracy_communication,iid,10,scaffold_average,225,375.4687951505184,57.43666666666667,0.815250472758728,3
test_accuracy_communication,iid,10,scaffold_average,230,383.79404559731483,57.68333333333333,0.7848779098263224,3
test_accuracy_communication,iid,10,scaffold_average,235,392.11929604411125,57.576666666666675,1.1360604444013207,3
test_accuracy_communication,iid,10,scaffold_average,240,400.44454649090767,58.25666666666667,0.7490215840236726,3
test_accuracy_communication,iid,10,scaffold_average,245,408.7697969377041,58.98000000000001,1.1501304273863922,3
test_accuracy_communication,iid,10,scaffold_average,250,417.0950473845005,59.50333333333333,2.0300821001460334,3
test_accuracy_communication,iid,10,scaffold_average,255,425.4202978312969,60.26,0.5977457653551363,3
test_accuracy_communication,iid,10,scaffold_average,260,433.74554827809334,60.580000000000005,0.9624967532412745,3
test_accuracy_communication,iid,10,scaffold_average,265,442.07079872488976,60.629999999999995,1.9526392395934296,3
test_accuracy_communication,iid,10,scaffold_average,270,450.3960491716862,61.86666666666667,1.6187134809265444,3
test_accuracy_communication,iid,10,scaffold_average,275,458.7212996184826,61.54333333333333,1.466606059353817,3
test_accuracy_communication,iid,10,scaffold_average,280,467.046550065279,62.25,2.197248279098198,3
test_accuracy_communication,iid,10,scaffold_average,285,475.3718005120754,63.17333333333334,1.3021648641141157,3
test_accuracy_communication,iid,10,scaffold_average,290,483.69705095887184,63.27,1.3738995596476513,3
test_accuracy_communication,iid,10,scaffold_average,295,492.02230140566826,63.723333333333336,1.1409352888456648,3
test_accuracy_communication,iid,10,scaffold_average,300,500.3475518524647,64.22666666666667,1.7546034689733554,3
test_accuracy_communication,iid,10,scaffold_average,305,508.6728022992611,65.35666666666667,1.2977030990690117,3
test_accuracy_communication,iid,10,scaffold_average,310,516.9980527460575,65.52333333333333,1.2788406207707528,3
test_accuracy_communication,iid,10,scaffold_average,315,525.3233031928539,65.97333333333334,2.176817248492235,3
test_accuracy_communication,iid,10,scaffold_average,320,533.6485536396503,65.78666666666666,1.9207377055010237,3
test_accuracy_communication,iid,10,scaffold_average,325,541.9738040864468,66.67,1.6103726276859096,3
test_accuracy_communication,iid,10,scaffold_average,330,550.2990545332432,66.33666666666667,2.2508739043609998,3
test_accuracy_communication,iid,10,scaffold_average,335,558.6243049800396,66.93,0.8742997197757736,3
test_accuracy_communication,iid,10,scaffold_average,340,566.949555426836,67.41666666666667,1.0803857335846907,3
test_accuracy_communication,iid,10,scaffold_average,345,575.2748058736324,67.58333333333333,2.1931104243364747,3
test_accuracy_communication,iid,10,scaffold_average,350,583.6000563204288,67.81666666666668,1.8013976055644492,3
test_accuracy_communication,iid,10,scaffold_average,355,591.9253067672253,68.52,1.4353048456686794,3
test_accuracy_communication,iid,10,scaffold_average,360,600.2505572140217,68.76,1.6568946858506166,3
test_accuracy_communication,iid,10,scaffold_average,365,608.5758076608181,69.36333333333333,1.8248652918320687,3
test_accuracy_communication,iid,10,scaffold_average,370,616.9010581076145,69.41000000000001,1.4313280546401603,3
test_accuracy_communication,iid,10,scaffold_average,375,625.2263085544109,69.47666666666667,0.7130451131123001,3
test_accuracy_communication,iid,10,scaffold_average,380,633.5515590012074,70.00333333333333,2.3574209071214502,3
test_accuracy_communication,iid,10,scaffold_average,385,641.8768094480038,70.52,1.918306544846262,3
test_accuracy_communication,iid,10,scaffold_average,390,650.2020598948002,70.69999999999999,1.5420440979427315,3
test_accuracy_communication,iid,10,scaffold_average,395,658.5273103415966,70.43666666666667,2.2908804712017083,3
test_accuracy_communication,iid,10,scaffold_average,400,666.852560788393,71.67999999999999,1.649939392826293,3
test_accuracy_communication,iid,10,scaffold_select,0,0.8325250446796417,10.0,0.0,3
test_accuracy_communication,iid,10,scaffold_select,5,5.411412790417671,12.63,1.5923881436383527,3
test_accuracy_communication,iid,10,scaffold_select,10,9.9903005361557,20.926666666666666,1.6600100401302802,3
test_accuracy_communication,iid,10,scaffold_select,15,14.56918828189373,21.733333333333334,2.8105574773224857,3
test_accuracy_communication,iid,10,scaffold_select,20,19.14807602763176,26.066666666666663,1.9482385206471327,3
test_accuracy_communication,iid,10,scaffold_select,25,23.72696377336979,26.40666666666667,3.358814274909128,3
test_accuracy_communication,iid,10,scaffold_select,30,28.30585151910782,25.933333333333334,3.6420644328915057,3
test_accuracy_communication,iid,10,scaffold_select,35,32.88473926484585,29.493333333333336,4.830386457969316,3
test_accuracy_communication,iid,10,scaffold_select,40,37.46362701058388,27.533333333333335,4.951982767875242,3
test_accuracy_communication,iid,10,scaffold_select,45,42.04251475632191,34.15,1.5734357311310838,3
test_accuracy_communication,iid,10,scaffold_select,50,46.62140250205994,33.653333333333336,0.5787342510456188,3
test_accuracy_communication,iid,10,scaffold_select,55,51.200290247797966,34.63333333333333,0.22590558499810062,3
test_accuracy_communication,iid,10,scaffold_select,60,55.779177993535995,31.506666666666664,4.6654081636372755,3
test_accuracy_communication,iid,10,scaffold_select,65,60.358065739274025,36.10999999999999,2.76689356499306,3
test_accuracy_communication,iid,10,scaffold_select,70,64.93695348501205,36.46666666666667,3.644740502879916,3
test_accuracy_communication,iid,10,scaffold_select,75,69.51584123075008,31.933333333333334,5.786590821315546,3
test_accuracy_communication,iid,10,scaffold_select,80,74.09472897648811,36.82,2.980201335480538,3
test_accuracy_communication,iid,10,scaffold_select,85,78.67361672222614,38.61333333333334,2.338254334612325,3
test_accuracy_communication,iid,10,scaffold_select,90,83.25250446796417,36.62666666666667,3.2858687334300707,3
test_accuracy_communication,iid,10,scaffold_select,95,87.8313922137022,32.910000000000004,6.078856800418976,3
test_accuracy_communication,iid,10,scaffold_select,100,92.41027995944023,40.203333333333326,2.306953257726159,3
test_accuracy_communication,iid,10,scaffold_select,105,96.98916770517826,41.803333333333335,1.4019391332484228,3
test_accuracy_communication,iid,10,scaffold_select,110,101.56805545091629,41.72333333333333,1.3902997278764515,3
test_accuracy_communication,iid,10,scaffold_select,115,106.14694319665432,39.43666666666667,1.4813619859215144,3
test_accuracy_communication,iid,10,scaffold_select,120,110.72583094239235,41.84,0.47148700936505045,3
test_accuracy_communication,iid,10,scaffold_select,125,115.30471868813038,39.81,2.3216158166242753,3
test_accuracy_communication,iid,10,scaffold_select,130,119.88360643386841,41.343333333333334,1.1788695149732757,3
test_accuracy_communication,iid,10,scaffold_select,135,124.46249417960644,39.36000000000001,3.482858021797616,3
test_accuracy_communication,iid,10,scaffold_select,140,129.04138192534447,42.88333333333333,0.9827681991870375,3
test_accuracy_communication,iid,10,scaffold_select,145,133.6202696710825,44.31999999999999,2.043819952931279,3
test_accuracy_communication,iid,10,scaffold_select,150,138.19915741682053,40.61000000000001,2.558300216940928,3
test_accuracy_communication,iid,10,scaffold_select,155,142.77804516255856,42.76666666666667,2.320265789372702,3
test_accuracy_communication,iid,10,scaffold_select,160,147.35693290829659,45.31333333333333,0.6536308846232212,3
test_accuracy_communication,iid,10,scaffold_select,165,151.93582065403461,42.00333333333334,4.109067209639354,3
test_accuracy_communication,iid,10,scaffold_select,170,156.51470839977264,44.73333333333333,2.3040471638691185,3
test_accuracy_communication,iid,10,scaffold_select,175,161.09359614551067,43.31666666666666,2.871938950140362,3
test_accuracy_communication,iid,10,scaffold_select,180,165.6724838912487,43.46,4.951939014164047,3
test_accuracy_communication,iid,10,scaffold_select,185,170.25137163698673,47.093333333333334,1.5842137902863171,3
test_accuracy_communication,iid,10,scaffold_select,190,174.83025938272476,46.39000000000001,1.6573774464496598,3
test_accuracy_communication,iid,10,scaffold_select,195,179.4091471284628,46.56,1.4035312607847392,3
test_accuracy_communication,iid,10,scaffold_select,200,183.98803487420082,46.89333333333334,1.871906336688172,3
test_accuracy_communication,iid,10,scaffold_select,205,188.56692261993885,45.48666666666666,1.0946384486821819,3
test_accuracy_communication,iid,10,scaffold_select,210,193.14581036567688,46.46333333333333,3.1777402872691347,3
test_accuracy_communication,iid,10,scaffold_select,215,197.7246981114149,48.78333333333333,1.6788785939827002,3
test_accuracy_communication,iid,10,scaffold_select,220,202.30358585715294,46.43,4.936689173930235,3
test_accuracy_communication,iid,10,scaffold_select,225,206.88247360289097,48.080000000000005,1.8563674205285992,3
test_accuracy_communication,iid,10,scaffold_select,230,211.461361348629,46.10666666666666,0.5665980350595438,3
test_accuracy_communication,iid,10,scaffold_select,235,216.04024909436703,45.90666666666667,1.5413738460650381,3
test_accuracy_communication,iid,10,scaffold_select,240,220.61913684010506,44.826666666666675,2.4378747575159228,3
test_accuracy_communication,iid,10,scaffold_select,245,225.1980245858431,47.0,3.6001666628088183,3
test_accuracy_communication,iid,10,scaffold_select,250,229.77691233158112,47.6,1.7632073048850503,3
test_accuracy_communication,iid,10,scaffold_select,255,234.35580007731915,49.669999999999995,1.9654770413311877,3
test_accuracy_communication,iid,10,scaffold_select,260,238.93468782305717,50.133333333333326,1.5383215961993555,3
test_accuracy_communication,iid,10,scaffold_select,265,243.5135755687952,49.833333333333336,1.583677155651783,3
test_accuracy_communication,iid,10,scaffold_select,270,248.09246331453323,49.88999999999999,3.1396655872879196,3
test_accuracy_communication,iid,10,scaffold_select,275,252.67135106027126,49.833333333333336,4.024081675778131,3
test_accuracy_communication,iid,10,scaffold_select,280,257.2502388060093,48.61333333333332,2.070515233784417,3
test_accuracy_communication,iid,10,scaffold_select,285,261.8291265517473,49.876666666666665,2.7303906924345718,3
test_accuracy_communication,iid,10,scaffold_select,290,266.40801429748535,52.56666666666666,1.0665989561842495,3
test_accuracy_communication,iid,10,scaffold_select,295,270.9869020432234,50.629999999999995,1.9730179928221634,3
test_accuracy_communication,iid,10,scaffold_select,300,275.5657897889614,52.169999999999995,3.285848444466056,3
test_accuracy_communication,iid,10,scaffold_select,305,280.14467753469944,51.32,2.1512554474073977,3
test_accuracy_communication,iid,10,scaffold_select,310,284.72356528043747,52.81999999999999,0.5367494760127858,3
test_accuracy_communication,iid,10,scaffold_select,315,289.3024530261755,53.623333333333335,2.645001575298834,3
test_accuracy_communication,iid,10,scaffold_select,320,293.88134077191353,49.949999999999996,3.60093043531807,3
test_accuracy_communication,iid,10,scaffold_select,325,298.46022851765156,52.43,0.3371943060017492,3
test_accuracy_communication,iid,10,scaffold_select,330,303.0391162633896,49.80666666666667,3.1554133379532607,3
test_accuracy_communication,iid,10,scaffold_select,335,307.6180040091276,51.120000000000005,4.938329677127681,3
test_accuracy_communication,iid,10,scaffold_select,340,312.19689175486565,53.20000000000001,1.2124768039018323,3
test_accuracy_communication,iid,10,scaffold_select,345,316.7757795006037,52.676666666666655,0.7674199198179102,3
test_accuracy_communication,iid,10,scaffold_select,350,321.3546672463417,51.71,2.5380504329110605,3
test_accuracy_communication,iid,10,scaffold_select,355,325.93355499207973,49.31,3.530934720438766,3
test_accuracy_communication,iid,10,scaffold_select,360,330.51244273781776,54.63,1.2242957159118029,3
test_accuracy_communication,iid,10,scaffold_select,365,335.0913304835558,53.59666666666667,1.6441512501389097,3
test_accuracy_communication,iid,10,scaffold_select,370,339.6702182292938,54.82333333333333,0.8652359986346715,3
test_accuracy_communication,iid,10,scaffold_select,375,344.24910597503185,55.52,0.4757099956906478,3
test_accuracy_communication,iid,10,scaffold_select,380,348.8279937207699,55.54333333333333,2.774244641940092,3
test_accuracy_communication,iid,10,scaffold_select,385,353.4068814665079,54.19666666666666,2.918155810324964,3
test_accuracy_communication,iid,10,scaffold_select,390,357.98576921224594,55.16333333333333,2.530322772559528,3
test_accuracy_communication,iid,10,scaffold_select,395,362.56465695798397,53.870000000000005,2.5129265807022714,3
test_accuracy_communication,iid,10,scaffold_select,400,367.143544703722,53.13666666666666,3.1805240658315017,3
test_accuracy_communication,iid,10,mbsgd,0,0.0,10.0,0.0,3
test_accuracy_communication,iid,10,mbsgd,5,4.162625223398209,11.093333333333334,0.9208872533233003,3
test_accuracy_communication,iid,10,mbsgd,10,8.325250446796417,11.233333333333334,0.9377810689779008,3
test_accuracy_communication,iid,10,mbsgd,15,12.487875670194626,11.943333333333333,2.3476442092730596,3
test_accuracy_communication,iid,10,mbsgd,20,16.650500893592834,13.700000000000001,0.39949968710876393,3
test_accuracy_communication,iid,10,mbsgd,25,20.813126116991043,13.423333333333332,3.0452312446402705,3
test_accuracy_communication,iid,10,mbsgd,30,24.97575134038925,15.886666666666665,1.2079045216130853,3
test_accuracy_communication,iid,10,mbsgd,35,29.13837656378746,16.599999999999998,1.9608926538696598,3
test_accuracy_communication,iid,10,mbsgd,40,33.30100178718567,19.25,2.4526923981616604,3
test_accuracy_communication,iid,10,mbsgd,45,37.46362701058388,17.973333333333333,1.7004215163697896,3
test_accuracy_communication,iid,10,mbsgd,50,41.626252233982086,22.620000000000005,3.6206214936112833,3
test_accuracy_communication,iid,10,mbsgd,55,45.788877457380295,19.41333333333333,1.1736410581320567,3
test_accuracy_communication,iid,10,mbsgd,60,49.9515026807785,18.84,1.8099999999999998,3
test_accuracy_communication,iid,10,mbsgd,65,54.11412790417671,19.31,1.1816513868311587,3
test_accuracy_communication,iid,10,mbsgd,70,58.27675312757492,24.016666666666666,5.0683758082183825,3
test_accuracy_communication,iid,10,mbsgd,75,62.43937835097313,23.673333333333336,3.1962530145990216,3
test_accuracy_communication,iid,10,mbsgd,80,66.60200357437134,19.27,5.034133490482747,3
test_accuracy_communication,iid,10,mbsgd,85,70.76462879776955,27.456666666666667,2.1150019700542444,3
test_accuracy_communication,iid,10,mbsgd,90,74.92725402116776,25.819999999999997,4.99906991349391,3
test_accuracy_communication,iid,10,mbsgd,95,79.08987924456596,25.506666666666664,2.4685488314662396,3
test_accuracy_communication,iid,10,mbsgd,100,83.25250446796417,23.713333333333335,1.1566042250196626,3
test_accuracy_communication,iid,10,mbsgd,105,87.41512969136238,26.883333333333336,2.655754757754062,3
test_accuracy_communication,iid,10,mbsgd,110,91.57775491476059,27.636666666666667,2.052177705105806,3
test_accuracy_communication,iid,10,mbsgd,115,95.7403801381588,26.99,3.6596857788613506,3
test_accuracy_communication,iid,10,mbsgd,120,99.903005361557,28.763333333333332,2.4737084172014563,3
test_accuracy_communication,iid,10,mbsgd,125,104.06563058495522,28.843333333333334,1.350012345622564,3
test_accuracy_communication,iid,10,mbsgd,130,108.22825580835342,25.683333333333334,1.7096880807133588,3
test_accuracy_communication,iid,10,mbsgd,135,112.39088103175163,27.543333333333337,1.770207144187746,3
test_accuracy_communication,iid,10,mbsgd,140,116.55350625514984,30.639999999999997,3.746771943953887,3
test_accuracy_communication,iid,10,mbsgd,145,120.71613147854805,26.27,1.8856563843924499,3
test_accuracy_communication,iid,10,mbsgd,150,124.87875670194626,29.55,2.990535069180763,3
test_accuracy_communication,iid,10,mbsgd,155,129.04138192534447,31.183333333333337,4.794020581237981,3
test_accuracy_communication,iid,10,mbsgd,160,133.20400714874268,31.346666666666664,4.008195770335242,3
test_accuracy_communication,iid,10,mbsgd,165,137.36663237214088,26.213333333333335,0.565361241449513,3
test_accuracy_communication,iid,10,mbsgd,170,141.5292575955391,32.46,2.4781242906682492,3
test_accuracy_communication,iid,10,mbsgd,175,145.6918828189373,29.326666666666668,1.249253110195582,3
test_accuracy_communication,iid,10,mbsgd,180,149.8545080423355,32.379999999999995,2.345015991416687,3
test_accuracy_communication,iid,10,mbsgd,185,154.01713326573372,30.653333333333336,2.116656167952967,3
test_accuracy_communication,iid,10,mbsgd,190,158.17975848913193,30.159999999999997,2.619694638693601,3
test_accuracy_communication,iid,10,mbsgd,195,162.34238371253014,30.816666666666666,7.785283124802422,3
test_accuracy_communication,iid,10,mbsgd,200,166.50500893592834,32.943333333333335,2.0269270666043577,3
test_accuracy_communication,iid,10,mbsgd,205,170.66763415932655,32.42333333333333,2.8167416163598182,3
test_accuracy_communication,iid,10,mbsgd,210,174.83025938272476,33.166666666666664,1.3037382150314256,3
test_accuracy_communication,iid,10,mbsgd,215,178.99288460612297,30.333333333333332,2.965743301995864,3
test_accuracy_communication,iid,10,mbsgd,220,183.15550982952118,33.413333333333334,1.4981432953270322,3
test_accuracy_communication,iid,10,mbsgd,225,187.3181350529194,33.19,0.24331050121192768,3
test_accuracy_communication,iid,10,mbsgd,230,191.4807602763176,34.556666666666665,4.417265368226516,3
test_accuracy_communication,iid,10,mbsgd,235,195.6433854997158,30.83666666666667,0.6268439465555444,3
test_accuracy_communication,iid,10,mbsgd,240,199.806010723114,33.45,2.415139747509449,3
test_accuracy_communication,iid,10,mbsgd,245,203.96863594651222,36.440000000000005,1.0450358845513392,3
test_accuracy_communication,iid,10,mbsgd,250,208.13126116991043,34.486666666666665,1.9334511458356902,3
test_accuracy_communication,iid,10,mbsgd,255,212.29388639330864,31.546666666666663,4.808589536790734,3
test_accuracy_communication,iid,10,mbsgd,260,216.45651161670685,36.12,1.8067650649710922,3
test_accuracy_communication,iid,10,mbsgd,265,220.61913684010506,34.47666666666667,0.3419551627528597,3
test_accuracy_communication,iid,10,mbsgd,270,224.78176206350327,34.833333333333336,2.3979227121267543,3
test_accuracy_communication,iid,10,mbsgd,275,228.94438728690147,35.18,3.666156025048579,3
test_accuracy_communication,iid,10,mbsgd,280,233.10701251029968,32.82666666666667,4.072153402480478,3
test_accuracy_communication,iid,10,mbsgd,285,237.2696377336979,34.25,2.1505580671072337,3
test_accuracy_communication,iid,10,mbsgd,290,241.4322629570961,36.65,2.6725268941584113,3
test_accuracy_communication,iid,10,mbsgd,295,245.5948881804943,33.21333333333333,3.034490621724402,3
test_accuracy_communication,iid,10,mbsgd,300,249.75751340389252,37.25333333333333,3.275367663840706,3
test_accuracy_communication,iid,10,mbsgd,305,253.92013862729073,33.946666666666665,1.851656915665894,3
test_accuracy_communication,iid,10,mbsgd,310,258.08276385068893,39.5,1.023279043076713,3
test_accuracy_communication,iid,10,mbsgd,315,262.24538907408714,34.68666666666667,0.7454081655934134,3
test_accuracy_communication,iid,10,mbsgd,320,266.40801429748535,37.75333333333334,1.015939630752407,3
test_accuracy_communication,iid,10,mbsgd,325,270.57063952088356,36.01,1.5773078329863222,3
test_accuracy_communication,iid,10,mbsgd,330,274.73326474428177,35.11666666666667,4.096246249108242,3
test_accuracy_communication,iid,10,mbsgd,335,278.89588996768,37.449999999999996,3.4927496331686894,3
test_accuracy_communication,iid,10,mbsgd,340,283.0585151910782,36.18333333333334,2.457729304324081,3
test_accuracy_communication,iid,10,mbsgd,345,287.2211404144764,37.64000000000001,2.787328470058738,3
test_accuracy_communication,iid,10,mbsgd,350,291.3837656378746,36.4,0.8283115355951516,3
test_accuracy_communication,iid,10,mbsgd,355,295.5463908612728,37.443333333333335,2.5338968671462014,3
test_accuracy_communication,iid,10,mbsgd,360,299.709016084671,37.14666666666667,2.883475911696392,3
test_accuracy_communication,iid,10,mbsgd,365,303.87164130806923,38.74,0.3207802986469109,3
test_accuracy_communication,iid,10,mbsgd,370,308.03426653146744,35.57333333333333,2.1105054686812177,3
test_accuracy_communication,iid,10,mbsgd,375,312.19689175486565,38.346666666666664,2.6626553162836033,3
test_accuracy_communication,iid,10,mbsgd,380,316.35951697826385,36.06333333333333,1.9397508431067443,3
test_accuracy_communication,iid,10,mbsgd,385,320.52214220166206,42.126666666666665,1.1636293797138906,3
test_accuracy_communication,iid,10,mbsgd,390,324.6847674250603,35.32333333333333,1.5387115822444835,3
test_accuracy_communication,iid,10,mbsgd,395,328.8473926484585,37.24666666666667,1.449563152585406,3
test_accuracy_communication,iid,10,mbsgd,400,333.0100178718567,37.24666666666667,3.7397905467196098,3
test_accuracy_communication,iid,40,scaffold_average,0,0.8325250446796417,10.0,0.0,3
test_accuracy_communication,iid,40,scaffold_average,5,9.157775491476059,17.04,0.40595566260368904,3
test_accuracy_communication,iid,40,scaffold_average,10,17.483025938272476,28.72,0.6683561924602763,3
test_accuracy_communication,iid,40,scaffold_average,15,25.808276385068893,33.22666666666667,2.48427722553932,3
test_accuracy_communication,iid,40,scaffold_average,20,34.13352683186531,38.220000000000006,1.1003635762783137,3
test_accuracy_communication,iid,40,scaffold_average,25,42.45877727866173,40.23333333333333,1.628629280509633,3
test_accuracy_communication,iid,40,scaffold_average,30,50.784027725458145,42.220000000000006,1.6622575011110643,3
test_accuracy_communication,iid,40,scaffold_average,35,59.10927817225456,44.74666666666667,1.6064349763788586,3
test_accuracy_communication,iid,40,scaffold_average,40,67.43452861905098,46.72666666666667,1.8551100596280898,3
test_accuracy_communication,iid,40,scaffold_average,45,75.7597790658474,47.60333333333333,1.6006977645181282,3
test_accuracy_communication,iid,40,scaffold_average,50,84.08502951264381,49.19,1.3355148819837233,3
test_accuracy_communication,iid,40,scaffold_average,55,92.41027995944023,50.91,1.8136427432104716,3
test_accuracy_communication,iid,40,scaffold_average,60,100.73553040623665,52.25666666666667,1.9825320510229643,3
test_accuracy_communication,iid,40,scaffold_average,65,109.06078085303307,54.21666666666667,2.1866488820414998,3
test_accuracy_communication,iid,40,scaffold_average,70,117.38603129982948,56.133333333333326,2.3089463686567853,3
test_accuracy_communication,iid,40,scaffold_average,75,125.7112817466259,57.06999999999999,2.4142907861316094,3
test_accuracy_communication,iid,40,scaffold_average,80,134.03653219342232,58.906666666666666,2.3504538568823943,3
test_accuracy_communication,iid,40,scaffold_average,85,142.36178264021873,60.55666666666667,2.539494700394816,3
test_accuracy_communication,iid,40,scaffold_average,90,150.68703308701515,61.48666666666666,2.7932120100939892,3
test_accuracy_communication,iid,40,scaffold_average,95,159.01228353381157,63.553333333333335,2.632799523954173,3
test_accuracy_communication,iid,40,scaffold_average,100,167.337533980608,64.69666666666667,2.175185815817431,3
test_accuracy_communication,iid,40,scaffold_average,105,175.6627844274044,66.30666666666667,1.9515463953832457,3
test_accuracy_communication,iid,40,scaffold_average,110,183.98803487420082,67.18333333333334,2.4289160819866353,3
test_accuracy_communication,iid,40,scaffold_average,115,192.31328532099724,68.49333333333333,2.265421226468332,3
test_accuracy_communication,iid,40,scaffold_average,120,200.63853576779366,70.17,2.795871957010906,3
test_accuracy_communication,iid,40,scaffold_average,125,208.96378621459007,70.67999999999999,2.360063558466177,3
test_accuracy_communication,iid,40,scaffold_average,130,217.2890366613865,71.45,2.240066963284812,3
test_accuracy_communication,iid,40,scaffold_average,135,225.6142871081829,72.32333333333334,2.9509377040753204,3
test_accuracy_communication,iid,40,scaffold_average,140,233.93953755497932,73.60666666666667,2.255001847744994,3
test_accuracy_communication,iid,40,scaffold_average,145,242.26478800177574,74.37333333333333,2.28546129552292,3
test_accuracy_communication,iid,40,scaffold_average,150,250.59003844857216,75.49666666666667,2.3779052406127,3
test_accuracy_communication,iid,40,scaffold_average,155,258.9152888953686,75.99666666666667,2.1293739298989554,3
test_accuracy_communication,iid,40,scaffold_average,160,267.240539342165,76.34333333333335,2.6447369119315645,3
test_accuracy_communication,iid,40,scaffold_average,165,275.5657897889614,77.56,2.0784850252046487,3
test_accuracy_communication,iid,40,scaffold_average,170,283.8910402357578,77.79666666666667,2.5424463285059358,3
test_accuracy_communication,iid,40,scaffold_average,175,292.21629068255424,78.33,2.1738675212625034,3
test_accuracy_communication,iid,40,scaffold_average,180,300.54154112935066,79.22666666666667,1.7292291153381982,3
test_accuracy_communication,iid,40,scaffold_average,185,308.8667915761471,79.34666666666666,1.6904535880447409,3
test_accuracy_communication,iid,40,scaffold_average,190,317.1920420229435,80.08333333333333,1.6133918722162146,3
test_accuracy_communication,iid,40,scaffold_average,195,325.5172924697399,80.93666666666667,1.7823112335765985,3
test_accuracy_communication,iid,40,scaffold_average,200,333.84254291653633,81.08666666666666,1.325191810015943,3
test_accuracy_communication,iid,40,scaffold_average,205,342.16779336333275,81.57333333333334,1.5848133433730718,3
test_accuracy_communication,iid,40,scaffold_average,210,350.49304381012917,81.81333333333333,1.6945894291341879,3
test_accuracy_communication,iid,40,scaffold_average,215,358.8182942569256,82.26,1.1092339699089688,3
test_accuracy_communication,iid,40,scaffold_average,220,367.143544703722,82.31333333333333,1.1935800489842878,3
test_accuracy_communication,iid,40,scaffold_average,225,375.4687951505184,82.82666666666667,1.0136238618606672,3
test_accuracy_communication,iid,40,scaffold_average,230,383.79404559731483,83.24333333333333,1.1044153807935342,3
test_accuracy_communication,iid,40,scaffold_average,235,392.11929604411125,83.61999999999999,1.1039474625180343,3
test_accuracy_communication,iid,40,scaffold_average,240,400.44454649090767,83.71333333333332,1.2343554323343582,3
test_accuracy_communication,iid,40,scaffold_average,245,408.7697969377041,84.05666666666666,1.2164017976529575,3
test_accuracy_communication,iid,40,scaffold_average,250,417.0950473845005,84.33666666666666,1.4181090696181848,3
test_accuracy_communication,iid,40,scaffold_average,255,425.4202978312969,84.39333333333333,1.0450996762669684,3
test_accuracy_communication,iid,40,scaffold_average,260,433.74554827809334,84.86,0.9613012014972201,3
test_accuracy_communication,iid,40,scaffold_average,265,442.07079872488976,85.09,0.9232551110066995,3
test_accuracy_communication,iid,40,scaffold_average,270,450.3960491716862,85.40666666666668,0.6321655901212322,3
test_accuracy_communication,iid,40,scaffold_average,275,458.7212996184826,85.55333333333334,0.8376355611680599,3
test_accuracy_communication,iid,40,scaffold_average,280,467.046550065279,85.81,0.8214621111165143,3
test_accuracy_communication,iid,40,scaffold_average,285,475.3718005120754,85.95,0.7660287200882219,3
test_accuracy_communication,iid,40,scaffold_average,290,483.69705095887184,86.13999999999999,0.6464518543557624,3
test_accuracy_communication,iid,40,scaffold_average,295,492.02230140566826,86.07666666666667,0.7715136637372845,3
test_accuracy_communication,iid,40,scaffold_average,300,500.3475518524647,86.48666666666666,0.709389408811077,3
test_accuracy_communication,iid,40,scaffold_average,305,508.6728022992611,86.71,0.6413267497929612,3
test_accuracy_communication,iid,40,scaffold_average,310,516.9980527460575,86.52,0.5802585630561617,3
test_accuracy_communication,iid,40,scaffold_average,315,525.3233031928539,86.66666666666667,0.9935961620967206,3
test_accuracy_communication,iid,40,scaffold_average,320,533.6485536396503,86.90333333333335,0.7524847728248917,3
test_accuracy_communication,iid,40,scaffold_average,325,541.9738040864468,87.09666666666668,0.5672154205708209,3
test_accuracy_communication,iid,40,scaffold_average,330,550.2990545332432,87.27666666666669,0.9052255704150984,3
test_accuracy_communication,iid,40,scaffold_average,335,558.6243049800396,87.44333333333333,0.5325723737984589,3
test_accuracy_communication,iid,40,scaffold_average,340,566.949555426836,87.42333333333333,0.7583095234357317,3
test_accuracy_communication,iid,40,scaffold_average,345,575.2748058736324,87.85000000000001,0.44034077712607766,3
test_accuracy_communication,iid,40,scaffold_average,350,583.6000563204288,87.84666666666665,0.3073000705065545,3
test_accuracy_communication,iid,40,scaffold_average,355,591.9253067672253,87.77666666666666,0.5083633870897231,3
test_accuracy_communication,iid,40,scaffold_average,360,600.2505572140217,88.06333333333333,0.41052811515574983,3
test_accuracy_communication,iid,40,scaffold_average,365,608.5758076608181,87.94,0.6022457969965431,3
test_accuracy_communication,iid,40,scaffold_average,370,616.9010581076145,88.17999999999999,0.5402777063696033,3
test_accuracy_communication,iid,40,scaffold_average,375,625.2263085544109,88.45,0.25942243542145543,3
test_accuracy_communication,iid,40,scaffold_average,380,633.5515590012074,88.46,0.44508426168537024,3
test_accuracy_communication,iid,40,scaffold_average,385,641.8768094480038,88.31666666666668,0.4669403959107984,3
test_accuracy_communication,iid,40,scaffold_average,390,650.2020598948002,88.32333333333334,0.4202776859807516,3
test_accuracy_communication,iid,40,scaffold_average,395,658.5273103415966,88.70333333333333,0.6703978918025747,3
test_accuracy_communication,iid,40,scaffold_average,400,666.852560788393,88.53666666666668,0.6201075175591249,3
test_accuracy_communication,iid,40,scaffold_select,0,0.8325250446796417,10.0,0.0,3
test_accuracy_communication,iid,40,scaffold_select,5,5.411412790417671,18.833333333333332,2.1266483802766585,3
test_accuracy_communication,iid,40,scaffold_select,10,9.9903005361557,28.536666666666665,1.585728013668589,3
test_accuracy_communication,iid,40,scaffold_select,15,14.56918828189373,34.559999999999995,2.379558782631774,3
test_accuracy_communication,iid,40,scaffold_select,20,19.14807602763176,37.98333333333333,1.1757692517383418,3
test_accuracy_communication,iid,40,scaffold_select,25,23.72696377336979,39.33333333333333,2.299246253304183,3
test_accuracy_communication,iid,40,scaffold_select,30,28.30585151910782,41.089999999999996,0.7501999733404421,3
test_accuracy_communication,iid,40,scaffold_select,35,32.88473926484585,43.47666666666667,0.5217598425840508,3
test_accuracy_communication,iid,40,scaffold_select,40,37.46362701058388,44.623333333333335,2.9519033407842694,3
test_accuracy_communication,iid,40,scaffold_select,45,42.04251475632191,44.120000000000005,2.61707852385059,3
test_accuracy_communication,iid,40,scaffold_select,50,46.62140250205994,46.79333333333333,0.5601190349678652,3
test_accuracy_communication,iid,40,scaffold_select,55,51.200290247797966,47.29666666666666,1.6500404035457235,3
test_accuracy_communication,iid,40,scaffold_select,60,55.779177993535995,47.20333333333334,0.9219725230902072,3
test_accuracy_communication,iid,40,scaffold_select,65,60.358065739274025,48.55666666666667,2.0877340188188094,3
test_accuracy_communication,iid,40,scaffold_select,70,64.93695348501205,52.376666666666665,0.9854102360607705,3
test_accuracy_communication,iid,40,scaffold_select,75,69.51584123075008,47.60666666666666,3.33012512277442,3
test_accuracy_communication,iid,40,scaffold_select,80,74.09472897648811,50.73666666666666,3.0728217216970704,3
test_accuracy_communication,iid,40,scaffold_select,85,78.67361672222614,52.919999999999995,1.6672132437093925,3
test_accuracy_communication,iid,40,scaffold_select,90,83.25250446796417,54.85333333333333,2.917641741772512,3
test_accuracy_communication,iid,40,scaffold_select,95,87.8313922137022,54.10333333333333,1.1402338941345915,3
test_accuracy_communication,iid,40,scaffold_select,100,92.41027995944023,52.46,4.024288757035212,3
test_accuracy_communication,iid,40,scaffold_select,105,96.98916770517826,55.583333333333336,5.348432792261053,3
test_accuracy_communication,iid,40,scaffold_select,110,101.56805545091629,56.31333333333334,0.6025224753760936,3
test_accuracy_communication,iid,40,scaffold_select,115,106.14694319665432,58.26333333333334,1.9585794171626894,3
test_accuracy_communication,iid,40,scaffold_select,120,110.72583094239235,59.473333333333336,3.2402520478094496,3
test_accuracy_communication,iid,40,scaffold_select,125,115.30471868813038,60.330000000000005,2.130938760265064,3
test_accuracy_communication,iid,40,scaffold_select,130,119.88360643386841,59.21666666666667,4.078606788271379,3
test_accuracy_communication,iid,40,scaffold_select,135,124.46249417960644,60.22666666666667,4.11917872073225,3
test_accuracy_communication,iid,40,scaffold_select,140,129.04138192534447,62.596666666666664,2.6635565196431057,3
test_accuracy_communication,iid,40,scaffold_select,145,133.6202696710825,64.84333333333332,1.8231931695059995,3
test_accuracy_communication,iid,40,scaffold_select,150,138.19915741682053,62.800000000000004,2.2952995447217805,3
test_accuracy_communication,iid,40,scaffold_select,155,142.77804516255856,62.86333333333332,2.50192592482938,3
test_accuracy_communication,iid,40,scaffold_select,160,147.35693290829659,65.78666666666668,1.1180488957703696,3
test_accuracy_communication,iid,40,scaffold_select,165,151.93582065403461,65.41666666666667,2.454248017893332,3
test_accuracy_communication,iid,40,scaffold_select,170,156.51470839977264,67.12333333333333,1.7574508053807214,3
test_accuracy_communication,iid,40,scaffold_select,175,161.09359614551067,66.31333333333333,1.7146525401180692,3
test_accuracy_communication,iid,40,scaffold_select,180,165.6724838912487,65.57666666666667,3.2546018701729547,3
test_accuracy_communication,iid,40,scaffold_select,185,170.25137163698673,66.87333333333333,0.6748580097571173,3
test_accuracy_communication,iid,40,scaffold_select,190,174.83025938272476,68.15333333333334,2.5076748858919755,3
test_accuracy_communication,iid,40,scaffold_select,195,179.4091471284628,69.29,4.07213703109313,3
test_accuracy_communication,iid,40,scaffold_select,200,183.98803487420082,68.15333333333334,0.6633500835406103,3
test_accuracy_communication,iid,40,scaffold_select,205,188.56692261993885,70.44666666666667,1.6631997274330341,3
test_accuracy_communication,iid,40,scaffold_select,210,193.14581036567688,66.37666666666668,3.5736302737319217,3
test_accuracy_communication,iid,40,scaffold_select,215,197.7246981114149,69.77,0.713582510996447,3
test_accuracy_communication,iid,40,scaffold_select,220,202.30358585715294,66.57,4.949737366770081,3
test_accuracy_communication,iid,40,scaffold_select,225,206.88247360289097,69.78666666666666,1.4356995971766975,3
test_accuracy_communication,iid,40,scaffold_select,230,211.461361348629,72.26666666666665,1.841855948040818,3
test_accuracy_communication,iid,40,scaffold_select,235,216.04024909436703,72.38333333333334,2.164077940678974,3
test_accuracy_communication,iid,40,scaffold_select,240,220.61913684010506,71.76,3.506665082382402,3
test_accuracy_communication,iid,40,scaffold_select,245,225.1980245858431,73.15666666666667,1.5186287674521803,3
test_accuracy_communication,iid,40,scaffold_select,250,229.77691233158112,72.62333333333333,1.687907975374649,3
test_accuracy_communication,iid,40,scaffold_select,255,234.35580007731915,70.32333333333332,2.598544464374881,3
test_accuracy_communication,iid,40,scaffold_select,260,238.93468782305717,75.55666666666667,0.4909514572066537,3
test_accuracy_communication,iid,40,scaffold_select,265,243.5135755687952,73.67,1.8621224449536116,3
test_accuracy_communication,iid,40,scaffold_select,270,248.09246331453323,75.55,0.27184554438136477,3
test_accuracy_communication,iid,40,scaffold_select,275,252.67135106027126,72.17,3.277010833061125,3
test_accuracy_communication,iid,40,scaffold_select,280,257.2502388060093,74.73,1.4180620578804064,3
test_accuracy_communication,iid,40,scaffold_select,285,261.8291265517473,75.46333333333332,1.5580864332036692,3
test_accuracy_communication,iid,40,scaffold_select,290,266.40801429748535,76.64666666666666,0.415010040039193,3
test_accuracy_communication,iid,40,scaffold_select,295,270.9869020432234,76.5,1.83322120869251,3
test_accuracy_communication,iid,40,scaffold_select,300,275.5657897889614,76.0,1.2100826418059258,3
test_accuracy_communication,iid,40,scaffold_select,305,280.14467753469944,74.80333333333333,3.5477363675072175,3
test_accuracy_communication,iid,40,scaffold_select,310,284.72356528043747,76.29333333333334,1.3800845384733977,3
test_accuracy_communication,iid,40,scaffold_select,315,289.3024530261755,74.80333333333334,0.35795716689757057,3
test_accuracy_communication,iid,40,scaffold_select,320,293.88134077191353,77.26,1.6958478705355604,3
test_accuracy_communication,iid,40,scaffold_select,325,298.46022851765156,77.66333333333334,0.4409459528483482,3
test_accuracy_communication,iid,40,scaffold_select,330,303.0391162633896,77.14999999999999,1.771806987230833,3
test_accuracy_communication,iid,40,scaffold_select,335,307.6180040091276,77.76,0.9170059977993597,3
test_accuracy_communication,iid,40,scaffold_select,340,312.19689175486565,77.49333333333333,0.8367994582534853,3
test_accuracy_communication,iid,40,scaffold_select,345,316.7757795006037,77.71333333333332,1.4055722440818657,3
test_accuracy_communication,iid,40,scaffold_select,350,321.3546672463417,76.75,1.6380781422142192,3
test_accuracy_communication,iid,40,scaffold_select,355,325.93355499207973,75.55666666666667,2.2418370443306848,3
test_accuracy_communication,iid,40,scaffold_select,360,330.51244273781776,76.99666666666667,0.461771949487342,3
test_accuracy_communication,iid,40,scaffold_select,365,335.0913304835558,76.86,1.0095048291117805,3
test_accuracy_communication,iid,40,scaffold_select,370,339.6702182292938,78.21,2.168386496914242,3
test_accuracy_communication,iid,40,scaffold_select,375,344.24910597503185,78.69666666666666,1.531317515518365,3
test_accuracy_communication,iid,40,scaffold_select,380,348.8279937207699,78.96333333333332,1.1602729563914354,3
test_accuracy_communication,iid,40,scaffold_select,385,353.4068814665079,78.47333333333333,1.7987866280727516,3
test_accuracy_communication,iid,40,scaffold_select,390,357.98576921224594,79.38666666666667,0.9798639361326384,3
test_accuracy_communication,iid,40,scaffold_select,395,362.56465695798397,79.21666666666665,1.8203387963050588,3
test_accuracy_communication,iid,40,scaffold_select,400,367.143544703722,78.73333333333333,0.5063924696649118,3
test_accuracy_communication,iid,40,mbsgd,0,0.0,10.0,0.0,3
test_accuracy_communication,iid,40,mbsgd,5,4.162625223398209,10.82,0.675573830162182,3
test_accuracy_communication,iid,40,mbsgd,10,8.325250446796417,12.13,1.8593547267802348,3
test_accuracy_communication,iid,40,mbsgd,15,12.487875670194626,13.263333333333334,2.0390520673424035,3
test_accuracy_communication,iid,40,mbsgd,20,16.650500893592834,14.01,1.1205355862265154,3
test_accuracy_communication,iid,40,mbsgd,25,20.813126116991043,14.206666666666669,2.188157520228683,3
test_accuracy_communication,iid,40,mbsgd,30,24.97575134038925,16.756666666666664,1.506928443335426,3
test_accuracy_communication,iid,40,mbsgd,35,29.13837656378746,17.493333333333336,1.8156357931406106,3
test_accuracy_communication,iid,40,mbsgd,40,33.30100178718567,19.313333333333333,2.463743763733019,3
test_accuracy_communication,iid,40,mbsgd,45,37.46362701058388,17.01,2.2439474147136322,3
test_accuracy_communication,iid,40,mbsgd,50,41.626252233982086,22.413333333333338,3.6888254679956503,3
test_accuracy_communication,iid,40,mbsgd,55,45.788877457380295,18.793333333333333,2.017952757953797,3
test_accuracy_communication,iid,40,mbsgd,60,49.9515026807785,20.586666666666666,2.0308700926778482,3
test_accuracy_communication,iid,40,mbsgd,65,54.11412790417671,20.243333333333332,0.976848674735924,3
test_accuracy_communication,iid,40,mbsgd,70,58.27675312757492,23.876666666666665,5.614288319398403,3
test_accuracy_communication,iid,40,mbsgd,75,62.43937835097313,21.896666666666665,3.1099892818679176,3
test_accuracy_communication,iid,40,mbsgd,80,66.60200357437134,24.099999999999998,5.266412441121563,3
test_accuracy_communication,iid,40,mbsgd,85,70.76462879776955,24.166666666666668,0.40079088479322206,3
test_accuracy_communication,iid,40,mbsgd,90,74.92725402116776,27.30666666666667,4.62034991459882,3
test_accuracy_communication,iid,40,mbsgd,95,79.08987924456596,24.97666666666667,0.9887534239300166,3
test_accuracy_communication,iid,40,mbsgd,100,83.25250446796417,23.38333333333333,5.352918207233633,3
test_accuracy_communication,iid,40,mbsgd,105,87.41512969136238,26.49666666666667,3.055034096918287,3
test_accuracy_communication,iid,40,mbsgd,110,91.57775491476059,25.44333333333333,2.2694125524754925,3
test_accuracy_communication,iid,40,mbsgd,115,95.7403801381588,22.5,3.9154693205285116,3
test_accuracy_communication,iid,40,mbsgd,120,99.903005361557,26.38,6.3850058731374695,3
test_accuracy_communication,iid,40,mbsgd,125,104.06563058495522,29.276666666666667,3.4489032073013206,3
test_accuracy_communication,iid,40,mbsgd,130,108.22825580835342,28.646666666666665,1.9614365483831835,3
test_accuracy_communication,iid,40,mbsgd,135,112.39088103175163,28.083333333333332,4.235614870751744,3
test_accuracy_communication,iid,40,mbsgd,140,116.55350625514984,28.156666666666666,3.9785592031957164,3
test_accuracy_communication,iid,40,mbsgd,145,120.71613147854805,29.196666666666662,2.588133175347307,3
test_accuracy_communication,iid,40,mbsgd,150,124.87875670194626,29.63,4.523350528093088,3
test_accuracy_communication,iid,40,mbsgd,155,129.04138192534447,30.12,3.2896352381381124,3
test_accuracy_communication,iid,40,mbsgd,160,133.20400714874268,29.346666666666668,1.8161589504592757,3
test_accuracy_communication,iid,40,mbsgd,165,137.36663237214088,30.646666666666665,2.2979193487442777,3
test_accuracy_communication,iid,40,mbsgd,170,141.5292575955391,30.22333333333333,2.738874464690436,3
test_accuracy_communication,iid,40,mbsgd,175,145.6918828189373,25.006666666666664,1.8985871940296395,3
test_accuracy_communication,iid,40,mbsgd,180,149.8545080423355,32.64666666666667,3.7821202166686,3
test_accuracy_communication,iid,40,mbsgd,185,154.01713326573372,31.583333333333332,4.0258705062797695,3
test_accuracy_communication,iid,40,mbsgd,190,158.17975848913193,30.683333333333334,4.2604264262316915,3
test_accuracy_communication,iid,40,mbsgd,195,162.34238371253014,30.833333333333332,2.6217805654427555,3
test_accuracy_communication,iid,40,mbsgd,200,166.50500893592834,32.75666666666667,4.4231361423014475,3
test_accuracy_communication,iid,40,mbsgd,205,170.66763415932655,32.39,2.056137154958297,3
test_accuracy_communication,iid,40,mbsgd,210,174.83025938272476,32.160000000000004,1.9179155351578958,3
test_accuracy_communication,iid,40,mbsgd,215,178.99288460612297,32.32,4.358898943540674,3
test_accuracy_communication,iid,40,mbsgd,220,183.15550982952118,31.576666666666668,5.994049827398278,3
test_accuracy_communication,iid,40,mbsgd,225,187.3181350529194,34.15333333333333,2.4152915628000975,3
test_accuracy_communication,iid,40,mbsgd,230,191.4807602763176,32.29,3.22919494611273,3
test_accuracy_communication,iid,40,mbsgd,235,195.6433854997158,32.56666666666666,1.385508330300951,3
test_accuracy_communication,iid,40,mbsgd,240,199.806010723114,36.66,3.162087917816326,3
test_accuracy_communication,iid,40,mbsgd,245,203.96863594651222,32.833333333333336,2.241100919934962,3
test_accuracy_communication,iid,40,mbsgd,250,208.13126116991043,32.86666666666667,5.258615153567839,3
test_accuracy_communication,iid,40,mbsgd,255,212.29388639330864,36.68333333333333,3.48712393432372,3
test_accuracy_communication,iid,40,mbsgd,260,216.45651161670685,31.783333333333335,2.6358553323984473,3
test_accuracy_communication,iid,40,mbsgd,265,220.61913684010506,37.550000000000004,1.3850270755476242,3
test_accuracy_communication,iid,40,mbsgd,270,224.78176206350327,35.43,3.169369022376533,3
test_accuracy_communication,iid,40,mbsgd,275,228.94438728690147,32.46666666666667,4.3988218119552585,3
test_accuracy_communication,iid,40,mbsgd,280,233.10701251029968,36.083333333333336,2.9644617274192173,3
test_accuracy_communication,iid,40,mbsgd,285,237.2696377336979,33.580000000000005,1.7157214226091588,3
test_accuracy_communication,iid,40,mbsgd,290,241.4322629570961,36.86333333333334,4.179011047285393,3
test_accuracy_communication,iid,40,mbsgd,295,245.5948881804943,38.376666666666665,2.0870633275809682,3
test_accuracy_communication,iid,40,mbsgd,300,249.75751340389252,35.14,1.4558846108122723,3
test_accuracy_communication,iid,40,mbsgd,305,253.92013862729073,34.72666666666667,2.1334557256557556,3
test_accuracy_communication,iid,40,mbsgd,310,258.08276385068893,37.36666666666667,2.898798601719917,3
test_accuracy_communication,iid,40,mbsgd,315,262.24538907408714,35.18666666666667,1.8319479614152079,3
test_accuracy_communication,iid,40,mbsgd,320,266.40801429748535,37.36666666666667,0.8455964364478668,3
test_accuracy_communication,iid,40,mbsgd,325,270.57063952088356,36.25333333333334,3.8429329077324956,3
test_accuracy_communication,iid,40,mbsgd,330,274.73326474428177,35.373333333333335,4.570933529743495,3
test_accuracy_communication,iid,40,mbsgd,335,278.89588996768,37.82333333333333,3.575266889804639,3
test_accuracy_communication,iid,40,mbsgd,340,283.0585151910782,37.37666666666667,2.977957913291142,3
test_accuracy_communication,iid,40,mbsgd,345,287.2211404144764,35.68,2.5400590544316084,3
test_accuracy_communication,iid,40,mbsgd,350,291.3837656378746,35.95666666666667,5.501948139825867,3
test_accuracy_communication,iid,40,mbsgd,355,295.5463908612728,40.126666666666665,1.363133644707417,3
test_accuracy_communication,iid,40,mbsgd,360,299.709016084671,36.25333333333333,2.36377522902101,3
test_accuracy_communication,iid,40,mbsgd,365,303.87164130806923,37.04333333333334,4.591452203097986,3
test_accuracy_communication,iid,40,mbsgd,370,308.03426653146744,39.11333333333334,2.1531914297928383,3
test_accuracy_communication,iid,40,mbsgd,375,312.19689175486565,35.550000000000004,3.8080309872688756,3
test_accuracy_communication,iid,40,mbsgd,380,316.35951697826385,39.49666666666667,1.1942501133905494,3
test_accuracy_communication,iid,40,mbsgd,385,320.52214220166206,36.723333333333336,2.3936861392700046,3
test_accuracy_communication,iid,40,mbsgd,390,324.6847674250603,38.300000000000004,1.886504704473328,3
test_accuracy_communication,iid,40,mbsgd,395,328.8473926484585,40.07666666666666,1.8986661985018147,3
test_accuracy_communication,iid,40,mbsgd,400,333.0100178718567,35.88333333333333,2.2547135812189807,3
test_accuracy_communication,dirichlet,10,scaffold_average,0,0.8325250446796417,10.0,0.0,3
test_accuracy_communication,dirichlet,10,scaffold_average,5,9.157775491476059,11.020000000000001,1.541460346554526,3
test_accuracy_communication,dirichlet,10,scaffold_average,10,17.483025938272476,12.54,1.2257242756835647,3
test_accuracy_communication,dirichlet,10,scaffold_average,15,25.808276385068893,13.549999999999999,1.7355402617052718,3
test_accuracy_communication,dirichlet,10,scaffold_average,20,34.13352683186531,14.596666666666666,2.4327008310380727,3
test_accuracy_communication,dirichlet,10,scaffold_average,25,42.45877727866173,15.81,1.7066634114552306,3
test_accuracy_communication,dirichlet,10,scaffold_average,30,50.784027725458145,17.150000000000002,1.924993506482555,3
test_accuracy_communication,dirichlet,10,scaffold_average,35,59.10927817225456,17.78333333333333,1.72024223100508,3
test_accuracy_communication,dirichlet,10,scaffold_average,40,67.43452861905098,18.42,1.520690632574557,3
test_accuracy_communication,dirichlet,10,scaffold_average,45,75.7597790658474,19.89,1.6189811611010185,3
test_accuracy_communication,dirichlet,10,scaffold_average,50,84.08502951264381,20.463333333333335,1.524215645285578,3
test_accuracy_communication,dirichlet,10,scaffold_average,55,92.41027995944023,21.133333333333336,1.9082015966174373,3
test_accuracy_communication,dirichlet,10,scaffold_average,60,100.73553040623665,22.19666666666667,1.81692964457442,3
test_accuracy_communication,dirichlet,10,scaffold_average,65,109.06078085303307,22.71666666666667,1.404006172825938,3
test_accuracy_communication,dirichlet,10,scaffold_average,70,117.38603129982948,23.5,1.6661032380978087,3
test_accuracy_communication,dirichlet,10,scaffold_average,75,125.7112817466259,23.866666666666664,1.79405499729895,3
test_accuracy_communication,dirichlet,10,scaffold_average,80,134.03653219342232,24.28666666666666,1.9144015601052278,3
test_accuracy_communication,dirichlet,10,scaffold_average,85,142.36178264021873,24.526666666666667,1.7635286596291362,3
test_accuracy_communication,dirichlet,10,scaffold_average,90,150.68703308701515,25.26,2.1600231480241106,3
test_accuracy_communication,dirichlet,10,scaffold_average,95,159.01228353381157,25.356666666666666,1.5081556064721364,3
test_accuracy_communication,dirichlet,10,scaffold_average,100,167.337533980608,25.723333333333333,1.805057709142102,3
test_accuracy_communication,dirichlet,10,scaffold_average,105,175.6627844274044,26.356666666666666,2.2036863055646867,3
test_accuracy_communication,dirichlet,10,scaffold_average,110,183.98803487420082,25.459999999999997,0.5499090833947019,3
test_accuracy_communication,dirichlet,10,scaffold_average,115,192.31328532099724,25.58666666666667,0.48603840726153674,3
test_accuracy_communication,dirichlet,10,scaffold_average,120,200.63853576779366,27.586666666666662,1.2001805419741378,3
test_accuracy_communication,dirichlet,10,scaffold_average,125,208.96378621459007,25.25333333333333,2.4452061944411425,3
test_accuracy_communication,dirichlet,10,scaffold_average,130,217.2890366613865,21.55666666666667,3.808114143947545,3
test_accuracy_communication,dirichlet,10,scaffold_average,135,225.6142871081829,21.396666666666665,7.040634441109219,3
test_accuracy_communication,dirichlet,10,scaffold_average,140,233.93953755497932,25.633333333333336,2.601775035112248,3
test_accuracy_communication,dirichlet,10,scaffold_average,145,242.26478800177574,23.48,5.750226082511886,3
test_accuracy_communication,dirichlet,10,scaffold_average,150,250.59003844857216,21.646666666666665,3.9911944745067647,3
test_accuracy_communication,dirichlet,10,scaffold_average,155,258.9152888953686,24.94333333333334,2.256464786637126,3
test_accuracy_communication,dirichlet,10,scaffold_average,160,267.240539342165,30.463333333333335,0.614356031412838,3
test_accuracy_communication,dirichlet,10,scaffold_average,165,275.5657897889614,27.980000000000004,4.200904664474071,3
test_accuracy_communication,dirichlet,10,scaffold_average,170,283.8910402357578,22.389999999999997,4.447594855649511,3
test_accuracy_communication,dirichlet,10,scaffold_average,175,292.21629068255424,22.916666666666668,4.720935641727532,3
test_accuracy_communication,dirichlet,10,scaffold_average,180,300.54154112935066,28.263333333333335,1.3810985965286244,3
test_accuracy_communication,dirichlet,10,scaffold_average,185,308.8667915761471,29.46666666666667,3.152242587957554,3
test_accuracy_communication,dirichlet,10,scaffold_average,190,317.1920420229435,27.05,3.1702208124987123,3
test_accuracy_communication,dirichlet,10,scaffold_average,195,325.5172924697399,25.86666666666667,2.5354355312910903,3
test_accuracy_communication,dirichlet,10,scaffold_average,200,333.84254291653633,28.41333333333333,3.0245220008016687,3
test_accuracy_communication,dirichlet,10,scaffold_average,205,342.16779336333275,31.093333333333334,2.8717474355056596,3
test_accuracy_communication,dirichlet,10,scaffold_average,210,350.49304381012917,29.423333333333332,6.319701997193644,3
test_accuracy_communication,dirichlet,10,scaffold_average,215,358.8182942569256,27.73,6.013060784658675,3
test_accuracy_communication,dirichlet,10,scaffold_average,220,367.143544703722,27.916666666666668,3.5576021887408005,3
test_accuracy_communication,dirichlet,10,scaffold_average,225,375.4687951505184,29.24,3.1018220451856964,3
test_accuracy_communication,dirichlet,10,scaffold_average,230,383.79404559731483,29.41333333333333,4.099565017576053,3
test_accuracy_communication,dirichlet,10,scaffold_average,235,392.11929604411125,30.00666666666667,6.123645428446471,3
test_accuracy_communication,dirichlet,10,scaffold_average,240,400.44454649090767,29.33666666666667,4.171382664457115,3
test_accuracy_communication,dirichlet,10,scaffold_average,245,408.7697969377041,31.126666666666665,1.560971919457019,3
test_accuracy_communication,dirichlet,10,scaffold_average,250,417.0950473845005,32.42,4.555304600133783,3
test_accuracy_communication,dirichlet,10,scaffold_average,255,425.4202978312969,32.04666666666667,5.558689893611024,3
test_accuracy_communication,dirichlet,10,scaffold_average,260,433.74554827809334,30.55,4.945007583411779,3
test_accuracy_communication,dirichlet,10,scaffold_average,265,442.07079872488976,30.46333333333334,3.804895968792489,3
test_accuracy_communication,dirichlet,10,scaffold_average,270,450.3960491716862,30.646666666666665,4.243280963279871,3
test_accuracy_communication,dirichlet,10,scaffold_average,275,458.7212996184826,30.893333333333334,4.402003331817611,3
test_accuracy_communication,dirichlet,10,scaffold_average,280,467.046550065279,32.31333333333333,6.312862530843938,3
test_accuracy_communication,dirichlet,10,scaffold_average,285,475.3718005120754,32.32,5.0416168041611416,3
test_accuracy_communication,dirichlet,10,scaffold_average,290,483.69705095887184,31.23333333333333,3.2179859125442616,3
test_accuracy_communication,dirichlet,10,scaffold_average,295,492.02230140566826,31.57666666666667,5.392896562454481,3
test_accuracy_communication,dirichlet,10,scaffold_average,300,500.3475518524647,31.876666666666665,5.136003634474314,3
test_accuracy_communication,dirichlet,10,scaffold_average,305,508.6728022992611,33.35333333333333,3.7656916142102386,3
test_accuracy_communication,dirichlet,10,scaffold_average,310,516.9980527460575,33.32999999999999,5.3234950925120605,3
test_accuracy_communication,dirichlet,10,scaffold_average,315,525.3233031928539,32.129999999999995,3.643748070325389,3
test_accuracy_communication,dirichlet,10,scaffold_average,320,533.6485536396503,29.916666666666668,2.799738082988002,3
test_accuracy_communication,dirichlet,10,scaffold_average,325,541.9738040864468,29.263333333333332,3.677911545066483,3
test_accuracy_communication,dirichlet,10,scaffold_average,330,550.2990545332432,30.086666666666662,5.207036905317007,3
test_accuracy_communication,dirichlet,10,scaffold_average,335,558.6243049800396,30.669999999999998,6.398663923038933,3
test_accuracy_communication,dirichlet,10,scaffold_average,340,566.949555426836,32.67,6.448883624318241,3
test_accuracy_communication,dirichlet,10,scaffold_average,345,575.2748058736324,34.74333333333333,2.9348651303481295,3
test_accuracy_communication,dirichlet,10,scaffold_average,350,583.6000563204288,36.29666666666667,1.308217616963372,3
test_accuracy_communication,dirichlet,10,scaffold_average,355,591.9253067672253,36.656666666666666,2.540104984706997,3
test_accuracy_communication,dirichlet,10,scaffold_average,360,600.2505572140217,34.92000000000001,3.717028382996287,3
test_accuracy_communication,dirichlet,10,scaffold_average,365,608.5758076608181,32.88999999999999,3.7452369751458994,3
test_accuracy_communication,dirichlet,10,scaffold_average,370,616.9010581076145,31.476666666666663,2.9803746968012788,3
test_accuracy_communication,dirichlet,10,scaffold_average,375,625.2263085544109,31.706666666666663,2.7860425935963935,3
test_accuracy_communication,dirichlet,10,scaffold_average,380,633.5515590012074,31.80666666666667,3.7614403269669623,3
test_accuracy_communication,dirichlet,10,scaffold_average,385,641.8768094480038,33.07,4.390717481232427,3
test_accuracy_communication,dirichlet,10,scaffold_average,390,650.2020598948002,34.00666666666667,3.5187545145027275,3
test_accuracy_communication,dirichlet,10,scaffold_average,395,658.5273103415966,35.31,2.4637167044934363,3
test_accuracy_communication,dirichlet,10,scaffold_average,400,666.852560788393,35.989999999999995,1.6333095236359805,3
test_accuracy_communication,dirichlet,10,scaffold_select,0,0.8325250446796417,10.0,0.0,3
test_accuracy_communication,dirichlet,10,scaffold_select,5,5.411412790417671,10.806666666666667,0.6559217432997125,3
test_accuracy_communication,dirichlet,10,scaffold_select,10,9.9903005361557,10.969999999999999,0.9614572273377532,3
test_accuracy_communication,dirichlet,10,scaffold_select,15,14.56918828189373,12.686666666666666,1.4682756326158015,3
test_accuracy_communication,dirichlet,10,scaffold_select,20,19.14807602763176,14.51,2.4088794075254163,3
test_accuracy_communication,dirichlet,10,scaffold_select,25,23.72696377336979,11.82,1.9007103935108058,3
test_accuracy_communication,dirichlet,10,scaffold_select,30,28.30585151910782,13.4,2.135017564330561,3
test_accuracy_communication,dirichlet,10,scaffold_select,35,32.88473926484585,14.419999999999996,2.620171750095782,3
test_accuracy_communication,dirichlet,10,scaffold_select,40,37.46362701058388,13.29,2.2900655012466347,3
test_accuracy_communication,dirichlet,10,scaffold_select,45,42.04251475632191,16.423333333333332,1.5753200732972765,3
test_accuracy_communication,dirichlet,10,scaffold_select,50,46.62140250205994,18.116666666666667,0.30353473167552647,3
test_accuracy_communication,dirichlet,10,scaffold_select,55,51.200290247797966,15.493333333333334,4.323625022285505,3
test_accuracy_communication,dirichlet,10,scaffold_select,60,55.779177993535995,19.366666666666667,1.7835451587591884,3
test_accuracy_communication,dirichlet,10,scaffold_select,65,60.358065739274025,16.596666666666668,4.756535854309659,3
test_accuracy_communication,dirichlet,10,scaffold_select,70,64.93695348501205,19.403333333333332,3.4657226278704614,3
test_accuracy_communication,dirichlet,10,scaffold_select,75,69.51584123075008,17.603333333333335,1.687493209862883,3
test_accuracy_communication,dirichlet,10,scaffold_select,80,74.09472897648811,22.203333333333333,1.7576214988823196,3
test_accuracy_communication,dirichlet,10,scaffold_select,85,78.67361672222614,20.029999999999998,2.744212090928832,3
test_accuracy_communication,dirichlet,10,scaffold_select,90,83.25250446796417,23.026666666666667,2.0055506309573254,3
test_accuracy_communication,dirichlet,10,scaffold_select,95,87.8313922137022,22.930000000000003,2.9380776027872377,3
test_accuracy_communication,dirichlet,10,scaffold_select,100,92.41027995944023,22.603333333333335,2.0757247730210597,3
test_accuracy_communication,dirichlet,10,scaffold_select,105,96.98916770517826,24.106666666666666,2.8253200408685264,3
test_accuracy_communication,dirichlet,10,scaffold_select,110,101.56805545091629,24.323333333333334,0.8511364951248042,3
test_accuracy_communication,dirichlet,10,scaffold_select,115,106.14694319665432,18.956666666666667,6.334487614111605,3
test_accuracy_communication,dirichlet,10,scaffold_select,120,110.72583094239235,23.450000000000003,2.6309123892672677,3
test_accuracy_communication,dirichlet,10,scaffold_select,125,115.30471868813038,21.650000000000002,1.7926795586495634,3
test_accuracy_communication,dirichlet,10,scaffold_select,130,119.88360643386841,25.553333333333338,1.7015972888240432,3
test_accuracy_communication,dirichlet,10,scaffold_select,135,124.46249417960644,24.299999999999997,0.5919459434779505,3
test_accuracy_communication,dirichlet,10,scaffold_select,140,129.04138192534447,26.743333333333336,1.8377794572073467,3
test_accuracy_communication,dirichlet,10,scaffold_select,145,133.6202696710825,26.063333333333333,2.281541876304999,3
test_accuracy_communication,dirichlet,10,scaffold_select,150,138.19915741682053,26.49666666666667,1.3438873960765216,3
test_accuracy_communication,dirichlet,10,scaffold_select,155,142.77804516255856,20.26,7.19133506381117,3
test_accuracy_communication,dirichlet,10,scaffold_select,160,147.35693290829659,17.833333333333332,6.994614595053348,3
test_accuracy_communication,dirichlet,10,scaffold_select,165,151.93582065403461,25.453333333333333,5.6174579066810395,3
test_accuracy_communication,dirichlet,10,scaffold_select,170,156.51470839977264,19.27,1.317307860752376,3
test_accuracy_communication,dirichlet,10,scaffold_select,175,161.09359614551067,22.99,5.058250685760839,3
test_accuracy_communication,dirichlet,10,scaffold_select,180,165.6724838912487,20.86,9.500015789460562,3
test_accuracy_communication,dirichlet,10,scaffold_select,185,170.25137163698673,22.896666666666665,9.399624105959415,3
test_accuracy_communication,dirichlet,10,scaffold_select,190,174.83025938272476,23.820000000000004,3.4443577050010346,3
test_accuracy_communication,dirichlet,10,scaffold_select,195,179.4091471284628,24.986666666666668,1.4694329972248932,3
test_accuracy_communication,dirichlet,10,scaffold_select,200,183.98803487420082,20.633333333333336,4.014590057942819,3
test_accuracy_communication,dirichlet,10,scaffold_select,205,188.56692261993885,27.176666666666666,1.136940338510924,3
test_accuracy_communication,dirichlet,10,scaffold_select,210,193.14581036567688,26.72666666666667,1.100060604391111,3
test_accuracy_communication,dirichlet,10,scaffold_select,215,197.7246981114149,29.166666666666668,1.728303599872817,3
test_accuracy_communication,dirichlet,10,scaffold_select,220,202.30358585715294,26.040000000000003,3.6733091348265257,3
test_accuracy_communication,dirichlet,10,scaffold_select,225,206.88247360289097,30.75,1.2277214667830818,3
test_accuracy_communication,dirichlet,10,scaffold_select,230,211.461361348629,28.819999999999997,3.151301318503199,3
test_accuracy_communication,dirichlet,10,scaffold_select,235,216.04024909436703,26.319999999999997,7.06826004049087,3
test_accuracy_communication,dirichlet,10,scaffold_select,240,220.61913684010506,24.80333333333333,9.77818660761459,3
test_accuracy_communication,dirichlet,10,scaffold_select,245,225.1980245858431,27.936666666666667,3.530698703278618,3
test_accuracy_communication,dirichlet,10,scaffold_select,250,229.77691233158112,25.456666666666667,8.023567369526681,3
test_accuracy_communication,dirichlet,10,scaffold_select,255,234.35580007731915,23.27666666666667,6.659101540998859,3
test_accuracy_communication,dirichlet,10,scaffold_select,260,238.93468782305717,31.580000000000002,2.041837407826589,3
test_accuracy_communication,dirichlet,10,scaffold_select,265,243.5135755687952,24.22,8.870586226400146,3
test_accuracy_communication,dirichlet,10,scaffold_select,270,248.09246331453323,20.849999999999998,2.924363178539902,3
test_accuracy_communication,dirichlet,10,scaffold_select,275,252.67135106027126,26.47,5.264703220505407,3
test_accuracy_communication,dirichlet,10,scaffold_select,280,257.2502388060093,27.076666666666668,4.334793343786219,3
test_accuracy_communication,dirichlet,10,scaffold_select,285,261.8291265517473,29.566666666666663,5.386811054170486,3
test_accuracy_communication,dirichlet,10,scaffold_select,290,266.40801429748535,28.52333333333333,5.983847703053055,3
test_accuracy_communication,dirichlet,10,scaffold_select,295,270.9869020432234,30.866666666666664,3.8467172151502536,3
test_accuracy_communication,dirichlet,10,scaffold_select,300,275.5657897889614,31.069999999999997,4.409931972264426,3
test_accuracy_communication,dirichlet,10,scaffold_select,305,280.14467753469944,30.040000000000003,5.880408149099857,3
test_accuracy_communication,dirichlet,10,scaffold_select,310,284.72356528043747,31.19666666666667,0.7695669778085148,3
test_accuracy_communication,dirichlet,10,scaffold_select,315,289.3024530261755,31.313333333333333,0.9816482737382769,3
test_accuracy_communication,dirichlet,10,scaffold_select,320,293.88134077191353,29.146666666666672,2.351708598728451,3
test_accuracy_communication,dirichlet,10,scaffold_select,325,298.46022851765156,26.906666666666663,1.2850810609970618,3
test_accuracy_communication,dirichlet,10,scaffold_select,330,303.0391162633896,25.616666666666664,4.580440299068786,3
test_accuracy_communication,dirichlet,10,scaffold_select,335,307.6180040091276,24.546666666666667,5.646010390827611,3
test_accuracy_communication,dirichlet,10,scaffold_select,340,312.19689175486565,23.376666666666665,11.378410843933056,3
test_accuracy_communication,dirichlet,10,scaffold_select,345,316.7757795006037,24.743333333333336,8.245340098099854,3
test_accuracy_communication,dirichlet,10,scaffold_select,350,321.3546672463417,29.736666666666668,1.487021631763753,3
test_accuracy_communication,dirichlet,10,scaffold_select,355,325.93355499207973,27.72666666666667,4.538880184950175,3
test_accuracy_communication,dirichlet,10,scaffold_select,360,330.51244273781776,26.05333333333333,9.013347509850783,3
test_accuracy_communication,dirichlet,10,scaffold_select,365,335.0913304835558,32.89333333333333,1.5524926194134832,3
test_accuracy_communication,dirichlet,10,scaffold_select,370,339.6702182292938,24.413333333333338,6.801252335660935,3
test_accuracy_communication,dirichlet,10,scaffold_select,375,344.24910597503185,27.206666666666667,3.053462515462296,3
test_accuracy_communication,dirichlet,10,scaffold_select,380,348.8279937207699,31.88333333333333,3.4757493196911278,3
test_accuracy_communication,dirichlet,10,scaffold_select,385,353.4068814665079,31.673333333333336,2.791851237679638,3
test_accuracy_communication,dirichlet,10,scaffold_select,390,357.98576921224594,33.61333333333334,2.7142279442473725,3
test_accuracy_communication,dirichlet,10,scaffold_select,395,362.56465695798397,30.209999999999997,1.6803571049035955,3
test_accuracy_communication,dirichlet,10,scaffold_select,400,367.143544703722,30.156666666666666,4.355460174692604,3
test_accuracy_communication,dirichlet,10,mbsgd,0,0.0,10.0,0.0,3
test_accuracy_communication,dirichlet,10,mbsgd,5,4.162625223398209,11.093333333333334,0.9208872533233003,3
test_accuracy_communication,dirichlet,10,mbsgd,10,8.325250446796417,11.233333333333334,0.9377810689779008,3
test_accuracy_communication,dirichlet,10,mbsgd,15,12.487875670194626,11.943333333333333,2.3476442092730596,3
test_accuracy_communication,dirichlet,10,mbsgd,20,16.650500893592834,13.700000000000001,0.39949968710876393,3
test_accuracy_communication,dirichlet,10,mbsgd,25,20.813126116991043,13.423333333333332,3.0452312446402705,3
test_accuracy_communication,dirichlet,10,mbsgd,30,24.97575134038925,15.886666666666665,1.2079045216130853,3
test_accuracy_communication,dirichlet,10,mbsgd,35,29.13837656378746,16.599999999999998,1.9608926538696598,3
test_accuracy_communication,dirichlet,10,mbsgd,40,33.30100178718567,19.25,2.4526923981616604,3
test_accuracy_communication,dirichlet,10,mbsgd,45,37.46362701058388,17.973333333333333,1.7004215163697896,3
test_accuracy_communication,dirichlet,10,mbsgd,50,41.626252233982086,22.620000000000005,3.6206214936112833,3
test_accuracy_communication,dirichlet,10,mbsgd,55,45.788877457380295,19.41333333333333,1.1736410581320567,3
test_accuracy_communication,dirichlet,10,mbsgd,60,49.9515026807785,18.84,1.8099999999999998,3
test_accuracy_communication,dirichlet,10,mbsgd,65,54.11412790417671,19.31,1.1816513868311587,3
test_accuracy_communication,dirichlet,10,mbsgd,70,58.27675312757492,24.016666666666666,5.0683758082183825,3
test_accuracy_communication,dirichlet,10,mbsgd,75,62.43937835097313,23.673333333333336,3.1962530145990216,3
test_accuracy_communication,dirichlet,10,mbsgd,80,66.60200357437134,19.27,5.034133490482747,3
test_accuracy_communication,dirichlet,10,mbsgd,85,70.76462879776955,27.456666666666667,2.1150019700542444,3
test_accuracy_communication,dirichlet,10,mbsgd,90,74.92725402116776,25.819999999999997,4.99906991349391,3
test_accuracy_communication,dirichlet,10,mbsgd,95,79.08987924456596,25.506666666666664,2.4685488314662396,3
test_accuracy_communication,dirichlet,10,mbsgd,100,83.25250446796417,23.713333333333335,1.1566042250196626,3
test_accuracy_communication,dirichlet,10,mbsgd,105,87.41512969136238,26.883333333333336,2.655754757754062,3
test_accuracy_communication,dirichlet,10,mbsgd,110,91.57775491476059,27.636666666666667,2.052177705105806,3
test_accuracy_communication,dirichlet,10,mbsgd,115,95.7403801381588,26.99,3.6596857788613506,3
test_accuracy_communication,dirichlet,10,mbsgd,120,99.903005361557,28.763333333333332,2.4737084172014563,3
test_accuracy_communication,dirichlet,10,mbsgd,125,104.06563058495522,28.843333333333334,1.350012345622564,3
test_accuracy_communication,dirichlet,10,mbsgd,130,108.22825580835342,25.683333333333334,1.7096880807133588,3
test_accuracy_communication,dirichlet,10,mbsgd,135,112.39088103175163,27.543333333333337,1.770207144187746,3
test_accuracy_communication,dirichlet,10,mbsgd,140,116.55350625514984,30.639999999999997,3.746771943953887,3
test_accuracy_communication,dirichlet,10,mbsgd,145,120.71613147854805,26.27,1.8856563843924499,3
test_accuracy_communication,dirichlet,10,mbsgd,150,124.87875670194626,29.55,2.990535069180763,3
test_accuracy_communication,dirichlet,10,mbsgd,155,129.04138192534447,31.183333333333337,4.794020581237981,3
test_accuracy_communication,dirichlet,10,mbsgd,160,133.20400714874268,31.346666666666664,4.008195770335242,3
test_accuracy_communication,dirichlet,10,mbsgd,165,137.36663237214088,26.213333333333335,0.565361241449513,3
test_accuracy_communication,dirichlet,10,mbsgd,170,141.5292575955391,32.46,2.4781242906682492,3
test_accuracy_communication,dirichlet,10,mbsgd,175,145.6918828189373,29.326666666666668,1.249253110195582,3
test_accuracy_communication,dirichlet,10,mbsgd,180,149.8545080423355,32.379999999999995,2.345015991416687,3
test_accuracy_communication,dirichlet,10,mbsgd,185,154.01713326573372,30.653333333333336,2.116656167952967,3
test_accuracy_communication,dirichlet,10,mbsgd,190,158.17975848913193,30.159999999999997,2.619694638693601,3
test_accuracy_communication,dirichlet,10,mbsgd,195,162.34238371253014,30.816666666666666,7.785283124802422,3
test_accuracy_communication,dirichlet,10,mbsgd,200,166.50500893592834,32.943333333333335,2.0269270666043577,3
test_accuracy_communication,dirichlet,10,mbsgd,205,170.66763415932655,32.42333333333333,2.8167416163598182,3
test_accuracy_communication,dirichlet,10,mbsgd,210,174.83025938272476,33.166666666666664,1.3037382150314256,3
test_accuracy_communication,dirichlet,10,mbsgd,215,178.99288460612297,30.333333333333332,2.965743301995864,3
test_accuracy_communication,dirichlet,10,mbsgd,220,183.15550982952118,33.413333333333334,1.4981432953270322,3
test_accuracy_communication,dirichlet,10,mbsgd,225,187.3181350529194,33.19,0.24331050121192768,3
test_accuracy_communication,dirichlet,10,mbsgd,230,191.4807602763176,34.556666666666665,4.417265368226516,3
test_accuracy_communication,dirichlet,10,mbsgd,235,195.6433854997158,30.83666666666667,0.6268439465555444,3
test_accuracy_communication,dirichlet,10,mbsgd,240,199.806010723114,33.45,2.415139747509449,3
test_accuracy_communication,dirichlet,10,mbsgd,245,203.96863594651222,36.440000000000005,1.0450358845513392,3
test_accuracy_communication,dirichlet,10,mbsgd,250,208.13126116991043,34.486666666666665,1.9334511458356902,3
test_accuracy_communication,dirichlet,10,mbsgd,255,212.29388639330864,31.546666666666663,4.808589536790734,3
test_accuracy_communication,dirichlet,10,mbsgd,260,216.45651161670685,36.12,1.8067650649710922,3
test_accuracy_communication,dirichlet,10,mbsgd,265,220.61913684010506,34.47666666666667,0.3419551627528597,3
test_accuracy_communication,dirichlet,10,mbsgd,270,224.78176206350327,34.833333333333336,2.3979227121267543,3
test_accuracy_communication,dirichlet,10,mbsgd,275,228.94438728690147,35.18,3.666156025048579,3
test_accuracy_communication,dirichlet,10,mbsgd,280,233.10701251029968,32.82666666666667,4.072153402480478,3
test_accuracy_communication,dirichlet,10,mbsgd,285,237.2696377336979,34.25,2.1505580671072337,3
test_accuracy_communication,dirichlet,10,mbsgd,290,241.4322629570961,36.65,2.6725268941584113,3
test_accuracy_communication,dirichlet,10,mbsgd,295,245.5948881804943,33.21333333333333,3.034490621724402,3
test_accuracy_communication,dirichlet,10,mbsgd,300,249.75751340389252,37.25333333333333,3.275367663840706,3
test_accuracy_communication,dirichlet,10,mbsgd,305,253.92013862729073,33.946666666666665,1.851656915665894,3
test_accuracy_communication,dirichlet,10,mbsgd,310,258.08276385068893,39.5,1.023279043076713,3
test_accuracy_communication,dirichlet,10,mbsgd,315,262.24538907408714,34.68666666666667,0.7454081655934134,3
test_accuracy_communication,dirichlet,10,mbsgd,320,266.40801429748535,37.75333333333334,1.015939630752407,3
test_accuracy_communication,dirichlet,10,mbsgd,325,270.57063952088356,36.01,1.5773078329863222,3
test_accuracy_communication,dirichlet,10,mbsgd,330,274.73326474428177,35.11666666666667,4.096246249108242,3
test_accuracy_communication,dirichlet,10,mbsgd,335,278.89588996768,37.449999999999996,3.4927496331686894,3
test_accuracy_communication,dirichlet,10,mbsgd,340,283.0585151910782,36.18333333333334,2.457729304324081,3
test_accuracy_communication,dirichlet,10,mbsgd,345,287.2211404144764,37.64000000000001,2.787328470058738,3
test_accuracy_communication,dirichlet,10,mbsgd,350,291.3837656378746,36.4,0.8283115355951516,3
test_accuracy_communication,dirichlet,10,mbsgd,355,295.5463908612728,37.443333333333335,2.5338968671462014,3
test_accuracy_communication,dirichlet,10,mbsgd,360,299.709016084671,37.14666666666667,2.883475911696392,3
test_accuracy_communication,dirichlet,10,mbsgd,365,303.87164130806923,38.74,0.3207802986469109,3
test_accuracy_communication,dirichlet,10,mbsgd,370,308.03426653146744,35.57333333333333,2.1105054686812177,3
test_accuracy_communication,dirichlet,10,mbsgd,375,312.19689175486565,38.346666666666664,2.6626553162836033,3
test_accuracy_communication,dirichlet,10,mbsgd,380,316.35951697826385,36.06333333333333,1.9397508431067443,3
test_accuracy_communication,dirichlet,10,mbsgd,385,320.52214220166206,42.126666666666665,1.1636293797138906,3
test_accuracy_communication,dirichlet,10,mbsgd,390,324.6847674250603,35.32333333333333,1.5387115822444835,3
test_accuracy_communication,dirichlet,10,mbsgd,395,328.8473926484585,37.24666666666667,1.449563152585406,3
test_accuracy_communication,dirichlet,10,mbsgd,400,333.0100178718567,37.24666666666667,3.7397905467196098,3
test_accuracy_communication,dirichlet,40,scaffold_average,0,0.8325250446796417,10.0,0.0,3
test_accuracy_communication,dirichlet,40,scaffold_average,5,9.157775491476059,9.95,0.2893095228297892,3
test_accuracy_communication,dirichlet,40,scaffold_average,10,17.483025938272476,10.856666666666667,1.0074886269002408,3
test_accuracy_communication,dirichlet,40,scaffold_average,15,25.808276385068893,11.64,1.1558114033007285,3
test_accuracy_communication,dirichlet,40,scaffold_average,20,34.13352683186531,12.089999999999998,1.1704272724095246,3
test_accuracy_communication,dirichlet,40,scaffold_average,25,42.45877727866173,12.61,1.4893958506723453,3
test_accuracy_communication,dirichlet,40,scaffold_average,30,50.784027725458145,13.033333333333333,1.4645590917861024,3
test_accuracy_communication,dirichlet,40,scaffold_average,35,59.10927817225456,13.526666666666666,1.663770817550702,3
test_accuracy_communication,dirichlet,40,scaffold_average,40,67.43452861905098,13.976666666666667,1.8200641014352585,3
test_accuracy_communication,dirichlet,40,scaffold_average,45,75.7597790658474,14.54,1.8421997720117105,3
test_accuracy_communication,dirichlet,40,scaffold_average,50,84.08502951264381,14.733333333333334,1.8094290075416979,3
test_accuracy_communication,dirichlet,40,scaffold_average,55,92.41027995944023,15.136666666666668,2.0567044837149893,3
test_accuracy_communication,dirichlet,40,scaffold_average,60,100.73553040623665,15.83,1.9054920624342673,3
test_accuracy_communication,dirichlet,40,scaffold_average,65,109.06078085303307,16.036666666666665,1.970033840656889,3
test_accuracy_communication,dirichlet,40,scaffold_average,70,117.38603129982948,16.416666666666668,1.9629144997511556,3
test_accuracy_communication,dirichlet,40,scaffold_average,75,125.7112817466259,17.083333333333332,1.8440806200742235,3
test_accuracy_communication,dirichlet,40,scaffold_average,80,134.03653219342232,17.263333333333335,1.466776511038179,3
test_accuracy_communication,dirichlet,40,scaffold_average,85,142.36178264021873,17.583333333333332,2.052932861379868,3
test_accuracy_communication,dirichlet,40,scaffold_average,90,150.68703308701515,18.383333333333333,1.975989203749182,3
test_accuracy_communication,dirichlet,40,scaffold_average,95,159.01228353381157,18.61,1.8687696487261318,3
test_accuracy_communication,dirichlet,40,scaffold_average,100,167.337533980608,18.823333333333334,2.2129015643117382,3
test_accuracy_communication,dirichlet,40,scaffold_average,105,175.6627844274044,19.22,1.6117381921391574,3
test_accuracy_communication,dirichlet,40,scaffold_average,110,183.98803487420082,19.55666666666667,1.6857144874898984,3
test_accuracy_communication,dirichlet,40,scaffold_average,115,192.31328532099724,20.16,1.9474085344374958,3
test_accuracy_communication,dirichlet,40,scaffold_average,120,200.63853576779366,20.403333333333336,2.042947217461412,3
test_accuracy_communication,dirichlet,40,scaffold_average,125,208.96378621459007,20.783333333333335,1.7973406280761972,3
test_accuracy_communication,dirichlet,40,scaffold_average,130,217.2890366613865,20.896666666666672,1.768228869047596,3
test_accuracy_communication,dirichlet,40,scaffold_average,135,225.6142871081829,21.463333333333335,1.8315385153835366,3
test_accuracy_communication,dirichlet,40,scaffold_average,140,233.93953755497932,21.650000000000002,1.6487571076419962,3
test_accuracy_communication,dirichlet,40,scaffold_average,145,242.26478800177574,22.046666666666667,1.76335853794211,3
test_accuracy_communication,dirichlet,40,scaffold_average,150,250.59003844857216,22.236666666666665,1.90951128127941,3
test_accuracy_communication,dirichlet,40,scaffold_average,155,258.9152888953686,22.543333333333333,1.8971645509373545,3
test_accuracy_communication,dirichlet,40,scaffold_average,160,267.240539342165,22.773333333333337,1.8218214328888909,3
test_accuracy_communication,dirichlet,40,scaffold_average,165,275.5657897889614,23.103333333333335,1.752892847076893,3
test_accuracy_communication,dirichlet,40,scaffold_average,170,283.8910402357578,23.23,1.933571824370637,3
test_accuracy_communication,dirichlet,40,scaffold_average,175,292.21629068255424,23.58666666666667,1.8262073631801314,3
test_accuracy_communication,dirichlet,40,scaffold_average,180,300.54154112935066,23.99333333333333,1.7275512534606132,3
test_accuracy_communication,dirichlet,40,scaffold_average,185,308.8667915761471,23.816666666666663,1.753463239800975,3
test_accuracy_communication,dirichlet,40,scaffold_average,190,317.1920420229435,24.026666666666667,1.978846465326034,3
test_accuracy_communication,dirichlet,40,scaffold_average,195,325.5172924697399,24.313333333333333,1.910715398308532,3
test_accuracy_communication,dirichlet,40,scaffold_average,200,333.84254291653633,24.366666666666664,1.7650023607160765,3
test_accuracy_communication,dirichlet,40,scaffold_average,205,342.16779336333275,24.713333333333335,1.8366364183837083,3
test_accuracy_communication,dirichlet,40,scaffold_average,210,350.49304381012917,24.78,1.7003529045465822,3
test_accuracy_communication,dirichlet,40,scaffold_average,215,358.8182942569256,25.003333333333334,1.7863463643239341,3
test_accuracy_communication,dirichlet,40,scaffold_average,220,367.143544703722,25.316666666666663,2.092876807968719,3
test_accuracy_communication,dirichlet,40,scaffold_average,225,375.4687951505184,25.50333333333333,2.0126682124317794,3
test_accuracy_communication,dirichlet,40,scaffold_average,230,383.79404559731483,25.619999999999994,1.9465610701953318,3
test_accuracy_communication,dirichlet,40,scaffold_average,235,392.11929604411125,25.8,1.9530232973520807,3
test_accuracy_communication,dirichlet,40,scaffold_average,240,400.44454649090767,25.723333333333333,2.0789981561640056,3
test_accuracy_communication,dirichlet,40,scaffold_average,245,408.7697969377041,25.936666666666667,2.056801724360744,3
test_accuracy_communication,dirichlet,40,scaffold_average,250,417.0950473845005,26.00333333333333,2.150961025526343,3
test_accuracy_communication,dirichlet,40,scaffold_average,255,425.4202978312969,26.323333333333334,1.857749534607218,3
test_accuracy_communication,dirichlet,40,scaffold_average,260,433.74554827809334,26.293333333333333,1.9189146237739017,3
test_accuracy_communication,dirichlet,40,scaffold_average,265,442.07079872488976,26.49666666666667,2.0476897551468425,3
test_accuracy_communication,dirichlet,40,scaffold_average,270,450.3960491716862,26.69666666666667,2.0039544239661065,3
test_accuracy_communication,dirichlet,40,scaffold_average,275,458.7212996184826,26.97333333333333,2.021641247435691,3
test_accuracy_communication,dirichlet,40,scaffold_average,280,467.046550065279,27.093333333333334,2.0937128106149943,3
test_accuracy_communication,dirichlet,40,scaffold_average,285,475.3718005120754,27.30666666666666,1.7945008591063263,3
test_accuracy_communication,dirichlet,40,scaffold_average,290,483.69705095887184,27.483333333333334,1.8499279265239859,3
test_accuracy_communication,dirichlet,40,scaffold_average,295,492.02230140566826,27.649999999999995,1.7246158992656886,3
test_accuracy_communication,dirichlet,40,scaffold_average,300,500.3475518524647,27.76,1.9195572406156602,3
test_accuracy_communication,dirichlet,40,scaffold_average,305,508.6728022992611,27.810000000000002,1.873846311734236,3
test_accuracy_communication,dirichlet,40,scaffold_average,310,516.9980527460575,27.856666666666666,1.8723603641749462,3
test_accuracy_communication,dirichlet,40,scaffold_average,315,525.3233031928539,27.92,2.0946598769251294,3
test_accuracy_communication,dirichlet,40,scaffold_average,320,533.6485536396503,28.24,1.6431981012647243,3
test_accuracy_communication,dirichlet,40,scaffold_average,325,541.9738040864468,28.46666666666667,1.4522511261256903,3
test_accuracy_communication,dirichlet,40,scaffold_average,330,550.2990545332432,28.47,1.677974970015942,3
test_accuracy_communication,dirichlet,40,scaffold_average,335,558.6243049800396,28.463333333333335,1.628537175913812,3
test_accuracy_communication,dirichlet,40,scaffold_average,340,566.949555426836,28.353333333333335,1.5127568652408534,3
test_accuracy_communication,dirichlet,40,scaffold_average,345,575.2748058736324,28.826666666666664,1.517706603179065,3
test_accuracy_communication,dirichlet,40,scaffold_average,350,583.6000563204288,28.960000000000004,1.4440567855870479,3
test_accuracy_communication,dirichlet,40,scaffold_average,355,591.9253067672253,28.873333333333335,1.4613121957108752,3
test_accuracy_communication,dirichlet,40,scaffold_average,360,600.2505572140217,29.063333333333333,1.6180955884413433,3
test_accuracy_communication,dirichlet,40,scaffold_average,365,608.5758076608181,29.463333333333335,1.2169771293386482,3
test_accuracy_communication,dirichlet,40,scaffold_average,370,616.9010581076145,29.30666666666667,1.2534086856781108,3
test_accuracy_communication,dirichlet,40,scaffold_average,375,625.2263085544109,29.516666666666666,0.8957864328808165,3
test_accuracy_communication,dirichlet,40,scaffold_average,380,633.5515590012074,29.576666666666664,1.1662046704302547,3
test_accuracy_communication,dirichlet,40,scaffold_average,385,641.8768094480038,29.786666666666665,1.6944123858533802,3
test_accuracy_communication,dirichlet,40,scaffold_average,390,650.2020598948002,30.073333333333334,1.7729166177046605,3
test_accuracy_communication,dirichlet,40,scaffold_average,395,658.5273103415966,30.353333333333335,1.3500493818128774,3
test_accuracy_communication,dirichlet,40,scaffold_average,400,666.852560788393,30.33666666666667,1.1759818592705118,3
test_accuracy_communication,dirichlet,40,scaffold_select,0,0.8325250446796417,10.0,0.0,3
test_accuracy_communication,dirichlet,40,scaffold_select,5,5.411412790417671,9.956666666666667,0.19295940851208362,3
test_accuracy_communication,dirichlet,40,scaffold_select,10,9.9903005361557,10.526666666666666,1.148491764590993,3
test_accuracy_communication,dirichlet,40,scaffold_select,15,14.56918828189373,11.523333333333335,1.4281573209325833,3
test_accuracy_communication,dirichlet,40,scaffold_select,20,19.14807602763176,11.876666666666667,1.2223065627465692,3
test_accuracy_communication,dirichlet,40,scaffold_select,25,23.72696377336979,11.659999999999998,1.1341957503006252,3
test_accuracy_communication,dirichlet,40,scaffold_select,30,28.30585151910782,12.67,1.4300000000000002,3
test_accuracy_communication,dirichlet,40,scaffold_select,35,32.88473926484585,13.296666666666667,1.2416655480979293,3
test_accuracy_communication,dirichlet,40,scaffold_select,40,37.46362701058388,13.42,1.0836512354074068,3
test_accuracy_communication,dirichlet,40,scaffold_select,45,42.04251475632191,13.469999999999999,2.553252827277392,3
test_accuracy_communication,dirichlet,40,scaffold_select,50,46.62140250205994,14.083333333333334,1.353563198869316,3
test_accuracy_communication,dirichlet,40,scaffold_select,55,51.200290247797966,13.873333333333333,1.4951365600952091,3
test_accuracy_communication,dirichlet,40,scaffold_select,60,55.779177993535995,15.61,1.7485994395515516,3
test_accuracy_communication,dirichlet,40,scaffold_select,65,60.358065739274025,15.336666666666668,2.164724770804209,3
test_accuracy_communication,dirichlet,40,scaffold_select,70,64.93695348501205,16.026666666666667,1.1846237095944578,3
test_accuracy_communication,dirichlet,40,scaffold_select,75,69.51584123075008,16.236666666666668,1.2646870495633817,3
test_accuracy_communication,dirichlet,40,scaffold_select,80,74.09472897648811,16.476666666666667,1.2116655204029425,3
test_accuracy_communication,dirichlet,40,scaffold_select,85,78.67361672222614,17.599999999999998,2.4126126916685164,3
test_accuracy_communication,dirichlet,40,scaffold_select,90,83.25250446796417,17.52,2.2633824246026117,3
test_accuracy_communication,dirichlet,40,scaffold_select,95,87.8313922137022,18.813333333333333,1.8251666590570106,3
test_accuracy_communication,dirichlet,40,scaffold_select,100,92.41027995944023,17.883333333333336,2.392369815336528,3
test_accuracy_communication,dirichlet,40,scaffold_select,105,96.98916770517826,18.69333333333333,1.8929430348886191,3
test_accuracy_communication,dirichlet,40,scaffold_select,110,101.56805545091629,19.49,2.2580522580312423,3
test_accuracy_communication,dirichlet,40,scaffold_select,115,106.14694319665432,18.23,2.5859814384484685,3
test_accuracy_communication,dirichlet,40,scaffold_select,120,110.72583094239235,19.61666666666667,1.5272960856799604,3
test_accuracy_communication,dirichlet,40,scaffold_select,125,115.30471868813038,20.003333333333334,2.4660967810151604,3
test_accuracy_communication,dirichlet,40,scaffold_select,130,119.88360643386841,19.91,1.8398913011371076,3
test_accuracy_communication,dirichlet,40,scaffold_select,135,124.46249417960644,20.896666666666665,1.6171683070519698,3
test_accuracy_communication,dirichlet,40,scaffold_select,140,129.04138192534447,21.273333333333333,1.3887524377416345,3
test_accuracy_communication,dirichlet,40,scaffold_select,145,133.6202696710825,21.38,1.3432423459673986,3
test_accuracy_communication,dirichlet,40,scaffold_select,150,138.19915741682053,21.31,2.5362767987741393,3
test_accuracy_communication,dirichlet,40,scaffold_select,155,142.77804516255856,22.47666666666667,2.0572392503871133,3
test_accuracy_communication,dirichlet,40,scaffold_select,160,147.35693290829659,21.86666666666667,1.9445393627626393,3
test_accuracy_communication,dirichlet,40,scaffold_select,165,151.93582065403461,22.820000000000004,1.315598723015495,3
test_accuracy_communication,dirichlet,40,scaffold_select,170,156.51470839977264,23.046666666666667,1.8312381967765239,3
test_accuracy_communication,dirichlet,40,scaffold_select,175,161.09359614551067,23.013333333333332,2.0653893902442038,3
test_accuracy_communication,dirichlet,40,scaffold_select,180,165.6724838912487,23.756666666666664,1.977911356288076,3
test_accuracy_communication,dirichlet,40,scaffold_select,185,170.25137163698673,23.933333333333334,1.8514948915223424,3
test_accuracy_communication,dirichlet,40,scaffold_select,190,174.83025938272476,23.736666666666668,1.9106107226050362,3
test_accuracy_communication,dirichlet,40,scaffold_select,195,179.4091471284628,24.17,2.515313101782758,3
test_accuracy_communication,dirichlet,40,scaffold_select,200,183.98803487420082,22.879999999999995,0.7538567503179907,3
test_accuracy_communication,dirichlet,40,scaffold_select,205,188.56692261993885,24.383333333333336,1.7218110620312947,3
test_accuracy_communication,dirichlet,40,scaffold_select,210,193.14581036567688,24.17,2.3750157894211994,3
test_accuracy_communication,dirichlet,40,scaffold_select,215,197.7246981114149,24.743333333333336,1.7609751086637555,3
test_accuracy_communication,dirichlet,40,scaffold_select,220,202.30358585715294,24.099999999999998,3.835831070315794,3
test_accuracy_communication,dirichlet,40,scaffold_select,225,206.88247360289097,25.460000000000004,2.5944556269090464,3
test_accuracy_communication,dirichlet,40,scaffold_select,230,211.461361348629,25.316666666666666,2.1529592038246625,3
test_accuracy_communication,dirichlet,40,scaffold_select,235,216.04024909436703,25.720000000000002,1.6983227019621447,3
test_accuracy_communication,dirichlet,40,scaffold_select,240,220.61913684010506,26.153333333333336,1.781918441829853,3
test_accuracy_communication,dirichlet,40,scaffold_select,245,225.1980245858431,25.413333333333338,1.8569957817220095,3
test_accuracy_communication,dirichlet,40,scaffold_select,250,229.77691233158112,25.823333333333334,1.8799024797401946,3
test_accuracy_communication,dirichlet,40,scaffold_select,255,234.35580007731915,26.19333333333333,1.9572003814973384,3
test_accuracy_communication,dirichlet,40,scaffold_select,260,238.93468782305717,26.55333333333333,1.8846838815391103,3
test_accuracy_communication,dirichlet,40,scaffold_select,265,243.5135755687952,25.94666666666667,1.7188756014713058,3
test_accuracy_communication,dirichlet,40,scaffold_select,270,248.09246331453323,26.313333333333333,2.1457011286135197,3
test_accuracy_communication,dirichlet,40,scaffold_select,275,252.67135106027126,26.923333333333332,1.8775072125915608,3
test_accuracy_communication,dirichlet,40,scaffold_select,280,257.2502388060093,26.543333333333333,1.8568880777616432,3
test_accuracy_communication,dirichlet,40,scaffold_select,285,261.8291265517473,26.603333333333335,0.9731563766082643,3
test_accuracy_communication,dirichlet,40,scaffold_select,290,266.40801429748535,25.153333333333336,2.7086958731709476,3
test_accuracy_communication,dirichlet,40,scaffold_select,295,270.9869020432234,27.686666666666664,1.3891124264555879,3
test_accuracy_communication,dirichlet,40,scaffold_select,300,275.5657897889614,27.176666666666666,0.8961212715549892,3
test_accuracy_communication,dirichlet,40,scaffold_select,305,280.14467753469944,26.99333333333333,1.5971641535337981,3
test_accuracy_communication,dirichlet,40,scaffold_select,310,284.72356528043747,26.97666666666667,1.2154148811551297,3
test_accuracy_communication,dirichlet,40,scaffold_select,315,289.3024530261755,27.526666666666667,1.8170397170489538,3
test_accuracy_communication,dirichlet,40,scaffold_select,320,293.88134077191353,27.453333333333337,2.2507850482294707,3
test_accuracy_communication,dirichlet,40,scaffold_select,325,298.46022851765156,28.183333333333337,1.7171585055938574,3
test_accuracy_communication,dirichlet,40,scaffold_select,330,303.0391162633896,27.363333333333333,1.4854067905235049,3
test_accuracy_communication,dirichlet,40,scaffold_select,335,307.6180040091276,27.80333333333333,2.215972322330162,3
test_accuracy_communication,dirichlet,40,scaffold_select,340,312.19689175486565,28.08666666666667,0.8631531343471643,3
test_accuracy_communication,dirichlet,40,scaffold_select,345,316.7757795006037,29.84333333333333,1.1564745277494572,3
test_accuracy_communication,dirichlet,40,scaffold_select,350,321.3546672463417,29.363333333333333,0.9151138362702962,3
test_accuracy_communication,dirichlet,40,scaffold_select,355,325.93355499207973,29.230000000000004,1.8124017214734711,3
test_accuracy_communication,dirichlet,40,scaffold_select,360,330.51244273781776,22.683333333333334,9.894474889216372,3
test_accuracy_communication,dirichlet,40,scaffold_select,365,335.0913304835558,27.71666666666667,2.3395797343397677,3
test_accuracy_communication,dirichlet,40,scaffold_select,370,339.6702182292938,20.063333333333336,7.338026528524773,3
test_accuracy_communication,dirichlet,40,scaffold_select,375,344.24910597503185,23.423333333333332,4.79074454895409,3
test_accuracy_communication,dirichlet,40,scaffold_select,380,348.8279937207699,27.45,1.3057181931795252,3
test_accuracy_communication,dirichlet,40,scaffold_select,385,353.4068814665079,23.28333333333333,10.936280598692289,3
test_accuracy_communication,dirichlet,40,scaffold_select,390,357.98576921224594,30.076666666666668,0.8775154319630711,3
test_accuracy_communication,dirichlet,40,scaffold_select,395,362.56465695798397,29.650000000000002,0.9725739046468423,3
test_accuracy_communication,dirichlet,40,scaffold_select,400,367.143544703722,30.94,0.8940357934669048,3
test_accuracy_communication,dirichlet,40,mbsgd,0,0.0,10.0,0.0,3
test_accuracy_communication,dirichlet,40,mbsgd,5,4.162625223398209,10.82,0.675573830162182,3
test_accuracy_communication,dirichlet,40,mbsgd,10,8.325250446796417,12.13,1.8593547267802348,3
test_accuracy_communication,dirichlet,40,mbsgd,15,12.487875670194626,13.263333333333334,2.0390520673424035,3
test_accuracy_communication,dirichlet,40,mbsgd,20,16.650500893592834,14.01,1.1205355862265154,3
test_accuracy_communication,dirichlet,40,mbsgd,25,20.813126116991043,14.206666666666669,2.188157520228683,3
test_accuracy_communication,dirichlet,40,mbsgd,30,24.97575134038925,16.756666666666664,1.506928443335426,3
test_accuracy_communication,dirichlet,40,mbsgd,35,29.13837656378746,17.493333333333336,1.8156357931406106,3
test_accuracy_communication,dirichlet,40,mbsgd,40,33.30100178718567,19.313333333333333,2.463743763733019,3
test_accuracy_communication,dirichlet,40,mbsgd,45,37.46362701058388,17.01,2.2439474147136322,3
test_accuracy_communication,dirichlet,40,mbsgd,50,41.626252233982086,22.413333333333338,3.6888254679956503,3
test_accuracy_communication,dirichlet,40,mbsgd,55,45.788877457380295,18.793333333333333,2.017952757953797,3
test_accuracy_communication,dirichlet,40,mbsgd,60,49.9515026807785,20.586666666666666,2.0308700926778482,3
test_accuracy_communication,dirichlet,40,mbsgd,65,54.11412790417671,20.243333333333332,0.976848674735924,3
test_accuracy_communication,dirichlet,40,mbsgd,70,58.27675312757492,23.876666666666665,5.614288319398403,3
test_accuracy_communication,dirichlet,40,mbsgd,75,62.43937835097313,21.896666666666665,3.1099892818679176,3
test_accuracy_communication,dirichlet,40,mbsgd,80,66.60200357437134,24.099999999999998,5.266412441121563,3
test_accuracy_communication,dirichlet,40,mbsgd,85,70.76462879776955,24.166666666666668,0.40079088479322206,3
test_accuracy_communication,dirichlet,40,mbsgd,90,74.92725402116776,27.30666666666667,4.62034991459882,3
test_accuracy_communication,dirichlet,40,mbsgd,95,79.08987924456596,24.97666666666667,0.9887534239300166,3
test_accuracy_communication,dirichlet,40,mbsgd,100,83.25250446796417,23.38333333333333,5.352918207233633,3
test_accuracy_communication,dirichlet,40,mbsgd,105,87.41512969136238,26.49666666666667,3.055034096918287,3
test_accuracy_communication,dirichlet,40,mbsgd,110,91.57775491476059,25.44333333333333,2.2694125524754925,3
test_accuracy_communication,dirichlet,40,mbsgd,115,95.7403801381588,22.5,3.9154693205285116,3
test_accuracy_communication,dirichlet,40,mbsgd,120,99.903005361557,26.38,6.3850058731374695,3
test_accuracy_communication,dirichlet,40,mbsgd,125,104.06563058495522,29.276666666666667,3.4489032073013206,3
test_accuracy_communication,dirichlet,40,mbsgd,130,108.22825580835342,28.646666666666665,1.9614365483831835,3
test_accuracy_communication,dirichlet,40,mbsgd,135,112.39088103175163,28.083333333333332,4.235614870751744,3
test_accuracy_communication,dirichlet,40,mbsgd,140,116.55350625514984,28.156666666666666,3.9785592031957164,3
test_accuracy_communication,dirichlet,40,mbsgd,145,120.71613147854805,29.196666666666662,2.588133175347307,3
test_accuracy_communication,dirichlet,40,mbsgd,150,124.87875670194626,29.63,4.523350528093088,3
test_accuracy_communication,dirichlet,40,mbsgd,155,129.04138192534447,30.12,3.2896352381381124,3
test_accuracy_communication,dirichlet,40,mbsgd,160,133.20400714874268,29.346666666666668,1.8161589504592757,3
test_accuracy_communication,dirichlet,40,mbsgd,165,137.36663237214088,30.646666666666665,2.2979193487442777,3
test_accuracy_communication,dirichlet,40,mbsgd,170,141.5292575955391,30.22333333333333,2.738874464690436,3
test_accuracy_communication,dirichlet,40,mbsgd,175,145.6918828189373,25.006666666666664,1.8985871940296395,3
test_accuracy_communication,dirichlet,40,mbsgd,180,149.8545080423355,32.64666666666667,3.7821202166686,3
test_accuracy_communication,dirichlet,40,mbsgd,185,154.01713326573372,31.583333333333332,4.0258705062797695,3
test_accuracy_communication,dirichlet,40,mbsgd,190,158.17975848913193,30.683333333333334,4.2604264262316915,3
test_accuracy_communication,dirichlet,40,mbsgd,195,162.34238371253014,30.833333333333332,2.6217805654427555,3
test_accuracy_communication,dirichlet,40,mbsgd,200,166.50500893592834,32.75666666666667,4.4231361423014475,3
test_accuracy_communication,dirichlet,40,mbsgd,205,170.66763415932655,32.39,2.056137154958297,3
test_accuracy_communication,dirichlet,40,mbsgd,210,174.83025938272476,32.160000000000004,1.9179155351578958,3
test_accuracy_communication,dirichlet,40,mbsgd,215,178.99288460612297,32.32,4.358898943540674,3
test_accuracy_communication,dirichlet,40,mbsgd,220,183.15550982952118,31.576666666666668,5.994049827398278,3
test_accuracy_communication,dirichlet,40,mbsgd,225,187.3181350529194,34.15333333333333,2.4152915628000975,3
test_accuracy_communication,dirichlet,40,mbsgd,230,191.4807602763176,32.29,3.22919494611273,3
test_accuracy_communication,dirichlet,40,mbsgd,235,195.6433854997158,32.56666666666666,1.385508330300951,3
test_accuracy_communication,dirichlet,40,mbsgd,240,199.806010723114,36.66,3.162087917816326,3
test_accuracy_communication,dirichlet,40,mbsgd,245,203.96863594651222,32.833333333333336,2.241100919934962,3
test_accuracy_communication,dirichlet,40,mbsgd,250,208.13126116991043,32.86666666666667,5.258615153567839,3
test_accuracy_communication,dirichlet,40,mbsgd,255,212.29388639330864,36.68333333333333,3.48712393432372,3
test_accuracy_communication,dirichlet,40,mbsgd,260,216.45651161670685,31.783333333333335,2.6358553323984473,3
test_accuracy_communication,dirichlet,40,mbsgd,265,220.61913684010506,37.550000000000004,1.3850270755476242,3
test_accuracy_communication,dirichlet,40,mbsgd,270,224.78176206350327,35.43,3.169369022376533,3
test_accuracy_communication,dirichlet,40,mbsgd,275,228.94438728690147,32.46666666666667,4.3988218119552585,3
test_accuracy_communication,dirichlet,40,mbsgd,280,233.10701251029968,36.083333333333336,2.9644617274192173,3
test_accuracy_communication,dirichlet,40,mbsgd,285,237.2696377336979,33.580000000000005,1.7157214226091588,3
test_accuracy_communication,dirichlet,40,mbsgd,290,241.4322629570961,36.86333333333334,4.179011047285393,3
test_accuracy_communication,dirichlet,40,mbsgd,295,245.5948881804943,38.376666666666665,2.0870633275809682,3
test_accuracy_communication,dirichlet,40,mbsgd,300,249.75751340389252,35.14,1.4558846108122723,3
test_accuracy_communication,dirichlet,40,mbsgd,305,253.92013862729073,34.72666666666667,2.1334557256557556,3
test_accuracy_communication,dirichlet,40,mbsgd,310,258.08276385068893,37.36666666666667,2.898798601719917,3
test_accuracy_communication,dirichlet,40,mbsgd,315,262.24538907408714,35.18666666666667,1.8319479614152079,3
test_accuracy_communication,dirichlet,40,mbsgd,320,266.40801429748535,37.36666666666667,0.8455964364478668,3
test_accuracy_communication,dirichlet,40,mbsgd,325,270.57063952088356,36.25333333333334,3.8429329077324956,3
test_accuracy_communication,dirichlet,40,mbsgd,330,274.73326474428177,35.373333333333335,4.570933529743495,3
test_accuracy_communication,dirichlet,40,mbsgd,335,278.89588996768,37.82333333333333,3.575266889804639,3
test_accuracy_communication,dirichlet,40,mbsgd,340,283.0585151910782,37.37666666666667,2.977957913291142,3
test_accuracy_communication,dirichlet,40,mbsgd,345,287.2211404144764,35.68,2.5400590544316084,3
test_accuracy_communication,dirichlet,40,mbsgd,350,291.3837656378746,35.95666666666667,5.501948139825867,3
test_accuracy_communication,dirichlet,40,mbsgd,355,295.5463908612728,40.126666666666665,1.363133644707417,3
test_accuracy_communication,dirichlet,40,mbsgd,360,299.709016084671,36.25333333333333,2.36377522902101,3
test_accuracy_communication,dirichlet,40,mbsgd,365,303.87164130806923,37.04333333333334,4.591452203097986,3
test_accuracy_communication,dirichlet,40,mbsgd,370,308.03426653146744,39.11333333333334,2.1531914297928383,3
test_accuracy_communication,dirichlet,40,mbsgd,375,312.19689175486565,35.550000000000004,3.8080309872688756,3
test_accuracy_communication,dirichlet,40,mbsgd,380,316.35951697826385,39.49666666666667,1.1942501133905494,3
test_accuracy_communication,dirichlet,40,mbsgd,385,320.52214220166206,36.723333333333336,2.3936861392700046,3
test_accuracy_communication,dirichlet,40,mbsgd,390,324.6847674250603,38.300000000000004,1.886504704473328,3
test_accuracy_communication,dirichlet,40,mbsgd,395,328.8473926484585,40.07666666666666,1.8986661985018147,3
test_accuracy_communication,dirichlet,40,mbsgd,400,333.0100178718567,35.88333333333333,2.2547135812189807,3


==> anc/supplementary_material/experiments/nn/records/final-400/report/summary.csv <==
cell,learning_rate,test_accuracy_percent,sample_sd_pp,n,grid_size,grid_min,grid_max,boundary,gradient_samples,communication_gib
dirichlet_K10_mbsgd,0.01,37.24666666666667,3.7397905467196084,3,5,0.0003,0.03,False,5120000,333.0100178718567
dirichlet_K10_scaffold_average,0.0003,35.99,1.633309523635981,3,7,3e-05,0.03,False,5126400,666.852560788393
dirichlet_K10_scaffold_select,0.0003,30.156666666666666,4.355460174692604,3,7,3e-05,0.03,False,2822400,367.143544703722
dirichlet_K40_mbsgd,0.01,35.88333333333333,2.254713581218982,3,5,0.0003,0.03,False,20480000,333.0100178718567
dirichlet_K40_scaffold_average,3e-05,30.336666666666666,1.1759818592705122,3,9,3e-06,0.03,False,20505600,666.852560788393
dirichlet_K40_scaffold_select,3e-05,30.94,0.8940357934669061,3,9,3e-06,0.03,False,11289600,367.143544703722
iid_K10_mbsgd,0.01,37.24666666666667,3.7397905467196084,3,5,0.0003,0.03,False,5120000,333.0100178718567
iid_K10_scaffold_average,0.1,71.67999999999999,1.6499393928262978,3,9,0.0003,0.3,False,5126400,666.852560788393
iid_K10_scaffold_select,0.01,53.13666666666666,3.1805240658315026,3,5,0.0003,0.03,False,2822400,367.143544703722
iid_K40_mbsgd,0.01,35.88333333333333,2.254713581218982,3,5,0.0003,0.03,False,20480000,333.0100178718567
iid_K40_scaffold_average,0.2,88.53666666666666,0.6201075175591222,3,9,0.0003,0.3,False,20505600,666.852560788393
iid_K40_scaffold_select,0.01,78.73333333333333,0.506392469664916,3,5,0.0003,0.03,False,11289600,367.143544703722


==> anc/supplementary_material/experiments/nn/records/final-400/report/summary.json <==
[
  {
    "cell": "dirichlet_K10_mbsgd",
    "learning_rate": 0.01,
    "test_accuracy_percent": 37.24666666666667,
    "sample_sd_pp": 3.7397905467196084,
    "n": 3,
    "grid_size": 5,
    "grid_min": 0.0003,
    "grid_max": 0.03,
    "boundary": false,
    "gradient_samples": 5120000,
    "communication_gib": 333.0100178718567
  },
  {
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.0003,
    "test_accuracy_percent": 35.99,
    "sample_sd_pp": 1.633309523635981,
    "n": 3,
    "grid_size": 7,
    "grid_min": 3e-05,
    "grid_max": 0.03,
    "boundary": false,
    "gradient_samples": 5126400,
    "communication_gib": 666.852560788393
  },
  {
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.0003,
    "test_accuracy_percent": 30.156666666666666,
    "sample_sd_pp": 4.355460174692604,
    "n": 3,
    "grid_size": 7,
    "grid_min": 3e-05,
    "grid_max": 0.03,
    "boundary": false,
    "gradient_samples": 2822400,
    "communication_gib": 367.143544703722
  },
  {
    "cell": "dirichlet_K40_mbsgd",
    "learning_rate": 0.01,
    "test_accuracy_percent": 35.88333333333333,
    "sample_sd_pp": 2.254713581218982,
    "n": 3,
    "grid_size": 5,
    "grid_min": 0.0003,
    "grid_max": 0.03,
    "boundary": false,
    "gradient_samples": 20480000,
    "communication_gib": 333.0100178718567
  },
  {
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 3e-05,
    "test_accuracy_percent": 30.336666666666666,
    "sample_sd_pp": 1.1759818592705122,
    "n": 3,
    "grid_size": 9,
    "grid_min": 3e-06,
    "grid_max": 0.03,
    "boundary": false,
    "gradient_samples": 20505600,
    "communication_gib": 666.852560788393
  },
  {
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 3e-05,
    "test_accuracy_percent": 30.94,
    "sample_sd_pp": 0.8940357934669061,
    "n": 3,
    "grid_size": 9,
    "grid_min": 3e-06,
    "grid_max": 0.03,
    "boundary": false,
    "gradient_samples": 11289600,
    "communication_gib": 367.143544703722
  },
  {
    "cell": "iid_K10_mbsgd",
    "learning_rate": 0.01,
    "test_accuracy_percent": 37.24666666666667,
    "sample_sd_pp": 3.7397905467196084,
    "n": 3,
    "grid_size": 5,
    "grid_min": 0.0003,
    "grid_max": 0.03,
    "boundary": false,
    "gradient_samples": 5120000,
    "communication_gib": 333.0100178718567
  },
  {
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.1,
    "test_accuracy_percent": 71.67999999999999,
    "sample_sd_pp": 1.6499393928262978,
    "n": 3,
    "grid_size": 9,
    "grid_min": 0.0003,
    "grid_max": 0.3,
    "boundary": false,
    "gradient_samples": 5126400,
    "communication_gib": 666.852560788393
  },
  {
    "cell": "iid_K10_scaffold_select",
    "learning_rate": 0.01,
    "test_accuracy_percent": 53.13666666666666,
    "sample_sd_pp": 3.1805240658315026,
    "n": 3,
    "grid_size": 5,
    "grid_min": 0.0003,
    "grid_max": 0.03,
    "boundary": false,
    "gradient_samples": 2822400,
    "communication_gib": 367.143544703722
  },
  {
    "cell": "iid_K40_mbsgd",
    "learning_rate": 0.01,
    "test_accuracy_percent": 35.88333333333333,
    "sample_sd_pp": 2.254713581218982,
    "n": 3,
    "grid_size": 5,
    "grid_min": 0.0003,
    "grid_max": 0.03,
    "boundary": false,
    "gradient_samples": 20480000,
    "communication_gib": 333.0100178718567
  },
  {
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.2,
    "test_accuracy_percent": 88.53666666666666,
    "sample_sd_pp": 0.6201075175591222,
    "n": 3,
    "grid_size": 9,
    "grid_min": 0.0003,
    "grid_max": 0.3,
    "boundary": false,
    "gradient_samples": 20505600,
    "communication_gib": 666.852560788393
  },
  {
    "cell": "iid_K40_scaffold_select",
    "learning_rate": 0.01,
    "test_accuracy_percent": 78.73333333333333,
    "sample_sd_pp": 0.506392469664916,
    "n": 3,
    "grid_size": 5,
    "grid_min": 0.0003,
    "grid_max": 0.03,
    "boundary": false,
    "gradient_samples": 11289600,
    "communication_gib": 367.143544703722
  }
]


==> anc/supplementary_material/experiments/nn/records/final-400/report/summary.txt <==
Final 400-round NN experiment

36 final evaluations, three paired seeds per setting. All 80 explored learning-rate candidates have two tuning seeds (160 trials).
Selection: mean validation loss at rounds 380,385,390,395,400 averaged across tuning seeds. Test outcomes did not select rates.

Final test accuracy, mean +/- sample SD (percentage points), n=3:
dirichlet_K10_mbsgd | LR 0.01 | 37.25% +/- 3.74%
dirichlet_K10_scaffold_average | LR 0.0003 | 35.99% +/- 1.63%
dirichlet_K10_scaffold_select | LR 0.0003 | 30.16% +/- 4.36%
dirichlet_K40_mbsgd | LR 0.01 | 35.88% +/- 2.25%
dirichlet_K40_scaffold_average | LR 3e-05 | 30.34% +/- 1.18%
dirichlet_K40_scaffold_select | LR 3e-05 | 30.94% +/- 0.89%
iid_K10_mbsgd | LR 0.01 | 37.25% +/- 3.74%
iid_K10_scaffold_average | LR 0.1 | 71.68% +/- 1.65%
iid_K10_scaffold_select | LR 0.01 | 53.14% +/- 3.18%
iid_K40_mbsgd | LR 0.01 | 35.88% +/- 2.25%
iid_K40_scaffold_average | LR 0.2 | 88.54% +/- 0.62%
iid_K40_scaffold_select | LR 0.01 | 78.73% +/- 0.51%

No final selected rate is at a tested-grid boundary. Grids and search effort differ across settings; this was adaptive boundary-driven tuning.
Only two tuning seeds, three evaluation seeds and one fixed partition per condition; SD measures training randomness, not partition variability or a confidence interval.
Communication is modeled tensor payload (upload+download), including SCAFFOLD initialization. Clients execute sequentially; this is not measured distributed latency.
SGD uses averaging-matched sample budgets and pooled sampling. IID/Dirichlet SGD results are duplicates, not independent replications.
Training loss uses the fixed deterministic 5000-example training subset. Test accuracy refers to the server model.
400 rounds is a fixed budget, not convergence. Dirichlet alpha is not a Hessian-similarity constant.


==> anc/supplementary_material/experiments/nn/records/final-400/report/tuning_candidates.csv <==
cell,lr,seed901_loss,seed902_loss,mean_validation_loss,selected
dirichlet_K10_mbsgd,0.0003,2.256168770904541,2.252473594589233,2.254321182746887,False
dirichlet_K10_mbsgd,0.001,2.050137024536133,2.0263033208847046,2.0382201727104188,False
dirichlet_K10_mbsgd,0.003,1.8642591316223145,1.85227176197052,1.8582654467964173,False
dirichlet_K10_mbsgd,0.01,1.7797637570381164,1.737957537651062,1.7588606473445894,True
dirichlet_K10_mbsgd,0.03,1.843845839996338,1.824360451450348,1.834103145723343,False
dirichlet_K10_scaffold_average,3e-05,2.2562324127960207,2.252319527893066,2.254275970344543,False
dirichlet_K10_scaffold_average,0.0001,2.0068827167510985,2.0162135931396485,2.0115481549453733,False
dirichlet_K10_scaffold_average,0.0003,1.942426715888977,1.9778437202835084,1.9601352180862426,True
dirichlet_K10_scaffold_average,0.001,2.4110436554336547,2.354055333213806,2.3825494943237304,False
dirichlet_K10_scaffold_average,0.003,2.3709252550888062,2.335163171958923,2.353044213523865,False
dirichlet_K10_scaffold_average,0.01,1.9863565963745118,2.018562467765808,2.00245953207016,False
dirichlet_K10_scaffold_average,0.03,2.4965368477630614,2.0967850861358643,2.296660966949463,False
dirichlet_K10_scaffold_select,3e-05,2.2571226721954343,2.2522241596984864,2.2546734159469604,False
dirichlet_K10_scaffold_select,0.0001,2.01810827999115,2.019548908462524,2.018828594226837,False
dirichlet_K10_scaffold_select,0.0003,1.878959912891388,1.8911505297470093,1.8850552213191987,True
dirichlet_K10_scaffold_select,0.001,2.03177010433197,2.2330966792678835,2.1324333917999265,False
dirichlet_K10_scaffold_select,0.003,2.212047798538208,2.282122611274719,2.2470852049064636,False
dirichlet_K10_scaffold_select,0.01,2.08227464099884,3.27685660030365,2.6795656206512453,False
dirichlet_K10_scaffold_select,0.03,2.2380950105667115,2.1621531535339353,2.2001240820503236,False
dirichlet_K40_mbsgd,0.0003,2.2563135554504394,2.2523966425323487,2.254355098991394,False
dirichlet_K40_mbsgd,0.001,2.048637374267578,2.0174494243621828,2.0330433993148804,False
dirichlet_K40_mbsgd,0.003,1.8708824674987794,1.8738823433685303,1.8723824054336549,False
dirichlet_K40_mbsgd,0.01,1.770072359161377,1.7628342576789855,1.7664533084201812,True
dirichlet_K40_mbsgd,0.03,1.8779620638275147,1.9094318119049072,1.893696937866211,False
dirichlet_K40_scaffold_average,3e-06,2.2870365699768067,2.2872118127441405,2.2871241913604736,False
dirichlet_K40_scaffold_average,1e-05,2.2329448750305176,2.2290114543914794,2.2309781647109985,False
dirichlet_K40_scaffold_average,3e-05,1.9641073546600343,1.948614260292053,1.9563608074760437,True
dirichlet_K40_scaffold_average,0.0001,2.2152898121261595,2.293489510612488,2.2543896613693235,False
dirichlet_K40_scaffold_average,0.0003,2.713467433395386,2.7332085427856447,2.723337988090515,False
dirichlet_K40_scaffold_average,0.001,2.5794366073608397,2.3602753297805785,2.469855968570709,False
dirichlet_K40_scaffold_average,0.003,2.2761878188705444,2.24459114780426,2.260389483337402,False
dirichlet_K40_scaffold_average,0.01,2.4088731532287597,2.3039985717773437,2.3564358625030515,False
dirichlet_K40_scaffold_average,0.03,2.3689331623077394,2.6506114207839966,2.5097722915458682,False
dirichlet_K40_scaffold_select,3e-06,2.2870783810424804,2.2870680108642576,2.287073195953369,False
dirichlet_K40_scaffold_select,1e-05,2.232825409088135,2.2284758306884767,2.230650619888306,False
dirichlet_K40_scaffold_select,3e-05,1.9667141874694825,1.9567997834777833,1.9617569854736328,True
dirichlet_K40_scaffold_select,0.0001,2.4427358060836792,1.9519022454071044,2.197319025745392,False
dirichlet_K40_scaffold_select,0.0003,2.2611969317626954,2.7100634296417234,2.485630180702209,False
dirichlet_K40_scaffold_select,0.001,2.1920845722961424,2.273054902572632,2.232569737434387,False
dirichlet_K40_scaffold_select,0.003,3.9824979182434084,2.157607369194031,3.0700526437187197,False
dirichlet_K40_scaffold_select,0.01,2.1517559241485595,2.1879417823791503,2.169848853263855,False
dirichlet_K40_scaffold_select,0.03,2.2475387194824217,2.30311306640625,2.275325892944336,False
iid_K10_mbsgd,0.0003,2.256168770904541,2.252473594589233,2.254321182746887,False
iid_K10_mbsgd,0.001,2.050137024536133,2.0263033208847046,2.0382201727104188,False
iid_K10_mbsgd,0.003,1.8642591316223145,1.85227176197052,1.8582654467964173,False
iid_K10_mbsgd,0.01,1.7797637570381164,1.737957537651062,1.7588606473445894,True
iid_K10_mbsgd,0.03,1.843845839996338,1.824360451450348,1.834103145723343,False
iid_K10_scaffold_average,0.0003,1.6739078968811036,1.674651130065918,1.6742795134735107,False
iid_K10_scaffold_average,0.001,1.3603745702934265,1.412510447921753,1.3864425091075896,False
iid_K10_scaffold_average,0.003,1.1397618523788453,1.1698679402160646,1.154814896297455,False
iid_K10_scaffold_average,0.01,0.9184678959846496,0.9530329022216797,0.9357503991031646,False
iid_K10_scaffold_average,0.03,0.852858139629364,0.8865756116676331,0.8697168756484985,False
iid_K10_scaffold_average,0.06,0.8607703176212311,0.8613270174312592,0.8610486675262452,False
iid_K10_scaffold_average,0.1,0.7723879525470734,0.787216155204773,0.7798020538759232,True
iid_K10_scaffold_average,0.2,0.7860606030464172,0.8060047026443481,0.7960326528453827,False
iid_K10_scaffold_average,0.3,0.7801736621952057,0.9026192984676361,0.8413964803314209,False
iid_K10_scaffold_select,0.0003,1.7505610397338867,1.8015073734283447,1.7760342065811157,False
iid_K10_scaffold_select,0.001,1.4677928128814697,1.56530101480484,1.5165469138431549,False
iid_K10_scaffold_select,0.003,1.338621635913849,1.4295851487731934,1.3841033923435213,False
iid_K10_scaffold_select,0.01,1.2636334734725951,1.4012814282226562,1.3324574508476257,True
iid_K10_scaffold_select,0.03,1.311486314640045,1.407979015789032,1.3597326652145385,False
iid_K40_mbsgd,0.0003,2.2563135554504394,2.2523966425323487,2.254355098991394,False
iid_K40_mbsgd,0.001,2.048637374267578,2.0174494243621828,2.0330433993148804,False
iid_K40_mbsgd,0.003,1.8708824674987794,1.8738823433685303,1.8723824054336549,False
iid_K40_mbsgd,0.01,1.770072359161377,1.7628342576789855,1.7664533084201812,True
iid_K40_mbsgd,0.03,1.8779620638275147,1.9094318119049072,1.893696937866211,False
iid_K40_scaffold_average,0.0003,1.1684541119766236,1.2049429368400573,1.1866985244083406,False
iid_K40_scaffold_average,0.001,0.7940470774078369,0.7767357903671265,0.7853914338874817,False
iid_K40_scaffold_average,0.003,0.5391761212301254,0.5289364683961868,0.5340562948131561,False
iid_K40_scaffold_average,0.01,0.37906191398620603,0.389625128057003,0.3843435210216045,False
iid_K40_scaffold_average,0.03,0.34238256888628005,0.3414647116518021,0.3419236402690411,False
iid_K40_scaffold_average,0.06,0.3214525348353386,0.32639429371118545,0.323923414273262,False
iid_K40_scaffold_average,0.1,0.3223070298910141,0.30942321593523026,0.3158651229131222,False
iid_K40_scaffold_average,0.2,0.27996402517318725,0.2985698355102539,0.2892669303417206,True
iid_K40_scaffold_average,0.3,0.3037598263812065,0.30763424273729323,0.3056970345592499,False
iid_K40_scaffold_select,0.0003,1.2418189431381226,1.2978208361053467,1.2698198896217345,False
iid_K40_scaffold_select,0.001,0.9065979717254639,0.9132984955501556,0.9099482336378097,False
iid_K40_scaffold_select,0.003,0.7401740085983276,0.701801243262291,0.7209876259303093,False
iid_K40_scaffold_select,0.01,0.5885430975055694,0.6396501158714294,0.6140966066884994,True
iid_K40_scaffold_select,0.03,0.5929449900722504,0.6401179560661316,0.6165314730691911,False


==> anc/supplementary_material/experiments/nn/records/final-400/selection.json <==
{
  "dirichlet_K10_mbsgd": {
    "learning_rate": 0.01,
    "mean_validation_loss": 1.7588606473445894,
    "seed_scores": {
      "901": 1.7797637570381164,
      "902": 1.737957537651062
    },
    "candidates": [
      {
        "learning_rate": 0.0003,
        "mean_validation_loss": 2.254321182746887,
        "seed_scores": {
          "901": 2.256168770904541,
          "902": 2.252473594589233
        }
      },
      {
        "learning_rate": 0.001,
        "mean_validation_loss": 2.0382201727104188,
        "seed_scores": {
          "901": 2.050137024536133,
          "902": 2.0263033208847046
        }
      },
      {
        "learning_rate": 0.003,
        "mean_validation_loss": 1.8582654467964173,
        "seed_scores": {
          "901": 1.8642591316223145,
          "902": 1.85227176197052
        }
      },
      {
        "learning_rate": 0.01,
        "mean_validation_loss": 1.7588606473445894,
        "seed_scores": {
          "901": 1.7797637570381164,
          "902": 1.737957537651062
        }
      },
      {
        "learning_rate": 0.03,
        "mean_validation_loss": 1.834103145723343,
        "seed_scores": {
          "901": 1.843845839996338,
          "902": 1.824360451450348
        }
      }
    ]
  },
  "dirichlet_K10_scaffold_average": {
    "learning_rate": 0.0003,
    "mean_validation_loss": 1.9601352180862426,
    "seed_scores": {
      "901": 1.942426715888977,
      "902": 1.9778437202835084
    },
    "candidates": [
      {
        "learning_rate": 3e-05,
        "mean_validation_loss": 2.254275970344543,
        "seed_scores": {
          "901": 2.2562324127960207,
          "902": 2.252319527893066
        }
      },
      {
        "learning_rate": 0.0001,
        "mean_validation_loss": 2.0115481549453733,
        "seed_scores": {
          "901": 2.0068827167510985,
          "902": 2.0162135931396485
        }
      },
      {
        "learning_rate": 0.0003,
        "mean_validation_loss": 1.9601352180862426,
        "seed_scores": {
          "901": 1.942426715888977,
          "902": 1.9778437202835084
        }
      },
      {
        "learning_rate": 0.001,
        "mean_validation_loss": 2.3825494943237304,
        "seed_scores": {
          "901": 2.4110436554336547,
          "902": 2.354055333213806
        }
      },
      {
        "learning_rate": 0.003,
        "mean_validation_loss": 2.353044213523865,
        "seed_scores": {
          "901": 2.3709252550888062,
          "902": 2.335163171958923
        }
      },
      {
        "learning_rate": 0.01,
        "mean_validation_loss": 2.00245953207016,
        "seed_scores": {
          "901": 1.9863565963745118,
          "902": 2.018562467765808
        }
      },
      {
        "learning_rate": 0.03,
        "mean_validation_loss": 2.296660966949463,
        "seed_scores": {
          "901": 2.4965368477630614,
          "902": 2.0967850861358643
        }
      }
    ]
  },
  "dirichlet_K10_scaffold_select": {
    "learning_rate": 0.0003,
    "mean_validation_loss": 1.8850552213191987,
    "seed_scores": {
      "901": 1.878959912891388,
      "902": 1.8911505297470093
    },
    "candidates": [
      {
        "learning_rate": 3e-05,
        "mean_validation_loss": 2.2546734159469604,
        "seed_scores": {
          "901": 2.2571226721954343,
          "902": 2.2522241596984864
        }
      },
      {
        "learning_rate": 0.0001,
        "mean_validation_loss": 2.018828594226837,
        "seed_scores": {
          "901": 2.01810827999115,
          "902": 2.019548908462524
        }
      },
      {
        "learning_rate": 0.0003,
        "mean_validation_loss": 1.8850552213191987,
        "seed_scores": {
          "901": 1.878959912891388,
          "902": 1.8911505297470093
        }
      },
      {
        "learning_rate": 0.001,
        "mean_validation_loss": 2.1324333917999265,
        "seed_scores": {
          "901": 2.03177010433197,
          "902": 2.2330966792678835
        }
      },
      {
        "learning_rate": 0.003,
        "mean_validation_loss": 2.2470852049064636,
        "seed_scores": {
          "901": 2.212047798538208,
          "902": 2.282122611274719
        }
      },
      {
        "learning_rate": 0.01,
        "mean_validation_loss": 2.6795656206512453,
        "seed_scores": {
          "901": 2.08227464099884,
          "902": 3.27685660030365
        }
      },
      {
        "learning_rate": 0.03,
        "mean_validation_loss": 2.2001240820503236,
        "seed_scores": {
          "901": 2.2380950105667115,
          "902": 2.1621531535339353
        }
      }
    ]
  },
  "dirichlet_K40_mbsgd": {
    "learning_rate": 0.01,
    "mean_validation_loss": 1.7664533084201812,
    "seed_scores": {
      "901": 1.770072359161377,
      "902": 1.7628342576789855
    },
    "candidates": [
      {
        "learning_rate": 0.0003,
        "mean_validation_loss": 2.254355098991394,
        "seed_scores": {
          "901": 2.2563135554504394,
          "902": 2.2523966425323487
        }
      },
      {
        "learning_rate": 0.001,
        "mean_validation_loss": 2.0330433993148804,
        "seed_scores": {
          "901": 2.048637374267578,
          "902": 2.0174494243621828
        }
      },
      {
        "learning_rate": 0.003,
        "mean_validation_loss": 1.8723824054336549,
        "seed_scores": {
          "901": 1.8708824674987794,
          "902": 1.8738823433685303
        }
      },
      {
        "learning_rate": 0.01,
        "mean_validation_loss": 1.7664533084201812,
        "seed_scores": {
          "901": 1.770072359161377,
          "902": 1.7628342576789855
        }
      },
      {
        "learning_rate": 0.03,
        "mean_validation_loss": 1.893696937866211,
        "seed_scores": {
          "901": 1.8779620638275147,
          "902": 1.9094318119049072
        }
      }
    ]
  },
  "dirichlet_K40_scaffold_average": {
    "learning_rate": 3e-05,
    "mean_validation_loss": 1.9563608074760437,
    "seed_scores": {
      "901": 1.9641073546600343,
      "902": 1.948614260292053
    },
    "candidates": [
      {
        "learning_rate": 3e-06,
        "mean_validation_loss": 2.2871241913604736,
        "seed_scores": {
          "901": 2.2870365699768067,
          "902": 2.2872118127441405
        }
      },
      {
        "learning_rate": 1e-05,
        "mean_validation_loss": 2.2309781647109985,
        "seed_scores": {
          "901": 2.2329448750305176,
          "902": 2.2290114543914794
        }
      },
      {
        "learning_rate": 3e-05,
        "mean_validation_loss": 1.9563608074760437,
        "seed_scores": {
          "901": 1.9641073546600343,
          "902": 1.948614260292053
        }
      },
      {
        "learning_rate": 0.0001,
        "mean_validation_loss": 2.2543896613693235,
        "seed_scores": {
          "901": 2.2152898121261595,
          "902": 2.293489510612488
        }
      },
      {
        "learning_rate": 0.0003,
        "mean_validation_loss": 2.723337988090515,
        "seed_scores": {
          "901": 2.713467433395386,
          "902": 2.7332085427856447
        }
      },
      {
        "learning_rate": 0.001,
        "mean_validation_loss": 2.469855968570709,
        "seed_scores": {
          "901": 2.5794366073608397,
          "902": 2.3602753297805785
        }
      },
      {
        "learning_rate": 0.003,
        "mean_validation_loss": 2.260389483337402,
        "seed_scores": {
          "901": 2.2761878188705444,
          "902": 2.24459114780426
        }
      },
      {
        "learning_rate": 0.01,
        "mean_validation_loss": 2.3564358625030515,
        "seed_scores": {
          "901": 2.4088731532287597,
          "902": 2.3039985717773437
        }
      },
      {
        "learning_rate": 0.03,
        "mean_validation_loss": 2.5097722915458682,
        "seed_scores": {
          "901": 2.3689331623077394,
          "902": 2.6506114207839966
        }
      }
    ]
  },
  "dirichlet_K40_scaffold_select": {
    "learning_rate": 3e-05,
    "mean_validation_loss": 1.9617569854736328,
    "seed_scores": {
      "901": 1.9667141874694825,
      "902": 1.9567997834777833
    },
    "candidates": [
      {
        "learning_rate": 3e-06,
        "mean_validation_loss": 2.287073195953369,
        "seed_scores": {
          "901": 2.2870783810424804,
          "902": 2.2870680108642576
        }
      },
      {
        "learning_rate": 1e-05,
        "mean_validation_loss": 2.230650619888306,
        "seed_scores": {
          "901": 2.232825409088135,
          "902": 2.2284758306884767
        }
      },
      {
        "learning_rate": 3e-05,
        "mean_validation_loss": 1.9617569854736328,
        "seed_scores": {
          "901": 1.9667141874694825,
          "902": 1.9567997834777833
        }
      },
      {
        "learning_rate": 0.0001,
        "mean_validation_loss": 2.197319025745392,
        "seed_scores": {
          "901": 2.4427358060836792,
          "902": 1.9519022454071044
        }
      },
      {
        "learning_rate": 0.0003,
        "mean_validation_loss": 2.485630180702209,
        "seed_scores": {
          "901": 2.2611969317626954,
          "902": 2.7100634296417234
        }
      },
      {
        "learning_rate": 0.001,
        "mean_validation_loss": 2.232569737434387,
        "seed_scores": {
          "901": 2.1920845722961424,
          "902": 2.273054902572632
        }
      },
      {
        "learning_rate": 0.003,
        "mean_validation_loss": 3.0700526437187197,
        "seed_scores": {
          "901": 3.9824979182434084,
          "902": 2.157607369194031
        }
      },
      {
        "learning_rate": 0.01,
        "mean_validation_loss": 2.169848853263855,
        "seed_scores": {
          "901": 2.1517559241485595,
          "902": 2.1879417823791503
        }
      },
      {
        "learning_rate": 0.03,
        "mean_validation_loss": 2.275325892944336,
        "seed_scores": {
          "901": 2.2475387194824217,
          "902": 2.30311306640625
        }
      }
    ]
  },
  "iid_K10_mbsgd": {
    "learning_rate": 0.01,
    "mean_validation_loss": 1.7588606473445894,
    "seed_scores": {
      "901": 1.7797637570381164,
      "902": 1.737957537651062
    },
    "candidates": [
      {
        "learning_rate": 0.0003,
        "mean_validation_loss": 2.254321182746887,
        "seed_scores": {
          "901": 2.256168770904541,
          "902": 2.252473594589233
        }
      },
      {
        "learning_rate": 0.001,
        "mean_validation_loss": 2.0382201727104188,
        "seed_scores": {
          "901": 2.050137024536133,
          "902": 2.0263033208847046
        }
      },
      {
        "learning_rate": 0.003,
        "mean_validation_loss": 1.8582654467964173,
        "seed_scores": {
          "901": 1.8642591316223145,
          "902": 1.85227176197052
        }
      },
      {
        "learning_rate": 0.01,
        "mean_validation_loss": 1.7588606473445894,
        "seed_scores": {
          "901": 1.7797637570381164,
          "902": 1.737957537651062
        }
      },
      {
        "learning_rate": 0.03,
        "mean_validation_loss": 1.834103145723343,
        "seed_scores": {
          "901": 1.843845839996338,
          "902": 1.824360451450348
        }
      }
    ]
  },
  "iid_K10_scaffold_average": {
    "learning_rate": 0.1,
    "mean_validation_loss": 0.7798020538759232,
    "seed_scores": {
      "901": 0.7723879525470734,
      "902": 0.787216155204773
    },
    "candidates": [
      {
        "learning_rate": 0.0003,
        "mean_validation_loss": 1.6742795134735107,
        "seed_scores": {
          "901": 1.6739078968811036,
          "902": 1.674651130065918
        }
      },
      {
        "learning_rate": 0.001,
        "mean_validation_loss": 1.3864425091075896,
        "seed_scores": {
          "901": 1.3603745702934265,
          "902": 1.412510447921753
        }
      },
      {
        "learning_rate": 0.003,
        "mean_validation_loss": 1.154814896297455,
        "seed_scores": {
          "901": 1.1397618523788453,
          "902": 1.1698679402160646
        }
      },
      {
        "learning_rate": 0.01,
        "mean_validation_loss": 0.9357503991031646,
        "seed_scores": {
          "901": 0.9184678959846496,
          "902": 0.9530329022216797
        }
      },
      {
        "learning_rate": 0.03,
        "mean_validation_loss": 0.8697168756484985,
        "seed_scores": {
          "901": 0.852858139629364,
          "902": 0.8865756116676331
        }
      },
      {
        "learning_rate": 0.06,
        "mean_validation_loss": 0.8610486675262452,
        "seed_scores": {
          "901": 0.8607703176212311,
          "902": 0.8613270174312592
        }
      },
      {
        "learning_rate": 0.1,
        "mean_validation_loss": 0.7798020538759232,
        "seed_scores": {
          "901": 0.7723879525470734,
          "902": 0.787216155204773
        }
      },
      {
        "learning_rate": 0.2,
        "mean_validation_loss": 0.7960326528453827,
        "seed_scores": {
          "901": 0.7860606030464172,
          "902": 0.8060047026443481
        }
      },
      {
        "learning_rate": 0.3,
        "mean_validation_loss": 0.8413964803314209,
        "seed_scores": {
          "901": 0.7801736621952057,
          "902": 0.9026192984676361
        }
      }
    ]
  },
  "iid_K10_scaffold_select": {
    "learning_rate": 0.01,
    "mean_validation_loss": 1.3324574508476257,
    "seed_scores": {
      "901": 1.2636334734725951,
      "902": 1.4012814282226562
    },
    "candidates": [
      {
        "learning_rate": 0.0003,
        "mean_validation_loss": 1.7760342065811157,
        "seed_scores": {
          "901": 1.7505610397338867,
          "902": 1.8015073734283447
        }
      },
      {
        "learning_rate": 0.001,
        "mean_validation_loss": 1.5165469138431549,
        "seed_scores": {
          "901": 1.4677928128814697,
          "902": 1.56530101480484
        }
      },
      {
        "learning_rate": 0.003,
        "mean_validation_loss": 1.3841033923435213,
        "seed_scores": {
          "901": 1.338621635913849,
          "902": 1.4295851487731934
        }
      },
      {
        "learning_rate": 0.01,
        "mean_validation_loss": 1.3324574508476257,
        "seed_scores": {
          "901": 1.2636334734725951,
          "902": 1.4012814282226562
        }
      },
      {
        "learning_rate": 0.03,
        "mean_validation_loss": 1.3597326652145385,
        "seed_scores": {
          "901": 1.311486314640045,
          "902": 1.407979015789032
        }
      }
    ]
  },
  "iid_K40_mbsgd": {
    "learning_rate": 0.01,
    "mean_validation_loss": 1.7664533084201812,
    "seed_scores": {
      "901": 1.770072359161377,
      "902": 1.7628342576789855
    },
    "candidates": [
      {
        "learning_rate": 0.0003,
        "mean_validation_loss": 2.254355098991394,
        "seed_scores": {
          "901": 2.2563135554504394,
          "902": 2.2523966425323487
        }
      },
      {
        "learning_rate": 0.001,
        "mean_validation_loss": 2.0330433993148804,
        "seed_scores": {
          "901": 2.048637374267578,
          "902": 2.0174494243621828
        }
      },
      {
        "learning_rate": 0.003,
        "mean_validation_loss": 1.8723824054336549,
        "seed_scores": {
          "901": 1.8708824674987794,
          "902": 1.8738823433685303
        }
      },
      {
        "learning_rate": 0.01,
        "mean_validation_loss": 1.7664533084201812,
        "seed_scores": {
          "901": 1.770072359161377,
          "902": 1.7628342576789855
        }
      },
      {
        "learning_rate": 0.03,
        "mean_validation_loss": 1.893696937866211,
        "seed_scores": {
          "901": 1.8779620638275147,
          "902": 1.9094318119049072
        }
      }
    ]
  },
  "iid_K40_scaffold_average": {
    "learning_rate": 0.2,
    "mean_validation_loss": 0.2892669303417206,
    "seed_scores": {
      "901": 0.27996402517318725,
      "902": 0.2985698355102539
    },
    "candidates": [
      {
        "learning_rate": 0.0003,
        "mean_validation_loss": 1.1866985244083406,
        "seed_scores": {
          "901": 1.1684541119766236,
          "902": 1.2049429368400573
        }
      },
      {
        "learning_rate": 0.001,
        "mean_validation_loss": 0.7853914338874817,
        "seed_scores": {
          "901": 0.7940470774078369,
          "902": 0.7767357903671265
        }
      },
      {
        "learning_rate": 0.003,
        "mean_validation_loss": 0.5340562948131561,
        "seed_scores": {
          "901": 0.5391761212301254,
          "902": 0.5289364683961868
        }
      },
      {
        "learning_rate": 0.01,
        "mean_validation_loss": 0.3843435210216045,
        "seed_scores": {
          "901": 0.37906191398620603,
          "902": 0.389625128057003
        }
      },
      {
        "learning_rate": 0.03,
        "mean_validation_loss": 0.3419236402690411,
        "seed_scores": {
          "901": 0.34238256888628005,
          "902": 0.3414647116518021
        }
      },
      {
        "learning_rate": 0.06,
        "mean_validation_loss": 0.323923414273262,
        "seed_scores": {
          "901": 0.3214525348353386,
          "902": 0.32639429371118545
        }
      },
      {
        "learning_rate": 0.1,
        "mean_validation_loss": 0.3158651229131222,
        "seed_scores": {
          "901": 0.3223070298910141,
          "902": 0.30942321593523026
        }
      },
      {
        "learning_rate": 0.2,
        "mean_validation_loss": 0.2892669303417206,
        "seed_scores": {
          "901": 0.27996402517318725,
          "902": 0.2985698355102539
        }
      },
      {
        "learning_rate": 0.3,
        "mean_validation_loss": 0.3056970345592499,
        "seed_scores": {
          "901": 0.3037598263812065,
          "902": 0.30763424273729323
        }
      }
    ]
  },
  "iid_K40_scaffold_select": {
    "learning_rate": 0.01,
    "mean_validation_loss": 0.6140966066884994,
    "seed_scores": {
      "901": 0.5885430975055694,
      "902": 0.6396501158714294
    },
    "candidates": [
      {
        "learning_rate": 0.0003,
        "mean_validation_loss": 1.2698198896217345,
        "seed_scores": {
          "901": 1.2418189431381226,
          "902": 1.2978208361053467
        }
      },
      {
        "learning_rate": 0.001,
        "mean_validation_loss": 0.9099482336378097,
        "seed_scores": {
          "901": 0.9065979717254639,
          "902": 0.9132984955501556
        }
      },
      {
        "learning_rate": 0.003,
        "mean_validation_loss": 0.7209876259303093,
        "seed_scores": {
          "901": 0.7401740085983276,
          "902": 0.701801243262291
        }
      },
      {
        "learning_rate": 0.01,
        "mean_validation_loss": 0.6140966066884994,
        "seed_scores": {
          "901": 0.5885430975055694,
          "902": 0.6396501158714294
        }
      },
      {
        "learning_rate": 0.03,
        "mean_validation_loss": 0.6165314730691911,
        "seed_scores": {
          "901": 0.5929449900722504,
          "902": 0.6401179560661316
        }
      }
    ]
  }
}


==> anc/supplementary_material/experiments/nn/records/final-400/tuning/records.json <==
[
  {
    "name": "dirichlet_K40_scaffold_average_lr1e-05_seed901",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 1e-05,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.2329448750305176,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2356545261383056,
        "accuracy": 0.20400000009536742,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.234341341781616,
        "accuracy": 0.2044000002861023,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.233007614135742,
        "accuracy": 0.20199999990463258,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2315538970947264,
        "accuracy": 0.20480000004768373,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2301669960021973,
        "accuracy": 0.20599999985694886,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr1e-05_seed902",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 1e-05,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.22901145439148,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2316034534454348,
        "accuracy": 0.20299999952316283,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2302437660217285,
        "accuracy": 0.20359999990463257,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.228959967041016,
        "accuracy": 0.20439999933242797,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2277569313049317,
        "accuracy": 0.20499999952316283,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.226493154144287,
        "accuracy": 0.2035999997138977,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr3e-06_seed901",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 3e-06,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.2870365699768067,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.287490951156616,
        "accuracy": 0.15400000019073487,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.287259126663208,
        "accuracy": 0.15480000019073487,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2870445529937746,
        "accuracy": 0.15580000019073487,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.286803253173828,
        "accuracy": 0.15640000019073486,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2865849658966066,
        "accuracy": 0.15580000019073487,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr3e-06_seed902",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 3e-06,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.2872118127441405,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2877616985321043,
        "accuracy": 0.14080000004768373,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.287480146026611,
        "accuracy": 0.140199999833107,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2872069297790527,
        "accuracy": 0.141599999833107,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2869346214294435,
        "accuracy": 0.141199999833107,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2866756679534914,
        "accuracy": 0.14400000021457673,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr1e-05_seed901",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 1e-05,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.232825409088135,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.235714028167725,
        "accuracy": 0.2047999999523163,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2337036792755125,
        "accuracy": 0.20760000004768372,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.232648726272583,
        "accuracy": 0.2060000008583069,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2316958824157713,
        "accuracy": 0.20640000042915344,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2303647293090823,
        "accuracy": 0.205199999666214,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr1e-05_seed902",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 1e-05,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.228475830688476,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2311619384765624,
        "accuracy": 0.19880000047683716,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2295870071411135,
        "accuracy": 0.20180000066757203,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2284865119934083,
        "accuracy": 0.2024,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.227037735748291,
        "accuracy": 0.20519999933242797,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2261059600830078,
        "accuracy": 0.20120000038146973,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr3e-06_seed901",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 3e-06,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.2870783810424804,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2875901874542235,
        "accuracy": 0.14959999997615814,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.287253695678711,
        "accuracy": 0.14940000019073485,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2869864959716795,
        "accuracy": 0.15019999988079072,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.286906634140015,
        "accuracy": 0.14999999990463256,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2866548919677734,
        "accuracy": 0.15180000014305114,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr3e-06_seed902",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 3e-06,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.2870680108642576,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2876381160736083,
        "accuracy": 0.1419999997138977,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2872982265472412,
        "accuracy": 0.14200000009536742,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2870640895843506,
        "accuracy": 0.14080000004768373,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2867746562957763,
        "accuracy": 0.14140000002384187,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2865649658203124,
        "accuracy": 0.143199999833107,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.06_seed901",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.06,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.8607703176212311,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.8843319321155548,
        "accuracy": 0.6877999994277955,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.8593782194137574,
        "accuracy": 0.6941999996185303,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.8668882167339325,
        "accuracy": 0.6928000003814697,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.8527925748825074,
        "accuracy": 0.7033999996185303,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.8404606449604034,
        "accuracy": 0.7036000001907349,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.06_seed902",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.06,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.8613270174312593,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.8496504928588867,
        "accuracy": 0.7050000006675721,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.8495964122772217,
        "accuracy": 0.7042000004768372,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.8929766078948974,
        "accuracy": 0.6839999998092652,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.8641443538665772,
        "accuracy": 0.7020000008583069,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.8502672202587128,
        "accuracy": 0.7037999998092651,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.1_seed901",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.1,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.7723879525470735,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.7877027431488037,
        "accuracy": 0.733800000667572,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.7708350858211518,
        "accuracy": 0.7344000003814697,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.7801767589569092,
        "accuracy": 0.7372000005722046,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.775777043914795,
        "accuracy": 0.7344000000953674,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.7474481308937073,
        "accuracy": 0.7444000003814697,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.1_seed902",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.1,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.7872161552047728,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.7942091933250427,
        "accuracy": 0.7235999996185303,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.7803753902435303,
        "accuracy": 0.7292000003814697,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.7938397469043732,
        "accuracy": 0.7230000003814697,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.779333513879776,
        "accuracy": 0.7281999998092651,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.7883229316711425,
        "accuracy": 0.7234,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_mbsgd_lr0.0003_seed901",
    "cell": "dirichlet_K10_mbsgd",
    "learning_rate": 0.0003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.256168770904541,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2578465007781983,
        "accuracy": 0.18579999990463256,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.25693010597229,
        "accuracy": 0.18860000042915345,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.256149904632568,
        "accuracy": 0.19040000042915345,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2553677772521974,
        "accuracy": 0.1896,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.254549565887451,
        "accuracy": 0.19260000019073487,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_mbsgd_lr0.0003_seed902",
    "cell": "dirichlet_K10_mbsgd",
    "learning_rate": 0.0003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.252473594589233,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2540708015441893,
        "accuracy": 0.18779999980926515,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.253301254272461,
        "accuracy": 0.1884,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2524750701904295,
        "accuracy": 0.18800000019073487,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2516462631225584,
        "accuracy": 0.18800000019073487,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2508745838165285,
        "accuracy": 0.18680000057220458,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_mbsgd_lr0.001_seed901",
    "cell": "dirichlet_K10_mbsgd",
    "learning_rate": 0.001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.050137024536133,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.0139303884506226,
        "accuracy": 0.2880000005722046,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.1193405212402343,
        "accuracy": 0.23320000038146974,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.0115255325317385,
        "accuracy": 0.28919999952316283,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.0998724195480345,
        "accuracy": 0.242600000333786,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0060162609100343,
        "accuracy": 0.29099999952316286,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_mbsgd_lr0.001_seed902",
    "cell": "dirichlet_K10_mbsgd",
    "learning_rate": 0.001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.0263033208847046,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.029143487739563,
        "accuracy": 0.2724,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.0269564920425416,
        "accuracy": 0.26940000019073485,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.0147814836502076,
        "accuracy": 0.28239999952316286,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.0431309175491332,
        "accuracy": 0.258600000333786,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0175042234420775,
        "accuracy": 0.28259999933242796,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_mbsgd_lr0.003_seed901",
    "cell": "dirichlet_K10_mbsgd",
    "learning_rate": 0.003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.8642591316223143,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.892769841003418,
        "accuracy": 0.3351999995231628,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.7837490312576294,
        "accuracy": 0.3732000003814697,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.947635080909729,
        "accuracy": 0.3240000003814697,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8990234247207642,
        "accuracy": 0.31919999971389773,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7981182802200317,
        "accuracy": 0.37220000033378603,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_mbsgd_lr0.003_seed902",
    "cell": "dirichlet_K10_mbsgd",
    "learning_rate": 0.003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.8522717619705198,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.896232228088379,
        "accuracy": 0.33560000038146975,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.7831789546966552,
        "accuracy": 0.38079999980926516,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.8965869165420532,
        "accuracy": 0.3330000003814697,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8381904836654663,
        "accuracy": 0.3594000002861023,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.8471702268600463,
        "accuracy": 0.3619999997138977,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr0.0001_seed901",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.0001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.0068827167510985,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.016556308555603,
        "accuracy": 0.28080000042915343,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.0150285427093504,
        "accuracy": 0.2802000000476837,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.00713330745697,
        "accuracy": 0.28340000004768373,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.000640867996216,
        "accuracy": 0.2892000001907349,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.9950545570373535,
        "accuracy": 0.28840000023841855,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr0.0001_seed902",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.0001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.016213593139649,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.0260819402694703,
        "accuracy": 0.27620000076293943,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.019922333908081,
        "accuracy": 0.27860000076293945,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.017068832397461,
        "accuracy": 0.27860000076293945,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.0110910907745363,
        "accuracy": 0.28020000057220457,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.006903768348694,
        "accuracy": 0.2774000005722046,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr0.001_seed901",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.4110436554336547,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.560516802215576,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.3432088026046753,
        "accuracy": 0.10780000085830689,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.3092301879882813,
        "accuracy": 0.1318,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.3886025680541993,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.453659916305542,
        "accuracy": 0.1176,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr0.001_seed902",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.3540553332138066,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.372050989532471,
        "accuracy": 0.10060000000074505,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.3393016849517823,
        "accuracy": 0.109,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.3593911836624146,
        "accuracy": 0.15319999961853029,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.398330923080444,
        "accuracy": 0.1164,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.301201884841919,
        "accuracy": 0.1006,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr0.003_seed901",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.370925255088806,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.4022330783843993,
        "accuracy": 0.1004,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.330466539955139,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.3298397151947023,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.434531387901306,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.357555554008484,
        "accuracy": 0.1,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr0.003_seed902",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.3351631719589236,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.3623025636672974,
        "accuracy": 0.1324,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.301479191970825,
        "accuracy": 0.1516,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.390206000709534,
        "accuracy": 0.12359999980926514,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.3119110315322877,
        "accuracy": 0.13880000009536744,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.309917071914673,
        "accuracy": 0.1463999997615814,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr0.03_seed901",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.03,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.496536847763062,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.716671180725098,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.418300819396973,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.327472576522827,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.392382824707031,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.627856837463379,
        "accuracy": 0.1,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr0.03_seed902",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.03,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.0967850861358643,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.9386515823364259,
        "accuracy": 0.2292,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.9755699964523314,
        "accuracy": 0.242,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.3541359243392943,
        "accuracy": 0.182,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.0527606662750246,
        "accuracy": 0.19619999985694886,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.162807261276245,
        "accuracy": 0.20900000000074506,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr3e-05_seed901",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 3e-05,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.2562324127960203,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2577662410736083,
        "accuracy": 0.18680000023841858,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2570975925445556,
        "accuracy": 0.18239999966621398,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.256294295883179,
        "accuracy": 0.18360000009536742,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2553724617004396,
        "accuracy": 0.18920000038146972,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2546314727783203,
        "accuracy": 0.18840000019073486,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr3e-05_seed902",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 3e-05,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.252319527893066,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2540514652252197,
        "accuracy": 0.18679999980926515,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2531481773376463,
        "accuracy": 0.1864,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2522903202056885,
        "accuracy": 0.18740000019073486,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2515033740997312,
        "accuracy": 0.18860000019073486,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2506043025970457,
        "accuracy": 0.18800000019073487,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr0.0001_seed901",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.0001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.01810827999115,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.01181314907074,
        "accuracy": 0.28619999933242796,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.008855050468445,
        "accuracy": 0.2818000005722046,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.033616928100586,
        "accuracy": 0.2690000005722046,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.026931252861023,
        "accuracy": 0.2706000002861023,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.009325019454956,
        "accuracy": 0.28520000009536745,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr0.0001_seed902",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.0001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.019548908462524,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.031383801460266,
        "accuracy": 0.2708000002384186,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.0267389709472656,
        "accuracy": 0.2698000005722046,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.0140597705841063,
        "accuracy": 0.2891999999046326,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.0157726873397825,
        "accuracy": 0.27700000076293946,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0097893119812014,
        "accuracy": 0.277399999332428,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr0.003_seed901",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.212047798538208,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.148292330169678,
        "accuracy": 0.19179999971389772,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.3215849578857424,
        "accuracy": 0.12680000000074507,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.1977522914886474,
        "accuracy": 0.18839999980926514,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.1956299545288087,
        "accuracy": 0.1802,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.196979458618164,
        "accuracy": 0.1924,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr0.003_seed902",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.2821226112747195,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.326015187835693,
        "accuracy": 0.1144,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.275050979614258,
        "accuracy": 0.1372,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.325035015678406,
        "accuracy": 0.16700000066757203,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2438078941345214,
        "accuracy": 0.14299999985694886,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2407039791107177,
        "accuracy": 0.15580000057220458,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr0.01_seed901",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.01,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.08227464099884,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.1016578842163085,
        "accuracy": 0.230000000333786,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.07123751411438,
        "accuracy": 0.23059999990463256,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.070464241027832,
        "accuracy": 0.22940000009536743,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.108303520011902,
        "accuracy": 0.20760000085830688,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0597100456237794,
        "accuracy": 0.24299999985694884,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr0.01_seed902",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.01,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 3.2768566003036503,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.249185678100586,
        "accuracy": 0.1476,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.328392361450195,
        "accuracy": 0.1336,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 6.241992457580566,
        "accuracy": 0.1012,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.503759054374695,
        "accuracy": 0.1618000002861023,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 3.060953450012207,
        "accuracy": 0.1252,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr0.03_seed901",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.03,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.2380950105667115,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.339025938796997,
        "accuracy": 0.22180000038146971,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2733781295776367,
        "accuracy": 0.14320000001490116,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.165625028991699,
        "accuracy": 0.17820000019073487,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.1487727334976197,
        "accuracy": 0.19079999933242797,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2636732219696043,
        "accuracy": 0.15119999992847444,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr0.03_seed902",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.03,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.162153153533936,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.19204938621521,
        "accuracy": 0.16560000002980232,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.1463469472885133,
        "accuracy": 0.19560000001192093,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.1638502756118774,
        "accuracy": 0.1818000002861023,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.1287872888565063,
        "accuracy": 0.21639999990463257,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.1797318696975707,
        "accuracy": 0.18900000004768372,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr3e-05_seed901",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 3e-05,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.2571226721954347,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2581285667419433,
        "accuracy": 0.1869999997615814,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2573109382629393,
        "accuracy": 0.18760000042915345,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2565186431884765,
        "accuracy": 0.19059999952316284,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.257239110946655,
        "accuracy": 0.17719999961853028,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.256416101837158,
        "accuracy": 0.18560000019073486,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr3e-05_seed902",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 3e-05,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.2522241596984864,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.254342969894409,
        "accuracy": 0.17739999990463257,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.254066792678833,
        "accuracy": 0.17420000038146974,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2520607795715333,
        "accuracy": 0.1826,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2507524978637696,
        "accuracy": 0.18200000019073487,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2498977584838866,
        "accuracy": 0.18039999952316285,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_mbsgd_lr0.0003_seed901",
    "cell": "dirichlet_K40_mbsgd",
    "learning_rate": 0.0003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.2563135554504394,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.25790167427063,
        "accuracy": 0.18560000009536742,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2571082454681397,
        "accuracy": 0.18740000023841857,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2563005306243897,
        "accuracy": 0.18800000042915344,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.255524426269531,
        "accuracy": 0.19000000042915344,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2547329006195067,
        "accuracy": 0.1902,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_mbsgd_lr0.0003_seed902",
    "cell": "dirichlet_K40_mbsgd",
    "learning_rate": 0.0003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.2523966425323487,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2540543075561525,
        "accuracy": 0.18539999980926514,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2532456592559815,
        "accuracy": 0.1854,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2524200942993162,
        "accuracy": 0.18560000019073486,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2515426040649413,
        "accuracy": 0.18620000019073488,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2507205474853516,
        "accuracy": 0.18660000019073486,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_mbsgd_lr0.001_seed901",
    "cell": "dirichlet_K40_mbsgd",
    "learning_rate": 0.001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.048637374267578,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.01477483921051,
        "accuracy": 0.28719999933242796,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.115983322143555,
        "accuracy": 0.23360000019073487,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.0126297836303713,
        "accuracy": 0.2859999999046326,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.097005661392212,
        "accuracy": 0.243600000333786,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0027932649612428,
        "accuracy": 0.2913999997138977,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_mbsgd_lr0.001_seed902",
    "cell": "dirichlet_K40_mbsgd",
    "learning_rate": 0.001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.0174494243621828,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.0279037366867065,
        "accuracy": 0.27520000038146974,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.020148261833191,
        "accuracy": 0.27820000057220456,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.0176774559020996,
        "accuracy": 0.2760000005722046,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.010900340461731,
        "accuracy": 0.2810000005722046,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.010617326927185,
        "accuracy": 0.274199999332428,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_mbsgd_lr0.03_seed901",
    "cell": "dirichlet_K40_mbsgd",
    "learning_rate": 0.03,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.8779620638275147,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.9597430877685547,
        "accuracy": 0.3224000002145767,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.7040956493377686,
        "accuracy": 0.39800000042915346,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.8916640356063843,
        "accuracy": 0.33119999961853025,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.7875501602172852,
        "accuracy": 0.3386,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0467573862075805,
        "accuracy": 0.3134000002861023,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_mbsgd_lr0.03_seed902",
    "cell": "dirichlet_K40_mbsgd",
    "learning_rate": 0.03,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.9094318119049074,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.938713447189331,
        "accuracy": 0.3517999998569489,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.8408469568252563,
        "accuracy": 0.34059999961853027,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.8134966857910155,
        "accuracy": 0.3544000000178814,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.836729126739502,
        "accuracy": 0.35819999966621396,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.117372842979431,
        "accuracy": 0.30160000019073485,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr0.0003_seed901",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 0.0003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.713467433395386,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.811526727676392,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.693298258590698,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.6149999740600585,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.6394299240112304,
        "accuracy": 0.0966,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.8080822826385496,
        "accuracy": 0.112,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr0.0003_seed902",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 0.0003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.7332085427856447,
    "tail_validation": [
      {
        "round": 380,
        "loss": 3.019395071411133,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.710577270126343,
        "accuracy": 0.11200000085830689,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.6743762157440187,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.6092043977737425,
        "accuracy": 0.1034000000178814,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.652489758872986,
        "accuracy": 0.1,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr0.001_seed901",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 0.001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.57943660736084,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.5841066646575928,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.502013524055481,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.5284103452682496,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.8225158782958983,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.4601366245269776,
        "accuracy": 0.13020000004768373,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr0.001_seed902",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 0.001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.3602753297805785,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.314800901222229,
        "accuracy": 0.1676,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.403615745925903,
        "accuracy": 0.1934,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.4010011014938355,
        "accuracy": 0.1738,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.3681573513031005,
        "accuracy": 0.15720000085830688,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.3138015489578247,
        "accuracy": 0.19059999985694887,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr0.003_seed901",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 0.003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.2761878188705444,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.294496222496033,
        "accuracy": 0.19080000014305115,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2182628173828123,
        "accuracy": 0.1486,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.183091830444336,
        "accuracy": 0.19599999961853026,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.353717242050171,
        "accuracy": 0.158,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.33137098197937,
        "accuracy": 0.172,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr0.003_seed902",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 0.003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.24459114780426,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.252999793624878,
        "accuracy": 0.17120000038146974,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.3171219287872313,
        "accuracy": 0.169,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.190291689491272,
        "accuracy": 0.1734,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.302968717765808,
        "accuracy": 0.1606,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.159573609352112,
        "accuracy": 0.1552,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr0.01_seed901",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 0.01,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.40887315322876,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.3431137519836427,
        "accuracy": 0.1698,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.5560510747909544,
        "accuracy": 0.1607999997615814,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.3197364988327025,
        "accuracy": 0.1196,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2453561893463134,
        "accuracy": 0.16320000085830688,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.5801082511901856,
        "accuracy": 0.1376,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr0.01_seed902",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 0.01,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.3039985717773437,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.3336137969970703,
        "accuracy": 0.1924,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.270382458114624,
        "accuracy": 0.1846,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.1623337226867676,
        "accuracy": 0.17760000076293944,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.3377494491577147,
        "accuracy": 0.20600000001192093,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.415913431930542,
        "accuracy": 0.1728,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr0.03_seed901",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 0.03,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.3689331623077394,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.214546223640442,
        "accuracy": 0.1852,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2392474533081055,
        "accuracy": 0.1942000005722046,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.456191632080078,
        "accuracy": 0.1758,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.855483610153198,
        "accuracy": 0.16780000038146972,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0791968923568724,
        "accuracy": 0.176,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr0.03_seed902",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 0.03,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.6506114207839966,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.4964154102325438,
        "accuracy": 0.1012,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.4487113273620604,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.6537273174285887,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 3.3115030536651613,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.3426999952316283,
        "accuracy": 0.1,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr0.0003_seed901",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 0.0003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.2611969317626954,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2724859428405764,
        "accuracy": 0.18440000009536744,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.267824917602539,
        "accuracy": 0.1166,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2321137659072874,
        "accuracy": 0.15620000019073485,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2296961303710936,
        "accuracy": 0.1494,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.30386390209198,
        "accuracy": 0.14740000003576278,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr0.0003_seed902",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 0.0003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.710063429641724,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.296830721282959,
        "accuracy": 0.146,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.8789109676361084,
        "accuracy": 0.18080000000149013,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 3.329957070159912,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.6988954105377196,
        "accuracy": 0.1008,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.345722978591919,
        "accuracy": 0.099,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr0.001_seed901",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 0.001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.1920845722961424,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2199211944580077,
        "accuracy": 0.18039999952316285,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.186399627685547,
        "accuracy": 0.19759999952316284,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.1920409120559694,
        "accuracy": 0.19600000009536744,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.1745465103149413,
        "accuracy": 0.20960000009536744,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.1875146169662476,
        "accuracy": 0.18380000057220458,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr0.001_seed902",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 0.001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.273054902572632,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.287623589324951,
        "accuracy": 0.125,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.26004486618042,
        "accuracy": 0.1478,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.3066018527984617,
        "accuracy": 0.15079999990463258,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.254744940567017,
        "accuracy": 0.1566,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2562592639923094,
        "accuracy": 0.1504000000834465,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr0.003_seed901",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 0.003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 3.982497918243408,
    "tail_validation": [
      {
        "round": 380,
        "loss": 8.994772844314575,
        "accuracy": 0.13960000038146972,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.9725683738708497,
        "accuracy": 0.078,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.4551197441101076,
        "accuracy": 0.12419999976158141,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.3236402305603026,
        "accuracy": 0.13300000000149012,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 3.1663883983612062,
        "accuracy": 0.1318,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr0.003_seed902",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 0.003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.157607369194031,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2467744144439696,
        "accuracy": 0.149,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.1567185907363893,
        "accuracy": 0.1876000000476837,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.1886952293396,
        "accuracy": 0.2065999999523163,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.103940353012085,
        "accuracy": 0.22399999933242798,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0919082584381106,
        "accuracy": 0.2296000002861023,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr0.01_seed901",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 0.01,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.1517559241485595,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.1401241441726686,
        "accuracy": 0.17180000019073485,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.192190439605713,
        "accuracy": 0.15640000002384186,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.1582379022598266,
        "accuracy": 0.19559999990463256,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.1135518196105956,
        "accuracy": 0.20379999966621398,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.154675315093994,
        "accuracy": 0.19320000019073486,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr0.01_seed902",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 0.01,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.1879417823791503,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.191181790161133,
        "accuracy": 0.18519999980926513,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.184268625640869,
        "accuracy": 0.18800000076293946,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.200401972770691,
        "accuracy": 0.16319999990463258,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.1824403858184813,
        "accuracy": 0.1842,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.1814161375045775,
        "accuracy": 0.1828000002861023,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr0.03_seed901",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 0.03,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.2475387194824217,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2497272567749023,
        "accuracy": 0.15340000001490117,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.247973035430908,
        "accuracy": 0.1561999997138977,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2485390537261964,
        "accuracy": 0.15380000066757202,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.246541213989258,
        "accuracy": 0.15640000002384186,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2449130374908446,
        "accuracy": 0.15280000004172326,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr0.03_seed902",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 0.03,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.30311306640625,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.303094831466675,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.302833444595337,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.303449084854126,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.302934798812866,
        "accuracy": 0.1,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.303253172302246,
        "accuracy": 0.1,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_mbsgd_lr0.0003_seed901",
    "cell": "iid_K10_mbsgd",
    "learning_rate": 0.0003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.256168770904541,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2578465007781983,
        "accuracy": 0.18579999990463256,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.25693010597229,
        "accuracy": 0.18860000042915345,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.256149904632568,
        "accuracy": 0.19040000042915345,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2553677772521974,
        "accuracy": 0.1896,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.254549565887451,
        "accuracy": 0.19260000019073487,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_mbsgd_lr0.0003_seed902",
    "cell": "iid_K10_mbsgd",
    "learning_rate": 0.0003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.252473594589233,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2540708015441893,
        "accuracy": 0.18779999980926515,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.253301254272461,
        "accuracy": 0.1884,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2524750701904295,
        "accuracy": 0.18800000019073487,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2516462631225584,
        "accuracy": 0.18800000019073487,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2508745838165285,
        "accuracy": 0.18680000057220458,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_mbsgd_lr0.001_seed901",
    "cell": "iid_K10_mbsgd",
    "learning_rate": 0.001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.050137024536133,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.0139303884506226,
        "accuracy": 0.2880000005722046,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.1193405212402343,
        "accuracy": 0.23320000038146974,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.0115255325317385,
        "accuracy": 0.28919999952316283,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.0998724195480345,
        "accuracy": 0.242600000333786,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0060162609100343,
        "accuracy": 0.29099999952316286,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_mbsgd_lr0.001_seed902",
    "cell": "iid_K10_mbsgd",
    "learning_rate": 0.001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.0263033208847046,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.029143487739563,
        "accuracy": 0.2724,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.0269564920425416,
        "accuracy": 0.26940000019073485,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.0147814836502076,
        "accuracy": 0.28239999952316286,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.0431309175491332,
        "accuracy": 0.258600000333786,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0175042234420775,
        "accuracy": 0.28259999933242796,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_mbsgd_lr0.003_seed901",
    "cell": "iid_K10_mbsgd",
    "learning_rate": 0.003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.8642591316223143,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.892769841003418,
        "accuracy": 0.3351999995231628,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.7837490312576294,
        "accuracy": 0.3732000003814697,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.947635080909729,
        "accuracy": 0.3240000003814697,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8990234247207642,
        "accuracy": 0.31919999971389773,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7981182802200317,
        "accuracy": 0.37220000033378603,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_mbsgd_lr0.003_seed902",
    "cell": "iid_K10_mbsgd",
    "learning_rate": 0.003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.8522717619705198,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.896232228088379,
        "accuracy": 0.33560000038146975,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.7831789546966552,
        "accuracy": 0.38079999980926516,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.8965869165420532,
        "accuracy": 0.3330000003814697,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8381904836654663,
        "accuracy": 0.3594000002861023,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.8471702268600463,
        "accuracy": 0.3619999997138977,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.0003_seed901",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.0003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.6739078968811036,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.6756694614410401,
        "accuracy": 0.40020000038146974,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.6887904096603394,
        "accuracy": 0.39660000038146975,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.6936952121734619,
        "accuracy": 0.39520000019073487,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.654118413925171,
        "accuracy": 0.407,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.6572659872055053,
        "accuracy": 0.4072000001907349,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.0003_seed902",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.0003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.674651130065918,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.6555987358093263,
        "accuracy": 0.407200000667572,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.6695165521621704,
        "accuracy": 0.40539999971389773,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.6832505825042725,
        "accuracy": 0.40119999990463256,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.7052018171310426,
        "accuracy": 0.3899999999046326,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.6596879627227783,
        "accuracy": 0.4066,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.001_seed901",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.3603745702934265,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.348890979194641,
        "accuracy": 0.517000000667572,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.3879414484977721,
        "accuracy": 0.5079999996185303,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.365542248916626,
        "accuracy": 0.5114000000953675,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.3481506917953492,
        "accuracy": 0.5184000000953675,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.351347483062744,
        "accuracy": 0.5128,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.001_seed902",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.412510447921753,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.386490406894684,
        "accuracy": 0.5028000007629394,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.4109906396865846,
        "accuracy": 0.49920000076293947,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.4378751828193665,
        "accuracy": 0.4911999999046326,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.4408986791610718,
        "accuracy": 0.48680000047683714,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.386297331047058,
        "accuracy": 0.503399999332428,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.003_seed901",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.1397618523788453,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.13145767993927,
        "accuracy": 0.5973999997138977,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.153991328907013,
        "accuracy": 0.5912000002861023,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.1630518675804138,
        "accuracy": 0.5952000006675721,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.1221458148002625,
        "accuracy": 0.6040000002861023,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.1281625706672669,
        "accuracy": 0.5956000001907349,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.003_seed902",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.1698679402160646,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.1584200271606446,
        "accuracy": 0.5872000000953674,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.1609472599983215,
        "accuracy": 0.5894000007629394,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.1849101579666137,
        "accuracy": 0.5849999995231628,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.191154224395752,
        "accuracy": 0.577999999332428,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.1539080315589905,
        "accuracy": 0.5920000008583068,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_select_lr0.0003_seed901",
    "cell": "iid_K10_scaffold_select",
    "learning_rate": 0.0003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.7505610397338867,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.7742306072235108,
        "accuracy": 0.3656000002384186,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.8268801486968995,
        "accuracy": 0.35959999980926516,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.8053141305923461,
        "accuracy": 0.36380000009536745,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.6513731065750121,
        "accuracy": 0.40119999980926513,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.695007205581665,
        "accuracy": 0.3848,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_select_lr0.0003_seed902",
    "cell": "iid_K10_scaffold_select",
    "learning_rate": 0.0003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.8015073734283447,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.686285379219055,
        "accuracy": 0.3992000005722046,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.059511670303345,
        "accuracy": 0.30960000019073486,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.7357056022644044,
        "accuracy": 0.38380000076293946,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.7693579517364502,
        "accuracy": 0.3763999997138977,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7566762636184692,
        "accuracy": 0.3707999994277954,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_select_lr0.001_seed901",
    "cell": "iid_K10_scaffold_select",
    "learning_rate": 0.001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.46779281288147,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.465843083381653,
        "accuracy": 0.4713999999523163,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.5498839658737182,
        "accuracy": 0.46339999952316285,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.435387822341919,
        "accuracy": 0.48980000076293945,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.4609973686218263,
        "accuracy": 0.4734000000953674,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.4268518241882324,
        "accuracy": 0.4781999997138977,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_select_lr0.001_seed902",
    "cell": "iid_K10_scaffold_select",
    "learning_rate": 0.001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.5653010148048403,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.4434040382385254,
        "accuracy": 0.47819999952316283,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.7918520946502685,
        "accuracy": 0.39940000019073485,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.4711407897949218,
        "accuracy": 0.4712000002861023,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.524356353378296,
        "accuracy": 0.45800000076293945,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.5957517979621887,
        "accuracy": 0.43740000047683714,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_select_lr0.003_seed901",
    "cell": "iid_K10_scaffold_select",
    "learning_rate": 0.003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.3386216359138488,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.3755661764144897,
        "accuracy": 0.5224000007629395,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.3881950899124145,
        "accuracy": 0.5219999998092651,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.2662549816131592,
        "accuracy": 0.5516000001907349,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.3617853706359864,
        "accuracy": 0.5086000001430512,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.3013065609931946,
        "accuracy": 0.522199999332428,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_select_lr0.003_seed902",
    "cell": "iid_K10_scaffold_select",
    "learning_rate": 0.003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.4295851487731934,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.2997891309738159,
        "accuracy": 0.5248000001907349,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.6668396780014039,
        "accuracy": 0.44640000019073484,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.336647603225708,
        "accuracy": 0.5151999997138977,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.3638760454177856,
        "accuracy": 0.5270000003814698,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.4807732862472534,
        "accuracy": 0.48959999952316285,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_mbsgd_lr0.0003_seed901",
    "cell": "iid_K40_mbsgd",
    "learning_rate": 0.0003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.2563135554504394,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.25790167427063,
        "accuracy": 0.18560000009536742,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2571082454681397,
        "accuracy": 0.18740000023841857,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2563005306243897,
        "accuracy": 0.18800000042915344,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.255524426269531,
        "accuracy": 0.19000000042915344,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2547329006195067,
        "accuracy": 0.1902,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_mbsgd_lr0.0003_seed902",
    "cell": "iid_K40_mbsgd",
    "learning_rate": 0.0003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.2523966425323487,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2540543075561525,
        "accuracy": 0.18539999980926514,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2532456592559815,
        "accuracy": 0.1854,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.2524200942993162,
        "accuracy": 0.18560000019073486,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.2515426040649413,
        "accuracy": 0.18620000019073488,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2507205474853516,
        "accuracy": 0.18660000019073486,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_mbsgd_lr0.001_seed901",
    "cell": "iid_K40_mbsgd",
    "learning_rate": 0.001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.048637374267578,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.01477483921051,
        "accuracy": 0.28719999933242796,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.115983322143555,
        "accuracy": 0.23360000019073487,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.0126297836303713,
        "accuracy": 0.2859999999046326,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.097005661392212,
        "accuracy": 0.243600000333786,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0027932649612428,
        "accuracy": 0.2913999997138977,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_mbsgd_lr0.001_seed902",
    "cell": "iid_K40_mbsgd",
    "learning_rate": 0.001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.0174494243621828,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.0279037366867065,
        "accuracy": 0.27520000038146974,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.020148261833191,
        "accuracy": 0.27820000057220456,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.0176774559020996,
        "accuracy": 0.2760000005722046,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.010900340461731,
        "accuracy": 0.2810000005722046,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.010617326927185,
        "accuracy": 0.274199999332428,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_mbsgd_lr0.03_seed901",
    "cell": "iid_K40_mbsgd",
    "learning_rate": 0.03,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.8779620638275147,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.9597430877685547,
        "accuracy": 0.3224000002145767,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.7040956493377686,
        "accuracy": 0.39800000042915346,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.8916640356063843,
        "accuracy": 0.33119999961853025,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.7875501602172852,
        "accuracy": 0.3386,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0467573862075805,
        "accuracy": 0.3134000002861023,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_mbsgd_lr0.03_seed902",
    "cell": "iid_K40_mbsgd",
    "learning_rate": 0.03,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.9094318119049074,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.938713447189331,
        "accuracy": 0.3517999998569489,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.8408469568252563,
        "accuracy": 0.34059999961853027,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.8134966857910155,
        "accuracy": 0.3544000000178814,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.836729126739502,
        "accuracy": 0.35819999966621396,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.117372842979431,
        "accuracy": 0.30160000019073485,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.0003_seed901",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.0003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.1684541119766234,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.178807358264923,
        "accuracy": 0.5848000005722046,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.16274612865448,
        "accuracy": 0.5833999994277954,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.1811143425941468,
        "accuracy": 0.5813999999046325,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.1534651718139648,
        "accuracy": 0.5891999998092652,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.166137558555603,
        "accuracy": 0.5884000008583069,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.0003_seed902",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.0003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.2049429368400575,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.2068303642272948,
        "accuracy": 0.5675999994277954,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.1825503993988038,
        "accuracy": 0.574,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.2303270124435426,
        "accuracy": 0.5619999994277954,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.2100288601875304,
        "accuracy": 0.5703999996185303,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.1949780479431151,
        "accuracy": 0.5725999996185303,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.001_seed901",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.7940470774078369,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.7975579267501831,
        "accuracy": 0.7262000006675721,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.793174387216568,
        "accuracy": 0.7226000000953674,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.8080498488903045,
        "accuracy": 0.7194,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.775321619796753,
        "accuracy": 0.7252000006675721,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.796131604385376,
        "accuracy": 0.7210000002861023,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.001_seed902",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.7767357903671264,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.7767434779644012,
        "accuracy": 0.7261999996185303,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.7634620609760284,
        "accuracy": 0.7315999996185303,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.7855322974681854,
        "accuracy": 0.7233999996185303,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.7748143776416778,
        "accuracy": 0.7286,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.7831267377853394,
        "accuracy": 0.7207999998092651,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.003_seed901",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.5391761212301254,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.5422251852035522,
        "accuracy": 0.813599999332428,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.5337660371780395,
        "accuracy": 0.8180000007629394,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.529705808186531,
        "accuracy": 0.8149999997138977,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.529806968832016,
        "accuracy": 0.8121999993324279,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.5603766067504883,
        "accuracy": 0.8065999995231629,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.003_seed902",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.5289364683961868,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.517078193640709,
        "accuracy": 0.818399999332428,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.5274834407091141,
        "accuracy": 0.8166000007629395,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.5382719063043594,
        "accuracy": 0.8122000007629394,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.5222926197767258,
        "accuracy": 0.8151999993324279,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.5395561815500259,
        "accuracy": 0.8141999999046325,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.01_seed901",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.01,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.37906191398620603,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.37597199506759643,
        "accuracy": 0.8694000002861023,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.377309921169281,
        "accuracy": 0.8687999997138977,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.3813207649230957,
        "accuracy": 0.8694000004768372,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.3792901728153229,
        "accuracy": 0.8672000002861023,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.38141671595573423,
        "accuracy": 0.8700000000953674,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.01_seed902",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.01,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.389625128057003,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.3834148381471634,
        "accuracy": 0.8684000000953674,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.38772799005508424,
        "accuracy": 0.8679999999046326,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.39694963042736053,
        "accuracy": 0.8641999999046326,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.3837361219406128,
        "accuracy": 0.8704000004768372,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.3962970597147942,
        "accuracy": 0.8704000008583069,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.03_seed901",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.03,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.34238256888628005,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.34668536454439164,
        "accuracy": 0.881600000667572,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.33831766823530196,
        "accuracy": 0.880600000667572,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.342235910320282,
        "accuracy": 0.8829999994277954,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.3481272808432579,
        "accuracy": 0.8801999994277954,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.3365466204881668,
        "accuracy": 0.8808000000953674,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.03_seed902",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.03,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.34146471165180203,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.3373310576438904,
        "accuracy": 0.884800000667572,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.3401740714788437,
        "accuracy": 0.8892000000953675,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.3496904799461365,
        "accuracy": 0.8844000006675721,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.3391999720096588,
        "accuracy": 0.8902000004768371,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.34092797718048096,
        "accuracy": 0.8899999994277954,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.06_seed901",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.06,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.32145253483533864,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.3251411090254784,
        "accuracy": 0.893200000667572,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.3191067068219185,
        "accuracy": 0.892400000667572,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.31544072927236555,
        "accuracy": 0.8978000008583069,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.3188946936488152,
        "accuracy": 0.8958000004768372,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.3286794354081154,
        "accuracy": 0.895200000667572,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.06_seed902",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.06,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.32639429371118545,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.31743152794837953,
        "accuracy": 0.8941999994277954,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.32051172547340395,
        "accuracy": 0.8932000008583069,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.32292685854434966,
        "accuracy": 0.8933999994277954,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.3267207025408745,
        "accuracy": 0.8927999994277954,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.34438065404891965,
        "accuracy": 0.8853999996185302,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.3_seed901",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.3,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.3037598263812065,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.30599206037521365,
        "accuracy": 0.893000000667572,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.3044279871940613,
        "accuracy": 0.894200000667572,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.30437434960603715,
        "accuracy": 0.891800000667572,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.2975703150033951,
        "accuracy": 0.8992000008583069,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.30643441972732544,
        "accuracy": 0.8920000008583069,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.3_seed902",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.3,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.30763424273729323,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.30202213392257693,
        "accuracy": 0.902000000667572,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.31130021636486055,
        "accuracy": 0.8956000008583069,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.3107167993545532,
        "accuracy": 0.895000000667572,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.30462097775936126,
        "accuracy": 0.894400000667572,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.3095110862851143,
        "accuracy": 0.8982000008583069,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_select_lr0.0003_seed901",
    "cell": "iid_K40_scaffold_select",
    "learning_rate": 0.0003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.2418189431381228,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.2182713085174561,
        "accuracy": 0.5665999998092651,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.2839429794311523,
        "accuracy": 0.553,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.202002898979187,
        "accuracy": 0.5684000003814698,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.2155207957267762,
        "accuracy": 0.5617999996185302,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.2893567330360414,
        "accuracy": 0.5572000000953674,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_select_lr0.0003_seed902",
    "cell": "iid_K40_scaffold_select",
    "learning_rate": 0.0003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.2978208361053467,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.2607878969192505,
        "accuracy": 0.5533999994277954,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.2245814437866211,
        "accuracy": 0.565400000667572,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.387349361038208,
        "accuracy": 0.5166000003814697,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.245402498149872,
        "accuracy": 0.5600000008583069,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.370982980632782,
        "accuracy": 0.5252000002861023,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_select_lr0.001_seed901",
    "cell": "iid_K40_scaffold_select",
    "learning_rate": 0.001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.906597971725464,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.8656186950683594,
        "accuracy": 0.7012000007629394,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.050512096452713,
        "accuracy": 0.6476000001907348,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.8459311108589173,
        "accuracy": 0.7042000001907348,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.8922228378772735,
        "accuracy": 0.6783999998092651,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.8787051183700562,
        "accuracy": 0.6954000004768371,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_select_lr0.001_seed902",
    "cell": "iid_K40_scaffold_select",
    "learning_rate": 0.001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.9132984955501557,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.9312749313354493,
        "accuracy": 0.6764000007629395,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.8548449588775635,
        "accuracy": 0.7012000000953674,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.9438516266822815,
        "accuracy": 0.664600000667572,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.9161271975040436,
        "accuracy": 0.6833999995231629,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.9203937633514404,
        "accuracy": 0.685599999332428,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_select_lr0.003_seed901",
    "cell": "iid_K40_scaffold_select",
    "learning_rate": 0.003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.7401740085983276,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.6822222479820251,
        "accuracy": 0.7688000002861023,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.966118200302124,
        "accuracy": 0.6812000004768372,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.6289479971408845,
        "accuracy": 0.7797999994277954,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.6407376526355744,
        "accuracy": 0.7807999995231628,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.7828439449310303,
        "accuracy": 0.7338000007629395,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_select_lr0.003_seed902",
    "cell": "iid_K40_scaffold_select",
    "learning_rate": 0.003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.701801243262291,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.7165349631786346,
        "accuracy": 0.7542000004768371,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.6737379933357239,
        "accuracy": 0.7692000008583069,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.7632895942211151,
        "accuracy": 0.7314,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.6738341536283493,
        "accuracy": 0.7607999993324279,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.6816095119476319,
        "accuracy": 0.763200000667572,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_mbsgd_lr0.01_seed901",
    "cell": "dirichlet_K10_mbsgd",
    "learning_rate": 0.01,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.7797637570381162,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.8635800043106079,
        "accuracy": 0.36900000023841856,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.7800067861557007,
        "accuracy": 0.36339999980926513,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.6652266784667968,
        "accuracy": 0.4131999994277954,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8610786133766175,
        "accuracy": 0.36659999990463255,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7289267028808595,
        "accuracy": 0.3940000002145767,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_mbsgd_lr0.01_seed902",
    "cell": "dirichlet_K10_mbsgd",
    "learning_rate": 0.01,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.7379575376510619,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.680373170852661,
        "accuracy": 0.41320000047683714,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.8308135284423828,
        "accuracy": 0.36919999980926516,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.636966075706482,
        "accuracy": 0.42120000014305115,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8108066078186036,
        "accuracy": 0.36500000038146974,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7308283054351807,
        "accuracy": 0.3792000000476837,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_mbsgd_lr0.03_seed901",
    "cell": "dirichlet_K10_mbsgd",
    "learning_rate": 0.03,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.843845839996338,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.8239896928787231,
        "accuracy": 0.3457999998807907,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.920353076171875,
        "accuracy": 0.33180000004768373,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.7429513751983643,
        "accuracy": 0.3895999994277954,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.9663671812057495,
        "accuracy": 0.3152000002861023,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7655678745269776,
        "accuracy": 0.36240000007152556,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_mbsgd_lr0.03_seed902",
    "cell": "dirichlet_K10_mbsgd",
    "learning_rate": 0.03,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.8243604514503478,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.770827377510071,
        "accuracy": 0.3649999997138977,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.8816877509117127,
        "accuracy": 0.33539999952316285,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.7773905820846558,
        "accuracy": 0.3672000000476837,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8999578468322753,
        "accuracy": 0.3236000002861023,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.791938699913025,
        "accuracy": 0.3629999997138977,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr0.0003_seed901",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.0003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.942426715888977,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.8827231256484986,
        "accuracy": 0.3253999999046326,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.9172452627182006,
        "accuracy": 0.31640000047683714,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.9681491430282594,
        "accuracy": 0.304,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.9607397743225097,
        "accuracy": 0.3105999996185303,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.983276273727417,
        "accuracy": 0.3216,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr0.0003_seed902",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.0003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.9778437202835082,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.0906899215698243,
        "accuracy": 0.28240000019073486,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.0217806400299074,
        "accuracy": 0.3045999998092651,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.9917231424331665,
        "accuracy": 0.31460000038146974,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.932752184677124,
        "accuracy": 0.3253999997138977,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.8522727127075196,
        "accuracy": 0.3633999999523163,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr0.01_seed901",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.01,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.9863565963745118,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.992982447052002,
        "accuracy": 0.19960000076293946,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.010321424484253,
        "accuracy": 0.191,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.9695411066055297,
        "accuracy": 0.1824000002861023,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.0230978199005127,
        "accuracy": 0.18320000028610228,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.9358401838302612,
        "accuracy": 0.17860000000298024,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_average_lr0.01_seed902",
    "cell": "dirichlet_K10_scaffold_average",
    "learning_rate": 0.01,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.0185624677658085,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.021068367576599,
        "accuracy": 0.1978,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.0316304807662964,
        "accuracy": 0.21040000021457672,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.976396503829956,
        "accuracy": 0.19400000047683716,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.08524471244812,
        "accuracy": 0.17620000057220458,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.978472274208069,
        "accuracy": 0.19279999952316285,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr0.0003_seed901",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.0003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.8789599128913879,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.8037400451660157,
        "accuracy": 0.35,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.9014898439407348,
        "accuracy": 0.3126000007629395,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.9277997219085694,
        "accuracy": 0.30879999933242797,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8527077540397645,
        "accuracy": 0.33780000047683717,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.9090621994018555,
        "accuracy": 0.33220000042915343,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr0.0003_seed902",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.0003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.8911505297470093,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.8454874111175537,
        "accuracy": 0.34580000004768374,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.8915040060043335,
        "accuracy": 0.32220000019073486,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.868852869606018,
        "accuracy": 0.3462,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.9489425037384034,
        "accuracy": 0.306,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.9009658582687379,
        "accuracy": 0.3248000000953674,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr0.001_seed901",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.03177010433197,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.068291456985474,
        "accuracy": 0.22860000003576278,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.016142784309387,
        "accuracy": 0.25760000076293943,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.018495665740967,
        "accuracy": 0.2511999997138977,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.033131276321411,
        "accuracy": 0.23579999980926514,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.022789338302612,
        "accuracy": 0.2632000004291534,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K10_scaffold_select_lr0.001_seed902",
    "cell": "dirichlet_K10_scaffold_select",
    "learning_rate": 0.001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.2330966792678835,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.961702645301819,
        "accuracy": 0.2909999994277954,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.0829250240325927,
        "accuracy": 0.2135999999523163,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.239551900482178,
        "accuracy": 0.210400000166893,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.547302267074585,
        "accuracy": 0.1128,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.334001559448242,
        "accuracy": 0.0994,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_mbsgd_lr0.003_seed901",
    "cell": "dirichlet_K40_mbsgd",
    "learning_rate": 0.003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.8708824674987792,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.9639006546020508,
        "accuracy": 0.32159999990463256,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.8081341966629028,
        "accuracy": 0.36459999985694885,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.9017900829315186,
        "accuracy": 0.3274000002861023,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8172519613265992,
        "accuracy": 0.35840000009536743,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.8633354419708252,
        "accuracy": 0.33479999990463255,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_mbsgd_lr0.003_seed902",
    "cell": "dirichlet_K40_mbsgd",
    "learning_rate": 0.003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.8738823433685305,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.8827646627426147,
        "accuracy": 0.33759999961853027,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.80940014667511,
        "accuracy": 0.37380000019073484,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.8268053777694702,
        "accuracy": 0.35300000066757203,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.0771837411880494,
        "accuracy": 0.2787999997138977,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7732577884674072,
        "accuracy": 0.3868000003814697,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_mbsgd_lr0.01_seed901",
    "cell": "dirichlet_K40_mbsgd",
    "learning_rate": 0.01,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.770072359161377,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.7556237977981568,
        "accuracy": 0.3902,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.7199252771377564,
        "accuracy": 0.39320000009536743,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.8814171813964844,
        "accuracy": 0.35880000009536744,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.6756339324951173,
        "accuracy": 0.40219999980926513,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.81776160697937,
        "accuracy": 0.37800000057220456,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_mbsgd_lr0.01_seed902",
    "cell": "dirichlet_K40_mbsgd",
    "learning_rate": 0.01,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.7628342576789855,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.9039025993347167,
        "accuracy": 0.3424000008583069,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.6718483171463012,
        "accuracy": 0.41280000042915344,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.7996231172561645,
        "accuracy": 0.378600000333786,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.6565445806503296,
        "accuracy": 0.4048,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7822526740074158,
        "accuracy": 0.37700000076293944,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr0.0001_seed901",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 0.0001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.2152898121261595,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.2256746503829956,
        "accuracy": 0.203600000333786,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2421830577850344,
        "accuracy": 0.191800000166893,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.304757412528992,
        "accuracy": 0.2327999997138977,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.058131162071228,
        "accuracy": 0.24439999961853026,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.2457027778625487,
        "accuracy": 0.177400000333786,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr0.0001_seed902",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 0.0001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 2.2934895106124875,
    "tail_validation": [
      {
        "round": 380,
        "loss": 2.209758576202393,
        "accuracy": 0.19340000038146973,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.2938149785995483,
        "accuracy": 0.22300000028610228,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.269763703918457,
        "accuracy": 0.19720000000149013,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.503623635482788,
        "accuracy": 0.1732,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.190486658859253,
        "accuracy": 0.2212000002861023,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr3e-05_seed901",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 3e-05,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.9641073546600343,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.9753215469360352,
        "accuracy": 0.29339999990463256,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.014526114654541,
        "accuracy": 0.2825999997138977,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.9576384157180786,
        "accuracy": 0.30179999985694883,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.9333455270767212,
        "accuracy": 0.30499999952316287,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.9397051689147948,
        "accuracy": 0.30479999933242796,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_average_lr3e-05_seed902",
    "cell": "dirichlet_K40_scaffold_average",
    "learning_rate": 3e-05,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.948614260292053,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.9585532411575317,
        "accuracy": 0.29620000076293945,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.9507104021072388,
        "accuracy": 0.29900000038146973,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.9467153978347778,
        "accuracy": 0.30020000019073484,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.9448939430236816,
        "accuracy": 0.302999999332428,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.942198317337036,
        "accuracy": 0.3010000007629395,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr0.0001_seed901",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 0.0001,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 2.4427358060836797,
    "tail_validation": [
      {
        "round": 380,
        "loss": 3.7442858341217042,
        "accuracy": 0.101,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 2.1797840488433837,
        "accuracy": 0.22220000038146973,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 2.1453443033218385,
        "accuracy": 0.20160000019073487,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.0802960832595825,
        "accuracy": 0.27100000028610227,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0639687608718873,
        "accuracy": 0.24260000019073485,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr0.0001_seed902",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 0.0001,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.9519022454071049,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.8958783098220826,
        "accuracy": 0.3134000002861023,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.9148766101837158,
        "accuracy": 0.314399999666214,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.8524237159729005,
        "accuracy": 0.33359999990463257,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.9868130012512206,
        "accuracy": 0.287799999666214,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.109519589805603,
        "accuracy": 0.27119999976158143,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr3e-05_seed901",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 3e-05,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.9667141874694825,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.9633347763061524,
        "accuracy": 0.30359999980926516,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.9656190521240235,
        "accuracy": 0.30460000019073485,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.9552238790512084,
        "accuracy": 0.3069999998092651,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.9458869859695433,
        "accuracy": 0.31119999980926516,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 2.0035062438964846,
        "accuracy": 0.2849999997138977,
        "examples": 5000
      }
    ]
  },
  {
    "name": "dirichlet_K40_scaffold_select_lr3e-05_seed902",
    "cell": "dirichlet_K40_scaffold_select",
    "learning_rate": 3e-05,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.956799783477783,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.956145923423767,
        "accuracy": 0.29719999933242797,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.9578716060638428,
        "accuracy": 0.2956000002384186,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.9553514373779297,
        "accuracy": 0.2986000005722046,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.959528337097168,
        "accuracy": 0.2912,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.9551016134262085,
        "accuracy": 0.2928,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_mbsgd_lr0.01_seed901",
    "cell": "iid_K10_mbsgd",
    "learning_rate": 0.01,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.7797637570381162,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.8635800043106079,
        "accuracy": 0.36900000023841856,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.7800067861557007,
        "accuracy": 0.36339999980926513,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.6652266784667968,
        "accuracy": 0.4131999994277954,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8610786133766175,
        "accuracy": 0.36659999990463255,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7289267028808595,
        "accuracy": 0.3940000002145767,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_mbsgd_lr0.01_seed902",
    "cell": "iid_K10_mbsgd",
    "learning_rate": 0.01,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.7379575376510619,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.680373170852661,
        "accuracy": 0.41320000047683714,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.8308135284423828,
        "accuracy": 0.36919999980926516,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.636966075706482,
        "accuracy": 0.42120000014305115,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8108066078186036,
        "accuracy": 0.36500000038146974,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7308283054351807,
        "accuracy": 0.3792000000476837,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_mbsgd_lr0.03_seed901",
    "cell": "iid_K10_mbsgd",
    "learning_rate": 0.03,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.843845839996338,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.8239896928787231,
        "accuracy": 0.3457999998807907,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.920353076171875,
        "accuracy": 0.33180000004768373,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.7429513751983643,
        "accuracy": 0.3895999994277954,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.9663671812057495,
        "accuracy": 0.3152000002861023,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7655678745269776,
        "accuracy": 0.36240000007152556,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_mbsgd_lr0.03_seed902",
    "cell": "iid_K10_mbsgd",
    "learning_rate": 0.03,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.8243604514503478,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.770827377510071,
        "accuracy": 0.3649999997138977,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.8816877509117127,
        "accuracy": 0.33539999952316285,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.7773905820846558,
        "accuracy": 0.3672000000476837,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8999578468322753,
        "accuracy": 0.3236000002861023,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.791938699913025,
        "accuracy": 0.3629999997138977,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.01_seed901",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.01,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.9184678959846497,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.9176495985031128,
        "accuracy": 0.6814000007629395,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.9163827524662018,
        "accuracy": 0.6836000008583069,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.9408829936981201,
        "accuracy": 0.6756000008583068,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.9018280362129212,
        "accuracy": 0.6896000008583069,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.9155960990428924,
        "accuracy": 0.6812000008583069,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.01_seed902",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.01,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.9530329022216796,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.9417333130836487,
        "accuracy": 0.6690000007629394,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.9418488176345825,
        "accuracy": 0.667799999332428,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.9665051246643066,
        "accuracy": 0.663200000667572,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.9670994075775147,
        "accuracy": 0.6655999997138977,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.947977848148346,
        "accuracy": 0.667200000667572,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.03_seed901",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.03,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.8528581396293641,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.875236617898941,
        "accuracy": 0.6886000000953675,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.8493974910736084,
        "accuracy": 0.7018000001907349,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.8572813477516175,
        "accuracy": 0.6967999994277954,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.8392345153331756,
        "accuracy": 0.7058000004768371,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.8431407260894775,
        "accuracy": 0.7064000003814698,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.03_seed902",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.03,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.886575611667633,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.8935303376197815,
        "accuracy": 0.6890000000953674,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.8759372620582581,
        "accuracy": 0.6959999995231628,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.9023408630371094,
        "accuracy": 0.684400000667572,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.8793085614204407,
        "accuracy": 0.6917999999046326,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.8817610342025757,
        "accuracy": 0.6882000004768372,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_select_lr0.01_seed901",
    "cell": "iid_K10_scaffold_select",
    "learning_rate": 0.01,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.2636334734725951,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.376554570198059,
        "accuracy": 0.5203999994277954,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.397773209953308,
        "accuracy": 0.5346000001907348,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.1463241468429566,
        "accuracy": 0.5877999997138977,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.2192817602157593,
        "accuracy": 0.5759999998092651,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.178233680152893,
        "accuracy": 0.5645999994277954,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_select_lr0.01_seed902",
    "cell": "iid_K10_scaffold_select",
    "learning_rate": 0.01,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.401281428222656,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.2990672748565675,
        "accuracy": 0.5195999994277954,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.673163561630249,
        "accuracy": 0.44239999995231627,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.2824565158843995,
        "accuracy": 0.5340000003814698,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.2623504183769225,
        "accuracy": 0.5600000002861023,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.4893693703651427,
        "accuracy": 0.4871999999046326,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_select_lr0.03_seed901",
    "cell": "iid_K10_scaffold_select",
    "learning_rate": 0.03,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.3114863146400453,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.3392169611930846,
        "accuracy": 0.5268,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.3391884342193603,
        "accuracy": 0.5272000003814697,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.2439673986434936,
        "accuracy": 0.5598000008583068,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.3444269674301148,
        "accuracy": 0.5166000002145767,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.2906318117141724,
        "accuracy": 0.5260000004768371,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_select_lr0.03_seed902",
    "cell": "iid_K10_scaffold_select",
    "learning_rate": 0.03,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.407979015789032,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.3169882472991943,
        "accuracy": 0.5132000008583069,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.7157283641815186,
        "accuracy": 0.4286000000476837,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.2645773292541505,
        "accuracy": 0.5419999994277954,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.3336691557884217,
        "accuracy": 0.5314000001907349,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.408931982421875,
        "accuracy": 0.4978000008583069,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_mbsgd_lr0.003_seed901",
    "cell": "iid_K40_mbsgd",
    "learning_rate": 0.003,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.8708824674987792,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.9639006546020508,
        "accuracy": 0.32159999990463256,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.8081341966629028,
        "accuracy": 0.36459999985694885,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.9017900829315186,
        "accuracy": 0.3274000002861023,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.8172519613265992,
        "accuracy": 0.35840000009536743,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.8633354419708252,
        "accuracy": 0.33479999990463255,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_mbsgd_lr0.003_seed902",
    "cell": "iid_K40_mbsgd",
    "learning_rate": 0.003,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.8738823433685305,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.8827646627426147,
        "accuracy": 0.33759999961853027,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.80940014667511,
        "accuracy": 0.37380000019073484,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.8268053777694702,
        "accuracy": 0.35300000066757203,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 2.0771837411880494,
        "accuracy": 0.2787999997138977,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7732577884674072,
        "accuracy": 0.3868000003814697,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_mbsgd_lr0.01_seed901",
    "cell": "iid_K40_mbsgd",
    "learning_rate": 0.01,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 1.770072359161377,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.7556237977981568,
        "accuracy": 0.3902,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.7199252771377564,
        "accuracy": 0.39320000009536743,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.8814171813964844,
        "accuracy": 0.35880000009536744,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.6756339324951173,
        "accuracy": 0.40219999980926513,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.81776160697937,
        "accuracy": 0.37800000057220456,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_mbsgd_lr0.01_seed902",
    "cell": "iid_K40_mbsgd",
    "learning_rate": 0.01,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 1.7628342576789855,
    "tail_validation": [
      {
        "round": 380,
        "loss": 1.9039025993347167,
        "accuracy": 0.3424000008583069,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 1.6718483171463012,
        "accuracy": 0.41280000042915344,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 1.7996231172561645,
        "accuracy": 0.378600000333786,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 1.6565445806503296,
        "accuracy": 0.4048,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 1.7822526740074158,
        "accuracy": 0.37700000076293944,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.1_seed901",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.1,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.3223070298910141,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.32691633110046386,
        "accuracy": 0.8862000008583069,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.3203841483473778,
        "accuracy": 0.893400000667572,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.3183062160730362,
        "accuracy": 0.8924000008583068,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.32535773923397066,
        "accuracy": 0.8914000008583068,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.320570714700222,
        "accuracy": 0.8931999994277954,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.1_seed902",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.1,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.30942321593523026,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.30330846353769303,
        "accuracy": 0.8966000008583069,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.30545957620143893,
        "accuracy": 0.8972000008583069,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.3129141176223755,
        "accuracy": 0.8902000004768371,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.3152985005259514,
        "accuracy": 0.8946000008583069,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.31013542178869247,
        "accuracy": 0.8953999994277954,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.2_seed901",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.2,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.27996402517318725,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.2838135933160782,
        "accuracy": 0.907000000667572,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.2803172989368439,
        "accuracy": 0.9052000000953674,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.2778210491657257,
        "accuracy": 0.9083999996185302,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.27869778693914415,
        "accuracy": 0.9084000008583069,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.2791703975081444,
        "accuracy": 0.9073999994277954,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_average_lr0.2_seed902",
    "cell": "iid_K40_scaffold_average",
    "learning_rate": 0.2,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.2985698355102539,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.2974095799088478,
        "accuracy": 0.898800000667572,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.30294298238754275,
        "accuracy": 0.898000000667572,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.3048767795562744,
        "accuracy": 0.898400000667572,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.287280180811882,
        "accuracy": 0.905400000667572,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.30033965488672254,
        "accuracy": 0.9006000008583069,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_select_lr0.01_seed901",
    "cell": "iid_K40_scaffold_select",
    "learning_rate": 0.01,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.5885430975055694,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.586503783750534,
        "accuracy": 0.7997999996185303,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.7158855314254761,
        "accuracy": 0.755800000667572,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.5237967603683472,
        "accuracy": 0.8145999998092651,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.5225688951969146,
        "accuracy": 0.8205999995231629,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.5939605167865754,
        "accuracy": 0.7989999997138977,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_select_lr0.01_seed902",
    "cell": "iid_K40_scaffold_select",
    "learning_rate": 0.01,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.6396501158714294,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.6436725769996643,
        "accuracy": 0.7835999996185302,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.5950906401157379,
        "accuracy": 0.7978000005722046,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.7490874283790588,
        "accuracy": 0.7517999997138977,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.6008042068004608,
        "accuracy": 0.7936000008583068,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.6095957270622253,
        "accuracy": 0.7938000005722046,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_select_lr0.03_seed901",
    "cell": "iid_K40_scaffold_select",
    "learning_rate": 0.03,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.5929449900722503,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.6273347660541534,
        "accuracy": 0.7889999996185303,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.6124259122848511,
        "accuracy": 0.7943999995231629,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.5338669890880585,
        "accuracy": 0.8125999995231629,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.5582809722423554,
        "accuracy": 0.8095999999046326,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.6328163106918335,
        "accuracy": 0.7858000000953674,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K40_scaffold_select_lr0.03_seed902",
    "cell": "iid_K40_scaffold_select",
    "learning_rate": 0.03,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.6401179560661315,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.6977803458690643,
        "accuracy": 0.77,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.5785953323364258,
        "accuracy": 0.7959999998092652,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.7284242535591126,
        "accuracy": 0.7468000003814698,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.6165903220176697,
        "accuracy": 0.7913999997138977,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.5791995265483856,
        "accuracy": 0.8052000005722046,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.2_seed901",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.2,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.7860606030464172,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.8006127271652221,
        "accuracy": 0.7162000000953674,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.7947583344936371,
        "accuracy": 0.7202000003814697,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.7951301127433776,
        "accuracy": 0.7212,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.7751661745548248,
        "accuracy": 0.7313999994277954,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.7646356662750244,
        "accuracy": 0.7288000003814697,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.2_seed902",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.2,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.8060047026443481,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.8032960538387298,
        "accuracy": 0.7195999994277954,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.7896632407665253,
        "accuracy": 0.7311999998092651,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.819983339881897,
        "accuracy": 0.7123999993324279,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.8294723928451538,
        "accuracy": 0.7203999999046325,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.7876084858894348,
        "accuracy": 0.7282000003814697,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.3_seed901",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.3,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "mean_tail_validation_loss": 0.7801736621952057,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.7957060447692871,
        "accuracy": 0.7291999997138977,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.7672421878814697,
        "accuracy": 0.7332,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.7859810657024383,
        "accuracy": 0.7280000008583069,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.7876800998687744,
        "accuracy": 0.7274000008583069,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.7642589127540589,
        "accuracy": 0.7384000001907348,
        "examples": 5000
      }
    ]
  },
  {
    "name": "iid_K10_scaffold_average_lr0.3_seed902",
    "cell": "iid_K10_scaffold_average",
    "learning_rate": 0.3,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "mean_tail_validation_loss": 0.902619298467636,
    "tail_validation": [
      {
        "round": 380,
        "loss": 0.9053595993041992,
        "accuracy": 0.6868000004768372,
        "examples": 5000
      },
      {
        "round": 385,
        "loss": 0.8840435863971711,
        "accuracy": 0.7004000004768371,
        "examples": 5000
      },
      {
        "round": 390,
        "loss": 0.9247545519828796,
        "accuracy": 0.6780000008583069,
        "examples": 5000
      },
      {
        "round": 395,
        "loss": 0.9068504977226257,
        "accuracy": 0.683799999332428,
        "examples": 5000
      },
      {
        "round": 400,
        "loss": 0.8920882569313049,
        "accuracy": 0.686400000667572,
        "examples": 5000
      }
    ]
  }
]


==> anc/supplementary_material/experiments/nn/records/final-400/tuning_configs.json <==
{
  "dirichlet_K10_mbsgd_lr0.0003_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_mbsgd_lr0.0003_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_mbsgd_lr0.001_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_mbsgd_lr0.001_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_mbsgd_lr0.003_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_mbsgd_lr0.003_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_mbsgd_lr0.01_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_mbsgd_lr0.01_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_mbsgd_lr0.03_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_mbsgd_lr0.03_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr0.0001_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr0.0001_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr0.0003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr0.0003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr0.001_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr0.001_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr0.003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr0.003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr0.01_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr0.01_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr0.03_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr0.03_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr3e-05_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_average_lr3e-05_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr0.0001_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr0.0001_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr0.0003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr0.0003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr0.001_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr0.001_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr0.003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr0.003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr0.01_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr0.01_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr0.03_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr0.03_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr3e-05_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K10_scaffold_select_lr3e-05_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_mbsgd_lr0.0003_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_mbsgd_lr0.0003_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_mbsgd_lr0.001_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_mbsgd_lr0.001_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_mbsgd_lr0.003_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_mbsgd_lr0.003_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_mbsgd_lr0.01_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_mbsgd_lr0.01_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_mbsgd_lr0.03_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_mbsgd_lr0.03_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr0.0001_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr0.0001_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr0.0003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr0.0003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr0.001_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr0.001_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr0.003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr0.003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr0.01_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr0.01_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr0.03_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr0.03_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr1e-05_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 1e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr1e-05_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 1e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr3e-05_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr3e-05_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr3e-06_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-06,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_average_lr3e-06_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-06,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr0.0001_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr0.0001_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr0.0003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr0.0003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr0.001_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr0.001_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr0.003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr0.003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr0.01_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr0.01_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr0.03_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr0.03_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr1e-05_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 1e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr1e-05_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 1e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr3e-05_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr3e-05_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-05,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr3e-06_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-06,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "dirichlet_K40_scaffold_select_lr3e-06_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "dirichlet",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 3e-06,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_mbsgd_lr0.0003_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_mbsgd_lr0.0003_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_mbsgd_lr0.001_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_mbsgd_lr0.001_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_mbsgd_lr0.003_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_mbsgd_lr0.003_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_mbsgd_lr0.01_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_mbsgd_lr0.01_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_mbsgd_lr0.03_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_mbsgd_lr0.03_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.0003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.0003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.001_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.001_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.01_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.01_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.03_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.03_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.06_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.06,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.06_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.06,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.1_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.1,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.1_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.1,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.2_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.2,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.2_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.2,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.3_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.3,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_average_lr0.3_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.3,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_select_lr0.0003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_select_lr0.0003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_select_lr0.001_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_select_lr0.001_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_select_lr0.003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_select_lr0.003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_select_lr0.01_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_select_lr0.01_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_select_lr0.03_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K10_scaffold_select_lr0.03_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 10,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_mbsgd_lr0.0003_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_mbsgd_lr0.0003_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_mbsgd_lr0.001_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_mbsgd_lr0.001_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_mbsgd_lr0.003_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_mbsgd_lr0.003_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_mbsgd_lr0.01_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_mbsgd_lr0.01_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_mbsgd_lr0.03_seed901": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_mbsgd_lr0.03_seed902": {
    "model": "resnet18_gn",
    "method": "mbsgd",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.0003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.0003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.001_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.001_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.01_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.01_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.03_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.03_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.06_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.06,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.06_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.06,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.1_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.1,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.1_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.1,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.2_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.2,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.2_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.2,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.3_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.3,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_average_lr0.3_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_average",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.3,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_select_lr0.0003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_select_lr0.0003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.0003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_select_lr0.001_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_select_lr0.001_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.001,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_select_lr0.003_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_select_lr0.003_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.003,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_select_lr0.01_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_select_lr0.01_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.01,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_select_lr0.03_seed901": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 901,
    "sampling_seed": 1001,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  },
  "iid_K40_scaffold_select_lr0.03_seed902": {
    "model": "resnet18_gn",
    "method": "scaffold_select",
    "clients": 10,
    "partition": "iid",
    "dirichlet_alpha": 0.1,
    "partition_seed": 2024,
    "validation_seed": 2024,
    "validation_per_class": 500,
    "initialization_seed": 902,
    "sampling_seed": 1002,
    "local_steps": 40,
    "batch_size": 64,
    "control_batches": "local_steps",
    "learning_rate": 0.03,
    "weight_decay": 0.0,
    "rounds": 400,
    "evaluation_interval": 5,
    "evaluation_batch_size": 256,
    "mbsgd_budget_reference": "scaffold_average",
    "deterministic": true,
    "evaluate_test": false,
    "cache_evaluation": true,
    "train_eval_per_class": 500
  }
}


==> anc/supplementary_material/experiments/nn/records/trajectory-diagnostics/README.md <==
# Trajectory diagnostics (K=40)

These diagnostics evaluate 18 training trajectories: three methods, two data
partitions, and three paired seeds. Each trajectory is sampled every 20 rounds
from round 0 through round 400, giving 378 model checkpoints. At each checkpoint,
measurements use three shared random directions, two relative perturbation radii,
and nested subsets of 128 and 256 examples per client. This gives 4,536 directional
records and 1,512 aggregates over directions.

The diagnostics use the same training seeds as the accuracy experiments.
For each seed, each quantity is maximized over the three directions separately;
reported values are means and sample standard deviations (ddof=1) over seeds.

## Endpoint results

Each entry is mean ± sample SD across three seeds. Each seed value is the maximum over the three shared sampled directions, using 256 examples/client. Radius is relative to the parameter-vector norm. These are empirical finite gradient secants, not operator norms or certified theoretical constants.

### Relative radius 0.001

| Partition | Method | delta_avg | delta_max | L_loc | L_g |
| --- | --- | ---: | ---: | ---: | ---: |
| iid | scaffold_average | 0.1679 ± 0.0144 | 0.2241 ± 0.0312 | 0.243 ± 0.0341 | 0.05603 ± 0.00485 |
| iid | scaffold_select | 1.054 ± 0.0484 | 1.157 ± 0.0407 | 1.241 ± 0.0451 | 0.3677 ± 0.022 |
| iid | mbsgd | 2.76 ± 0.108 | 2.854 ± 0.119 | 3.051 ± 0.111 | 1.011 ± 0.0302 |
| dirichlet | scaffold_average | 5.813 ± 0.144 | 10.14 ± 0.753 | 12.16 ± 1.22 | 3.091 ± 0.957 |
| dirichlet | scaffold_select | 5.334 ± 0.249 | 9.326 ± 0.545 | 10.55 ± 0.401 | 2.307 ± 0.289 |
| dirichlet | mbsgd | 3.584 ± 0.13 | 6.755 ± 0.421 | 7.427 ± 0.489 | 1.201 ± 0.033 |

### Relative radius 0.01

| Partition | Method | delta_avg | delta_max | L_loc | L_g |
| --- | --- | ---: | ---: | ---: | ---: |
| iid | scaffold_average | 0.04896 ± 0.00307 | 0.0568 ± 0.00312 | 0.06099 ± 0.00315 | 0.01663 ± 0.000977 |
| iid | scaffold_select | 0.3377 ± 0.0167 | 0.3633 ± 0.0191 | 0.4057 ± 0.0293 | 0.1636 ± 0.0261 |
| iid | mbsgd | 0.8596 ± 0.0355 | 0.8836 ± 0.0358 | 1.013 ± 0.0177 | 0.4609 ± 0.0446 |
| dirichlet | scaffold_average | 3.322 ± 0.551 | 5.642 ± 0.893 | 7.715 ± 2.33 | 2.583 ± 1.31 |
| dirichlet | scaffold_select | 2.745 ± 0.156 | 4.519 ± 0.274 | 5.567 ± 0.687 | 1.688 ± 0.61 |
| dirichlet | mbsgd | 1.434 ± 0.0212 | 2.68 ± 0.168 | 2.947 ± 0.261 | 0.5127 ± 0.0533 |

## Interpretation and sensitivity

- IID: averaging has much smaller directional mismatch and local/global gradient sensitivity along its trained trajectory than selection, which in turn is below SGD. The large initial drop is already visible at round 20; this is a trajectory observation, not proof that averaging causes small mismatch at a fixed common model.
- Dirichlet 0.1: averaging and selection have similar early measurements, then tend upward later. SGD has lower final mismatch on these probes. Averaging-versus-selection seed variability is substantial; the measurements do not establish a consistent ordering between them.
- The starting models are identical across methods for each seed; their measured round-zero values also match exactly within a partition. Later models and learning rates differ, so these are different evaluation locations.
- SGD follows the same model trajectory in both partitions, but the diagnostic client gradients and their weighted aggregation use different partition-dependent fixed subsets. Thus even its sampled global L_g can differ across partitions; that is not evidence that the true pooled global objective changed.
- Client weights N*n_i/45000 are part of the measured objectives. Heterogeneous-client mismatch combines label-distribution differences and objective scaling from unequal client sizes.

| Metric | Median 128/256 ratio | Median radius .001/.01 ratio |
| --- | ---: | ---: |
| delta_avg | 1.312 | 2.861 |
| delta_max | 1.299 | 2.863 |
| L_loc | 1.273 | 2.668 |
| L_g | 1.201 | 2.327 |

Ratios above pool all 378 checkpoints; they are descriptive, not independent replications. Delta_avg increases by a median 31% with the smaller subset and by 2.86× with the smaller perturbation. The same underlying images/augmentation are reused at both endpoints, so this is not fresh-minibatch noise between endpoints. Finite subset effects, ReLU activation changes and numerical effects can affect secants; this study does not identify their separate contributions. The two radii and nested subsets show the sensitivity of these measurements; they do not establish a scale-invariant Hessian limit.

Parameter norms at initialization average 80.02; at round 400 they average 91.68 for IID averaging and about 80–81 elsewhere. Relative radius 0.01 therefore gives displacement norms about 0.80–0.92; 0.001 is about 0.08–0.092. The relative-radius convention therefore produces different absolute displacements along the trajectories.

These results support descriptive trajectory comparisons. They do not certify the global constants or assumptions in the convergence theorems. Three random directions can miss worst directions, and the fixed subset/augmentation is only a sampled objective. These measurements were not used to tune the training configurations.

## Data

`report/directional_measurements.csv` contains every directional measurement,
`report/sampled_direction_maxima.csv` the maxima over directions, and
`report/endpoint_summary.csv` the round-400 summaries above. The manuscript's
diagnostic figures are generated from `sampled_direction_maxima.csv` by
`AISTATS2027/figures/plot_nn_diagnostics.py`. Model snapshots needed for new
measurements can be generated using the training command with `--snapshots`.


## Reproduction

See [the reproduction instructions](../../README.md). Measurement code
is in `../../diagnostics/`; the summary script is in `../../reporting/`.
This directory contains measurement data, sample assignments, run requests,
and the measurement protocol.


==> anc/supplementary_material/experiments/nn/records/trajectory-diagnostics/diagnostic_samples_dirichlet.json <==
[
  {
    "client": 0,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      40416,
      43113,
      36586,
      36909,
      37397,
      40064,
      39759,
      6416,
      27994,
      28686,
      40680,
      40831,
      40725,
      29441,
      41617,
      43257,
      8889,
      31228,
      39469,
      17379,
      38292,
      38698,
      36148,
      39995,
      30667,
      44154,
      27266,
      40338,
      7433,
      38143,
      6643,
      39651,
      39879,
      36098,
      36845,
      43444,
      39547,
      5882,
      27542,
      31056,
      39620,
      6289,
      6114,
      39354,
      43975,
      41540,
      30748,
      883,
      30516,
      39710,
      27057,
      43339,
      38155,
      37313,
      38502,
      44071,
      36108,
      27046,
      29949,
      5955,
      42508,
      29540,
      5793,
      37909,
      29664,
      36246,
      41313,
      40488,
      4873,
      30270,
      36579,
      38372,
      44311,
      37256,
      37059,
      28500,
      8805,
      44227,
      38583,
      39199,
      40411,
      40438,
      43230,
      39656,
      4178,
      5917,
      43827,
      41117,
      28029,
      36519,
      36914,
      5506,
      7230,
      43459,
      36093,
      8150,
      39632,
      30168,
      31078,
      43124,
      27339,
      30614,
      8052,
      41355,
      6693,
      5904,
      37038,
      1066,
      42661,
      27317,
      31410,
      5196,
      42579,
      38552,
      28122,
      36926,
      37628,
      28124,
      40247,
      39830,
      29524,
      43046,
      41533,
      42648,
      27395,
      39644,
      29186,
      27216,
      37166,
      41681,
      30358,
      41265,
      30992,
      42929,
      6729,
      38168,
      43657,
      171,
      44229,
      40056,
      39935,
      44043,
      41582,
      27896,
      5924,
      38077,
      40075,
      39067,
      8782,
      27617,
      39567,
      44121,
      39343,
      39913,
      6718,
      1883,
      27729,
      992,
      30715,
      31338,
      27220,
      15165,
      6153,
      5113,
      29832,
      37788,
      42958,
      2223,
      43987,
      41096,
      6750,
      40226,
      7578,
      8993,
      39836,
      38455,
      2072,
      37292,
      6022,
      8639,
      37019,
      42611,
      29265,
      38447,
      8831,
      2944,
      37389,
      36725,
      40152,
      37272,
      41039,
      31262,
      28650,
      7506,
      36563,
      28515,
      41657,
      43816,
      5547,
      43401,
      3282,
      44547,
      27760,
      37275,
      39150,
      39380,
      7385,
      37093,
      36460,
      43855,
      30548,
      31328,
      7470,
      8502,
      27834,
      39728,
      39501,
      7873,
      36683,
      39436,
      39987,
      28238,
      40158,
      39377,
      42582,
      43469,
      39090,
      36639,
      40784,
      42947,
      40303,
      37231,
      8086,
      39484,
      37750,
      28719,
      29135,
      27703,
      1834,
      43709,
      28485,
      40099,
      1285,
      41297,
      40744,
      41920,
      39604,
      2940,
      27713,
      38830,
      36756,
      39349,
      6647,
      38475,
      29539,
      41432
    ],
    "original_indices": [
      7169,
      18749,
      25888,
      6788,
      31608,
      32840,
      31250,
      32472,
      33488,
      40748,
      25021,
      4667,
      6310,
      25,
      38871,
      36115,
      8848,
      27357,
      3625,
      2581,
      41835,
      49851,
      5273,
      38952,
      31812,
      49583,
      40514,
      24414,
      24109,
      49712,
      44613,
      22514,
      7067,
      10638,
      24860,
      36659,
      28016,
      19454,
      26333,
      9431,
      62,
      7827,
      43132,
      11461,
      35676,
      13160,
      23050,
      46763,
      32746,
      16315,
      2690,
      27041,
      14149,
      29949,
      46363,
      15171,
      49571,
      29136,
      25841,
      49376,
      45528,
      11406,
      7370,
      43035,
      26084,
      36942,
      4826,
      32567,
      29546,
      12407,
      5048,
      32547,
      4593,
      30515,
      2426,
      7272,
      16278,
      43062,
      4066,
      27271,
      35894,
      12020,
      23846,
      24760,
      19066,
      33392,
      31509,
      40393,
      32126,
      41366,
      16724,
      15883,
      7673,
      8110,
      11200,
      4172,
      13912,
      33608,
      19907,
      26289,
      28462,
      45759,
      41230,
      42102,
      41847,
      9411,
      8495,
      44630,
      17163,
      28504,
      40628,
      15363,
      40229,
      29340,
      41936,
      21755,
      31903,
      15232,
      11673,
      20762,
      36462,
      23271,
      17784,
      46698,
      7267,
      36108,
      6417,
      16424,
      34870,
      37392,
      43611,
      28656,
      19233,
      18071,
      16770,
      23681,
      26466,
      15580,
      5388,
      5523,
      35109,
      45671,
      36649,
      38864,
      17017,
      28985,
      29873,
      6775,
      38858,
      27022,
      23267,
      2303,
      32114,
      22141,
      9380,
      31819,
      36396,
      14138,
      41331,
      8256,
      39483,
      35960,
      31607,
      14668,
      32412,
      13175,
      29085,
      26495,
      42000,
      40158,
      12280,
      48602,
      45077,
      25881,
      23110,
      20491,
      5557,
      37858,
      4363,
      41837,
      32767,
      20462,
      27376,
      12251,
      36208,
      36289,
      12093,
      20702,
      5312,
      17290,
      16617,
      23086,
      12779,
      23015,
      25104,
      29691,
      14902,
      48268,
      22227,
      28415,
      34083,
      17433,
      33247,
      12024,
      46617,
      44690,
      2268,
      26510,
      18395,
      8959,
      29931,
      1760,
      8475,
      19242,
      28322,
      6182,
      1060,
      18134,
      28841,
      13743,
      13744,
      18540,
      246,
      13693,
      44036,
      6043,
      42826,
      41674,
      26691,
      30736,
      46464,
      16479,
      30049,
      17360,
      38158,
      10195,
      19559,
      5682,
      6142,
      49926,
      22101,
      1092,
      44930,
      3850,
      15,
      49642,
      28461,
      7647,
      32344,
      19592,
      12585,
      31628,
      9602,
      19379,
      49636,
      53
    ],
    "augmentation_seeds": [
      1013050257169,
      1013050268749,
      1013050275888,
      1013050256788,
      1013050281608,
      1013050282840,
      1013050281250,
      1013050282472,
      1013050283488,
      1013050290748,
      1013050275021,
      1013050254667,
      1013050256310,
      1013050250025,
      1013050288871,
      1013050286115,
      1013050258848,
      1013050277357,
      1013050253625,
      1013050252581,
      1013050291835,
      1013050299851,
      1013050255273,
      1013050288952,
      1013050281812,
      1013050299583,
      1013050290514,
      1013050274414,
      1013050274109,
      1013050299712,
      1013050294613,
      1013050272514,
      1013050257067,
      1013050260638,
      1013050274860,
      1013050286659,
      1013050278016,
      1013050269454,
      1013050276333,
      1013050259431,
      1013050250062,
      1013050257827,
      1013050293132,
      1013050261461,
      1013050285676,
      1013050263160,
      1013050273050,
      1013050296763,
      1013050282746,
      1013050266315,
      1013050252690,
      1013050277041,
      1013050264149,
      1013050279949,
      1013050296363,
      1013050265171,
      1013050299571,
      1013050279136,
      1013050275841,
      1013050299376,
      1013050295528,
      1013050261406,
      1013050257370,
      1013050293035,
      1013050276084,
      1013050286942,
      1013050254826,
      1013050282567,
      1013050279546,
      1013050262407,
      1013050255048,
      1013050282547,
      1013050254593,
      1013050280515,
      1013050252426,
      1013050257272,
      1013050266278,
      1013050293062,
      1013050254066,
      1013050277271,
      1013050285894,
      1013050262020,
      1013050273846,
      1013050274760,
      1013050269066,
      1013050283392,
      1013050281509,
      1013050290393,
      1013050282126,
      1013050291366,
      1013050266724,
      1013050265883,
      1013050257673,
      1013050258110,
      1013050261200,
      1013050254172,
      1013050263912,
      1013050283608,
      1013050269907,
      1013050276289,
      1013050278462,
      1013050295759,
      1013050291230,
      1013050292102,
      1013050291847,
      1013050259411,
      1013050258495,
      1013050294630,
      1013050267163,
      1013050278504,
      1013050290628,
      1013050265363,
      1013050290229,
      1013050279340,
      1013050291936,
      1013050271755,
      1013050281903,
      1013050265232,
      1013050261673,
      1013050270762,
      1013050286462,
      1013050273271,
      1013050267784,
      1013050296698,
      1013050257267,
      1013050286108,
      1013050256417,
      1013050266424,
      1013050284870,
      1013050287392,
      1013050293611,
      1013050278656,
      1013050269233,
      1013050268071,
      1013050266770,
      1013050273681,
      1013050276466,
      1013050265580,
      1013050255388,
      1013050255523,
      1013050285109,
      1013050295671,
      1013050286649,
      1013050288864,
      1013050267017,
      1013050278985,
      1013050279873,
      1013050256775,
      1013050288858,
      1013050277022,
      1013050273267,
      1013050252303,
      1013050282114,
      1013050272141,
      1013050259380,
      1013050281819,
      1013050286396,
      1013050264138,
      1013050291331,
      1013050258256,
      1013050289483,
      1013050285960,
      1013050281607,
      1013050264668,
      1013050282412,
      1013050263175,
      1013050279085,
      1013050276495,
      1013050292000,
      1013050290158,
      1013050262280,
      1013050298602,
      1013050295077,
      1013050275881,
      1013050273110,
      1013050270491,
      1013050255557,
      1013050287858,
      1013050254363,
      1013050291837,
      1013050282767,
      1013050270462,
      1013050277376,
      1013050262251,
      1013050286208,
      1013050286289,
      1013050262093,
      1013050270702,
      1013050255312,
      1013050267290,
      1013050266617,
      1013050273086,
      1013050262779,
      1013050273015,
      1013050275104,
      1013050279691,
      1013050264902,
      1013050298268,
      1013050272227,
      1013050278415,
      1013050284083,
      1013050267433,
      1013050283247,
      1013050262024,
      1013050296617,
      1013050294690,
      1013050252268,
      1013050276510,
      1013050268395,
      1013050258959,
      1013050279931,
      1013050251760,
      1013050258475,
      1013050269242,
      1013050278322,
      1013050256182,
      1013050251060,
      1013050268134,
      1013050278841,
      1013050263743,
      1013050263744,
      1013050268540,
      1013050250246,
      1013050263693,
      1013050294036,
      1013050256043,
      1013050292826,
      1013050291674,
      1013050276691,
      1013050280736,
      1013050296464,
      1013050266479,
      1013050280049,
      1013050267360,
      1013050288158,
      1013050260195,
      1013050269559,
      1013050255682,
      1013050256142,
      1013050299926,
      1013050272101,
      1013050251092,
      1013050294930,
      1013050253850,
      1013050250015,
      1013050299642,
      1013050278461,
      1013050257647,
      1013050282344,
      1013050269592,
      1013050262585,
      1013050281628,
      1013050259602,
      1013050269379,
      1013050299636,
      1013050250053
    ],
    "objective_weight": 1.9524444444444444
  },
  {
    "client": 1,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      37885,
      14650,
      13709,
      5451,
      38453,
      37176,
      13452,
      11703,
      12789,
      37931,
      3440,
      9168,
      9542,
      14564,
      14850,
      10464,
      9788,
      2501,
      16008,
      4330,
      13366,
      10841,
      12584,
      3432,
      3943,
      9137,
      30573,
      14180,
      9408,
      589,
      987,
      13813,
      17406,
      9250,
      11345,
      4275,
      11672,
      13213,
      14659,
      11690,
      1409,
      9719,
      1193,
      11566,
      11436,
      1219,
      14455,
      2173,
      9827,
      3852,
      17265,
      3987,
      9687,
      11862,
      12596,
      15120,
      3534,
      12166,
      29017,
      17711,
      11491,
      30920,
      13499,
      2894,
      12859,
      10922,
      12532,
      2956,
      1766,
      29906,
      11335,
      16891,
      4396,
      1547,
      17363,
      30759,
      40982,
      9880,
      15525,
      13376,
      9379,
      1630,
      14826,
      37574,
      2372,
      9732,
      16351,
      16313,
      11697,
      3703,
      14751,
      3002,
      15673,
      9891,
      585,
      12700,
      970,
      39171,
      11251,
      17149,
      293,
      10909,
      12483,
      16310,
      2456,
      16793,
      17708,
      1235,
      14071,
      2544,
      12762,
      28038,
      10589,
      17199,
      9498,
      3189,
      11581,
      16101,
      13424,
      2742,
      16731,
      3911,
      3640,
      1772,
      12830,
      2524,
      13443,
      9476,
      1131,
      12776,
      30419,
      4388,
      16754,
      1307,
      2627,
      9447,
      12369,
      11344,
      13309,
      11546,
      9648,
      10912,
      1134,
      15583,
      11065,
      31385,
      2534,
      15775,
      11349,
      14194,
      15506,
      2080,
      2124,
      15260,
      30613,
      13837,
      11398,
      16250,
      5139,
      9743,
      9336,
      10768,
      11159,
      16733,
      11502,
      661,
      2625,
      1143,
      13299,
      9346,
      30490,
      2256,
      14413,
      1629,
      11608,
      9767,
      16414,
      12428,
      14230,
      9370,
      13623,
      11453,
      11168,
      16035,
      14776,
      623,
      10477,
      3278,
      10855,
      923,
      14214,
      3670,
      11718,
      11694,
      9269,
      16767,
      12589,
      3040,
      14714,
      11949,
      16077,
      11460,
      16114,
      12211,
      16202,
      15832,
      12558,
      4143,
      10708,
      717,
      9438,
      17295,
      3807,
      3795,
      14959,
      12301,
      14503,
      12318,
      3760,
      38661,
      1330,
      14617,
      17182,
      17320,
      16843,
      28402,
      9688,
      16266,
      15853,
      10113,
      15767,
      11959,
      16803,
      17987,
      16409,
      12816,
      2777,
      10944,
      2201,
      9406,
      1863,
      17753,
      9673,
      10613,
      15824,
      12482,
      27132,
      12118,
      9811,
      1441,
      1928,
      2185,
      13194,
      13693,
      4230,
      10184
    ],
    "original_indices": [
      4461,
      35307,
      35583,
      3257,
      39916,
      38686,
      29433,
      30470,
      7308,
      6632,
      1493,
      27393,
      7797,
      7498,
      44636,
      25172,
      39082,
      39926,
      25218,
      11734,
      19439,
      1838,
      23264,
      20097,
      9287,
      49781,
      30666,
      32813,
      19158,
      31435,
      5346,
      229,
      20625,
      18573,
      36185,
      26846,
      36398,
      34974,
      26283,
      40148,
      5665,
      45424,
      25189,
      2062,
      41551,
      47458,
      28214,
      39245,
      44302,
      7144,
      5799,
      17353,
      9455,
      42848,
      14404,
      7138,
      39760,
      21476,
      38698,
      45249,
      26169,
      44062,
      46053,
      41702,
      3462,
      18674,
      4976,
      4322,
      10516,
      46407,
      13477,
      4921,
      17965,
      49346,
      15053,
      16500,
      42627,
      28594,
      14269,
      17887,
      26792,
      37066,
      7234,
      12650,
      5888,
      5333,
      41159,
      41937,
      45238,
      21774,
      8101,
      48217,
      37415,
      43589,
      39149,
      8321,
      22904,
      19975,
      17380,
      17124,
      35626,
      957,
      45060,
      41694,
      42332,
      1823,
      46325,
      25106,
      13914,
      6425,
      41681,
      44696,
      32059,
      9005,
      12724,
      40294,
      23650,
      13602,
      49156,
      3443,
      37095,
      37690,
      28866,
      28063,
      43569,
      29941,
      24623,
      30612,
      21874,
      20138,
      4095,
      19928,
      13857,
      43657,
      3204,
      4209,
      31130,
      14088,
      39729,
      34698,
      16279,
      31333,
      8199,
      15335,
      13970,
      210,
      35761,
      48062,
      38456,
      25492,
      35557,
      15396,
      906,
      287,
      23517,
      39865,
      38287,
      49081,
      8307,
      34218,
      14829,
      43154,
      11973,
      7228,
      29812,
      15255,
      2189,
      21095,
      22250,
      20864,
      31672,
      733,
      40788,
      32365,
      29943,
      29707,
      7432,
      12070,
      4772,
      47248,
      14330,
      8092,
      40720,
      13953,
      26336,
      22716,
      27737,
      25016,
      24962,
      35282,
      16366,
      35750,
      33493,
      39928,
      20724,
      49668,
      30317,
      30093,
      14122,
      28410,
      26544,
      11270,
      45471,
      33580,
      49492,
      28592,
      30224,
      38052,
      28788,
      29754,
      41604,
      1511,
      20045,
      45088,
      47902,
      7211,
      42411,
      16678,
      44806,
      45024,
      45393,
      14386,
      18335,
      3026,
      15138,
      24382,
      17559,
      20210,
      14751,
      15565,
      38193,
      19950,
      38444,
      33841,
      29684,
      38746,
      30968,
      38182,
      30171,
      28970,
      47022,
      42801,
      47675,
      43745,
      19412,
      35031,
      43958,
      1830,
      25145,
      6313,
      21930,
      29341,
      47593,
      36054,
      17862,
      30505
    ],
    "augmentation_seeds": [
      1013050254461,
      1013050285307,
      1013050285583,
      1013050253257,
      1013050289916,
      1013050288686,
      1013050279433,
      1013050280470,
      1013050257308,
      1013050256632,
      1013050251493,
      1013050277393,
      1013050257797,
      1013050257498,
      1013050294636,
      1013050275172,
      1013050289082,
      1013050289926,
      1013050275218,
      1013050261734,
      1013050269439,
      1013050251838,
      1013050273264,
      1013050270097,
      1013050259287,
      1013050299781,
      1013050280666,
      1013050282813,
      1013050269158,
      1013050281435,
      1013050255346,
      1013050250229,
      1013050270625,
      1013050268573,
      1013050286185,
      1013050276846,
      1013050286398,
      1013050284974,
      1013050276283,
      1013050290148,
      1013050255665,
      1013050295424,
      1013050275189,
      1013050252062,
      1013050291551,
      1013050297458,
      1013050278214,
      1013050289245,
      1013050294302,
      1013050257144,
      1013050255799,
      1013050267353,
      1013050259455,
      1013050292848,
      1013050264404,
      1013050257138,
      1013050289760,
      1013050271476,
      1013050288698,
      1013050295249,
      1013050276169,
      1013050294062,
      1013050296053,
      1013050291702,
      1013050253462,
      1013050268674,
      1013050254976,
      1013050254322,
      1013050260516,
      1013050296407,
      1013050263477,
      1013050254921,
      1013050267965,
      1013050299346,
      1013050265053,
      1013050266500,
      1013050292627,
      1013050278594,
      1013050264269,
      1013050267887,
      1013050276792,
      1013050287066,
      1013050257234,
      1013050262650,
      1013050255888,
      1013050255333,
      1013050291159,
      1013050291937,
      1013050295238,
      1013050271774,
      1013050258101,
      1013050298217,
      1013050287415,
      1013050293589,
      1013050289149,
      1013050258321,
      1013050272904,
      1013050269975,
      1013050267380,
      1013050267124,
      1013050285626,
      1013050250957,
      1013050295060,
      1013050291694,
      1013050292332,
      1013050251823,
      1013050296325,
      1013050275106,
      1013050263914,
      1013050256425,
      1013050291681,
      1013050294696,
      1013050282059,
      1013050259005,
      1013050262724,
      1013050290294,
      1013050273650,
      1013050263602,
      1013050299156,
      1013050253443,
      1013050287095,
      1013050287690,
      1013050278866,
      1013050278063,
      1013050293569,
      1013050279941,
      1013050274623,
      1013050280612,
      1013050271874,
      1013050270138,
      1013050254095,
      1013050269928,
      1013050263857,
      1013050293657,
      1013050253204,
      1013050254209,
      1013050281130,
      1013050264088,
      1013050289729,
      1013050284698,
      1013050266279,
      1013050281333,
      1013050258199,
      1013050265335,
      1013050263970,
      1013050250210,
      1013050285761,
      1013050298062,
      1013050288456,
      1013050275492,
      1013050285557,
      1013050265396,
      1013050250906,
      1013050250287,
      1013050273517,
      1013050289865,
      1013050288287,
      1013050299081,
      1013050258307,
      1013050284218,
      1013050264829,
      1013050293154,
      1013050261973,
      1013050257228,
      1013050279812,
      1013050265255,
      1013050252189,
      1013050271095,
      1013050272250,
      1013050270864,
      1013050281672,
      1013050250733,
      1013050290788,
      1013050282365,
      1013050279943,
      1013050279707,
      1013050257432,
      1013050262070,
      1013050254772,
      1013050297248,
      1013050264330,
      1013050258092,
      1013050290720,
      1013050263953,
      1013050276336,
      1013050272716,
      1013050277737,
      1013050275016,
      1013050274962,
      1013050285282,
      1013050266366,
      1013050285750,
      1013050283493,
      1013050289928,
      1013050270724,
      1013050299668,
      1013050280317,
      1013050280093,
      1013050264122,
      1013050278410,
      1013050276544,
      1013050261270,
      1013050295471,
      1013050283580,
      1013050299492,
      1013050278592,
      1013050280224,
      1013050288052,
      1013050278788,
      1013050279754,
      1013050291604,
      1013050251511,
      1013050270045,
      1013050295088,
      1013050297902,
      1013050257211,
      1013050292411,
      1013050266678,
      1013050294806,
      1013050295024,
      1013050295393,
      1013050264386,
      1013050268335,
      1013050253026,
      1013050265138,
      1013050274382,
      1013050267559,
      1013050270210,
      1013050264751,
      1013050265565,
      1013050288193,
      1013050269950,
      1013050288444,
      1013050283841,
      1013050279684,
      1013050288746,
      1013050280968,
      1013050288182,
      1013050280171,
      1013050278970,
      1013050297022,
      1013050292801,
      1013050297675,
      1013050293745,
      1013050269412,
      1013050285031,
      1013050293958,
      1013050251830,
      1013050275145,
      1013050256313,
      1013050271930,
      1013050279341,
      1013050297593,
      1013050286054,
      1013050267862,
      1013050280505
    ],
    "objective_weight": 2.326
  },
  {
    "client": 2,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      12705,
      41373,
      26453,
      25956,
      26314,
      23285,
      21360,
      44885,
      42336,
      24400,
      10474,
      20575,
      22345,
      21641,
      40737,
      23291,
      18471,
      23394,
      43263,
      16298,
      44874,
      41240,
      44807,
      41713,
      20251,
      43199,
      41438,
      10686,
      44611,
      44320,
      43155,
      24700,
      40659,
      42678,
      41979,
      23402,
      42708,
      44310,
      41790,
      21554,
      13323,
      43932,
      25000,
      41624,
      40991,
      42634,
      42967,
      20530,
      22693,
      21853,
      41248,
      20010,
      44494,
      43772,
      23033,
      44529,
      42269,
      40763,
      29582,
      24615,
      23516,
      43591,
      19314,
      21921,
      24770,
      42989,
      44024,
      43721,
      21530,
      23041,
      42455,
      44655,
      18248,
      22844,
      40937,
      23118,
      23296,
      25380,
      19333,
      42041,
      26928,
      20788,
      43893,
      18729,
      41426,
      44678,
      26740,
      40700,
      42680,
      20451,
      42296,
      19670,
      24673,
      21075,
      22190,
      44053,
      24318,
      20262,
      44580,
      22903,
      43924,
      9965,
      23273,
      40840,
      22556,
      22169,
      25215,
      24959,
      41601,
      26607,
      42914,
      26198,
      21531,
      24668,
      25673,
      25330,
      21121,
      13524,
      42854,
      44459,
      43528,
      12139,
      13223,
      43028,
      26891,
      9135,
      10434,
      23699,
      20690,
      44756,
      22679,
      22593,
      19315,
      24797,
      25391,
      27206,
      21560,
      19900,
      42243,
      42145,
      44166,
      18365,
      23881,
      22244,
      43020,
      22183,
      12754,
      44700,
      23089,
      41927,
      41203,
      19297,
      20359,
      20363,
      44119,
      22025,
      26613,
      43500,
      44055,
      44645,
      19908,
      43491,
      42884,
      22589,
      26774,
      19436,
      41502,
      28930,
      15032,
      12977,
      44296,
      24883,
      44590,
      23309,
      42677,
      44300,
      13316,
      40884,
      22279,
      41179,
      22449,
      43655,
      18166,
      20500,
      44418,
      24283,
      44722,
      42390,
      22237,
      21299,
      19656,
      41325,
      10009,
      41110,
      10112,
      11323,
      26242,
      42608,
      26943,
      43551,
      41106,
      25744,
      17176,
      19597,
      44302,
      12332,
      43357,
      858,
      41961,
      41646,
      41045,
      42683,
      10103,
      25526,
      44135,
      42247,
      20795,
      25089,
      23888,
      40862,
      44467,
      12443,
      43223,
      42403,
      41832,
      26984,
      43285,
      43587,
      22870,
      12713,
      20625,
      3487,
      26013,
      24603,
      24354,
      43066,
      26022,
      10299,
      26387,
      21938,
      16596,
      20252,
      42873,
      26477,
      26358,
      25445,
      44793,
      26166,
      16381,
      41912,
      24643,
      22784,
      43266,
      44887,
      44767,
      26713
    ],
    "original_indices": [
      42197,
      7759,
      297,
      28575,
      40471,
      39131,
      8823,
      39781,
      9886,
      45674,
      41454,
      39932,
      30094,
      4290,
      17470,
      41099,
      21191,
      29425,
      18760,
      42187,
      13717,
      29091,
      43218,
      42420,
      32373,
      28371,
      46227,
      17883,
      21289,
      31287,
      28907,
      26052,
      20380,
      48622,
      16631,
      38672,
      4587,
      9097,
      30351,
      21978,
      30287,
      11111,
      9707,
      35974,
      5776,
      47084,
      270,
      48781,
      36030,
      25556,
      46664,
      45279,
      49880,
      48623,
      15019,
      27369,
      29179,
      18357,
      27486,
      2236,
      2794,
      915,
      40210,
      19358,
      20644,
      49427,
      43882,
      41786,
      41246,
      33429,
      39016,
      22918,
      22949,
      31302,
      1099,
      26313,
      16494,
      9531,
      8630,
      31869,
      31155,
      43304,
      530,
      40739,
      44606,
      27740,
      18416,
      34177,
      3666,
      35050,
      10375,
      13945,
      46030,
      14447,
      14151,
      42667,
      24006,
      1069,
      360,
      36617,
      44339,
      40049,
      148,
      39731,
      19861,
      38995,
      49111,
      31836,
      35558,
      49304,
      26508,
      1482,
      18931,
      32795,
      41175,
      37046,
      11542,
      28237,
      12613,
      39844,
      13730,
      20838,
      12616,
      29926,
      47625,
      9580,
      40134,
      1280,
      26653,
      9336,
      24832,
      26173,
      13832,
      26236,
      37946,
      10909,
      18465,
      13134,
      25867,
      2158,
      14885,
      38077,
      5156,
      15158,
      42971,
      23017,
      13321,
      34285,
      37086,
      27360,
      40699,
      44071,
      20629,
      30226,
      22694,
      19657,
      1911,
      3342,
      27058,
      38393,
      35743,
      38024,
      39183,
      49267,
      10597,
      13164,
      13024,
      29538,
      40165,
      10160,
      24188,
      36123,
      45871,
      35390,
      35358,
      34251,
      38971,
      13881,
      32413,
      25654,
      10055,
      14683,
      17299,
      20521,
      2097,
      20477,
      5056,
      8388,
      3182,
      26823,
      41077,
      41544,
      44038,
      21507,
      11873,
      13556,
      40657,
      26518,
      19756,
      2655,
      34402,
      4316,
      44550,
      1984,
      21008,
      17693,
      26659,
      49169,
      19891,
      26101,
      32878,
      30056,
      2702,
      47485,
      41580,
      48033,
      25931,
      44756,
      22978,
      29851,
      14077,
      31293,
      31742,
      46039,
      24657,
      42776,
      2531,
      33460,
      34728,
      46661,
      46333,
      11100,
      39783,
      48114,
      5411,
      49963,
      928,
      43177,
      8836,
      12810,
      35937,
      48068,
      20697,
      27991,
      41559,
      46669,
      16973,
      8591,
      5023,
      20517,
      17079,
      15475,
      34572,
      4754,
      40885,
      19252
    ],
    "augmentation_seeds": [
      1013050292197,
      1013050257759,
      1013050250297,
      1013050278575,
      1013050290471,
      1013050289131,
      1013050258823,
      1013050289781,
      1013050259886,
      1013050295674,
      1013050291454,
      1013050289932,
      1013050280094,
      1013050254290,
      1013050267470,
      1013050291099,
      1013050271191,
      1013050279425,
      1013050268760,
      1013050292187,
      1013050263717,
      1013050279091,
      1013050293218,
      1013050292420,
      1013050282373,
      1013050278371,
      1013050296227,
      1013050267883,
      1013050271289,
      1013050281287,
      1013050278907,
      1013050276052,
      1013050270380,
      1013050298622,
      1013050266631,
      1013050288672,
      1013050254587,
      1013050259097,
      1013050280351,
      1013050271978,
      1013050280287,
      1013050261111,
      1013050259707,
      1013050285974,
      1013050255776,
      1013050297084,
      1013050250270,
      1013050298781,
      1013050286030,
      1013050275556,
      1013050296664,
      1013050295279,
      1013050299880,
      1013050298623,
      1013050265019,
      1013050277369,
      1013050279179,
      1013050268357,
      1013050277486,
      1013050252236,
      1013050252794,
      1013050250915,
      1013050290210,
      1013050269358,
      1013050270644,
      1013050299427,
      1013050293882,
      1013050291786,
      1013050291246,
      1013050283429,
      1013050289016,
      1013050272918,
      1013050272949,
      1013050281302,
      1013050251099,
      1013050276313,
      1013050266494,
      1013050259531,
      1013050258630,
      1013050281869,
      1013050281155,
      1013050293304,
      1013050250530,
      1013050290739,
      1013050294606,
      1013050277740,
      1013050268416,
      1013050284177,
      1013050253666,
      1013050285050,
      1013050260375,
      1013050263945,
      1013050296030,
      1013050264447,
      1013050264151,
      1013050292667,
      1013050274006,
      1013050251069,
      1013050250360,
      1013050286617,
      1013050294339,
      1013050290049,
      1013050250148,
      1013050289731,
      1013050269861,
      1013050288995,
      1013050299111,
      1013050281836,
      1013050285558,
      1013050299304,
      1013050276508,
      1013050251482,
      1013050268931,
      1013050282795,
      1013050291175,
      1013050287046,
      1013050261542,
      1013050278237,
      1013050262613,
      1013050289844,
      1013050263730,
      1013050270838,
      1013050262616,
      1013050279926,
      1013050297625,
      1013050259580,
      1013050290134,
      1013050251280,
      1013050276653,
      1013050259336,
      1013050274832,
      1013050276173,
      1013050263832,
      1013050276236,
      1013050287946,
      1013050260909,
      1013050268465,
      1013050263134,
      1013050275867,
      1013050252158,
      1013050264885,
      1013050288077,
      1013050255156,
      1013050265158,
      1013050292971,
      1013050273017,
      1013050263321,
      1013050284285,
      1013050287086,
      1013050277360,
      1013050290699,
      1013050294071,
      1013050270629,
      1013050280226,
      1013050272694,
      1013050269657,
      1013050251911,
      1013050253342,
      1013050277058,
      1013050288393,
      1013050285743,
      1013050288024,
      1013050289183,
      1013050299267,
      1013050260597,
      1013050263164,
      1013050263024,
      1013050279538,
      1013050290165,
      1013050260160,
      1013050274188,
      1013050286123,
      1013050295871,
      1013050285390,
      1013050285358,
      1013050284251,
      1013050288971,
      1013050263881,
      1013050282413,
      1013050275654,
      1013050260055,
      1013050264683,
      1013050267299,
      1013050270521,
      1013050252097,
      1013050270477,
      1013050255056,
      1013050258388,
      1013050253182,
      1013050276823,
      1013050291077,
      1013050291544,
      1013050294038,
      1013050271507,
      1013050261873,
      1013050263556,
      1013050290657,
      1013050276518,
      1013050269756,
      1013050252655,
      1013050284402,
      1013050254316,
      1013050294550,
      1013050251984,
      1013050271008,
      1013050267693,
      1013050276659,
      1013050299169,
      1013050269891,
      1013050276101,
      1013050282878,
      1013050280056,
      1013050252702,
      1013050297485,
      1013050291580,
      1013050298033,
      1013050275931,
      1013050294756,
      1013050272978,
      1013050279851,
      1013050264077,
      1013050281293,
      1013050281742,
      1013050296039,
      1013050274657,
      1013050292776,
      1013050252531,
      1013050283460,
      1013050284728,
      1013050296661,
      1013050296333,
      1013050261100,
      1013050289783,
      1013050298114,
      1013050255411,
      1013050299963,
      1013050250928,
      1013050293177,
      1013050258836,
      1013050262810,
      1013050285937,
      1013050298068,
      1013050270697,
      1013050277991,
      1013050291559,
      1013050296669,
      1013050266973,
      1013050258591,
      1013050255023,
      1013050270517,
      1013050267079,
      1013050265475,
      1013050284572,
      1013050254754,
      1013050290885,
      1013050269252
    ],
    "objective_weight": 0.8535555555555555
  },
  {
    "client": 3,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      19303,
      21787,
      21401,
      18786,
      22137,
      26195,
      18561,
      21883,
      21266,
      20978,
      25341,
      20401,
      36974,
      21166,
      21753,
      20148,
      21109,
      19167,
      19133,
      20926,
      20802,
      20512,
      21945,
      19673,
      19099,
      18053,
      11469,
      19253,
      14110,
      28812,
      19107,
      18157,
      21924,
      21937,
      22213,
      21213,
      19589,
      19360,
      22160,
      19555,
      15541,
      18035,
      18933,
      18277,
      21439,
      18402,
      22282,
      22217,
      26188,
      11448,
      18638,
      19328,
      14843,
      22050,
      18614,
      18954,
      20803,
      36802,
      21917,
      19241,
      21638,
      27563,
      19973,
      20266,
      22030,
      20335,
      21064,
      38806,
      21275,
      22127,
      20099,
      22365,
      18921,
      19324,
      20300,
      22159,
      20341,
      19434,
      21629,
      20747,
      22205,
      14927,
      22333,
      19256,
      19813,
      21548,
      19899,
      21374,
      19692,
      20842,
      20705,
      18591,
      18331,
      20974,
      21386,
      18289,
      20108,
      19503,
      20067,
      27733,
      36449,
      18226,
      22057,
      20243,
      22146,
      38144,
      19342,
      18140,
      18443,
      18935,
      19096,
      20821,
      22457,
      21841,
      17659,
      20350,
      20610,
      18635,
      19811,
      22104,
      19763,
      18817,
      23003,
      20481,
      19016,
      22444,
      18259,
      19344,
      16201,
      18326,
      25385,
      25258,
      18536,
      19930,
      18972,
      20474,
      18556,
      21026,
      15473,
      24832,
      20402,
      18221,
      17434,
      16947,
      18472,
      22498,
      18626,
      39695,
      20582,
      18419,
      18165,
      21740,
      21130,
      21565,
      39916,
      18439,
      21142,
      20911,
      20198,
      20686,
      18159,
      22096,
      37036,
      15683,
      19984,
      19617,
      18420,
      19070,
      22209,
      20694,
      20746,
      37420,
      19258,
      22033,
      19449,
      18798,
      19206,
      18292,
      22316,
      18190,
      20537,
      19098,
      20162,
      38335,
      21774,
      19173,
      19114,
      22041,
      21610,
      18015,
      20853,
      21164,
      17710,
      20203,
      19136,
      19789,
      19230,
      20137,
      19141,
      22264,
      18687,
      22495,
      18070,
      15185,
      18137,
      20338,
      18653,
      21604,
      11899,
      11560,
      18562,
      20409,
      39920,
      25573,
      21482,
      22088,
      18205,
      21708,
      19378,
      20002,
      22446,
      20461,
      39856,
      26260,
      19696,
      21656,
      21288,
      17504,
      20387,
      26062,
      20684,
      18884,
      19424,
      18172,
      20453,
      22058,
      21419,
      19653,
      19874,
      21918,
      19025,
      20072,
      19977,
      20101,
      16148,
      18875,
      37550,
      19826,
      20476,
      20606,
      26315,
      18886,
      22055,
      21521,
      20012,
      20185
    ],
    "original_indices": [
      37569,
      3036,
      35415,
      36372,
      28658,
      41420,
      18115,
      14773,
      33816,
      22139,
      3562,
      9250,
      7507,
      3798,
      15990,
      29862,
      11860,
      32253,
      26924,
      9452,
      9816,
      32947,
      42907,
      17044,
      35413,
      48807,
      10935,
      43294,
      18222,
      20437,
      30507,
      18384,
      41193,
      17713,
      17123,
      38404,
      22491,
      16024,
      26745,
      25216,
      13530,
      40665,
      31953,
      6168,
      28603,
      49504,
      49699,
      17350,
      16524,
      18477,
      12812,
      14914,
      39321,
      45702,
      18032,
      7301,
      38824,
      7947,
      35675,
      19510,
      32018,
      11439,
      693,
      831,
      46476,
      24464,
      36655,
      21298,
      49902,
      1366,
      29770,
      31433,
      20108,
      16893,
      47611,
      48429,
      5950,
      11945,
      8331,
      34561,
      34261,
      40690,
      30518,
      28766,
      30857,
      11956,
      13905,
      14781,
      6472,
      9370,
      45114,
      13215,
      3556,
      30970,
      19284,
      12006,
      3236,
      24920,
      1624,
      28421,
      37307,
      27489,
      45396,
      17260,
      29597,
      47894,
      49951,
      18434,
      34343,
      20798,
      13871,
      17179,
      34418,
      41283,
      15057,
      4973,
      28744,
      44761,
      28338,
      8910,
      23920,
      5179,
      18281,
      37528,
      30875,
      34431,
      22284,
      35538,
      29263,
      40108,
      47043,
      6102,
      19261,
      48796,
      17681,
      49475,
      6289,
      3695,
      42496,
      31557,
      3981,
      8279,
      20390,
      32219,
      41766,
      4573,
      36294,
      30860,
      29024,
      33334,
      35563,
      41750,
      21788,
      19774,
      441,
      19462,
      7828,
      49098,
      41675,
      18512,
      27897,
      3559,
      44156,
      18109,
      12224,
      13855,
      17552,
      9260,
      41648,
      21251,
      41453,
      15605,
      30414,
      18821,
      36156,
      22519,
      7436,
      45333,
      23354,
      33749,
      13646,
      12539,
      32260,
      45937,
      40156,
      42418,
      26710,
      6940,
      1903,
      26929,
      33753,
      16702,
      38620,
      9019,
      26819,
      43180,
      20573,
      34215,
      28752,
      36336,
      38269,
      32117,
      1623,
      33833,
      24241,
      16434,
      1169,
      18135,
      45588,
      19743,
      23511,
      31668,
      24689,
      39569,
      642,
      25142,
      15112,
      26897,
      44729,
      41649,
      5909,
      247,
      24456,
      6352,
      40285,
      14744,
      41086,
      22216,
      36160,
      1949,
      37854,
      33180,
      22582,
      44473,
      18739,
      45092,
      28040,
      8415,
      16085,
      1373,
      38941,
      2238,
      15760,
      25003,
      42417,
      41958,
      7126,
      46648,
      16058,
      26754,
      42620,
      45913,
      23327,
      18669,
      42974,
      11033
    ],
    "augmentation_seeds": [
      1013050287569,
      1013050253036,
      1013050285415,
      1013050286372,
      1013050278658,
      1013050291420,
      1013050268115,
      1013050264773,
      1013050283816,
      1013050272139,
      1013050253562,
      1013050259250,
      1013050257507,
      1013050253798,
      1013050265990,
      1013050279862,
      1013050261860,
      1013050282253,
      1013050276924,
      1013050259452,
      1013050259816,
      1013050282947,
      1013050292907,
      1013050267044,
      1013050285413,
      1013050298807,
      1013050260935,
      1013050293294,
      1013050268222,
      1013050270437,
      1013050280507,
      1013050268384,
      1013050291193,
      1013050267713,
      1013050267123,
      1013050288404,
      1013050272491,
      1013050266024,
      1013050276745,
      1013050275216,
      1013050263530,
      1013050290665,
      1013050281953,
      1013050256168,
      1013050278603,
      1013050299504,
      1013050299699,
      1013050267350,
      1013050266524,
      1013050268477,
      1013050262812,
      1013050264914,
      1013050289321,
      1013050295702,
      1013050268032,
      1013050257301,
      1013050288824,
      1013050257947,
      1013050285675,
      1013050269510,
      1013050282018,
      1013050261439,
      1013050250693,
      1013050250831,
      1013050296476,
      1013050274464,
      1013050286655,
      1013050271298,
      1013050299902,
      1013050251366,
      1013050279770,
      1013050281433,
      1013050270108,
      1013050266893,
      1013050297611,
      1013050298429,
      1013050255950,
      1013050261945,
      1013050258331,
      1013050284561,
      1013050284261,
      1013050290690,
      1013050280518,
      1013050278766,
      1013050280857,
      1013050261956,
      1013050263905,
      1013050264781,
      1013050256472,
      1013050259370,
      1013050295114,
      1013050263215,
      1013050253556,
      1013050280970,
      1013050269284,
      1013050262006,
      1013050253236,
      1013050274920,
      1013050251624,
      1013050278421,
      1013050287307,
      1013050277489,
      1013050295396,
      1013050267260,
      1013050279597,
      1013050297894,
      1013050299951,
      1013050268434,
      1013050284343,
      1013050270798,
      1013050263871,
      1013050267179,
      1013050284418,
      1013050291283,
      1013050265057,
      1013050254973,
      1013050278744,
      1013050294761,
      1013050278338,
      1013050258910,
      1013050273920,
      1013050255179,
      1013050268281,
      1013050287528,
      1013050280875,
      1013050284431,
      1013050272284,
      1013050285538,
      1013050279263,
      1013050290108,
      1013050297043,
      1013050256102,
      1013050269261,
      1013050298796,
      1013050267681,
      1013050299475,
      1013050256289,
      1013050253695,
      1013050292496,
      1013050281557,
      1013050253981,
      1013050258279,
      1013050270390,
      1013050282219,
      1013050291766,
      1013050254573,
      1013050286294,
      1013050280860,
      1013050279024,
      1013050283334,
      1013050285563,
      1013050291750,
      1013050271788,
      1013050269774,
      1013050250441,
      1013050269462,
      1013050257828,
      1013050299098,
      1013050291675,
      1013050268512,
      1013050277897,
      1013050253559,
      1013050294156,
      1013050268109,
      1013050262224,
      1013050263855,
      1013050267552,
      1013050259260,
      1013050291648,
      1013050271251,
      1013050291453,
      1013050265605,
      1013050280414,
      1013050268821,
      1013050286156,
      1013050272519,
      1013050257436,
      1013050295333,
      1013050273354,
      1013050283749,
      1013050263646,
      1013050262539,
      1013050282260,
      1013050295937,
      1013050290156,
      1013050292418,
      1013050276710,
      1013050256940,
      1013050251903,
      1013050276929,
      1013050283753,
      1013050266702,
      1013050288620,
      1013050259019,
      1013050276819,
      1013050293180,
      1013050270573,
      1013050284215,
      1013050278752,
      1013050286336,
      1013050288269,
      1013050282117,
      1013050251623,
      1013050283833,
      1013050274241,
      1013050266434,
      1013050251169,
      1013050268135,
      1013050295588,
      1013050269743,
      1013050273511,
      1013050281668,
      1013050274689,
      1013050289569,
      1013050250642,
      1013050275142,
      1013050265112,
      1013050276897,
      1013050294729,
      1013050291649,
      1013050255909,
      1013050250247,
      1013050274456,
      1013050256352,
      1013050290285,
      1013050264744,
      1013050291086,
      1013050272216,
      1013050286160,
      1013050251949,
      1013050287854,
      1013050283180,
      1013050272582,
      1013050294473,
      1013050268739,
      1013050295092,
      1013050278040,
      1013050258415,
      1013050266085,
      1013050251373,
      1013050288941,
      1013050252238,
      1013050265760,
      1013050275003,
      1013050292417,
      1013050291958,
      1013050257126,
      1013050296648,
      1013050266058,
      1013050276754,
      1013050292620,
      1013050295913,
      1013050273327,
      1013050268669,
      1013050292974,
      1013050261033
    ],
    "objective_weight": 0.836
  },
  {
    "client": 4,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      19957,
      27075,
      29270,
      21506,
      40480,
      37205,
      38795,
      27295,
      21979,
      30138,
      12164,
      9031,
      9084,
      21762,
      28845,
      20022,
      10722,
      36944,
      28098,
      27804,
      10857,
      39502,
      38962,
      12251,
      28817,
      37852,
      20906,
      29033,
      27208,
      7733,
      28461,
      37840,
      21576,
      20246,
      11772,
      21245,
      21006,
      19850,
      19067,
      22140,
      22229,
      12135,
      31271,
      30825,
      38802,
      22087,
      19979,
      18999,
      10925,
      18620,
      28231,
      12524,
      27792,
      19439,
      11213,
      30844,
      36721,
      36171,
      19611,
      13144,
      28589,
      30692,
      18900,
      19394,
      9419,
      38415,
      12065,
      30022,
      30009,
      30676,
      20689,
      18348,
      40295,
      28537,
      20541,
      20227,
      19377,
      20339,
      28334,
      36775,
      29454,
      21989,
      18712,
      29601,
      21454,
      40095,
      29331,
      37011,
      19663,
      20714,
      18880,
      21703,
      31220,
      22301,
      19296,
      21537,
      28511,
      18347,
      9020,
      19558,
      38688,
      29718,
      40171,
      21526,
      30872,
      22273,
      21683,
      18178,
      27435,
      38441,
      28222,
      38917,
      20477,
      31099,
      31287,
      18952,
      18106,
      9122,
      18986,
      28802,
      19448,
      20069,
      13049,
      19384,
      38942,
      19994,
      36335,
      38161,
      10104,
      18959,
      29758,
      40081,
      29641,
      21823,
      30989,
      28001,
      27929,
      10108,
      38320,
      21051,
      39496,
      19931,
      28092,
      36087,
      38828,
      30203,
      21794,
      27344,
      18821,
      20092,
      20919,
      30979,
      28008,
      20724,
      29604,
      20058,
      28377,
      21966,
      29557,
      21053,
      12484,
      28629,
      9796,
      37906,
      29780,
      18173,
      31177,
      20805,
      19782,
      21705,
      20641,
      12563,
      27767,
      30796,
      31483,
      19283,
      29049,
      28658,
      20932,
      18087,
      40349,
      38604,
      12361,
      29159,
      20118,
      19123,
      19343,
      27958,
      39994,
      36133,
      36412,
      39500,
      12056,
      20061,
      39014,
      38762,
      21290,
      37641,
      36252,
      20256,
      39393,
      29728,
      30239,
      19157,
      31207,
      37127,
      27652,
      18065,
      36075,
      39164,
      39114,
      40047,
      10196,
      11390,
      36420,
      28439,
      20627,
      24410,
      28393,
      19605,
      30617,
      19915,
      13250,
      40477,
      12742,
      38542,
      29566,
      20200,
      40215,
      27408,
      30744,
      36049,
      39453,
      18193,
      18418,
      21324,
      20774,
      27241,
      21892,
      31111,
      38049,
      21980,
      29960,
      36147,
      38330,
      39314,
      19510,
      27476,
      12437,
      19824,
      27564,
      10779,
      18200,
      38598,
      37498,
      28326
    ],
    "original_indices": [
      32450,
      44650,
      29465,
      48760,
      3313,
      36739,
      34369,
      36257,
      33675,
      35891,
      1800,
      7868,
      23159,
      37025,
      45453,
      8639,
      16053,
      18168,
      14514,
      13692,
      48531,
      21499,
      5641,
      34609,
      46915,
      16084,
      37891,
      16124,
      35370,
      48465,
      21475,
      18081,
      33266,
      36945,
      12317,
      22137,
      18060,
      27214,
      42702,
      28596,
      45689,
      15091,
      7339,
      22345,
      9122,
      46093,
      9907,
      42401,
      10409,
      10592,
      17936,
      12678,
      9416,
      7283,
      20065,
      12146,
      30990,
      25783,
      17161,
      8485,
      40298,
      42712,
      6410,
      30243,
      34827,
      34560,
      27764,
      13838,
      38438,
      41537,
      6084,
      35429,
      42515,
      12222,
      22621,
      24889,
      48950,
      23532,
      33517,
      49216,
      48070,
      3630,
      15095,
      38922,
      24393,
      12125,
      27928,
      16558,
      38810,
      28346,
      42070,
      21684,
      39315,
      10179,
      21896,
      9528,
      43734,
      29629,
      18466,
      36517,
      27932,
      25382,
      8070,
      28809,
      18454,
      41294,
      9931,
      27531,
      36947,
      19991,
      38309,
      13982,
      43567,
      20408,
      9877,
      24265,
      37923,
      48250,
      13760,
      43477,
      33673,
      41582,
      49538,
      47922,
      43913,
      47295,
      48432,
      26993,
      49870,
      24454,
      17676,
      23355,
      8513,
      28796,
      7911,
      19,
      40767,
      8077,
      36534,
      13464,
      9023,
      31588,
      46009,
      19123,
      13572,
      28254,
      8208,
      23144,
      21912,
      44397,
      17870,
      28203,
      35240,
      11092,
      45149,
      13664,
      8545,
      17852,
      10635,
      29163,
      31475,
      32866,
      36502,
      897,
      34543,
      21307,
      47624,
      2821,
      43897,
      12368,
      3189,
      17415,
      2937,
      24049,
      985,
      28576,
      4904,
      48497,
      26850,
      21252,
      30026,
      29694,
      35063,
      36661,
      25779,
      44857,
      40530,
      11233,
      41440,
      43334,
      12731,
      2212,
      2138,
      3507,
      20530,
      23351,
      16503,
      31930,
      41429,
      15802,
      23871,
      18085,
      23328,
      45683,
      15193,
      43383,
      3707,
      33947,
      9972,
      24270,
      38495,
      15276,
      30258,
      44652,
      38065,
      14984,
      9962,
      43526,
      21989,
      6586,
      19877,
      1639,
      49068,
      8657,
      2177,
      35345,
      4767,
      38603,
      6250,
      8958,
      8128,
      28507,
      45094,
      10262,
      40803,
      33221,
      5212,
      4911,
      17131,
      21146,
      9282,
      34881,
      21216,
      12201,
      1383,
      44681,
      18014,
      17691,
      44776,
      26936,
      44566,
      19888,
      21629,
      30443,
      30448,
      41188
    ],
    "augmentation_seeds": [
      1013050282450,
      1013050294650,
      1013050279465,
      1013050298760,
      1013050253313,
      1013050286739,
      1013050284369,
      1013050286257,
      1013050283675,
      1013050285891,
      1013050251800,
      1013050257868,
      1013050273159,
      1013050287025,
      1013050295453,
      1013050258639,
      1013050266053,
      1013050268168,
      1013050264514,
      1013050263692,
      1013050298531,
      1013050271499,
      1013050255641,
      1013050284609,
      1013050296915,
      1013050266084,
      1013050287891,
      1013050266124,
      1013050285370,
      1013050298465,
      1013050271475,
      1013050268081,
      1013050283266,
      1013050286945,
      1013050262317,
      1013050272137,
      1013050268060,
      1013050277214,
      1013050292702,
      1013050278596,
      1013050295689,
      1013050265091,
      1013050257339,
      1013050272345,
      1013050259122,
      1013050296093,
      1013050259907,
      1013050292401,
      1013050260409,
      1013050260592,
      1013050267936,
      1013050262678,
      1013050259416,
      1013050257283,
      1013050270065,
      1013050262146,
      1013050280990,
      1013050275783,
      1013050267161,
      1013050258485,
      1013050290298,
      1013050292712,
      1013050256410,
      1013050280243,
      1013050284827,
      1013050284560,
      1013050277764,
      1013050263838,
      1013050288438,
      1013050291537,
      1013050256084,
      1013050285429,
      1013050292515,
      1013050262222,
      1013050272621,
      1013050274889,
      1013050298950,
      1013050273532,
      1013050283517,
      1013050299216,
      1013050298070,
      1013050253630,
      1013050265095,
      1013050288922,
      1013050274393,
      1013050262125,
      1013050277928,
      1013050266558,
      1013050288810,
      1013050278346,
      1013050292070,
      1013050271684,
      1013050289315,
      1013050260179,
      1013050271896,
      1013050259528,
      1013050293734,
      1013050279629,
      1013050268466,
      1013050286517,
      1013050277932,
      1013050275382,
      1013050258070,
      1013050278809,
      1013050268454,
      1013050291294,
      1013050259931,
      1013050277531,
      1013050286947,
      1013050269991,
      1013050288309,
      1013050263982,
      1013050293567,
      1013050270408,
      1013050259877,
      1013050274265,
      1013050287923,
      1013050298250,
      1013050263760,
      1013050293477,
      1013050283673,
      1013050291582,
      1013050299538,
      1013050297922,
      1013050293913,
      1013050297295,
      1013050298432,
      1013050276993,
      1013050299870,
      1013050274454,
      1013050267676,
      1013050273355,
      1013050258513,
      1013050278796,
      1013050257911,
      1013050250019,
      1013050290767,
      1013050258077,
      1013050286534,
      1013050263464,
      1013050259023,
      1013050281588,
      1013050296009,
      1013050269123,
      1013050263572,
      1013050278254,
      1013050258208,
      1013050273144,
      1013050271912,
      1013050294397,
      1013050267870,
      1013050278203,
      1013050285240,
      1013050261092,
      1013050295149,
      1013050263664,
      1013050258545,
      1013050267852,
      1013050260635,
      1013050279163,
      1013050281475,
      1013050282866,
      1013050286502,
      1013050250897,
      1013050284543,
      1013050271307,
      1013050297624,
      1013050252821,
      1013050293897,
      1013050262368,
      1013050253189,
      1013050267415,
      1013050252937,
      1013050274049,
      1013050250985,
      1013050278576,
      1013050254904,
      1013050298497,
      1013050276850,
      1013050271252,
      1013050280026,
      1013050279694,
      1013050285063,
      1013050286661,
      1013050275779,
      1013050294857,
      1013050290530,
      1013050261233,
      1013050291440,
      1013050293334,
      1013050262731,
      1013050252212,
      1013050252138,
      1013050253507,
      1013050270530,
      1013050273351,
      1013050266503,
      1013050281930,
      1013050291429,
      1013050265802,
      1013050273871,
      1013050268085,
      1013050273328,
      1013050295683,
      1013050265193,
      1013050293383,
      1013050253707,
      1013050283947,
      1013050259972,
      1013050274270,
      1013050288495,
      1013050265276,
      1013050280258,
      1013050294652,
      1013050288065,
      1013050264984,
      1013050259962,
      1013050293526,
      1013050271989,
      1013050256586,
      1013050269877,
      1013050251639,
      1013050299068,
      1013050258657,
      1013050252177,
      1013050285345,
      1013050254767,
      1013050288603,
      1013050256250,
      1013050258958,
      1013050258128,
      1013050278507,
      1013050295094,
      1013050260262,
      1013050290803,
      1013050283221,
      1013050255212,
      1013050254911,
      1013050267131,
      1013050271146,
      1013050259282,
      1013050284881,
      1013050271216,
      1013050262201,
      1013050251383,
      1013050294681,
      1013050268014,
      1013050267691,
      1013050294776,
      1013050276936,
      1013050294566,
      1013050269888,
      1013050271629,
      1013050280443,
      1013050280448,
      1013050291188
    ],
    "objective_weight": 0.1797777777777778
  },
  {
    "client": 5,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      7824,
      31496,
      42249,
      30332,
      1022,
      31137,
      43201,
      35127,
      2571,
      44559,
      4443,
      30696,
      44820,
      32479,
      43058,
      43461,
      35851,
      27922,
      31383,
      32488,
      28249,
      44189,
      6319,
      33507,
      32229,
      32366,
      28017,
      29377,
      4773,
      34884,
      6584,
      29681,
      5414,
      44760,
      31832,
      33429,
      30515,
      28192,
      29221,
      31254,
      27389,
      30285,
      35987,
      3664,
      35155,
      42388,
      28154,
      33888,
      33539,
      35468,
      35949,
      8061,
      5537,
      31972,
      29149,
      35544,
      43696,
      32299,
      3737,
      5923,
      32836,
      31593,
      3014,
      27978,
      31145,
      40837,
      35034,
      4434,
      32659,
      3643,
      1978,
      8202,
      30153,
      28785,
      29684,
      28579,
      34342,
      34890,
      28387,
      28401,
      27557,
      5001,
      34838,
      44497,
      33236,
      32021,
      4146,
      364,
      33021,
      6588,
      35485,
      4011,
      33739,
      34105,
      32660,
      35962,
      426,
      44755,
      34871,
      28257,
      5048,
      32943,
      31689,
      35758,
      43802,
      4179,
      1775,
      43623,
      959,
      31015,
      35774,
      41002,
      32256,
      2483,
      34735,
      40766,
      7865,
      27393,
      44338,
      44520,
      44681,
      3195,
      35463,
      1462,
      31886,
      35523,
      32249,
      41504,
      34943,
      27475,
      32117,
      40931,
      33796,
      27456,
      34489,
      41346,
      31282,
      31540,
      33862,
      32951,
      6004,
      27249,
      1278,
      32351,
      33462,
      28305,
      8,
      4017,
      29466,
      31783,
      41577,
      32549,
      33239,
      40690,
      7868,
      31934,
      43550,
      28730,
      35189,
      913,
      28512,
      27473,
      43869,
      28109,
      31581,
      8299,
      6070,
      1569,
      27201,
      5364,
      29583,
      33565,
      35644,
      31734,
      35135,
      41767,
      3336,
      29696,
      33889,
      44258,
      35487,
      35601,
      1849,
      32816,
      27477,
      31098,
      34005,
      35343,
      27850,
      657,
      29648,
      32746,
      28966,
      34810,
      5143,
      33708,
      32647,
      33379,
      31683,
      6810,
      24,
      42789,
      32880,
      34274,
      4271,
      43866,
      843,
      29897,
      43783,
      35672,
      33692,
      1797,
      28948,
      27230,
      32070,
      281,
      44557,
      33337,
      35965,
      1773,
      8032,
      30856,
      29970,
      32986,
      1183,
      35909,
      43593,
      34154,
      31963,
      35570,
      3241,
      652,
      33025,
      2146,
      31898,
      29020,
      33730,
      33296,
      1160,
      966,
      29128,
      33284,
      33572,
      29850,
      27400,
      6109,
      33929,
      27229,
      31848,
      31148,
      28850,
      44905,
      31167,
      34919,
      31038,
      33852
    ],
    "original_indices": [
      35668,
      9941,
      19534,
      2146,
      18538,
      36841,
      26011,
      16376,
      27042,
      40030,
      2680,
      14395,
      5352,
      4341,
      9139,
      49596,
      11669,
      49754,
      1766,
      6601,
      49584,
      45388,
      23142,
      26699,
      18579,
      19346,
      35845,
      47878,
      45834,
      21576,
      48036,
      11397,
      31522,
      12712,
      8885,
      21301,
      12735,
      15179,
      13500,
      31660,
      11711,
      39161,
      48803,
      7660,
      34648,
      27340,
      6824,
      35975,
      5735,
      24645,
      41596,
      45425,
      32011,
      32152,
      39057,
      11867,
      14541,
      49047,
      48013,
      29791,
      30805,
      6363,
      5362,
      25850,
      12604,
      15142,
      22871,
      17115,
      10496,
      14778,
      22622,
      15172,
      19230,
      40811,
      33497,
      16584,
      48548,
      15564,
      26782,
      43028,
      5095,
      33505,
      31236,
      21184,
      1592,
      42051,
      32398,
      28354,
      14356,
      13766,
      19931,
      14216,
      29453,
      16109,
      15271,
      8708,
      37191,
      17356,
      2195,
      44708,
      24512,
      39758,
      25948,
      2553,
      12531,
      713,
      3842,
      5394,
      34917,
      41074,
      23246,
      29574,
      42719,
      40349,
      28951,
      1049,
      15574,
      44959,
      17982,
      29551,
      24453,
      12009,
      13237,
      10326,
      37430,
      14577,
      7568,
      18963,
      32417,
      27134,
      41052,
      49124,
      12036,
      24701,
      46353,
      16343,
      1085,
      49961,
      36562,
      47125,
      42753,
      32338,
      23254,
      2139,
      8845,
      49771,
      41821,
      29578,
      5380,
      5200,
      21696,
      413,
      43168,
      4675,
      18671,
      30417,
      5605,
      22027,
      29245,
      16060,
      17132,
      48593,
      19876,
      17484,
      16706,
      35399,
      22314,
      6067,
      31558,
      5356,
      7959,
      43671,
      5024,
      6641,
      37472,
      42422,
      47431,
      2222,
      42360,
      46280,
      49310,
      1729,
      12469,
      26358,
      46602,
      24577,
      44655,
      46860,
      32859,
      5954,
      204,
      2973,
      10327,
      8624,
      38204,
      12579,
      11621,
      1562,
      19058,
      255,
      4774,
      25800,
      40533,
      40266,
      10115,
      48949,
      13613,
      15185,
      307,
      47087,
      2311,
      2633,
      39808,
      24479,
      23829,
      27375,
      14609,
      2776,
      5047,
      1757,
      37650,
      19924,
      3070,
      2022,
      47243,
      19712,
      2002,
      33556,
      3996,
      44025,
      36427,
      38823,
      6287,
      43342,
      36281,
      29516,
      44151,
      13136,
      38341,
      19740,
      22785,
      12778,
      29618,
      40982,
      17035,
      47213,
      39303,
      6938,
      28044,
      16603,
      22347,
      27070,
      16982,
      45034,
      2925,
      11323
    ],
    "augmentation_seeds": [
      1013050285668,
      1013050259941,
      1013050269534,
      1013050252146,
      1013050268538,
      1013050286841,
      1013050276011,
      1013050266376,
      1013050277042,
      1013050290030,
      1013050252680,
      1013050264395,
      1013050255352,
      1013050254341,
      1013050259139,
      1013050299596,
      1013050261669,
      1013050299754,
      1013050251766,
      1013050256601,
      1013050299584,
      1013050295388,
      1013050273142,
      1013050276699,
      1013050268579,
      1013050269346,
      1013050285845,
      1013050297878,
      1013050295834,
      1013050271576,
      1013050298036,
      1013050261397,
      1013050281522,
      1013050262712,
      1013050258885,
      1013050271301,
      1013050262735,
      1013050265179,
      1013050263500,
      1013050281660,
      1013050261711,
      1013050289161,
      1013050298803,
      1013050257660,
      1013050284648,
      1013050277340,
      1013050256824,
      1013050285975,
      1013050255735,
      1013050274645,
      1013050291596,
      1013050295425,
      1013050282011,
      1013050282152,
      1013050289057,
      1013050261867,
      1013050264541,
      1013050299047,
      1013050298013,
      1013050279791,
      1013050280805,
      1013050256363,
      1013050255362,
      1013050275850,
      1013050262604,
      1013050265142,
      1013050272871,
      1013050267115,
      1013050260496,
      1013050264778,
      1013050272622,
      1013050265172,
      1013050269230,
      1013050290811,
      1013050283497,
      1013050266584,
      1013050298548,
      1013050265564,
      1013050276782,
      1013050293028,
      1013050255095,
      1013050283505,
      1013050281236,
      1013050271184,
      1013050251592,
      1013050292051,
      1013050282398,
      1013050278354,
      1013050264356,
      1013050263766,
      1013050269931,
      1013050264216,
      1013050279453,
      1013050266109,
      1013050265271,
      1013050258708,
      1013050287191,
      1013050267356,
      1013050252195,
      1013050294708,
      1013050274512,
      1013050289758,
      1013050275948,
      1013050252553,
      1013050262531,
      1013050250713,
      1013050253842,
      1013050255394,
      1013050284917,
      1013050291074,
      1013050273246,
      1013050279574,
      1013050292719,
      1013050290349,
      1013050278951,
      1013050251049,
      1013050265574,
      1013050294959,
      1013050267982,
      1013050279551,
      1013050274453,
      1013050262009,
      1013050263237,
      1013050260326,
      1013050287430,
      1013050264577,
      1013050257568,
      1013050268963,
      1013050282417,
      1013050277134,
      1013050291052,
      1013050299124,
      1013050262036,
      1013050274701,
      1013050296353,
      1013050266343,
      1013050251085,
      1013050299961,
      1013050286562,
      1013050297125,
      1013050292753,
      1013050282338,
      1013050273254,
      1013050252139,
      1013050258845,
      1013050299771,
      1013050291821,
      1013050279578,
      1013050255380,
      1013050255200,
      1013050271696,
      1013050250413,
      1013050293168,
      1013050254675,
      1013050268671,
      1013050280417,
      1013050255605,
      1013050272027,
      1013050279245,
      1013050266060,
      1013050267132,
      1013050298593,
      1013050269876,
      1013050267484,
      1013050266706,
      1013050285399,
      1013050272314,
      1013050256067,
      1013050281558,
      1013050255356,
      1013050257959,
      1013050293671,
      1013050255024,
      1013050256641,
      1013050287472,
      1013050292422,
      1013050297431,
      1013050252222,
      1013050292360,
      1013050296280,
      1013050299310,
      1013050251729,
      1013050262469,
      1013050276358,
      1013050296602,
      1013050274577,
      1013050294655,
      1013050296860,
      1013050282859,
      1013050255954,
      1013050250204,
      1013050252973,
      1013050260327,
      1013050258624,
      1013050288204,
      1013050262579,
      1013050261621,
      1013050251562,
      1013050269058,
      1013050250255,
      1013050254774,
      1013050275800,
      1013050290533,
      1013050290266,
      1013050260115,
      1013050298949,
      1013050263613,
      1013050265185,
      1013050250307,
      1013050297087,
      1013050252311,
      1013050252633,
      1013050289808,
      1013050274479,
      1013050273829,
      1013050277375,
      1013050264609,
      1013050252776,
      1013050255047,
      1013050251757,
      1013050287650,
      1013050269924,
      1013050253070,
      1013050252022,
      1013050297243,
      1013050269712,
      1013050252002,
      1013050283556,
      1013050253996,
      1013050294025,
      1013050286427,
      1013050288823,
      1013050256287,
      1013050293342,
      1013050286281,
      1013050279516,
      1013050294151,
      1013050263136,
      1013050288341,
      1013050269740,
      1013050272785,
      1013050262778,
      1013050279618,
      1013050290982,
      1013050267035,
      1013050297213,
      1013050289303,
      1013050256938,
      1013050278044,
      1013050266603,
      1013050272347,
      1013050277070,
      1013050266982,
      1013050295034,
      1013050252925,
      1013050261323
    ],
    "objective_weight": 1.999111111111111
  },
  {
    "client": 6,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      35442,
      33631,
      4319,
      32928,
      34053,
      80,
      34718,
      33174,
      33834,
      3348,
      26132,
      32800,
      32574,
      35634,
      31755,
      32745,
      34050,
      32752,
      33773,
      35765,
      35401,
      24490,
      35114,
      32767,
      32632,
      24901,
      2326,
      34340,
      33700,
      2333,
      31788,
      1641,
      32502,
      3600,
      1109,
      34578,
      33556,
      629,
      35631,
      34593,
      42692,
      3251,
      32832,
      35794,
      31834,
      32559,
      31697,
      32290,
      33454,
      23941,
      33292,
      33218,
      32707,
      35624,
      2087,
      4063,
      35457,
      32135,
      42748,
      35231,
      1778,
      32398,
      34113,
      3472,
      32213,
      43676,
      174,
      35594,
      33774,
      32595,
      6231,
      33484,
      35379,
      34337,
      34214,
      1605,
      796,
      3778,
      35237,
      35058,
      31766,
      8343,
      35685,
      35714,
      4408,
      569,
      31780,
      33627,
      34121,
      35630,
      5915,
      34932,
      33829,
      35366,
      32047,
      2552,
      9340,
      32192,
      32124,
      4266,
      41508,
      33645,
      33479,
      33423,
      31655,
      32979,
      33328,
      34658,
      33913,
      31544,
      32765,
      33471,
      33086,
      35329,
      34385,
      26570,
      34985,
      33735,
      32573,
      2132,
      33459,
      4492,
      8575,
      33820,
      31889,
      35878,
      2888,
      22860,
      33281,
      35404,
      945,
      31673,
      32560,
      3859,
      5487,
      33540,
      33737,
      2056,
      35441,
      4027,
      34778,
      35323,
      2276,
      33593,
      35289,
      35182,
      4960,
      34508,
      33159,
      3511,
      34424,
      528,
      35722,
      35500,
      3129,
      32805,
      3765,
      32228,
      3940,
      159,
      26789,
      35378,
      31854,
      35876,
      31924,
      34514,
      33365,
      33672,
      35236,
      2302,
      33113,
      24277,
      35148,
      4009,
      34747,
      32457,
      4069,
      31721,
      3856,
      33934,
      35844,
      31978,
      35388,
      32265,
      35988,
      33622,
      33800,
      32735,
      6431,
      721,
      838,
      32103,
      34296,
      34621,
      7532,
      32449,
      34108,
      33105,
      34839,
      33991,
      34099,
      35234,
      35206,
      33664,
      41468,
      1401,
      24177,
      35503,
      35918,
      33470,
      35711,
      7735,
      3618,
      35082,
      34042,
      32478,
      33988,
      24247,
      34038,
      33665,
      6266,
      23141,
      32209,
      31894,
      34622,
      33532,
      34674,
      8704,
      33033,
      31630,
      35678,
      31718,
      34066,
      33624,
      645,
      35365,
      35887,
      35653,
      33638,
      35339,
      35334,
      4456,
      31856,
      33701,
      2409,
      2354,
      33808,
      35518,
      44752,
      3624,
      35539,
      33522,
      2479,
      31643,
      32523,
      34581
    ],
    "original_indices": [
      30679,
      21816,
      18299,
      2889,
      44471,
      35763,
      26553,
      38667,
      15282,
      3042,
      18059,
      43150,
      7756,
      13494,
      4554,
      31789,
      1089,
      40731,
      3473,
      27036,
      12942,
      13948,
      40243,
      17837,
      16025,
      8252,
      8522,
      29369,
      8897,
      24325,
      44858,
      49439,
      12961,
      36786,
      3536,
      5761,
      49760,
      1887,
      26931,
      21843,
      16094,
      41030,
      34631,
      42075,
      34357,
      28573,
      41197,
      41973,
      24091,
      38758,
      6119,
      40999,
      13947,
      32646,
      26083,
      8410,
      19121,
      47346,
      23722,
      4544,
      49205,
      23331,
      38025,
      11509,
      17549,
      109,
      14275,
      2616,
      7849,
      42426,
      16471,
      38962,
      18791,
      47308,
      41974,
      44785,
      15884,
      43945,
      2614,
      19467,
      28101,
      39906,
      36342,
      30568,
      44568,
      20759,
      36677,
      7204,
      29644,
      9224,
      45485,
      15067,
      22380,
      14233,
      4325,
      10340,
      36481,
      16941,
      25788,
      16456,
      47007,
      27060,
      7033,
      41001,
      10047,
      3817,
      1905,
      11338,
      3147,
      36433,
      33652,
      12845,
      28832,
      14636,
      320,
      46720,
      49133,
      39306,
      23727,
      38913,
      14671,
      7537,
      38630,
      42117,
      3989,
      37448,
      3570,
      12716,
      28243,
      16040,
      35414,
      28719,
      24159,
      21634,
      29699,
      9451,
      8369,
      35042,
      3208,
      22609,
      29688,
      25617,
      47994,
      42546,
      28569,
      32632,
      18902,
      18022,
      8980,
      24887,
      35239,
      35182,
      34126,
      10162,
      31369,
      44338,
      43731,
      30897,
      16313,
      29665,
      32942,
      1412,
      34329,
      32162,
      21691,
      37190,
      42114,
      37556,
      13376,
      439,
      40646,
      12223,
      49198,
      42569,
      6842,
      22854,
      43442,
      36815,
      28305,
      48166,
      1483,
      294,
      16162,
      38194,
      13892,
      754,
      37010,
      4790,
      23379,
      46897,
      42711,
      27123,
      33821,
      46370,
      3415,
      29667,
      26947,
      1898,
      23262,
      26901,
      21754,
      17157,
      27232,
      37744,
      28318,
      8313,
      7398,
      4248,
      46857,
      43833,
      12479,
      6701,
      25316,
      23940,
      10041,
      27406,
      4178,
      17346,
      29158,
      21335,
      35939,
      2945,
      17640,
      18165,
      22405,
      48357,
      45945,
      42347,
      11611,
      4114,
      17037,
      46027,
      32568,
      30852,
      47242,
      33877,
      2560,
      10813,
      44406,
      14745,
      38486,
      4592,
      2243,
      3622,
      17387,
      15008,
      11289,
      4939,
      29148,
      49067,
      5887,
      47455,
      26092,
      11136,
      38826,
      25107
    ],
    "augmentation_seeds": [
      1013050280679,
      1013050271816,
      1013050268299,
      1013050252889,
      1013050294471,
      1013050285763,
      1013050276553,
      1013050288667,
      1013050265282,
      1013050253042,
      1013050268059,
      1013050293150,
      1013050257756,
      1013050263494,
      1013050254554,
      1013050281789,
      1013050251089,
      1013050290731,
      1013050253473,
      1013050277036,
      1013050262942,
      1013050263948,
      1013050290243,
      1013050267837,
      1013050266025,
      1013050258252,
      1013050258522,
      1013050279369,
      1013050258897,
      1013050274325,
      1013050294858,
      1013050299439,
      1013050262961,
      1013050286786,
      1013050253536,
      1013050255761,
      1013050299760,
      1013050251887,
      1013050276931,
      1013050271843,
      1013050266094,
      1013050291030,
      1013050284631,
      1013050292075,
      1013050284357,
      1013050278573,
      1013050291197,
      1013050291973,
      1013050274091,
      1013050288758,
      1013050256119,
      1013050290999,
      1013050263947,
      1013050282646,
      1013050276083,
      1013050258410,
      1013050269121,
      1013050297346,
      1013050273722,
      1013050254544,
      1013050299205,
      1013050273331,
      1013050288025,
      1013050261509,
      1013050267549,
      1013050250109,
      1013050264275,
      1013050252616,
      1013050257849,
      1013050292426,
      1013050266471,
      1013050288962,
      1013050268791,
      1013050297308,
      1013050291974,
      1013050294785,
      1013050265884,
      1013050293945,
      1013050252614,
      1013050269467,
      1013050278101,
      1013050289906,
      1013050286342,
      1013050280568,
      1013050294568,
      1013050270759,
      1013050286677,
      1013050257204,
      1013050279644,
      1013050259224,
      1013050295485,
      1013050265067,
      1013050272380,
      1013050264233,
      1013050254325,
      1013050260340,
      1013050286481,
      1013050266941,
      1013050275788,
      1013050266456,
      1013050297007,
      1013050277060,
      1013050257033,
      1013050291001,
      1013050260047,
      1013050253817,
      1013050251905,
      1013050261338,
      1013050253147,
      1013050286433,
      1013050283652,
      1013050262845,
      1013050278832,
      1013050264636,
      1013050250320,
      1013050296720,
      1013050299133,
      1013050289306,
      1013050273727,
      1013050288913,
      1013050264671,
      1013050257537,
      1013050288630,
      1013050292117,
      1013050253989,
      1013050287448,
      1013050253570,
      1013050262716,
      1013050278243,
      1013050266040,
      1013050285414,
      1013050278719,
      1013050274159,
      1013050271634,
      1013050279699,
      1013050259451,
      1013050258369,
      1013050285042,
      1013050253208,
      1013050272609,
      1013050279688,
      1013050275617,
      1013050297994,
      1013050292546,
      1013050278569,
      1013050282632,
      1013050268902,
      1013050268022,
      1013050258980,
      1013050274887,
      1013050285239,
      1013050285182,
      1013050284126,
      1013050260162,
      1013050281369,
      1013050294338,
      1013050293731,
      1013050280897,
      1013050266313,
      1013050279665,
      1013050282942,
      1013050251412,
      1013050284329,
      1013050282162,
      1013050271691,
      1013050287190,
      1013050292114,
      1013050287556,
      1013050263376,
      1013050250439,
      1013050290646,
      1013050262223,
      1013050299198,
      1013050292569,
      1013050256842,
      1013050272854,
      1013050293442,
      1013050286815,
      1013050278305,
      1013050298166,
      1013050251483,
      1013050250294,
      1013050266162,
      1013050288194,
      1013050263892,
      1013050250754,
      1013050287010,
      1013050254790,
      1013050273379,
      1013050296897,
      1013050292711,
      1013050277123,
      1013050283821,
      1013050296370,
      1013050253415,
      1013050279667,
      1013050276947,
      1013050251898,
      1013050273262,
      1013050276901,
      1013050271754,
      1013050267157,
      1013050277232,
      1013050287744,
      1013050278318,
      1013050258313,
      1013050257398,
      1013050254248,
      1013050296857,
      1013050293833,
      1013050262479,
      1013050256701,
      1013050275316,
      1013050273940,
      1013050260041,
      1013050277406,
      1013050254178,
      1013050267346,
      1013050279158,
      1013050271335,
      1013050285939,
      1013050252945,
      1013050267640,
      1013050268165,
      1013050272405,
      1013050298357,
      1013050295945,
      1013050292347,
      1013050261611,
      1013050254114,
      1013050267037,
      1013050296027,
      1013050282568,
      1013050280852,
      1013050297242,
      1013050283877,
      1013050252560,
      1013050260813,
      1013050294406,
      1013050264745,
      1013050288486,
      1013050254592,
      1013050252243,
      1013050253622,
      1013050267387,
      1013050265008,
      1013050261289,
      1013050254939,
      1013050279148,
      1013050299067,
      1013050255887,
      1013050297455,
      1013050276092,
      1013050261136,
      1013050288826,
      1013050275107
    ],
    "objective_weight": 0.13644444444444445
  },
  {
    "client": 7,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      4723,
      5565,
      15688,
      6396,
      5171,
      5743,
      8348,
      6527,
      4928,
      25019,
      7986,
      4539,
      6604,
      7045,
      23177,
      23980,
      4574,
      6204,
      5503,
      7369,
      8498,
      5202,
      7648,
      12298,
      6344,
      5178,
      4611,
      7523,
      15789,
      8663,
      4550,
      6041,
      8740,
      4634,
      5030,
      8394,
      14805,
      25502,
      23818,
      7941,
      5003,
      8426,
      7381,
      25876,
      8351,
      6086,
      7463,
      7624,
      7451,
      25491,
      8566,
      4556,
      4719,
      8228,
      7812,
      6800,
      15359,
      8331,
      7062,
      4568,
      8838,
      8512,
      7819,
      8055,
      6142,
      8983,
      8178,
      8294,
      8293,
      14889,
      22833,
      8608,
      7774,
      7697,
      5477,
      8699,
      6381,
      5559,
      5786,
      5782,
      13839,
      4638,
      14209,
      4640,
      36814,
      5914,
      7605,
      6234,
      15255,
      6382,
      14127,
      5556,
      7031,
      4606,
      12701,
      7123,
      7771,
      5007,
      5775,
      4784,
      5812,
      6837,
      8856,
      8138,
      5862,
      6001,
      16318,
      17064,
      5854,
      5244,
      8958,
      6024,
      7391,
      27199,
      16377,
      8707,
      4650,
      6068,
      7859,
      6375,
      7099,
      24653,
      8792,
      6562,
      8004,
      14597,
      7844,
      6714,
      4731,
      7634,
      23331,
      4564,
      23917,
      5708,
      8829,
      22976,
      8013,
      5077,
      26185,
      12526,
      7678,
      12501,
      8445,
      7894,
      6545,
      10032,
      7621,
      5607,
      8540,
      5735,
      5655,
      6475,
      5515,
      14035,
      8788,
      8531,
      8950,
      4567,
      8414,
      8362,
      8820,
      4919,
      7042,
      15056,
      6333,
      8992,
      6887,
      6748,
      4986,
      8537,
      5866,
      5242,
      6265,
      7178,
      7444,
      5413,
      5814,
      5243,
      14821,
      4753,
      6071,
      7217,
      8629,
      5274,
      7087,
      6235,
      4537,
      6492,
      8941,
      4654,
      5546,
      5562,
      5426,
      4512,
      4673,
      4549,
      24396,
      12208,
      6308,
      7254,
      6366,
      16725,
      6600,
      7762,
      8309,
      13612,
      6420,
      8118,
      6094,
      7881,
      6175,
      6715,
      6859,
      4756,
      5135,
      23114,
      6213,
      6960,
      7329,
      8116,
      4923,
      5755,
      6136,
      6062,
      4882,
      17538,
      7489,
      15024,
      16833,
      4726,
      6279,
      6913,
      5339,
      8486,
      24630,
      14810,
      6020,
      14151,
      6975,
      8384,
      8300,
      5550,
      8616,
      7871,
      7755,
      8211,
      5210,
      11112,
      5394,
      6765,
      13806,
      25662,
      4914,
      8253,
      8741,
      16141
    ],
    "original_indices": [
      841,
      18316,
      45389,
      38646,
      17269,
      1551,
      41579,
      26450,
      13098,
      32055,
      28027,
      12054,
      43371,
      49230,
      44087,
      9286,
      41010,
      15669,
      38682,
      119,
      31138,
      21808,
      15704,
      1850,
      9209,
      46448,
      25208,
      8232,
      49618,
      38812,
      23338,
      37269,
      13332,
      32,
      12648,
      486,
      44913,
      25056,
      21233,
      29512,
      24678,
      43280,
      22522,
      36082,
      24146,
      44643,
      4358,
      3836,
      3183,
      15130,
      29974,
      20742,
      20907,
      35106,
      5014,
      5076,
      48118,
      43102,
      2094,
      12311,
      30650,
      14836,
      17701,
      45308,
      42834,
      35264,
      4932,
      7709,
      27506,
      22467,
      5593,
      25331,
      39489,
      24194,
      37652,
      23607,
      22936,
      19862,
      32486,
      44472,
      20505,
      42833,
      12475,
      44117,
      18036,
      9781,
      37365,
      18246,
      846,
      26344,
      43402,
      36611,
      21003,
      37779,
      29709,
      6871,
      8174,
      44598,
      45084,
      8801,
      40422,
      9402,
      32720,
      28532,
      43085,
      39911,
      9752,
      26690,
      7572,
      15162,
      33196,
      16320,
      39279,
      18129,
      16904,
      27488,
      46717,
      18354,
      42413,
      36578,
      12275,
      35247,
      26368,
      9494,
      12123,
      46121,
      11896,
      36872,
      43954,
      43608,
      34323,
      19609,
      26827,
      38892,
      47618,
      29450,
      44686,
      49587,
      8154,
      4257,
      20304,
      37947,
      44886,
      49663,
      37979,
      34433,
      8794,
      21631,
      42352,
      47390,
      25438,
      31831,
      38078,
      9145,
      49705,
      43976,
      9043,
      16309,
      33847,
      39654,
      34445,
      9476,
      38974,
      9393,
      22788,
      13994,
      34809,
      21180,
      29149,
      31711,
      5157,
      12849,
      14978,
      19667,
      8189,
      22553,
      275,
      15740,
      7789,
      29146,
      32584,
      22859,
      6226,
      18683,
      48636,
      34700,
      32860,
      10790,
      14904,
      2180,
      31126,
      46259,
      18654,
      30750,
      32624,
      5387,
      28730,
      26019,
      46858,
      22163,
      48954,
      4402,
      29763,
      33230,
      35783,
      35759,
      22900,
      26526,
      31510,
      28001,
      49021,
      17970,
      48075,
      16233,
      35550,
      14184,
      28882,
      16800,
      37047,
      27465,
      12773,
      36950,
      12963,
      31338,
      10895,
      26224,
      23058,
      40155,
      49600,
      35651,
      34598,
      17111,
      4039,
      46904,
      28946,
      31402,
      37689,
      15778,
      37476,
      6630,
      24963,
      24607,
      22586,
      38822,
      15756,
      47863,
      45434,
      21987,
      11744,
      2615,
      13601,
      7236,
      35356,
      27354,
      4360,
      30611
    ],
    "augmentation_seeds": [
      1013050250841,
      1013050268316,
      1013050295389,
      1013050288646,
      1013050267269,
      1013050251551,
      1013050291579,
      1013050276450,
      1013050263098,
      1013050282055,
      1013050278027,
      1013050262054,
      1013050293371,
      1013050299230,
      1013050294087,
      1013050259286,
      1013050291010,
      1013050265669,
      1013050288682,
      1013050250119,
      1013050281138,
      1013050271808,
      1013050265704,
      1013050251850,
      1013050259209,
      1013050296448,
      1013050275208,
      1013050258232,
      1013050299618,
      1013050288812,
      1013050273338,
      1013050287269,
      1013050263332,
      1013050250032,
      1013050262648,
      1013050250486,
      1013050294913,
      1013050275056,
      1013050271233,
      1013050279512,
      1013050274678,
      1013050293280,
      1013050272522,
      1013050286082,
      1013050274146,
      1013050294643,
      1013050254358,
      1013050253836,
      1013050253183,
      1013050265130,
      1013050279974,
      1013050270742,
      1013050270907,
      1013050285106,
      1013050255014,
      1013050255076,
      1013050298118,
      1013050293102,
      1013050252094,
      1013050262311,
      1013050280650,
      1013050264836,
      1013050267701,
      1013050295308,
      1013050292834,
      1013050285264,
      1013050254932,
      1013050257709,
      1013050277506,
      1013050272467,
      1013050255593,
      1013050275331,
      1013050289489,
      1013050274194,
      1013050287652,
      1013050273607,
      1013050272936,
      1013050269862,
      1013050282486,
      1013050294472,
      1013050270505,
      1013050292833,
      1013050262475,
      1013050294117,
      1013050268036,
      1013050259781,
      1013050287365,
      1013050268246,
      1013050250846,
      1013050276344,
      1013050293402,
      1013050286611,
      1013050271003,
      1013050287779,
      1013050279709,
      1013050256871,
      1013050258174,
      1013050294598,
      1013050295084,
      1013050258801,
      1013050290422,
      1013050259402,
      1013050282720,
      1013050278532,
      1013050293085,
      1013050289911,
      1013050259752,
      1013050276690,
      1013050257572,
      1013050265162,
      1013050283196,
      1013050266320,
      1013050289279,
      1013050268129,
      1013050266904,
      1013050277488,
      1013050296717,
      1013050268354,
      1013050292413,
      1013050286578,
      1013050262275,
      1013050285247,
      1013050276368,
      1013050259494,
      1013050262123,
      1013050296121,
      1013050261896,
      1013050286872,
      1013050293954,
      1013050293608,
      1013050284323,
      1013050269609,
      1013050276827,
      1013050288892,
      1013050297618,
      1013050279450,
      1013050294686,
      1013050299587,
      1013050258154,
      1013050254257,
      1013050270304,
      1013050287947,
      1013050294886,
      1013050299663,
      1013050287979,
      1013050284433,
      1013050258794,
      1013050271631,
      1013050292352,
      1013050297390,
      1013050275438,
      1013050281831,
      1013050288078,
      1013050259145,
      1013050299705,
      1013050293976,
      1013050259043,
      1013050266309,
      1013050283847,
      1013050289654,
      1013050284445,
      1013050259476,
      1013050288974,
      1013050259393,
      1013050272788,
      1013050263994,
      1013050284809,
      1013050271180,
      1013050279149,
      1013050281711,
      1013050255157,
      1013050262849,
      1013050264978,
      1013050269667,
      1013050258189,
      1013050272553,
      1013050250275,
      1013050265740,
      1013050257789,
      1013050279146,
      1013050282584,
      1013050272859,
      1013050256226,
      1013050268683,
      1013050298636,
      1013050284700,
      1013050282860,
      1013050260790,
      1013050264904,
      1013050252180,
      1013050281126,
      1013050296259,
      1013050268654,
      1013050280750,
      1013050282624,
      1013050255387,
      1013050278730,
      1013050276019,
      1013050296858,
      1013050272163,
      1013050298954,
      1013050254402,
      1013050279763,
      1013050283230,
      1013050285783,
      1013050285759,
      1013050272900,
      1013050276526,
      1013050281510,
      1013050278001,
      1013050299021,
      1013050267970,
      1013050298075,
      1013050266233,
      1013050285550,
      1013050264184,
      1013050278882,
      1013050266800,
      1013050287047,
      1013050277465,
      1013050262773,
      1013050286950,
      1013050262963,
      1013050281338,
      1013050260895,
      1013050276224,
      1013050273058,
      1013050290155,
      1013050299600,
      1013050285651,
      1013050284598,
      1013050267111,
      1013050254039,
      1013050296904,
      1013050278946,
      1013050281402,
      1013050287689,
      1013050265778,
      1013050287476,
      1013050256630,
      1013050274963,
      1013050274607,
      1013050272586,
      1013050288822,
      1013050265756,
      1013050297863,
      1013050295434,
      1013050271987,
      1013050261744,
      1013050252615,
      1013050263601,
      1013050257236,
      1013050285356,
      1013050277354,
      1013050254360,
      1013050280611
    ],
    "objective_weight": 0.5453333333333333
  },
  {
    "client": 8,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      17880,
      15660,
      16823,
      16477,
      13546,
      15026,
      14580,
      17684,
      14695,
      30078,
      14783,
      19352,
      29686,
      15529,
      16230,
      15425,
      16322,
      17414,
      15576,
      16233,
      17984,
      31147,
      16807,
      14283,
      15582,
      15205,
      17853,
      28219,
      8583,
      14244,
      16042,
      27916,
      21346,
      15379,
      16707,
      14543,
      14378,
      16170,
      16184,
      17609,
      14979,
      20533,
      14649,
      15997,
      16398,
      13962,
      15754,
      21303,
      17475,
      31446,
      14015,
      18265,
      14220,
      15021,
      19970,
      14298,
      17214,
      18104,
      14278,
      15691,
      16003,
      16802,
      16816,
      16442,
      17583,
      21225,
      17595,
      42894,
      30412,
      27772,
      16951,
      27319,
      15825,
      13991,
      17098,
      18894,
      29770,
      14419,
      14386,
      13625,
      17551,
      15299,
      31490,
      15072,
      18511,
      16611,
      16933,
      15699,
      14032,
      14710,
      16115,
      17009,
      42493,
      17848,
      16438,
      16021,
      31337,
      14744,
      27094,
      13764,
      15442,
      13645,
      27109,
      29481,
      16897,
      14795,
      28216,
      17807,
      14962,
      6196,
      14222,
      15241,
      30980,
      29938,
      14561,
      30688,
      15503,
      30276,
      16869,
      30620,
      14231,
      15497,
      14433,
      17276,
      8867,
      17706,
      15627,
      15974,
      15477,
      16817,
      29811,
      16756,
      31166,
      17155,
      19374,
      20907,
      17304,
      31276,
      15351,
      14488,
      17470,
      17461,
      29511,
      43062,
      17256,
      14408,
      15864,
      29424,
      28277,
      14450,
      16392,
      31308,
      17805,
      40748,
      13586,
      13715,
      28349,
      14432,
      44063,
      15489,
      13840,
      15623,
      15531,
      17744,
      17888,
      17367,
      14323,
      17162,
      13802,
      27271,
      17384,
      5751,
      16179,
      14602,
      17430,
      16634,
      14730,
      30012,
      15289,
      13751,
      17115,
      17258,
      17536,
      16565,
      16632,
      28580,
      14555,
      17057,
      19867,
      17549,
      27700,
      13757,
      17666,
      42618,
      14544,
      14653,
      13758,
      14687,
      15401,
      41975,
      29201,
      29007,
      27256,
      28699,
      14407,
      16280,
      15164,
      29936,
      17817,
      15417,
      28867,
      28631,
      30610,
      27285,
      15335,
      15156,
      29654,
      27849,
      14104,
      16928,
      17260,
      8283,
      13996,
      30626,
      14380,
      16388,
      15408,
      16921,
      17542,
      17897,
      17039,
      16533,
      15689,
      17811,
      14610,
      16899,
      16180,
      16861,
      14115,
      29637,
      16098,
      16724,
      15328,
      13912,
      17503,
      31102,
      15720,
      14891,
      7741,
      28795,
      14513,
      29712,
      14260,
      15315,
      16393,
      30971
    ],
    "original_indices": [
      25706,
      2198,
      43013,
      46229,
      18769,
      6945,
      20877,
      11231,
      5520,
      9238,
      9283,
      6562,
      38268,
      35555,
      22135,
      39420,
      3172,
      6200,
      16780,
      8302,
      8908,
      488,
      37263,
      23942,
      32938,
      17529,
      11596,
      34875,
      33188,
      26609,
      10960,
      31270,
      4382,
      31013,
      32509,
      22273,
      32843,
      16526,
      39554,
      1121,
      13971,
      40186,
      13533,
      34649,
      10731,
      1496,
      45670,
      15645,
      15659,
      39909,
      21835,
      38386,
      9892,
      3125,
      40027,
      1553,
      17251,
      33666,
      31254,
      17455,
      47049,
      1074,
      42258,
      46231,
      48507,
      7110,
      14148,
      28747,
      16663,
      1552,
      19726,
      11911,
      46433,
      46799,
      8711,
      17570,
      31118,
      5586,
      38992,
      47322,
      49646,
      48157,
      25565,
      32986,
      42629,
      49773,
      4531,
      20784,
      9982,
      18259,
      33329,
      4089,
      18429,
      7427,
      41589,
      8781,
      26228,
      11894,
      45169,
      42445,
      36643,
      26559,
      24854,
      29847,
      10870,
      7153,
      23987,
      6061,
      14485,
      24602,
      48719,
      32416,
      49440,
      18021,
      35437,
      3227,
      2353,
      11408,
      9904,
      38723,
      49839,
      39384,
      47553,
      37217,
      16598,
      41108,
      25246,
      1938,
      23295,
      32108,
      3754,
      2668,
      27473,
      31449,
      39829,
      16968,
      21085,
      2252,
      15226,
      2162,
      46977,
      32222,
      45753,
      1102,
      11052,
      26535,
      14709,
      10738,
      27602,
      8408,
      23483,
      10961,
      40307,
      67,
      32963,
      13085,
      529,
      27714,
      36397,
      11291,
      26029,
      25359,
      11067,
      31633,
      37817,
      17003,
      27156,
      32389,
      49032,
      1722,
      6507,
      12231,
      15156,
      41066,
      7485,
      34014,
      6351,
      3243,
      48186,
      46349,
      23702,
      29467,
      26573,
      35770,
      39438,
      22113,
      12366,
      41910,
      34247,
      43110,
      20628,
      21655,
      22994,
      3722,
      1321,
      27796,
      16405,
      48928,
      15108,
      49611,
      1874,
      33551,
      13432,
      36430,
      31337,
      5859,
      10752,
      49639,
      34952,
      38994,
      30706,
      29680,
      9953,
      18655,
      37812,
      43411,
      34643,
      16059,
      19449,
      21672,
      40362,
      6137,
      33955,
      15971,
      45700,
      25028,
      38429,
      9927,
      26253,
      42837,
      4336,
      14239,
      9305,
      45896,
      19920,
      9485,
      44657,
      47062,
      30964,
      620,
      27993,
      37769,
      26261,
      33280,
      30386,
      26231,
      40127,
      12105,
      20970,
      6107,
      7665,
      3458,
      47998,
      43752,
      28669,
      464
    ],
    "augmentation_seeds": [
      1013050275706,
      1013050252198,
      1013050293013,
      1013050296229,
      1013050268769,
      1013050256945,
      1013050270877,
      1013050261231,
      1013050255520,
      1013050259238,
      1013050259283,
      1013050256562,
      1013050288268,
      1013050285555,
      1013050272135,
      1013050289420,
      1013050253172,
      1013050256200,
      1013050266780,
      1013050258302,
      1013050258908,
      1013050250488,
      1013050287263,
      1013050273942,
      1013050282938,
      1013050267529,
      1013050261596,
      1013050284875,
      1013050283188,
      1013050276609,
      1013050260960,
      1013050281270,
      1013050254382,
      1013050281013,
      1013050282509,
      1013050272273,
      1013050282843,
      1013050266526,
      1013050289554,
      1013050251121,
      1013050263971,
      1013050290186,
      1013050263533,
      1013050284649,
      1013050260731,
      1013050251496,
      1013050295670,
      1013050265645,
      1013050265659,
      1013050289909,
      1013050271835,
      1013050288386,
      1013050259892,
      1013050253125,
      1013050290027,
      1013050251553,
      1013050267251,
      1013050283666,
      1013050281254,
      1013050267455,
      1013050297049,
      1013050251074,
      1013050292258,
      1013050296231,
      1013050298507,
      1013050257110,
      1013050264148,
      1013050278747,
      1013050266663,
      1013050251552,
      1013050269726,
      1013050261911,
      1013050296433,
      1013050296799,
      1013050258711,
      1013050267570,
      1013050281118,
      1013050255586,
      1013050288992,
      1013050297322,
      1013050299646,
      1013050298157,
      1013050275565,
      1013050282986,
      1013050292629,
      1013050299773,
      1013050254531,
      1013050270784,
      1013050259982,
      1013050268259,
      1013050283329,
      1013050254089,
      1013050268429,
      1013050257427,
      1013050291589,
      1013050258781,
      1013050276228,
      1013050261894,
      1013050295169,
      1013050292445,
      1013050286643,
      1013050276559,
      1013050274854,
      1013050279847,
      1013050260870,
      1013050257153,
      1013050273987,
      1013050256061,
      1013050264485,
      1013050274602,
      1013050298719,
      1013050282416,
      1013050299440,
      1013050268021,
      1013050285437,
      1013050253227,
      1013050252353,
      1013050261408,
      1013050259904,
      1013050288723,
      1013050299839,
      1013050289384,
      1013050297553,
      1013050287217,
      1013050266598,
      1013050291108,
      1013050275246,
      1013050251938,
      1013050273295,
      1013050282108,
      1013050253754,
      1013050252668,
      1013050277473,
      1013050281449,
      1013050289829,
      1013050266968,
      1013050271085,
      1013050252252,
      1013050265226,
      1013050252162,
      1013050296977,
      1013050282222,
      1013050295753,
      1013050251102,
      1013050261052,
      1013050276535,
      1013050264709,
      1013050260738,
      1013050277602,
      1013050258408,
      1013050273483,
      1013050260961,
      1013050290307,
      1013050250067,
      1013050282963,
      1013050263085,
      1013050250529,
      1013050277714,
      1013050286397,
      1013050261291,
      1013050276029,
      1013050275359,
      1013050261067,
      1013050281633,
      1013050287817,
      1013050267003,
      1013050277156,
      1013050282389,
      1013050299032,
      1013050251722,
      1013050256507,
      1013050262231,
      1013050265156,
      1013050291066,
      1013050257485,
      1013050284014,
      1013050256351,
      1013050253243,
      1013050298186,
      1013050296349,
      1013050273702,
      1013050279467,
      1013050276573,
      1013050285770,
      1013050289438,
      1013050272113,
      1013050262366,
      1013050291910,
      1013050284247,
      1013050293110,
      1013050270628,
      1013050271655,
      1013050272994,
      1013050253722,
      1013050251321,
      1013050277796,
      1013050266405,
      1013050298928,
      1013050265108,
      1013050299611,
      1013050251874,
      1013050283551,
      1013050263432,
      1013050286430,
      1013050281337,
      1013050255859,
      1013050260752,
      1013050299639,
      1013050284952,
      1013050288994,
      1013050280706,
      1013050279680,
      1013050259953,
      1013050268655,
      1013050287812,
      1013050293411,
      1013050284643,
      1013050266059,
      1013050269449,
      1013050271672,
      1013050290362,
      1013050256137,
      1013050283955,
      1013050265971,
      1013050295700,
      1013050275028,
      1013050288429,
      1013050259927,
      1013050276253,
      1013050292837,
      1013050254336,
      1013050264239,
      1013050259305,
      1013050295896,
      1013050269920,
      1013050259485,
      1013050294657,
      1013050297062,
      1013050280964,
      1013050250620,
      1013050277993,
      1013050287769,
      1013050276261,
      1013050283280,
      1013050280386,
      1013050276231,
      1013050290127,
      1013050262105,
      1013050270970,
      1013050256107,
      1013050257665,
      1013050253458,
      1013050297998,
      1013050293752,
      1013050278669,
      1013050250464
    ],
    "objective_weight": 0.3075555555555556
  },
  {
    "client": 9,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      24926,
      23562,
      36718,
      26489,
      43774,
      39701,
      26344,
      37932,
      26716,
      24648,
      25450,
      16618,
      24533,
      24736,
      25987,
      19693,
      23318,
      25790,
      19193,
      21800,
      1589,
      23843,
      23494,
      22916,
      25481,
      26196,
      38414,
      23684,
      25785,
      25295,
      22583,
      26839,
      23339,
      24322,
      25996,
      26587,
      26333,
      22125,
      23336,
      25314,
      25249,
      25711,
      25836,
      24409,
      25496,
      44115,
      25624,
      22653,
      23939,
      23478,
      25316,
      23283,
      26091,
      36113,
      24850,
      22737,
      25874,
      37557,
      25438,
      239,
      23734,
      22599,
      23254,
      3944,
      26643,
      2695,
      23414,
      24329,
      24426,
      22416,
      22759,
      22475,
      23862,
      26743,
      18417,
      25903,
      22963,
      25648,
      22774,
      26913,
      26285,
      23616,
      44060,
      25809,
      24297,
      25725,
      23756,
      23951,
      26872,
      26717,
      18307,
      25300,
      24017,
      25727,
      25436,
      25425,
      18261,
      24370,
      37809,
      25149,
      20643,
      36833,
      3491,
      24337,
      42024,
      23905,
      24069,
      22850,
      22769,
      23620,
      25509,
      26604,
      25119,
      23074,
      22744,
      25939,
      25253,
      24864,
      26086,
      37705,
      26768,
      23492,
      24108,
      25849,
      23912,
      23762,
      26853,
      26830,
      26602,
      18330,
      24118,
      24271,
      24273,
      23859,
      37580,
      26681,
      25346,
      38600,
      25487,
      41654,
      25053,
      26475,
      25549,
      25913,
      18078,
      42755,
      25705,
      24750,
      25735,
      24778,
      25408,
      26428,
      23546,
      37846,
      24159,
      22921,
      23513,
      26226,
      24929,
      43129,
      22391,
      26286,
      24645,
      23362,
      21498,
      24201,
      23510,
      25489,
      26105,
      18690,
      23046,
      25567,
      26068,
      19086,
      24772,
      23413,
      20880,
      23794,
      25869,
      20626,
      24591,
      26548,
      23520,
      24421,
      23101,
      26919,
      24424,
      26828,
      462,
      26351,
      26376,
      23302,
      23839,
      24556,
      25176,
      25859,
      19975,
      26090,
      42742,
      19806,
      21700,
      1368,
      24838,
      22596,
      23451,
      22857,
      26263,
      25613,
      21855,
      24565,
      22756,
      23580,
      24892,
      26270,
      23599,
      26006,
      23973,
      43979,
      24347,
      26947,
      23097,
      23538,
      25782,
      24764,
      24936,
      23165,
      22605,
      25994,
      22767,
      22690,
      36476,
      2086,
      26363,
      25057,
      22951,
      41099,
      25361,
      25388,
      25240,
      20181,
      20045,
      23401,
      26221,
      22973,
      36050,
      23357,
      22636,
      22379,
      23861,
      9,
      26163,
      36241,
      26950,
      25150,
      36471,
      24608
    ],
    "original_indices": [
      44593,
      40765,
      46761,
      5698,
      43199,
      21931,
      29857,
      4595,
      42518,
      5736,
      13658,
      44429,
      38896,
      5970,
      5467,
      5173,
      45482,
      46350,
      40496,
      35648,
      25976,
      34887,
      24702,
      37360,
      48161,
      37003,
      11863,
      40051,
      37125,
      24969,
      13551,
      7160,
      3107,
      4548,
      932,
      14221,
      21325,
      15012,
      33629,
      17830,
      5152,
      46716,
      35989,
      2384,
      45504,
      48982,
      14570,
      23249,
      1810,
      33006,
      48571,
      16150,
      46536,
      19836,
      29603,
      34302,
      42530,
      4412,
      48139,
      19445,
      4632,
      46927,
      22722,
      31591,
      16771,
      22350,
      39929,
      10863,
      47480,
      43222,
      5751,
      22378,
      35189,
      45653,
      19903,
      38854,
      17811,
      34659,
      18096,
      42989,
      12532,
      31120,
      41895,
      42170,
      13361,
      31641,
      3767,
      17399,
      25445,
      34879,
      34556,
      34755,
      33878,
      25655,
      42001,
      8683,
      49586,
      38361,
      45115,
      49577,
      14858,
      28284,
      25092,
      36354,
      23302,
      1928,
      9634,
      7620,
      36227,
      24243,
      49753,
      39018,
      27462,
      32863,
      46930,
      48934,
      8198,
      37852,
      46483,
      35617,
      11694,
      1274,
      20733,
      16280,
      42828,
      44349,
      39551,
      42089,
      45664,
      30225,
      46903,
      24877,
      14004,
      17368,
      20350,
      2316,
      25661,
      9037,
      23831,
      14220,
      41367,
      29040,
      35748,
      39116,
      44465,
      30758,
      46793,
      13405,
      34476,
      27443,
      45915,
      41340,
      43868,
      41207,
      31055,
      17293,
      29804,
      23007,
      38966,
      23975,
      38661,
      5565,
      19023,
      20126,
      31239,
      15908,
      30723,
      44094,
      32364,
      2734,
      25353,
      44164,
      41886,
      17878,
      9355,
      48535,
      27017,
      15602,
      32782,
      28555,
      28691,
      5267,
      21548,
      42528,
      11375,
      37986,
      29342,
      12198,
      31087,
      462,
      8320,
      4814,
      32566,
      24098,
      13173,
      30482,
      31767,
      26857,
      49694,
      11586,
      47644,
      24051,
      7364,
      47183,
      39558,
      25065,
      27974,
      7472,
      23424,
      31248,
      18971,
      31973,
      11341,
      3388,
      1983,
      31801,
      38210,
      17213,
      28777,
      9099,
      35061,
      18150,
      40180,
      31877,
      15354,
      37768,
      28460,
      34054,
      28442,
      4355,
      41957,
      9542,
      2745,
      12701,
      46608,
      9961,
      39157,
      37612,
      13411,
      45122,
      31840,
      38627,
      49867,
      35452,
      23669,
      40561,
      46667,
      48699,
      11269,
      348,
      48207,
      10822,
      43058,
      34954,
      2593,
      8373
    ],
    "augmentation_seeds": [
      1013050294593,
      1013050290765,
      1013050296761,
      1013050255698,
      1013050293199,
      1013050271931,
      1013050279857,
      1013050254595,
      1013050292518,
      1013050255736,
      1013050263658,
      1013050294429,
      1013050288896,
      1013050255970,
      1013050255467,
      1013050255173,
      1013050295482,
      1013050296350,
      1013050290496,
      1013050285648,
      1013050275976,
      1013050284887,
      1013050274702,
      1013050287360,
      1013050298161,
      1013050287003,
      1013050261863,
      1013050290051,
      1013050287125,
      1013050274969,
      1013050263551,
      1013050257160,
      1013050253107,
      1013050254548,
      1013050250932,
      1013050264221,
      1013050271325,
      1013050265012,
      1013050283629,
      1013050267830,
      1013050255152,
      1013050296716,
      1013050285989,
      1013050252384,
      1013050295504,
      1013050298982,
      1013050264570,
      1013050273249,
      1013050251810,
      1013050283006,
      1013050298571,
      1013050266150,
      1013050296536,
      1013050269836,
      1013050279603,
      1013050284302,
      1013050292530,
      1013050254412,
      1013050298139,
      1013050269445,
      1013050254632,
      1013050296927,
      1013050272722,
      1013050281591,
      1013050266771,
      1013050272350,
      1013050289929,
      1013050260863,
      1013050297480,
      1013050293222,
      1013050255751,
      1013050272378,
      1013050285189,
      1013050295653,
      1013050269903,
      1013050288854,
      1013050267811,
      1013050284659,
      1013050268096,
      1013050292989,
      1013050262532,
      1013050281120,
      1013050291895,
      1013050292170,
      1013050263361,
      1013050281641,
      1013050253767,
      1013050267399,
      1013050275445,
      1013050284879,
      1013050284556,
      1013050284755,
      1013050283878,
      1013050275655,
      1013050292001,
      1013050258683,
      1013050299586,
      1013050288361,
      1013050295115,
      1013050299577,
      1013050264858,
      1013050278284,
      1013050275092,
      1013050286354,
      1013050273302,
      1013050251928,
      1013050259634,
      1013050257620,
      1013050286227,
      1013050274243,
      1013050299753,
      1013050289018,
      1013050277462,
      1013050282863,
      1013050296930,
      1013050298934,
      1013050258198,
      1013050287852,
      1013050296483,
      1013050285617,
      1013050261694,
      1013050251274,
      1013050270733,
      1013050266280,
      1013050292828,
      1013050294349,
      1013050289551,
      1013050292089,
      1013050295664,
      1013050280225,
      1013050296903,
      1013050274877,
      1013050264004,
      1013050267368,
      1013050270350,
      1013050252316,
      1013050275661,
      1013050259037,
      1013050273831,
      1013050264220,
      1013050291367,
      1013050279040,
      1013050285748,
      1013050289116,
      1013050294465,
      1013050280758,
      1013050296793,
      1013050263405,
      1013050284476,
      1013050277443,
      1013050295915,
      1013050291340,
      1013050293868,
      1013050291207,
      1013050281055,
      1013050267293,
      1013050279804,
      1013050273007,
      1013050288966,
      1013050273975,
      1013050288661,
      1013050255565,
      1013050269023,
      1013050270126,
      1013050281239,
      1013050265908,
      1013050280723,
      1013050294094,
      1013050282364,
      1013050252734,
      1013050275353,
      1013050294164,
      1013050291886,
      1013050267878,
      1013050259355,
      1013050298535,
      1013050277017,
      1013050265602,
      1013050282782,
      1013050278555,
      1013050278691,
      1013050255267,
      1013050271548,
      1013050292528,
      1013050261375,
      1013050287986,
      1013050279342,
      1013050262198,
      1013050281087,
      1013050250462,
      1013050258320,
      1013050254814,
      1013050282566,
      1013050274098,
      1013050263173,
      1013050280482,
      1013050281767,
      1013050276857,
      1013050299694,
      1013050261586,
      1013050297644,
      1013050274051,
      1013050257364,
      1013050297183,
      1013050289558,
      1013050275065,
      1013050277974,
      1013050257472,
      1013050273424,
      1013050281248,
      1013050268971,
      1013050281973,
      1013050261341,
      1013050253388,
      1013050251983,
      1013050281801,
      1013050288210,
      1013050267213,
      1013050278777,
      1013050259099,
      1013050285061,
      1013050268150,
      1013050290180,
      1013050281877,
      1013050265354,
      1013050287768,
      1013050278460,
      1013050284054,
      1013050278442,
      1013050254355,
      1013050291957,
      1013050259542,
      1013050252745,
      1013050262701,
      1013050296608,
      1013050259961,
      1013050289157,
      1013050287612,
      1013050263411,
      1013050295122,
      1013050281840,
      1013050288627,
      1013050299867,
      1013050285452,
      1013050273669,
      1013050290561,
      1013050296667,
      1013050298699,
      1013050261269,
      1013050250348,
      1013050298207,
      1013050260822,
      1013050293058,
      1013050284954,
      1013050252593,
      1013050258373
    ],
    "objective_weight": 0.8637777777777778
  }
]


==> anc/supplementary_material/experiments/nn/records/trajectory-diagnostics/diagnostic_samples_iid.json <==
[
  {
    "client": 0,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      32245,
      4417,
      15992,
      40435,
      6557,
      21415,
      8136,
      2592,
      9004,
      28,
      27648,
      22089,
      10158,
      26063,
      38277,
      4406,
      2017,
      32768,
      22807,
      1902,
      10560,
      27103,
      25513,
      23617,
      26649,
      15720,
      20021,
      21985,
      10333,
      24582,
      21206,
      29511,
      32837,
      11498,
      6735,
      2073,
      44688,
      15153,
      32257,
      3000,
      24415,
      14095,
      32764,
      4136,
      20379,
      42023,
      13116,
      44852,
      37529,
      9113,
      43613,
      26673,
      15388,
      5697,
      43920,
      8019,
      15355,
      11152,
      41447,
      27593,
      32739,
      8105,
      17566,
      6607,
      30269,
      7263,
      25893,
      36533,
      13336,
      12266,
      13840,
      32381,
      42260,
      38029,
      35907,
      1808,
      24157,
      37999,
      42407,
      8167,
      12226,
      8431,
      21996,
      9899,
      17967,
      39118,
      40292,
      6113,
      20523,
      9981,
      20543,
      6978,
      25368,
      2031,
      31504,
      42932,
      13136,
      17036,
      4485,
      2741,
      29862,
      31521,
      26662,
      24032,
      9071,
      33464,
      2221,
      23701,
      22646,
      8417,
      858,
      18541,
      29049,
      8265,
      19839,
      11063,
      14501,
      18729,
      16112,
      33175,
      3191,
      19402,
      35177,
      27113,
      36040,
      21868,
      25636,
      44767,
      36960,
      27584,
      1587,
      10947,
      23352,
      31917,
      26631,
      7649,
      34393,
      31028,
      14115,
      3526,
      11530,
      40087,
      8297,
      596,
      15260,
      21077,
      33627,
      26959,
      41017,
      35986,
      4519,
      25194,
      24078,
      32026,
      14003,
      14274,
      39097,
      10622,
      10874,
      10960,
      735,
      31010,
      9897,
      13120,
      24492,
      16299,
      12661,
      13899,
      44496,
      14089,
      31219,
      37730,
      10211,
      8481,
      23490,
      32179,
      25989,
      17519,
      30063,
      9674,
      28516,
      38662,
      22708,
      30358,
      43047,
      11022,
      21181,
      11713,
      17933,
      23242,
      14727,
      42855,
      38180,
      9695,
      27775,
      30881,
      29788,
      40391,
      37034,
      21405,
      6609,
      15471,
      5612,
      20714,
      3100,
      8737,
      1696,
      16334,
      33527,
      27279,
      29935,
      30119,
      4176,
      14812,
      36998,
      26951,
      22955,
      7175,
      24447,
      19987,
      42321,
      4488,
      33529,
      18410,
      40404,
      18255,
      23610,
      24484,
      5396,
      27220,
      4143,
      3533,
      10504,
      23766,
      28346,
      35909,
      11142,
      12141,
      44887,
      32980,
      17854,
      38186,
      30406,
      19587,
      37505,
      9434,
      37249,
      18698,
      17895,
      17925,
      24468,
      16324,
      27796,
      26719,
      37848,
      14012
    ],
    "original_indices": [
      10873,
      3441,
      20111,
      47164,
      44185,
      32615,
      9127,
      658,
      27192,
      33934,
      23143,
      31515,
      13831,
      47424,
      38162,
      15959,
      12297,
      11570,
      34059,
      37265,
      3181,
      34415,
      25886,
      14681,
      18319,
      40127,
      10489,
      49252,
      12156,
      44929,
      31256,
      45753,
      43587,
      36184,
      42031,
      43849,
      17158,
      48768,
      32561,
      40343,
      46867,
      5445,
      49063,
      33162,
      36731,
      45832,
      8800,
      27791,
      31537,
      16695,
      17968,
      43221,
      6732,
      7722,
      47637,
      5202,
      22794,
      45822,
      32925,
      22502,
      33496,
      26740,
      20344,
      37248,
      7084,
      27330,
      37441,
      24629,
      14439,
      40244,
      26029,
      5403,
      5286,
      39577,
      21007,
      27962,
      44214,
      48678,
      30080,
      14874,
      18855,
      8729,
      10239,
      49693,
      35287,
      11529,
      4723,
      35827,
      43694,
      4482,
      7775,
      46357,
      23494,
      20722,
      39136,
      25907,
      36585,
      44419,
      1988,
      16048,
      361,
      45029,
      23721,
      47899,
      17382,
      39017,
      22924,
      24495,
      4850,
      39040,
      49169,
      13959,
      4904,
      27099,
      36084,
      41995,
      44585,
      40739,
      22253,
      391,
      18203,
      48046,
      35241,
      37287,
      38645,
      41171,
      44104,
      40885,
      7112,
      26245,
      23972,
      3446,
      40140,
      3284,
      26739,
      36568,
      18781,
      33953,
      30964,
      22418,
      1990,
      31675,
      19143,
      213,
      287,
      46446,
      7204,
      35639,
      28065,
      39988,
      27101,
      21707,
      38717,
      16870,
      9182,
      26106,
      30444,
      16290,
      19899,
      30145,
      14079,
      231,
      20005,
      5715,
      25720,
      5008,
      910,
      18329,
      20427,
      9357,
      32709,
      37029,
      3455,
      44571,
      23906,
      8927,
      36041,
      30097,
      49516,
      8016,
      286,
      30142,
      38160,
      43611,
      19377,
      8776,
      153,
      11478,
      22420,
      36952,
      35889,
      9003,
      19658,
      25901,
      43388,
      12081,
      5025,
      47021,
      36874,
      26902,
      33646,
      29213,
      20865,
      28346,
      24750,
      22013,
      12178,
      4963,
      4460,
      22354,
      44489,
      25345,
      42622,
      7075,
      31032,
      45973,
      2292,
      11007,
      10844,
      1695,
      27983,
      36836,
      22942,
      3383,
      13816,
      40769,
      20747,
      6873,
      23897,
      39483,
      38052,
      38580,
      29180,
      30698,
      4751,
      19712,
      18138,
      46564,
      4754,
      34528,
      16271,
      19621,
      31948,
      16749,
      47350,
      27816,
      27699,
      13927,
      42233,
      10937,
      46267,
      45402,
      35977,
      24840,
      35826,
      41013
    ],
    "augmentation_seeds": [
      1013050260873,
      1013050253441,
      1013050270111,
      1013050297164,
      1013050294185,
      1013050282615,
      1013050259127,
      1013050250658,
      1013050277192,
      1013050283934,
      1013050273143,
      1013050281515,
      1013050263831,
      1013050297424,
      1013050288162,
      1013050265959,
      1013050262297,
      1013050261570,
      1013050284059,
      1013050287265,
      1013050253181,
      1013050284415,
      1013050275886,
      1013050264681,
      1013050268319,
      1013050290127,
      1013050260489,
      1013050299252,
      1013050262156,
      1013050294929,
      1013050281256,
      1013050295753,
      1013050293587,
      1013050286184,
      1013050292031,
      1013050293849,
      1013050267158,
      1013050298768,
      1013050282561,
      1013050290343,
      1013050296867,
      1013050255445,
      1013050299063,
      1013050283162,
      1013050286731,
      1013050295832,
      1013050258800,
      1013050277791,
      1013050281537,
      1013050266695,
      1013050267968,
      1013050293221,
      1013050256732,
      1013050257722,
      1013050297637,
      1013050255202,
      1013050272794,
      1013050295822,
      1013050282925,
      1013050272502,
      1013050283496,
      1013050276740,
      1013050270344,
      1013050287248,
      1013050257084,
      1013050277330,
      1013050287441,
      1013050274629,
      1013050264439,
      1013050290244,
      1013050276029,
      1013050255403,
      1013050255286,
      1013050289577,
      1013050271007,
      1013050277962,
      1013050294214,
      1013050298678,
      1013050280080,
      1013050264874,
      1013050268855,
      1013050258729,
      1013050260239,
      1013050299693,
      1013050285287,
      1013050261529,
      1013050254723,
      1013050285827,
      1013050293694,
      1013050254482,
      1013050257775,
      1013050296357,
      1013050273494,
      1013050270722,
      1013050289136,
      1013050275907,
      1013050286585,
      1013050294419,
      1013050251988,
      1013050266048,
      1013050250361,
      1013050295029,
      1013050273721,
      1013050297899,
      1013050267382,
      1013050289017,
      1013050272924,
      1013050274495,
      1013050254850,
      1013050289040,
      1013050299169,
      1013050263959,
      1013050254904,
      1013050277099,
      1013050286084,
      1013050291995,
      1013050294585,
      1013050290739,
      1013050272253,
      1013050250391,
      1013050268203,
      1013050298046,
      1013050285241,
      1013050287287,
      1013050288645,
      1013050291171,
      1013050294104,
      1013050290885,
      1013050257112,
      1013050276245,
      1013050273972,
      1013050253446,
      1013050290140,
      1013050253284,
      1013050276739,
      1013050286568,
      1013050268781,
      1013050283953,
      1013050280964,
      1013050272418,
      1013050251990,
      1013050281675,
      1013050269143,
      1013050250213,
      1013050250287,
      1013050296446,
      1013050257204,
      1013050285639,
      1013050278065,
      1013050289988,
      1013050277101,
      1013050271707,
      1013050288717,
      1013050266870,
      1013050259182,
      1013050276106,
      1013050280444,
      1013050266290,
      1013050269899,
      1013050280145,
      1013050264079,
      1013050250231,
      1013050270005,
      1013050255715,
      1013050275720,
      1013050255008,
      1013050250910,
      1013050268329,
      1013050270427,
      1013050259357,
      1013050282709,
      1013050287029,
      1013050253455,
      1013050294571,
      1013050273906,
      1013050258927,
      1013050286041,
      1013050280097,
      1013050299516,
      1013050258016,
      1013050250286,
      1013050280142,
      1013050288160,
      1013050293611,
      1013050269377,
      1013050258776,
      1013050250153,
      1013050261478,
      1013050272420,
      1013050286952,
      1013050285889,
      1013050259003,
      1013050269658,
      1013050275901,
      1013050293388,
      1013050262081,
      1013050255025,
      1013050297021,
      1013050286874,
      1013050276902,
      1013050283646,
      1013050279213,
      1013050270865,
      1013050278346,
      1013050274750,
      1013050272013,
      1013050262178,
      1013050254963,
      1013050254460,
      1013050272354,
      1013050294489,
      1013050275345,
      1013050292622,
      1013050257075,
      1013050281032,
      1013050295973,
      1013050252292,
      1013050261007,
      1013050260844,
      1013050251695,
      1013050277983,
      1013050286836,
      1013050272942,
      1013050253383,
      1013050263816,
      1013050290769,
      1013050270747,
      1013050256873,
      1013050273897,
      1013050289483,
      1013050288052,
      1013050288580,
      1013050279180,
      1013050280698,
      1013050254751,
      1013050269712,
      1013050268138,
      1013050296564,
      1013050254754,
      1013050284528,
      1013050266271,
      1013050269621,
      1013050281948,
      1013050266749,
      1013050297350,
      1013050277816,
      1013050277699,
      1013050263927,
      1013050292233,
      1013050260937,
      1013050296267,
      1013050295402,
      1013050285977,
      1013050274840,
      1013050285826,
      1013050291013
    ],
    "objective_weight": 1.0
  },
  {
    "client": 1,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      43100,
      37886,
      20604,
      6830,
      11532,
      44884,
      34041,
      44336,
      20823,
      11207,
      17249,
      39026,
      31050,
      39838,
      32843,
      3271,
      6752,
      16045,
      21497,
      42781,
      36016,
      9540,
      3431,
      16108,
      17783,
      32552,
      37589,
      24804,
      23107,
      35658,
      1458,
      17088,
      22365,
      24831,
      1063,
      21700,
      32808,
      28528,
      2424,
      20236,
      26014,
      34772,
      27754,
      25249,
      22083,
      42761,
      37875,
      29824,
      32172,
      1869,
      29871,
      17232,
      5159,
      27439,
      29450,
      18526,
      15393,
      7209,
      16367,
      38640,
      11952,
      40220,
      7644,
      9623,
      12950,
      43694,
      23509,
      44506,
      28846,
      4709,
      30678,
      17926,
      34210,
      14469,
      6722,
      29647,
      3714,
      32857,
      44790,
      42384,
      7136,
      4163,
      32570,
      14174,
      24474,
      24023,
      14748,
      43067,
      11472,
      43952,
      653,
      15831,
      39147,
      33741,
      9520,
      44264,
      15858,
      13194,
      30493,
      38225,
      6979,
      13329,
      30262,
      10533,
      28465,
      8137,
      30535,
      42146,
      6660,
      33656,
      38476,
      29453,
      25563,
      21504,
      15464,
      3216,
      8723,
      5546,
      7976,
      3209,
      19100,
      42988,
      7739,
      27879,
      9668,
      12332,
      19831,
      33829,
      16865,
      3395,
      23149,
      36913,
      11188,
      31924,
      38189,
      35808,
      23839,
      7317,
      26693,
      28478,
      29818,
      14018,
      38183,
      15511,
      24998,
      7020,
      28361,
      12874,
      76,
      14743,
      13090,
      20810,
      18000,
      13479,
      21350,
      27520,
      13494,
      11961,
      1467,
      8207,
      15560,
      21508,
      5650,
      40492,
      15618,
      17750,
      8075,
      6050,
      18292,
      29811,
      9493,
      19172,
      3085,
      35831,
      36985,
      22400,
      37915,
      27772,
      20698,
      4684,
      41099,
      31772,
      15869,
      16100,
      10978,
      16801,
      11256,
      7823,
      28742,
      20309,
      17897,
      34706,
      29576,
      20227,
      20919,
      29331,
      9560,
      30591,
      40081,
      36559,
      32364,
      23397,
      44258,
      27457,
      30384,
      10030,
      32780,
      43185,
      30104,
      44915,
      23186,
      23693,
      9763,
      14248,
      38606,
      24973,
      38502,
      8582,
      22458,
      5803,
      23949,
      14165,
      2118,
      7508,
      28730,
      17118,
      13038,
      7013,
      25189,
      22597,
      38757,
      1128,
      2168,
      7014,
      25687,
      31134,
      13916,
      2625,
      4234,
      37200,
      38854,
      17215,
      7425,
      1227,
      25321,
      39178,
      20311,
      17732,
      6930,
      33100,
      40455,
      31096,
      5315,
      9428,
      19413,
      28157
    ],
    "original_indices": [
      16016,
      43048,
      47868,
      44725,
      8957,
      23580,
      12,
      43696,
      42526,
      42172,
      31788,
      4848,
      49874,
      21361,
      30340,
      12754,
      27194,
      48452,
      26434,
      49779,
      38221,
      41346,
      42674,
      41478,
      49918,
      20489,
      45062,
      29896,
      6694,
      44789,
      44662,
      22868,
      31433,
      30473,
      48257,
      47644,
      18975,
      27120,
      12492,
      43146,
      10945,
      35784,
      1131,
      5152,
      38877,
      38985,
      15573,
      27651,
      42964,
      31459,
      30800,
      17051,
      47151,
      17448,
      5000,
      45133,
      47586,
      46866,
      7125,
      11977,
      11467,
      23595,
      4352,
      3791,
      29681,
      6439,
      45312,
      36271,
      18254,
      5515,
      10908,
      24335,
      31723,
      39428,
      23060,
      35831,
      39386,
      3946,
      38314,
      25010,
      41209,
      40287,
      492,
      5479,
      33567,
      22870,
      37163,
      13384,
      16712,
      18226,
      20217,
      11858,
      45743,
      7798,
      2393,
      36143,
      40737,
      47593,
      2874,
      49321,
      24041,
      32028,
      14660,
      49987,
      26698,
      10249,
      33060,
      34085,
      41979,
      11414,
      39684,
      35506,
      42503,
      45408,
      20820,
      1594,
      33561,
      31126,
      30840,
      41118,
      1269,
      6870,
      12335,
      17988,
      3517,
      17693,
      21781,
      22380,
      41351,
      1824,
      23668,
      6050,
      11961,
      21691,
      9599,
      16464,
      32566,
      2752,
      26349,
      17603,
      27504,
      3870,
      49445,
      25471,
      4968,
      38911,
      18585,
      48073,
      16316,
      10492,
      12060,
      27247,
      27644,
      28673,
      1005,
      49095,
      6041,
      26215,
      32432,
      354,
      42408,
      49506,
      15783,
      48550,
      25545,
      35130,
      7342,
      42287,
      45333,
      3754,
      32045,
      36083,
      8853,
      18941,
      13674,
      16527,
      29782,
      1552,
      44780,
      5084,
      9961,
      47323,
      5478,
      29177,
      9203,
      7161,
      2878,
      19550,
      6754,
      10303,
      42837,
      954,
      12624,
      24889,
      17870,
      27928,
      24617,
      41374,
      23355,
      8168,
      17627,
      450,
      46280,
      38641,
      151,
      34266,
      31921,
      28376,
      31784,
      22095,
      6091,
      42016,
      27001,
      22278,
      22597,
      12177,
      46363,
      10748,
      49518,
      2569,
      44437,
      7906,
      20709,
      20336,
      22027,
      30424,
      10683,
      34246,
      49118,
      5681,
      3305,
      5426,
      22258,
      33751,
      33957,
      49279,
      35525,
      2189,
      47398,
      16727,
      49910,
      18954,
      28761,
      2964,
      13983,
      6773,
      23211,
      3286,
      17726,
      36977,
      40124,
      651,
      4517,
      34729,
      33027,
      38397
    ],
    "augmentation_seeds": [
      1013050266016,
      1013050293048,
      1013050297868,
      1013050294725,
      1013050258957,
      1013050273580,
      1013050250012,
      1013050293696,
      1013050292526,
      1013050292172,
      1013050281788,
      1013050254848,
      1013050299874,
      1013050271361,
      1013050280340,
      1013050262754,
      1013050277194,
      1013050298452,
      1013050276434,
      1013050299779,
      1013050288221,
      1013050291346,
      1013050292674,
      1013050291478,
      1013050299918,
      1013050270489,
      1013050295062,
      1013050279896,
      1013050256694,
      1013050294789,
      1013050294662,
      1013050272868,
      1013050281433,
      1013050280473,
      1013050298257,
      1013050297644,
      1013050268975,
      1013050277120,
      1013050262492,
      1013050293146,
      1013050260945,
      1013050285784,
      1013050251131,
      1013050255152,
      1013050288877,
      1013050288985,
      1013050265573,
      1013050277651,
      1013050292964,
      1013050281459,
      1013050280800,
      1013050267051,
      1013050297151,
      1013050267448,
      1013050255000,
      1013050295133,
      1013050297586,
      1013050296866,
      1013050257125,
      1013050261977,
      1013050261467,
      1013050273595,
      1013050254352,
      1013050253791,
      1013050279681,
      1013050256439,
      1013050295312,
      1013050286271,
      1013050268254,
      1013050255515,
      1013050260908,
      1013050274335,
      1013050281723,
      1013050289428,
      1013050273060,
      1013050285831,
      1013050289386,
      1013050253946,
      1013050288314,
      1013050275010,
      1013050291209,
      1013050290287,
      1013050250492,
      1013050255479,
      1013050283567,
      1013050272870,
      1013050287163,
      1013050263384,
      1013050266712,
      1013050268226,
      1013050270217,
      1013050261858,
      1013050295743,
      1013050257798,
      1013050252393,
      1013050286143,
      1013050290737,
      1013050297593,
      1013050252874,
      1013050299321,
      1013050274041,
      1013050282028,
      1013050264660,
      1013050299987,
      1013050276698,
      1013050260249,
      1013050283060,
      1013050284085,
      1013050291979,
      1013050261414,
      1013050289684,
      1013050285506,
      1013050292503,
      1013050295408,
      1013050270820,
      1013050251594,
      1013050283561,
      1013050281126,
      1013050280840,
      1013050291118,
      1013050251269,
      1013050256870,
      1013050262335,
      1013050267988,
      1013050253517,
      1013050267693,
      1013050271781,
      1013050272380,
      1013050291351,
      1013050251824,
      1013050273668,
      1013050256050,
      1013050261961,
      1013050271691,
      1013050259599,
      1013050266464,
      1013050282566,
      1013050252752,
      1013050276349,
      1013050267603,
      1013050277504,
      1013050253870,
      1013050299445,
      1013050275471,
      1013050254968,
      1013050288911,
      1013050268585,
      1013050298073,
      1013050266316,
      1013050260492,
      1013050262060,
      1013050277247,
      1013050277644,
      1013050278673,
      1013050251005,
      1013050299095,
      1013050256041,
      1013050276215,
      1013050282432,
      1013050250354,
      1013050292408,
      1013050299506,
      1013050265783,
      1013050298550,
      1013050275545,
      1013050285130,
      1013050257342,
      1013050292287,
      1013050295333,
      1013050253754,
      1013050282045,
      1013050286083,
      1013050258853,
      1013050268941,
      1013050263674,
      1013050266527,
      1013050279782,
      1013050251552,
      1013050294780,
      1013050255084,
      1013050259961,
      1013050297323,
      1013050255478,
      1013050279177,
      1013050259203,
      1013050257161,
      1013050252878,
      1013050269550,
      1013050256754,
      1013050260303,
      1013050292837,
      1013050250954,
      1013050262624,
      1013050274889,
      1013050267870,
      1013050277928,
      1013050274617,
      1013050291374,
      1013050273355,
      1013050258168,
      1013050267627,
      1013050250450,
      1013050296280,
      1013050288641,
      1013050250151,
      1013050284266,
      1013050281921,
      1013050278376,
      1013050281784,
      1013050272095,
      1013050256091,
      1013050292016,
      1013050277001,
      1013050272278,
      1013050272597,
      1013050262177,
      1013050296363,
      1013050260748,
      1013050299518,
      1013050252569,
      1013050294437,
      1013050257906,
      1013050270709,
      1013050270336,
      1013050272027,
      1013050280424,
      1013050260683,
      1013050284246,
      1013050299118,
      1013050255681,
      1013050253305,
      1013050255426,
      1013050272258,
      1013050283751,
      1013050283957,
      1013050299279,
      1013050285525,
      1013050252189,
      1013050297398,
      1013050266727,
      1013050299910,
      1013050268954,
      1013050278761,
      1013050252964,
      1013050263983,
      1013050256773,
      1013050273211,
      1013050253286,
      1013050267726,
      1013050286977,
      1013050290124,
      1013050250651,
      1013050254517,
      1013050284729,
      1013050283027,
      1013050288397
    ],
    "objective_weight": 1.0
  },
  {
    "client": 2,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      6700,
      9,
      12260,
      23523,
      31412,
      21943,
      800,
      35346,
      27114,
      15043,
      34526,
      15411,
      9123,
      6924,
      22813,
      39742,
      42556,
      18027,
      63,
      1407,
      13703,
      32569,
      32351,
      18167,
      28267,
      36730,
      39348,
      21028,
      22345,
      4284,
      17945,
      19837,
      29459,
      32476,
      35881,
      15995,
      11998,
      2117,
      29002,
      25068,
      11222,
      7812,
      33481,
      24269,
      43929,
      843,
      5090,
      6556,
      4240,
      31037,
      10932,
      34488,
      35120,
      16245,
      2254,
      4257,
      37967,
      44797,
      35247,
      34341,
      36690,
      21354,
      21413,
      44911,
      39294,
      44080,
      43136,
      6756,
      13475,
      21513,
      28676,
      44143,
      28653,
      28512,
      22267,
      10038,
      11662,
      33373,
      8852,
      33300,
      3830,
      1226,
      3611,
      36693,
      1889,
      10495,
      21924,
      4721,
      10134,
      6823,
      29677,
      7648,
      30438,
      29846,
      28460,
      11669,
      31148,
      43483,
      10181,
      44679,
      26208,
      4871,
      21954,
      12838,
      40214,
      40825,
      28395,
      30032,
      2976,
      35425,
      24620,
      26375,
      26481,
      38812,
      43478,
      26322,
      22284,
      412,
      21448,
      28746,
      10838,
      43820,
      1768,
      44693,
      19672,
      19815,
      35049,
      29245,
      22352,
      13466,
      20129,
      2034,
      13122,
      38177,
      44939,
      43259,
      26250,
      30236,
      30807,
      18889,
      15909,
      33466,
      21549,
      3156,
      7700,
      13345,
      1634,
      12460,
      28721,
      24728,
      38627,
      37284,
      33031,
      32425,
      32826,
      25104,
      10395,
      885,
      42991,
      36552,
      8462,
      14613,
      44121,
      27963,
      13086,
      2572,
      11316,
      36652,
      7679,
      39503,
      16207,
      25525,
      41577,
      26531,
      18901,
      194,
      24611,
      5907,
      16973,
      502,
      21535,
      9042,
      12228,
      28078,
      22202,
      4335,
      16129,
      31650,
      34788,
      12087,
      41655,
      24702,
      6118,
      33452,
      16743,
      39884,
      17062,
      39295,
      36235,
      41912,
      19726,
      3256,
      43114,
      44563,
      34048,
      17670,
      19786,
      36604,
      12648,
      16791,
      24974,
      7802,
      44761,
      13995,
      6362,
      38959,
      4682,
      26076,
      2425,
      11625,
      23274,
      18819,
      40079,
      1559,
      35176,
      35590,
      4361,
      6883,
      35564,
      37209,
      42895,
      9259,
      39506,
      43923,
      40095,
      2010,
      10436,
      9852,
      38123,
      44732,
      32540,
      26904,
      44305,
      34954,
      27404,
      17954,
      6479,
      9569,
      30977,
      78,
      34394,
      17952,
      43842,
      40227,
      15234,
      3858
    ],
    "original_indices": [
      38710,
      348,
      34130,
      14405,
      3724,
      41852,
      2639,
      37595,
      43284,
      10441,
      20299,
      31731,
      2870,
      47088,
      38629,
      46540,
      49833,
      15683,
      15494,
      2950,
      49726,
      3543,
      2139,
      10728,
      4792,
      8723,
      29510,
      47538,
      30094,
      25144,
      7142,
      4263,
      36563,
      440,
      27451,
      14986,
      1936,
      39056,
      46948,
      37369,
      2540,
      5014,
      8306,
      49484,
      16061,
      13613,
      30582,
      42991,
      39914,
      37922,
      5537,
      4833,
      12848,
      21459,
      9819,
      40460,
      19238,
      12116,
      12705,
      5989,
      6862,
      29841,
      42640,
      29867,
      45318,
      29210,
      34456,
      13697,
      41411,
      30501,
      21155,
      29753,
      33436,
      17132,
      22195,
      1727,
      37076,
      41805,
      12719,
      42668,
      41524,
      4524,
      49373,
      16140,
      36501,
      49721,
      41193,
      28248,
      3662,
      36085,
      7159,
      15704,
      35091,
      25964,
      18126,
      27948,
      16603,
      14545,
      37121,
      18947,
      9134,
      16087,
      28072,
      1003,
      11309,
      46079,
      36881,
      5177,
      41510,
      40447,
      9444,
      1943,
      167,
      34404,
      39801,
      46961,
      9176,
      33419,
      48309,
      29687,
      16742,
      35886,
      27934,
      15382,
      20515,
      19643,
      19300,
      24660,
      40529,
      33083,
      44891,
      26416,
      22279,
      39605,
      406,
      45734,
      27885,
      43155,
      30469,
      2943,
      2785,
      39255,
      28577,
      43303,
      11546,
      13042,
      2613,
      45341,
      38537,
      27463,
      2077,
      47380,
      38920,
      10779,
      17648,
      39092,
      4372,
      39826,
      31441,
      24216,
      21474,
      47494,
      2303,
      49418,
      48790,
      40131,
      45710,
      43136,
      38514,
      31417,
      7667,
      35944,
      21696,
      7515,
      9202,
      44764,
      6042,
      5747,
      5455,
      23056,
      33614,
      31002,
      411,
      19707,
      35956,
      22939,
      37500,
      7088,
      6513,
      9368,
      10934,
      18440,
      31502,
      27529,
      25253,
      7051,
      32649,
      35419,
      22635,
      20517,
      10174,
      35,
      15062,
      7583,
      39395,
      22193,
      2905,
      36200,
      21532,
      21250,
      46510,
      41392,
      38082,
      36474,
      8932,
      14054,
      8884,
      3421,
      47740,
      38509,
      6424,
      42675,
      48698,
      47048,
      49814,
      13339,
      29893,
      47109,
      37262,
      11306,
      39556,
      27863,
      14046,
      22685,
      12125,
      25261,
      28158,
      21208,
      11207,
      27799,
      11300,
      43404,
      2273,
      15539,
      7242,
      19099,
      32652,
      37855,
      26800,
      27873,
      14944,
      45914,
      46788,
      23272,
      27485,
      22540
    ],
    "augmentation_seeds": [
      1013050288710,
      1013050250348,
      1013050284130,
      1013050264405,
      1013050253724,
      1013050291852,
      1013050252639,
      1013050287595,
      1013050293284,
      1013050260441,
      1013050270299,
      1013050281731,
      1013050252870,
      1013050297088,
      1013050288629,
      1013050296540,
      1013050299833,
      1013050265683,
      1013050265494,
      1013050252950,
      1013050299726,
      1013050253543,
      1013050252139,
      1013050260728,
      1013050254792,
      1013050258723,
      1013050279510,
      1013050297538,
      1013050280094,
      1013050275144,
      1013050257142,
      1013050254263,
      1013050286563,
      1013050250440,
      1013050277451,
      1013050264986,
      1013050251936,
      1013050289056,
      1013050296948,
      1013050287369,
      1013050252540,
      1013050255014,
      1013050258306,
      1013050299484,
      1013050266061,
      1013050263613,
      1013050280582,
      1013050292991,
      1013050289914,
      1013050287922,
      1013050255537,
      1013050254833,
      1013050262848,
      1013050271459,
      1013050259819,
      1013050290460,
      1013050269238,
      1013050262116,
      1013050262705,
      1013050255989,
      1013050256862,
      1013050279841,
      1013050292640,
      1013050279867,
      1013050295318,
      1013050279210,
      1013050284456,
      1013050263697,
      1013050291411,
      1013050280501,
      1013050271155,
      1013050279753,
      1013050283436,
      1013050267132,
      1013050272195,
      1013050251727,
      1013050287076,
      1013050291805,
      1013050262719,
      1013050292668,
      1013050291524,
      1013050254524,
      1013050299373,
      1013050266140,
      1013050286501,
      1013050299721,
      1013050291193,
      1013050278248,
      1013050253662,
      1013050286085,
      1013050257159,
      1013050265704,
      1013050285091,
      1013050275964,
      1013050268126,
      1013050277948,
      1013050266603,
      1013050264545,
      1013050287121,
      1013050268947,
      1013050259134,
      1013050266087,
      1013050278072,
      1013050251003,
      1013050261309,
      1013050296079,
      1013050286881,
      1013050255177,
      1013050291510,
      1013050290447,
      1013050259444,
      1013050251943,
      1013050250167,
      1013050284404,
      1013050289801,
      1013050296961,
      1013050259176,
      1013050283419,
      1013050298309,
      1013050279687,
      1013050266742,
      1013050285886,
      1013050277934,
      1013050265382,
      1013050270515,
      1013050269643,
      1013050269300,
      1013050274660,
      1013050290529,
      1013050283083,
      1013050294891,
      1013050276416,
      1013050272279,
      1013050289605,
      1013050250406,
      1013050295734,
      1013050277885,
      1013050293155,
      1013050280469,
      1013050252943,
      1013050252785,
      1013050289255,
      1013050278577,
      1013050293303,
      1013050261546,
      1013050263042,
      1013050252613,
      1013050295341,
      1013050288537,
      1013050277463,
      1013050252077,
      1013050297380,
      1013050288920,
      1013050260779,
      1013050267648,
      1013050289092,
      1013050254372,
      1013050289826,
      1013050281441,
      1013050274216,
      1013050271474,
      1013050297494,
      1013050252303,
      1013050299418,
      1013050298790,
      1013050290131,
      1013050295710,
      1013050293136,
      1013050288514,
      1013050281417,
      1013050257667,
      1013050285944,
      1013050271696,
      1013050257515,
      1013050259202,
      1013050294764,
      1013050256042,
      1013050255747,
      1013050255455,
      1013050273056,
      1013050283614,
      1013050281002,
      1013050250411,
      1013050269707,
      1013050285956,
      1013050272939,
      1013050287500,
      1013050257088,
      1013050256513,
      1013050259368,
      1013050260934,
      1013050268440,
      1013050281502,
      1013050277529,
      1013050275253,
      1013050257051,
      1013050282649,
      1013050285419,
      1013050272635,
      1013050270517,
      1013050260174,
      1013050250035,
      1013050265062,
      1013050257583,
      1013050289395,
      1013050272193,
      1013050252905,
      1013050286200,
      1013050271532,
      1013050271250,
      1013050296510,
      1013050291392,
      1013050288082,
      1013050286474,
      1013050258932,
      1013050264054,
      1013050258884,
      1013050253421,
      1013050297740,
      1013050288509,
      1013050256424,
      1013050292675,
      1013050298698,
      1013050297048,
      1013050299814,
      1013050263339,
      1013050279893,
      1013050297109,
      1013050287262,
      1013050261306,
      1013050289556,
      1013050277863,
      1013050264046,
      1013050272685,
      1013050262125,
      1013050275261,
      1013050278158,
      1013050271208,
      1013050261207,
      1013050277799,
      1013050261300,
      1013050293404,
      1013050252273,
      1013050265539,
      1013050257242,
      1013050269099,
      1013050282652,
      1013050287855,
      1013050276800,
      1013050277873,
      1013050264944,
      1013050295914,
      1013050296788,
      1013050273272,
      1013050277485,
      1013050272540
    ],
    "objective_weight": 1.0
  },
  {
    "client": 3,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      24010,
      43660,
      41510,
      3710,
      3218,
      15401,
      4181,
      44810,
      15065,
      11262,
      26305,
      10714,
      19165,
      10908,
      31438,
      24346,
      10500,
      44682,
      43338,
      35985,
      7959,
      42630,
      18288,
      1503,
      43712,
      4126,
      19551,
      9451,
      14931,
      2721,
      37133,
      29418,
      5,
      35983,
      12961,
      16526,
      33443,
      44044,
      44890,
      21884,
      32221,
      37145,
      185,
      41012,
      20308,
      5895,
      9505,
      6528,
      19973,
      12190,
      23560,
      32232,
      3147,
      23104,
      40110,
      11139,
      39634,
      13873,
      44023,
      38170,
      20473,
      4407,
      29481,
      42107,
      28834,
      27909,
      37873,
      1996,
      29723,
      43019,
      5558,
      33312,
      26993,
      39773,
      10435,
      36948,
      15078,
      18760,
      15361,
      11723,
      18533,
      29377,
      41805,
      6149,
      38661,
      35053,
      40802,
      6541,
      44492,
      18904,
      8913,
      35732,
      36266,
      29901,
      11721,
      41254,
      13471,
      42005,
      25859,
      22204,
      31118,
      19048,
      37164,
      41904,
      30561,
      15176,
      38603,
      44010,
      34655,
      182,
      35378,
      42902,
      37512,
      4058,
      5024,
      16964,
      8329,
      18422,
      37684,
      30099,
      18120,
      20834,
      41340,
      27793,
      23888,
      27458,
      44115,
      39890,
      33714,
      24824,
      2313,
      29999,
      11075,
      34554,
      22361,
      22041,
      19261,
      37362,
      4238,
      36378,
      41341,
      5735,
      13431,
      31344,
      21815,
      23688,
      37445,
      9409,
      8550,
      24146,
      7462,
      42093,
      13186,
      31792,
      30473,
      29202,
      35838,
      38055,
      35507,
      30361,
      32470,
      42842,
      21357,
      27888,
      11843,
      25458,
      11974,
      24214,
      33526,
      28265,
      20931,
      24943,
      34195,
      12513,
      16329,
      25277,
      5477,
      31384,
      11569,
      11376,
      25037,
      34813,
      39844,
      32485,
      22721,
      40384,
      42483,
      34999,
      32069,
      16709,
      29412,
      11929,
      12871,
      42373,
      4538,
      4945,
      42243,
      5266,
      43473,
      43279,
      43238,
      16320,
      29464,
      15509,
      40536,
      180,
      28938,
      20977,
      29980,
      10470,
      9997,
      9342,
      30061,
      24751,
      2855,
      41339,
      23732,
      34137,
      37363,
      41011,
      8359,
      31999,
      33396,
      27791,
      11084,
      35124,
      20460,
      35602,
      31007,
      35706,
      30963,
      4692,
      8822,
      35128,
      14198,
      20622,
      5520,
      6366,
      2854,
      3343,
      1959,
      14331,
      18636,
      2251,
      19852,
      17716,
      2940,
      33117,
      2482,
      29270,
      25659,
      12976,
      9806,
      34046,
      42297,
      31525
    ],
    "original_indices": [
      10603,
      12979,
      15263,
      39113,
      4155,
      15108,
      39431,
      16664,
      25008,
      22845,
      23055,
      19267,
      31281,
      36759,
      38462,
      5872,
      26891,
      3392,
      49911,
      3627,
      28288,
      34526,
      24108,
      32326,
      6365,
      20267,
      29404,
      31492,
      44800,
      19664,
      47960,
      15050,
      4868,
      15551,
      33519,
      24065,
      33553,
      118,
      40508,
      5721,
      38510,
      37104,
      23984,
      12729,
      22318,
      35945,
      35792,
      49658,
      693,
      36300,
      32835,
      39720,
      39886,
      2748,
      49108,
      39687,
      8283,
      22832,
      42824,
      6474,
      44044,
      41274,
      29847,
      49688,
      40074,
      3223,
      42477,
      18765,
      30491,
      9532,
      10188,
      39351,
      26134,
      14982,
      13557,
      10974,
      8030,
      32169,
      10618,
      22877,
      36142,
      47878,
      43176,
      21178,
      45024,
      21904,
      41904,
      40056,
      5351,
      32005,
      1973,
      8537,
      25721,
      17776,
      37368,
      33896,
      12871,
      37447,
      30482,
      5768,
      12684,
      19650,
      46015,
      43271,
      41785,
      40914,
      7523,
      23091,
      5536,
      35381,
      1412,
      42638,
      38421,
      41277,
      39638,
      44543,
      5811,
      49608,
      29734,
      15991,
      36793,
      43049,
      44280,
      29095,
      22978,
      29296,
      48982,
      3058,
      46211,
      11024,
      11563,
      39527,
      48988,
      13182,
      2085,
      6940,
      3784,
      36297,
      10146,
      14866,
      35717,
      47390,
      41619,
      3849,
      21460,
      46436,
      45045,
      48392,
      6383,
      19397,
      29801,
      4136,
      13300,
      22359,
      1447,
      3686,
      22655,
      19297,
      25764,
      1191,
      6633,
      5198,
      29723,
      23955,
      35569,
      4512,
      29243,
      24380,
      43919,
      19038,
      27313,
      14033,
      42137,
      28856,
      7501,
      27528,
      37652,
      24198,
      27966,
      522,
      42950,
      19391,
      43007,
      25876,
      49709,
      49985,
      45876,
      1149,
      27987,
      7771,
      15608,
      19737,
      22676,
      8955,
      25611,
      30362,
      25867,
      49151,
      5839,
      17429,
      39876,
      44802,
      47873,
      36216,
      31638,
      2459,
      46979,
      18110,
      43379,
      29948,
      6236,
      25268,
      33216,
      34188,
      40761,
      950,
      10521,
      8461,
      49857,
      14198,
      27773,
      19791,
      37882,
      44602,
      40236,
      7273,
      15155,
      21185,
      2179,
      44878,
      17908,
      21112,
      37327,
      18869,
      39773,
      16842,
      33643,
      48954,
      37693,
      37233,
      45270,
      2042,
      9074,
      4906,
      21597,
      26665,
      7647,
      31336,
      10681,
      29465,
      34382,
      18886,
      47710,
      8580,
      8125,
      48055
    ],
    "augmentation_seeds": [
      1013050260603,
      1013050262979,
      1013050265263,
      1013050289113,
      1013050254155,
      1013050265108,
      1013050289431,
      1013050266664,
      1013050275008,
      1013050272845,
      1013050273055,
      1013050269267,
      1013050281281,
      1013050286759,
      1013050288462,
      1013050255872,
      1013050276891,
      1013050253392,
      1013050299911,
      1013050253627,
      1013050278288,
      1013050284526,
      1013050274108,
      1013050282326,
      1013050256365,
      1013050270267,
      1013050279404,
      1013050281492,
      1013050294800,
      1013050269664,
      1013050297960,
      1013050265050,
      1013050254868,
      1013050265551,
      1013050283519,
      1013050274065,
      1013050283553,
      1013050250118,
      1013050290508,
      1013050255721,
      1013050288510,
      1013050287104,
      1013050273984,
      1013050262729,
      1013050272318,
      1013050285945,
      1013050285792,
      1013050299658,
      1013050250693,
      1013050286300,
      1013050282835,
      1013050289720,
      1013050289886,
      1013050252748,
      1013050299108,
      1013050289687,
      1013050258283,
      1013050272832,
      1013050292824,
      1013050256474,
      1013050294044,
      1013050291274,
      1013050279847,
      1013050299688,
      1013050290074,
      1013050253223,
      1013050292477,
      1013050268765,
      1013050280491,
      1013050259532,
      1013050260188,
      1013050289351,
      1013050276134,
      1013050264982,
      1013050263557,
      1013050260974,
      1013050258030,
      1013050282169,
      1013050260618,
      1013050272877,
      1013050286142,
      1013050297878,
      1013050293176,
      1013050271178,
      1013050295024,
      1013050271904,
      1013050291904,
      1013050290056,
      1013050255351,
      1013050282005,
      1013050251973,
      1013050258537,
      1013050275721,
      1013050267776,
      1013050287368,
      1013050283896,
      1013050262871,
      1013050287447,
      1013050280482,
      1013050255768,
      1013050262684,
      1013050269650,
      1013050296015,
      1013050293271,
      1013050291785,
      1013050290914,
      1013050257523,
      1013050273091,
      1013050255536,
      1013050285381,
      1013050251412,
      1013050292638,
      1013050288421,
      1013050291277,
      1013050289638,
      1013050294543,
      1013050255811,
      1013050299608,
      1013050279734,
      1013050265991,
      1013050286793,
      1013050293049,
      1013050294280,
      1013050279095,
      1013050272978,
      1013050279296,
      1013050298982,
      1013050253058,
      1013050296211,
      1013050261024,
      1013050261563,
      1013050289527,
      1013050298988,
      1013050263182,
      1013050252085,
      1013050256940,
      1013050253784,
      1013050286297,
      1013050260146,
      1013050264866,
      1013050285717,
      1013050297390,
      1013050291619,
      1013050253849,
      1013050271460,
      1013050296436,
      1013050295045,
      1013050298392,
      1013050256383,
      1013050269397,
      1013050279801,
      1013050254136,
      1013050263300,
      1013050272359,
      1013050251447,
      1013050253686,
      1013050272655,
      1013050269297,
      1013050275764,
      1013050251191,
      1013050256633,
      1013050255198,
      1013050279723,
      1013050273955,
      1013050285569,
      1013050254512,
      1013050279243,
      1013050274380,
      1013050293919,
      1013050269038,
      1013050277313,
      1013050264033,
      1013050292137,
      1013050278856,
      1013050257501,
      1013050277528,
      1013050287652,
      1013050274198,
      1013050277966,
      1013050250522,
      1013050292950,
      1013050269391,
      1013050293007,
      1013050275876,
      1013050299709,
      1013050299985,
      1013050295876,
      1013050251149,
      1013050277987,
      1013050257771,
      1013050265608,
      1013050269737,
      1013050272676,
      1013050258955,
      1013050275611,
      1013050280362,
      1013050275867,
      1013050299151,
      1013050255839,
      1013050267429,
      1013050289876,
      1013050294802,
      1013050297873,
      1013050286216,
      1013050281638,
      1013050252459,
      1013050296979,
      1013050268110,
      1013050293379,
      1013050279948,
      1013050256236,
      1013050275268,
      1013050283216,
      1013050284188,
      1013050290761,
      1013050250950,
      1013050260521,
      1013050258461,
      1013050299857,
      1013050264198,
      1013050277773,
      1013050269791,
      1013050287882,
      1013050294602,
      1013050290236,
      1013050257273,
      1013050265155,
      1013050271185,
      1013050252179,
      1013050294878,
      1013050267908,
      1013050271112,
      1013050287327,
      1013050268869,
      1013050289773,
      1013050266842,
      1013050283643,
      1013050298954,
      1013050287693,
      1013050287233,
      1013050295270,
      1013050252042,
      1013050259074,
      1013050254906,
      1013050271597,
      1013050276665,
      1013050257647,
      1013050281336,
      1013050260681,
      1013050279465,
      1013050284382,
      1013050268886,
      1013050297710,
      1013050258580,
      1013050258125,
      1013050298055
    ],
    "objective_weight": 1.0
  },
  {
    "client": 4,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      38705,
      15338,
      22680,
      6962,
      1636,
      10070,
      26983,
      8015,
      31008,
      27837,
      12720,
      12426,
      34786,
      32288,
      19541,
      30070,
      39543,
      691,
      4002,
      4956,
      25590,
      23212,
      22668,
      21315,
      21673,
      21143,
      3093,
      28445,
      13082,
      21532,
      5660,
      3912,
      23279,
      22596,
      4714,
      36195,
      34251,
      41356,
      33622,
      32072,
      35478,
      36696,
      1697,
      26563,
      42729,
      20189,
      5068,
      5912,
      12800,
      42944,
      27162,
      20848,
      21833,
      28441,
      5937,
      11332,
      21776,
      18678,
      852,
      4279,
      9475,
      36242,
      29473,
      31572,
      32875,
      15917,
      34223,
      5905,
      12367,
      20524,
      37865,
      22131,
      4925,
      5805,
      36343,
      7121,
      33956,
      20503,
      28189,
      37740,
      26924,
      13110,
      17579,
      21164,
      3336,
      36798,
      15148,
      2571,
      11960,
      36392,
      10621,
      13832,
      40700,
      23704,
      25666,
      43796,
      21701,
      7370,
      28122,
      899,
      18233,
      27608,
      17796,
      5915,
      960,
      8782,
      13994,
      35708,
      11375,
      20232,
      17116,
      23761,
      4743,
      34458,
      40025,
      12744,
      489,
      8892,
      29252,
      30322,
      8798,
      37036,
      5399,
      37652,
      21333,
      6627,
      25815,
      28972,
      20163,
      35768,
      6998,
      29042,
      9483,
      25276,
      36830,
      5045,
      29076,
      40942,
      14707,
      13040,
      30113,
      18788,
      31185,
      44482,
      3413,
      11130,
      13900,
      18978,
      41196,
      24100,
      35163,
      1509,
      41244,
      9770,
      6305,
      592,
      34401,
      6571,
      36410,
      11954,
      8914,
      24174,
      14476,
      19227,
      21254,
      43164,
      20783,
      7259,
      34986,
      28315,
      17203,
      6003,
      44397,
      22127,
      35556,
      16913,
      36632,
      39854,
      5513,
      4799,
      12358,
      2879,
      31633,
      12400,
      29132,
      21711,
      30027,
      20615,
      41437,
      16864,
      6684,
      32043,
      42208,
      14796,
      1342,
      28964,
      20208,
      7178,
      33721,
      17397,
      19229,
      9620,
      19996,
      29399,
      18257,
      41950,
      2174,
      18427,
      11544,
      31904,
      4281,
      30411,
      18286,
      38733,
      19289,
      20906,
      13365,
      25226,
      19842,
      7841,
      26953,
      35443,
      28659,
      43892,
      21167,
      28690,
      34303,
      24073,
      11378,
      27344,
      25383,
      11768,
      15326,
      29352,
      22789,
      6881,
      38568,
      12240,
      28616,
      31083,
      35333,
      16132,
      22626,
      35522,
      38991,
      24978,
      18030,
      18471,
      1764,
      27305,
      13944,
      7529,
      28014,
      41445,
      12071,
      6765
    ],
    "original_indices": [
      44701,
      23417,
      29996,
      11075,
      38289,
      25030,
      40373,
      30486,
      25551,
      4064,
      11256,
      10588,
      35647,
      40853,
      45624,
      4144,
      3159,
      36573,
      19286,
      32564,
      42798,
      25265,
      15229,
      43632,
      32535,
      30242,
      16219,
      34612,
      30403,
      16951,
      34540,
      42241,
      12682,
      47183,
      34791,
      38441,
      6157,
      5997,
      754,
      49650,
      23750,
      41247,
      31207,
      3022,
      47876,
      23737,
      18696,
      21230,
      24030,
      26654,
      42679,
      1992,
      35494,
      48203,
      20438,
      558,
      39891,
      13652,
      8969,
      20265,
      20426,
      34825,
      18724,
      20476,
      7637,
      5086,
      31573,
      22516,
      4841,
      27031,
      2434,
      49187,
      7077,
      33114,
      34814,
      20951,
      48099,
      33920,
      27843,
      46142,
      183,
      31361,
      11855,
      16702,
      47431,
      8031,
      6868,
      27042,
      21031,
      13546,
      3440,
      14558,
      34177,
      12068,
      12235,
      35545,
      1910,
      8944,
      41936,
      25531,
      25781,
      25819,
      43720,
      45485,
      43639,
      38858,
      30806,
      49335,
      4830,
      30125,
      24949,
      14650,
      43240,
      46300,
      42048,
      11518,
      22665,
      31694,
      45826,
      30727,
      2249,
      44156,
      38725,
      18777,
      14105,
      238,
      35964,
      39889,
      3260,
      33843,
      31107,
      47734,
      29906,
      1634,
      21169,
      4958,
      29568,
      43346,
      40764,
      2744,
      44224,
      10615,
      35117,
      49073,
      14194,
      42832,
      24443,
      33037,
      31911,
      5760,
      35253,
      48635,
      40812,
      3235,
      20557,
      12785,
      31154,
      44591,
      28269,
      30139,
      35694,
      42178,
      13302,
      14664,
      29100,
      45464,
      46573,
      33241,
      41841,
      452,
      34160,
      1242,
      25499,
      1366,
      3104,
      32400,
      42161,
      33783,
      45201,
      28163,
      6685,
      44680,
      24235,
      22618,
      9681,
      33352,
      30953,
      42653,
      18000,
      16421,
      20994,
      21891,
      42406,
      32423,
      9253,
      30976,
      1657,
      19667,
      20062,
      47851,
      86,
      15121,
      32415,
      32080,
      13987,
      16267,
      31397,
      8271,
      10898,
      22958,
      6190,
      896,
      47622,
      3350,
      1654,
      37891,
      46216,
      18894,
      9516,
      6851,
      20627,
      31024,
      24888,
      38379,
      32280,
      21698,
      34113,
      1133,
      46686,
      23144,
      9948,
      38502,
      29865,
      39323,
      21810,
      14451,
      30277,
      1793,
      48659,
      15052,
      39536,
      41012,
      46890,
      38067,
      47259,
      21705,
      36182,
      21191,
      46434,
      38391,
      8385,
      10491,
      30526,
      10473,
      29076,
      2615
    ],
    "augmentation_seeds": [
      1013050294701,
      1013050273417,
      1013050279996,
      1013050261075,
      1013050288289,
      1013050275030,
      1013050290373,
      1013050280486,
      1013050275551,
      1013050254064,
      1013050261256,
      1013050260588,
      1013050285647,
      1013050290853,
      1013050295624,
      1013050254144,
      1013050253159,
      1013050286573,
      1013050269286,
      1013050282564,
      1013050292798,
      1013050275265,
      1013050265229,
      1013050293632,
      1013050282535,
      1013050280242,
      1013050266219,
      1013050284612,
      1013050280403,
      1013050266951,
      1013050284540,
      1013050292241,
      1013050262682,
      1013050297183,
      1013050284791,
      1013050288441,
      1013050256157,
      1013050255997,
      1013050250754,
      1013050299650,
      1013050273750,
      1013050291247,
      1013050281207,
      1013050253022,
      1013050297876,
      1013050273737,
      1013050268696,
      1013050271230,
      1013050274030,
      1013050276654,
      1013050292679,
      1013050251992,
      1013050285494,
      1013050298203,
      1013050270438,
      1013050250558,
      1013050289891,
      1013050263652,
      1013050258969,
      1013050270265,
      1013050270426,
      1013050284825,
      1013050268724,
      1013050270476,
      1013050257637,
      1013050255086,
      1013050281573,
      1013050272516,
      1013050254841,
      1013050277031,
      1013050252434,
      1013050299187,
      1013050257077,
      1013050283114,
      1013050284814,
      1013050270951,
      1013050298099,
      1013050283920,
      1013050277843,
      1013050296142,
      1013050250183,
      1013050281361,
      1013050261855,
      1013050266702,
      1013050297431,
      1013050258031,
      1013050256868,
      1013050277042,
      1013050271031,
      1013050263546,
      1013050253440,
      1013050264558,
      1013050284177,
      1013050262068,
      1013050262235,
      1013050285545,
      1013050251910,
      1013050258944,
      1013050291936,
      1013050275531,
      1013050275781,
      1013050275819,
      1013050293720,
      1013050295485,
      1013050293639,
      1013050288858,
      1013050280806,
      1013050299335,
      1013050254830,
      1013050280125,
      1013050274949,
      1013050264650,
      1013050293240,
      1013050296300,
      1013050292048,
      1013050261518,
      1013050272665,
      1013050281694,
      1013050295826,
      1013050280727,
      1013050252249,
      1013050294156,
      1013050288725,
      1013050268777,
      1013050264105,
      1013050250238,
      1013050285964,
      1013050289889,
      1013050253260,
      1013050283843,
      1013050281107,
      1013050297734,
      1013050279906,
      1013050251634,
      1013050271169,
      1013050254958,
      1013050279568,
      1013050293346,
      1013050290764,
      1013050252744,
      1013050294224,
      1013050260615,
      1013050285117,
      1013050299073,
      1013050264194,
      1013050292832,
      1013050274443,
      1013050283037,
      1013050281911,
      1013050255760,
      1013050285253,
      1013050298635,
      1013050290812,
      1013050253235,
      1013050270557,
      1013050262785,
      1013050281154,
      1013050294591,
      1013050278269,
      1013050280139,
      1013050285694,
      1013050292178,
      1013050263302,
      1013050264664,
      1013050279100,
      1013050295464,
      1013050296573,
      1013050283241,
      1013050291841,
      1013050250452,
      1013050284160,
      1013050251242,
      1013050275499,
      1013050251366,
      1013050253104,
      1013050282400,
      1013050292161,
      1013050283783,
      1013050295201,
      1013050278163,
      1013050256685,
      1013050294680,
      1013050274235,
      1013050272618,
      1013050259681,
      1013050283352,
      1013050280953,
      1013050292653,
      1013050268000,
      1013050266421,
      1013050270994,
      1013050271891,
      1013050292406,
      1013050282423,
      1013050259253,
      1013050280976,
      1013050251657,
      1013050269667,
      1013050270062,
      1013050297851,
      1013050250086,
      1013050265121,
      1013050282415,
      1013050282080,
      1013050263987,
      1013050266267,
      1013050281397,
      1013050258271,
      1013050260898,
      1013050272958,
      1013050256190,
      1013050250896,
      1013050297622,
      1013050253350,
      1013050251654,
      1013050287891,
      1013050296216,
      1013050268894,
      1013050259516,
      1013050256851,
      1013050270627,
      1013050281024,
      1013050274888,
      1013050288379,
      1013050282280,
      1013050271698,
      1013050284113,
      1013050251133,
      1013050296686,
      1013050273144,
      1013050259948,
      1013050288502,
      1013050279865,
      1013050289323,
      1013050271810,
      1013050264451,
      1013050280277,
      1013050251793,
      1013050298659,
      1013050265052,
      1013050289536,
      1013050291012,
      1013050296890,
      1013050288067,
      1013050297259,
      1013050271705,
      1013050286182,
      1013050271191,
      1013050296434,
      1013050288391,
      1013050258385,
      1013050260491,
      1013050280526,
      1013050260473,
      1013050279076,
      1013050252615
    ],
    "objective_weight": 1.0
  },
  {
    "client": 5,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      43502,
      39525,
      34202,
      34961,
      14401,
      5775,
      31175,
      11124,
      25780,
      1450,
      34944,
      10287,
      16866,
      16500,
      38576,
      25920,
      18309,
      16018,
      30796,
      36353,
      4019,
      10574,
      11406,
      28010,
      19924,
      31927,
      23571,
      18759,
      10620,
      19956,
      3846,
      5801,
      23025,
      2459,
      28594,
      19467,
      2343,
      33617,
      17846,
      42356,
      35468,
      12313,
      19735,
      11164,
      11072,
      17508,
      39823,
      41454,
      32192,
      32903,
      41337,
      13952,
      40438,
      38979,
      33436,
      22761,
      12692,
      30709,
      33183,
      37594,
      8192,
      18943,
      12387,
      8176,
      15324,
      18674,
      38898,
      23480,
      33084,
      43301,
      37332,
      26657,
      627,
      27774,
      22532,
      41363,
      26661,
      15523,
      8725,
      29345,
      1058,
      38221,
      10132,
      34505,
      27630,
      24772,
      15063,
      3164,
      21345,
      9062,
      26323,
      8911,
      14947,
      41380,
      16422,
      4319,
      32340,
      13797,
      37437,
      13357,
      35719,
      35520,
      36788,
      31479,
      12980,
      16165,
      13037,
      19671,
      17700,
      34934,
      5051,
      43247,
      14570,
      5762,
      3873,
      16040,
      32889,
      222,
      7169,
      19721,
      33417,
      11233,
      25688,
      29078,
      16531,
      29657,
      8903,
      7327,
      17903,
      35380,
      12723,
      41691,
      36616,
      9471,
      31887,
      30180,
      25309,
      25555,
      35067,
      16726,
      6179,
      38710,
      25744,
      14413,
      13562,
      6949,
      39237,
      1196,
      42252,
      33676,
      42262,
      24868,
      8304,
      6107,
      35047,
      43432,
      26486,
      6394,
      30439,
      26246,
      37747,
      39595,
      16281,
      32912,
      20685,
      27016,
      17554,
      35691,
      3490,
      32560,
      23641,
      9057,
      17805,
      27831,
      7907,
      26611,
      32690,
      16452,
      8502,
      42397,
      43843,
      1863,
      27480,
      37832,
      32920,
      9149,
      11644,
      26532,
      11748,
      12924,
      23342,
      29884,
      4479,
      43009,
      22774,
      103,
      34577,
      23434,
      44331,
      22391,
      41118,
      8695,
      19437,
      21248,
      3780,
      42699,
      32640,
      25653,
      30870,
      13081,
      26350,
      16797,
      38691,
      36052,
      42482,
      27820,
      6162,
      38462,
      36770,
      39717,
      28312,
      1008,
      8676,
      8145,
      1420,
      39832,
      7538,
      10230,
      4795,
      12825,
      36757,
      3124,
      38953,
      27335,
      15730,
      22523,
      20991,
      5944,
      23474,
      9594,
      26911,
      41152,
      27873,
      43899,
      19076,
      31225,
      28679,
      19347,
      10683,
      2852,
      13527,
      36053,
      26854,
      16653,
      40501,
      29005
    ],
    "original_indices": [
      6111,
      1732,
      49965,
      18017,
      2307,
      45084,
      17105,
      17114,
      15894,
      49671,
      9079,
      1189,
      20968,
      34590,
      5910,
      24309,
      42695,
      39289,
      24049,
      1230,
      34125,
      7340,
      35255,
      1809,
      24584,
      5279,
      26179,
      23790,
      9763,
      2106,
      22692,
      13713,
      39225,
      36325,
      28061,
      49097,
      45457,
      21857,
      30266,
      40474,
      24645,
      9341,
      398,
      18248,
      9498,
      2606,
      33641,
      8281,
      16941,
      43876,
      8213,
      10558,
      12020,
      4602,
      17575,
      14103,
      17817,
      1579,
      30956,
      47562,
      24288,
      16936,
      27239,
      18784,
      36870,
      19285,
      21785,
      4716,
      22136,
      27616,
      6055,
      1460,
      44830,
      29294,
      31028,
      4680,
      12962,
      4349,
      13526,
      2111,
      34780,
      38237,
      12892,
      8914,
      682,
      9355,
      24803,
      25930,
      34450,
      47034,
      49437,
      11702,
      23306,
      32701,
      33092,
      18299,
      28197,
      34997,
      20459,
      13837,
      23676,
      6335,
      6468,
      38125,
      3474,
      6229,
      33051,
      48484,
      32405,
      31982,
      16400,
      48332,
      22425,
      44589,
      48359,
      38275,
      14788,
      32602,
      18062,
      10350,
      30216,
      48288,
      1942,
      13683,
      43497,
      44989,
      10370,
      46693,
      39108,
      27145,
      2091,
      24712,
      21451,
      22248,
      27748,
      43117,
      42064,
      30028,
      38890,
      5209,
      37491,
      48320,
      4316,
      40788,
      28121,
      49383,
      44711,
      18864,
      29059,
      21589,
      9432,
      31646,
      10107,
      22882,
      13268,
      26780,
      32227,
      37460,
      20225,
      2688,
      37384,
      4825,
      16907,
      10034,
      43203,
      42169,
      28029,
      29586,
      18857,
      24159,
      22416,
      32106,
      40307,
      32759,
      3387,
      44832,
      2701,
      27233,
      19242,
      6288,
      14523,
      47022,
      3976,
      30660,
      37948,
      30005,
      864,
      1513,
      12021,
      23395,
      31347,
      7020,
      21531,
      27336,
      18096,
      2692,
      10040,
      27279,
      44669,
      38661,
      9412,
      41241,
      41691,
      47004,
      41352,
      25297,
      47189,
      999,
      49210,
      41255,
      18983,
      20346,
      7361,
      26643,
      1456,
      45135,
      8135,
      45788,
      23294,
      6166,
      3783,
      38551,
      9766,
      43167,
      9438,
      14028,
      44557,
      47492,
      18228,
      29658,
      19020,
      199,
      28115,
      40468,
      12786,
      10201,
      23187,
      15801,
      20794,
      18296,
      40105,
      8501,
      45739,
      25548,
      30869,
      1017,
      13049,
      32518,
      18198,
      34417,
      18531,
      49968,
      31409,
      39423,
      19248,
      11090
    ],
    "augmentation_seeds": [
      1013050256111,
      1013050251732,
      1013050299965,
      1013050268017,
      1013050252307,
      1013050295084,
      1013050267105,
      1013050267114,
      1013050265894,
      1013050299671,
      1013050259079,
      1013050251189,
      1013050270968,
      1013050284590,
      1013050255910,
      1013050274309,
      1013050292695,
      1013050289289,
      1013050274049,
      1013050251230,
      1013050284125,
      1013050257340,
      1013050285255,
      1013050251809,
      1013050274584,
      1013050255279,
      1013050276179,
      1013050273790,
      1013050259763,
      1013050252106,
      1013050272692,
      1013050263713,
      1013050289225,
      1013050286325,
      1013050278061,
      1013050299097,
      1013050295457,
      1013050271857,
      1013050280266,
      1013050290474,
      1013050274645,
      1013050259341,
      1013050250398,
      1013050268248,
      1013050259498,
      1013050252606,
      1013050283641,
      1013050258281,
      1013050266941,
      1013050293876,
      1013050258213,
      1013050260558,
      1013050262020,
      1013050254602,
      1013050267575,
      1013050264103,
      1013050267817,
      1013050251579,
      1013050280956,
      1013050297562,
      1013050274288,
      1013050266936,
      1013050277239,
      1013050268784,
      1013050286870,
      1013050269285,
      1013050271785,
      1013050254716,
      1013050272136,
      1013050277616,
      1013050256055,
      1013050251460,
      1013050294830,
      1013050279294,
      1013050281028,
      1013050254680,
      1013050262962,
      1013050254349,
      1013050263526,
      1013050252111,
      1013050284780,
      1013050288237,
      1013050262892,
      1013050258914,
      1013050250682,
      1013050259355,
      1013050274803,
      1013050275930,
      1013050284450,
      1013050297034,
      1013050299437,
      1013050261702,
      1013050273306,
      1013050282701,
      1013050283092,
      1013050268299,
      1013050278197,
      1013050284997,
      1013050270459,
      1013050263837,
      1013050273676,
      1013050256335,
      1013050256468,
      1013050288125,
      1013050253474,
      1013050256229,
      1013050283051,
      1013050298484,
      1013050282405,
      1013050281982,
      1013050266400,
      1013050298332,
      1013050272425,
      1013050294589,
      1013050298359,
      1013050288275,
      1013050264788,
      1013050282602,
      1013050268062,
      1013050260350,
      1013050280216,
      1013050298288,
      1013050251942,
      1013050263683,
      1013050293497,
      1013050294989,
      1013050260370,
      1013050296693,
      1013050289108,
      1013050277145,
      1013050252091,
      1013050274712,
      1013050271451,
      1013050272248,
      1013050277748,
      1013050293117,
      1013050292064,
      1013050280028,
      1013050288890,
      1013050255209,
      1013050287491,
      1013050298320,
      1013050254316,
      1013050290788,
      1013050278121,
      1013050299383,
      1013050294711,
      1013050268864,
      1013050279059,
      1013050271589,
      1013050259432,
      1013050281646,
      1013050260107,
      1013050272882,
      1013050263268,
      1013050276780,
      1013050282227,
      1013050287460,
      1013050270225,
      1013050252688,
      1013050287384,
      1013050254825,
      1013050266907,
      1013050260034,
      1013050293203,
      1013050292169,
      1013050278029,
      1013050279586,
      1013050268857,
      1013050274159,
      1013050272416,
      1013050282106,
      1013050290307,
      1013050282759,
      1013050253387,
      1013050294832,
      1013050252701,
      1013050277233,
      1013050269242,
      1013050256288,
      1013050264523,
      1013050297022,
      1013050253976,
      1013050280660,
      1013050287948,
      1013050280005,
      1013050250864,
      1013050251513,
      1013050262021,
      1013050273395,
      1013050281347,
      1013050257020,
      1013050271531,
      1013050277336,
      1013050268096,
      1013050252692,
      1013050260040,
      1013050277279,
      1013050294669,
      1013050288661,
      1013050259412,
      1013050291241,
      1013050291691,
      1013050297004,
      1013050291352,
      1013050275297,
      1013050297189,
      1013050250999,
      1013050299210,
      1013050291255,
      1013050268983,
      1013050270346,
      1013050257361,
      1013050276643,
      1013050251456,
      1013050295135,
      1013050258135,
      1013050295788,
      1013050273294,
      1013050256166,
      1013050253783,
      1013050288551,
      1013050259766,
      1013050293167,
      1013050259438,
      1013050264028,
      1013050294557,
      1013050297492,
      1013050268228,
      1013050279658,
      1013050269020,
      1013050250199,
      1013050278115,
      1013050290468,
      1013050262786,
      1013050260201,
      1013050273187,
      1013050265801,
      1013050270794,
      1013050268296,
      1013050290105,
      1013050258501,
      1013050295739,
      1013050275548,
      1013050280869,
      1013050251017,
      1013050263049,
      1013050282518,
      1013050268198,
      1013050284417,
      1013050268531,
      1013050299968,
      1013050281409,
      1013050289423,
      1013050269248,
      1013050261090
    ],
    "objective_weight": 1.0
  },
  {
    "client": 6,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      26329,
      33459,
      30492,
      15657,
      31809,
      27900,
      10655,
      42132,
      35352,
      5994,
      21881,
      36126,
      35876,
      25552,
      9107,
      40296,
      20696,
      42477,
      39167,
      17150,
      39727,
      25856,
      9787,
      10146,
      2013,
      37902,
      2837,
      42147,
      13610,
      8563,
      5018,
      3127,
      7103,
      4481,
      29864,
      32333,
      37676,
      42553,
      37171,
      10394,
      9699,
      29925,
      38717,
      15768,
      40452,
      39131,
      22666,
      7792,
      38881,
      19565,
      21487,
      31323,
      17741,
      33393,
      23806,
      42123,
      21992,
      23068,
      19832,
      14335,
      3073,
      6495,
      6938,
      18482,
      16630,
      33142,
      36038,
      10396,
      24140,
      24395,
      22160,
      8476,
      3561,
      41888,
      23999,
      11500,
      3035,
      2816,
      10386,
      44734,
      23094,
      27619,
      2947,
      17049,
      11524,
      6655,
      7494,
      5661,
      14624,
      16071,
      27721,
      9661,
      21244,
      19983,
      9222,
      31169,
      35989,
      38142,
      36606,
      19256,
      23375,
      42696,
      10433,
      43241,
      9647,
      21321,
      21486,
      33674,
      23987,
      23494,
      39342,
      24526,
      1650,
      12072,
      29756,
      18745,
      42958,
      42520,
      31151,
      9055,
      28867,
      3294,
      5760,
      16808,
      12625,
      8828,
      16771,
      11935,
      8989,
      8715,
      28064,
      2190,
      20607,
      33334,
      16861,
      14773,
      36815,
      42614,
      29353,
      23412,
      20850,
      19086,
      44368,
      10787,
      2493,
      37973,
      6596,
      35832,
      2751,
      28584,
      18317,
      31762,
      30323,
      21359,
      12232,
      20369,
      40265,
      14745,
      30033,
      40355,
      28600,
      41496,
      34837,
      40723,
      606,
      41552,
      32327,
      1520,
      1374,
      10662,
      4110,
      39196,
      26640,
      34690,
      11329,
      30926,
      29043,
      3821,
      32267,
      18599,
      27876,
      5371,
      39939,
      39534,
      11199,
      18560,
      42381,
      33653,
      24186,
      11112,
      2748,
      39058,
      34584,
      10075,
      10020,
      11687,
      42770,
      43951,
      16859,
      23706,
      30153,
      26623,
      16128,
      25161,
      10164,
      37800,
      31254,
      4638,
      22106,
      26258,
      36349,
      31700,
      4669,
      43528,
      20224,
      17524,
      14280,
      31176,
      37380,
      28521,
      24052,
      38250,
      34323,
      3288,
      33842,
      1340,
      24093,
      39481,
      18419,
      30272,
      35516,
      16364,
      17693,
      10154,
      44069,
      31833,
      7288,
      26062,
      693,
      22398,
      21495,
      43733,
      29728,
      18728,
      33591,
      8530,
      41036,
      15799,
      33227,
      33414,
      34267,
      9983,
      42428,
      32258,
      37098,
      13728
    ],
    "original_indices": [
      35534,
      14671,
      31457,
      1358,
      18292,
      40396,
      40388,
      12288,
      43355,
      42282,
      14051,
      35388,
      32162,
      10703,
      43190,
      9465,
      1923,
      27811,
      17020,
      11353,
      25632,
      19623,
      27253,
      26442,
      35991,
      20612,
      48687,
      42154,
      49896,
      46281,
      46206,
      44624,
      432,
      36927,
      14679,
      27172,
      2592,
      39264,
      49025,
      31550,
      21365,
      43736,
      2070,
      31081,
      9220,
      17048,
      16459,
      13774,
      5985,
      45400,
      3687,
      15771,
      28991,
      31671,
      15736,
      23991,
      26612,
      15861,
      48862,
      41866,
      36558,
      19144,
      32438,
      8504,
      43978,
      21751,
      25794,
      8340,
      305,
      17501,
      26745,
      2029,
      48327,
      1734,
      34133,
      33822,
      5115,
      27768,
      21034,
      42306,
      17612,
      12679,
      24677,
      20143,
      18040,
      27868,
      21080,
      37792,
      6385,
      13581,
      39542,
      43116,
      10282,
      2415,
      24007,
      6829,
      15550,
      13731,
      39563,
      28766,
      46638,
      18930,
      26803,
      23657,
      38731,
      25529,
      19585,
      40901,
      19663,
      24702,
      24132,
      29890,
      42883,
      21452,
      34028,
      34316,
      29085,
      16143,
      35458,
      15593,
      30706,
      14520,
      1364,
      22364,
      36344,
      18388,
      5221,
      29594,
      21423,
      15558,
      15218,
      39271,
      21570,
      29481,
      47062,
      3575,
      9730,
      33208,
      22863,
      30137,
      36630,
      17878,
      10351,
      17064,
      47220,
      34096,
      32319,
      24406,
      31991,
      25025,
      32120,
      45281,
      39874,
      35515,
      14559,
      36631,
      20740,
      42252,
      8877,
      40547,
      45009,
      30615,
      37423,
      17849,
      41040,
      27695,
      35005,
      34017,
      33683,
      5370,
      43967,
      21005,
      45374,
      12738,
      48015,
      49996,
      36486,
      4523,
      36608,
      46153,
      34823,
      23156,
      41225,
      17073,
      15310,
      39676,
      16717,
      7558,
      4922,
      21987,
      23738,
      44951,
      31389,
      10885,
      43179,
      3297,
      5511,
      34134,
      91,
      43071,
      19230,
      38513,
      42370,
      33873,
      5901,
      20221,
      31660,
      42833,
      14649,
      1206,
      3978,
      17411,
      8571,
      13730,
      32542,
      32614,
      15127,
      46473,
      30686,
      10757,
      17794,
      19131,
      20590,
      33160,
      1490,
      48108,
      1719,
      33869,
      33334,
      27606,
      10672,
      20196,
      23688,
      7850,
      11517,
      4510,
      14844,
      1949,
      44149,
      27817,
      1313,
      21065,
      18085,
      17323,
      29208,
      37239,
      32717,
      331,
      26910,
      44049,
      22204,
      20216,
      3175,
      3975,
      36341,
      2699
    ],
    "augmentation_seeds": [
      1013050285534,
      1013050264671,
      1013050281457,
      1013050251358,
      1013050268292,
      1013050290396,
      1013050290388,
      1013050262288,
      1013050293355,
      1013050292282,
      1013050264051,
      1013050285388,
      1013050282162,
      1013050260703,
      1013050293190,
      1013050259465,
      1013050251923,
      1013050277811,
      1013050267020,
      1013050261353,
      1013050275632,
      1013050269623,
      1013050277253,
      1013050276442,
      1013050285991,
      1013050270612,
      1013050298687,
      1013050292154,
      1013050299896,
      1013050296281,
      1013050296206,
      1013050294624,
      1013050250432,
      1013050286927,
      1013050264679,
      1013050277172,
      1013050252592,
      1013050289264,
      1013050299025,
      1013050281550,
      1013050271365,
      1013050293736,
      1013050252070,
      1013050281081,
      1013050259220,
      1013050267048,
      1013050266459,
      1013050263774,
      1013050255985,
      1013050295400,
      1013050253687,
      1013050265771,
      1013050278991,
      1013050281671,
      1013050265736,
      1013050273991,
      1013050276612,
      1013050265861,
      1013050298862,
      1013050291866,
      1013050286558,
      1013050269144,
      1013050282438,
      1013050258504,
      1013050293978,
      1013050271751,
      1013050275794,
      1013050258340,
      1013050250305,
      1013050267501,
      1013050276745,
      1013050252029,
      1013050298327,
      1013050251734,
      1013050284133,
      1013050283822,
      1013050255115,
      1013050277768,
      1013050271034,
      1013050292306,
      1013050267612,
      1013050262679,
      1013050274677,
      1013050270143,
      1013050268040,
      1013050277868,
      1013050271080,
      1013050287792,
      1013050256385,
      1013050263581,
      1013050289542,
      1013050293116,
      1013050260282,
      1013050252415,
      1013050274007,
      1013050256829,
      1013050265550,
      1013050263731,
      1013050289563,
      1013050278766,
      1013050296638,
      1013050268930,
      1013050276803,
      1013050273657,
      1013050288731,
      1013050275529,
      1013050269585,
      1013050290901,
      1013050269663,
      1013050274702,
      1013050274132,
      1013050279890,
      1013050292883,
      1013050271452,
      1013050284028,
      1013050284316,
      1013050279085,
      1013050266143,
      1013050285458,
      1013050265593,
      1013050280706,
      1013050264520,
      1013050251364,
      1013050272364,
      1013050286344,
      1013050268388,
      1013050255221,
      1013050279594,
      1013050271423,
      1013050265558,
      1013050265218,
      1013050289271,
      1013050271570,
      1013050279481,
      1013050297062,
      1013050253575,
      1013050259730,
      1013050283208,
      1013050272863,
      1013050280137,
      1013050286630,
      1013050267878,
      1013050260351,
      1013050267064,
      1013050297220,
      1013050284096,
      1013050282319,
      1013050274406,
      1013050281991,
      1013050275025,
      1013050282120,
      1013050295281,
      1013050289874,
      1013050285515,
      1013050264559,
      1013050286631,
      1013050270740,
      1013050292252,
      1013050258877,
      1013050290547,
      1013050295009,
      1013050280615,
      1013050287423,
      1013050267849,
      1013050291040,
      1013050277695,
      1013050285005,
      1013050284017,
      1013050283683,
      1013050255370,
      1013050293967,
      1013050271005,
      1013050295374,
      1013050262738,
      1013050298015,
      1013050299996,
      1013050286486,
      1013050254523,
      1013050286608,
      1013050296153,
      1013050284823,
      1013050273156,
      1013050291225,
      1013050267073,
      1013050265310,
      1013050289676,
      1013050266717,
      1013050257558,
      1013050254922,
      1013050271987,
      1013050273738,
      1013050294951,
      1013050281389,
      1013050260885,
      1013050293179,
      1013050253297,
      1013050255511,
      1013050284134,
      1013050250091,
      1013050293071,
      1013050269230,
      1013050288513,
      1013050292370,
      1013050283873,
      1013050255901,
      1013050270221,
      1013050281660,
      1013050292833,
      1013050264649,
      1013050251206,
      1013050253978,
      1013050267411,
      1013050258571,
      1013050263730,
      1013050282542,
      1013050282614,
      1013050265127,
      1013050296473,
      1013050280686,
      1013050260757,
      1013050267794,
      1013050269131,
      1013050270590,
      1013050283160,
      1013050251490,
      1013050298108,
      1013050251719,
      1013050283869,
      1013050283334,
      1013050277606,
      1013050260672,
      1013050270196,
      1013050273688,
      1013050257850,
      1013050261517,
      1013050254510,
      1013050264844,
      1013050251949,
      1013050294149,
      1013050277817,
      1013050251313,
      1013050271065,
      1013050268085,
      1013050267323,
      1013050279208,
      1013050287239,
      1013050282717,
      1013050250331,
      1013050276910,
      1013050294049,
      1013050272204,
      1013050270216,
      1013050253175,
      1013050253975,
      1013050286341,
      1013050252699
    ],
    "objective_weight": 1.0
  },
  {
    "client": 7,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      3280,
      26893,
      19240,
      44566,
      27296,
      17336,
      40475,
      44954,
      41613,
      4847,
      514,
      19010,
      3639,
      4548,
      4637,
      3334,
      37402,
      42676,
      44587,
      37266,
      8934,
      21831,
      17329,
      10643,
      4818,
      21807,
      14502,
      22340,
      26799,
      40367,
      32064,
      31329,
      11743,
      35868,
      30043,
      16467,
      42496,
      40165,
      20365,
      13924,
      8337,
      38511,
      14780,
      7361,
      24393,
      39402,
      6407,
      41816,
      16037,
      38610,
      24478,
      14277,
      35055,
      32658,
      7231,
      42913,
      21252,
      9253,
      16246,
      7637,
      25341,
      39176,
      32396,
      40285,
      13368,
      18959,
      41329,
      6983,
      20069,
      21836,
      23175,
      42120,
      20596,
      14421,
      32842,
      36597,
      32761,
      22216,
      27783,
      39556,
      19299,
      24233,
      34275,
      18138,
      41819,
      44197,
      24229,
      28628,
      39252,
      12459,
      11517,
      21901,
      17593,
      36914,
      40998,
      27208,
      41457,
      12269,
      11645,
      36686,
      26302,
      4185,
      13308,
      4981,
      21707,
      20057,
      3270,
      21319,
      41210,
      27694,
      39775,
      9005,
      15408,
      8888,
      10557,
      25053,
      22908,
      8235,
      6026,
      13905,
      23106,
      23089,
      9148,
      5170,
      3220,
      7631,
      30516,
      24590,
      17081,
      36823,
      2986,
      29993,
      21939,
      37394,
      40616,
      40801,
      16346,
      18206,
      44841,
      10796,
      31274,
      22517,
      36490,
      29336,
      34881,
      1285,
      15959,
      32302,
      39325,
      38174,
      28837,
      24366,
      5299,
      10040,
      896,
      43284,
      30363,
      21612,
      18300,
      25830,
      7733,
      3819,
      41282,
      32104,
      6056,
      33493,
      5503,
      26254,
      14199,
      4035,
      4839,
      9837,
      14360,
      36834,
      27828,
      30968,
      38553,
      13366,
      17960,
      23544,
      37810,
      22882,
      8373,
      38247,
      39376,
      32031,
      31200,
      39430,
      24351,
      28462,
      33668,
      9830,
      31983,
      21332,
      14909,
      16658,
      43044,
      29921,
      2942,
      31237,
      7213,
      33413,
      39902,
      28275,
      8551,
      21247,
      6153,
      29605,
      35675,
      38311,
      33881,
      36164,
      9927,
      25913,
      17009,
      9366,
      3071,
      35479,
      34714,
      33039,
      43533,
      41560,
      42598,
      9963,
      3062,
      39899,
      41489,
      43946,
      10440,
      9648,
      841,
      35697,
      39075,
      32679,
      14889,
      43904,
      41940,
      24355,
      10684,
      15685,
      11732,
      8394,
      27561,
      17877,
      36717,
      21412,
      33057,
      35097,
      44964,
      34509,
      23774,
      40100,
      4987,
      4049,
      35890,
      43440
    ],
    "original_indices": [
      17792,
      36629,
      41005,
      31760,
      42436,
      25971,
      13851,
      36117,
      3704,
      38542,
      19094,
      3723,
      44968,
      38167,
      6161,
      341,
      9068,
      38426,
      17709,
      42266,
      48995,
      42516,
      17,
      27878,
      10079,
      8177,
      2738,
      4297,
      8020,
      33892,
      29998,
      9901,
      540,
      45058,
      15517,
      37180,
      48292,
      41567,
      10299,
      12965,
      3937,
      20936,
      36051,
      28937,
      156,
      23201,
      6495,
      13155,
      43573,
      30788,
      43653,
      37300,
      1915,
      45505,
      42281,
      13070,
      15178,
      21663,
      17098,
      1946,
      3562,
      30299,
      3146,
      30303,
      49450,
      24454,
      33809,
      46649,
      41582,
      39356,
      5201,
      36118,
      14699,
      28050,
      523,
      47791,
      21340,
      41103,
      15657,
      40552,
      310,
      7157,
      22398,
      10134,
      15119,
      18539,
      12687,
      47497,
      47114,
      11168,
      25183,
      40660,
      38095,
      16724,
      28451,
      35370,
      16601,
      9896,
      42062,
      21862,
      45831,
      29940,
      9740,
      22763,
      29835,
      39348,
      42649,
      40280,
      7457,
      29259,
      38276,
      423,
      38429,
      30183,
      21819,
      41367,
      46360,
      16310,
      2428,
      45158,
      17493,
      37086,
      46933,
      18069,
      5130,
      47955,
      32746,
      22392,
      41511,
      46292,
      21305,
      36310,
      31547,
      17813,
      31296,
      47426,
      13061,
      8046,
      21700,
      1756,
      26872,
      43809,
      5251,
      25709,
      20314,
      44930,
      33972,
      32546,
      21665,
      41988,
      48446,
      26560,
      48528,
      27549,
      27315,
      5138,
      29097,
      30600,
      9713,
      14707,
      48465,
      26776,
      13128,
      7609,
      32827,
      41898,
      38682,
      47440,
      895,
      38639,
      49186,
      14423,
      34099,
      6817,
      38583,
      49948,
      14166,
      19439,
      45754,
      1152,
      9366,
      10669,
      10251,
      27241,
      41041,
      39314,
      16285,
      4914,
      28425,
      42447,
      10308,
      3583,
      29195,
      1535,
      17821,
      16837,
      13337,
      19139,
      34948,
      17596,
      41356,
      7197,
      859,
      27332,
      32679,
      49898,
      31607,
      17796,
      25329,
      18783,
      47864,
      20598,
      25528,
      39116,
      4089,
      19868,
      911,
      43358,
      12547,
      29461,
      29776,
      30861,
      24693,
      17779,
      28231,
      21123,
      47299,
      20354,
      24074,
      16279,
      35201,
      43498,
      35562,
      1302,
      22467,
      44714,
      29025,
      24378,
      37613,
      17337,
      5571,
      486,
      20501,
      20255,
      18421,
      15958,
      2045,
      25228,
      41278,
      22078,
      44667,
      31695,
      20777,
      42559,
      33485,
      22206
    ],
    "augmentation_seeds": [
      1013050267792,
      1013050286629,
      1013050291005,
      1013050281760,
      1013050292436,
      1013050275971,
      1013050263851,
      1013050286117,
      1013050253704,
      1013050288542,
      1013050269094,
      1013050253723,
      1013050294968,
      1013050288167,
      1013050256161,
      1013050250341,
      1013050259068,
      1013050288426,
      1013050267709,
      1013050292266,
      1013050298995,
      1013050292516,
      1013050250017,
      1013050277878,
      1013050260079,
      1013050258177,
      1013050252738,
      1013050254297,
      1013050258020,
      1013050283892,
      1013050279998,
      1013050259901,
      1013050250540,
      1013050295058,
      1013050265517,
      1013050287180,
      1013050298292,
      1013050291567,
      1013050260299,
      1013050262965,
      1013050253937,
      1013050270936,
      1013050286051,
      1013050278937,
      1013050250156,
      1013050273201,
      1013050256495,
      1013050263155,
      1013050293573,
      1013050280788,
      1013050293653,
      1013050287300,
      1013050251915,
      1013050295505,
      1013050292281,
      1013050263070,
      1013050265178,
      1013050271663,
      1013050267098,
      1013050251946,
      1013050253562,
      1013050280299,
      1013050253146,
      1013050280303,
      1013050299450,
      1013050274454,
      1013050283809,
      1013050296649,
      1013050291582,
      1013050289356,
      1013050255201,
      1013050286118,
      1013050264699,
      1013050278050,
      1013050250523,
      1013050297791,
      1013050271340,
      1013050291103,
      1013050265657,
      1013050290552,
      1013050250310,
      1013050257157,
      1013050272398,
      1013050260134,
      1013050265119,
      1013050268539,
      1013050262687,
      1013050297497,
      1013050297114,
      1013050261168,
      1013050275183,
      1013050290660,
      1013050288095,
      1013050266724,
      1013050278451,
      1013050285370,
      1013050266601,
      1013050259896,
      1013050292062,
      1013050271862,
      1013050295831,
      1013050279940,
      1013050259740,
      1013050272763,
      1013050279835,
      1013050289348,
      1013050292649,
      1013050290280,
      1013050257457,
      1013050279259,
      1013050288276,
      1013050250423,
      1013050288429,
      1013050280183,
      1013050271819,
      1013050291367,
      1013050296360,
      1013050266310,
      1013050252428,
      1013050295158,
      1013050267493,
      1013050287086,
      1013050296933,
      1013050268069,
      1013050255130,
      1013050297955,
      1013050282746,
      1013050272392,
      1013050291511,
      1013050296292,
      1013050271305,
      1013050286310,
      1013050281547,
      1013050267813,
      1013050281296,
      1013050297426,
      1013050263061,
      1013050258046,
      1013050271700,
      1013050251756,
      1013050276872,
      1013050293809,
      1013050255251,
      1013050275709,
      1013050270314,
      1013050294930,
      1013050283972,
      1013050282546,
      1013050271665,
      1013050291988,
      1013050298446,
      1013050276560,
      1013050298528,
      1013050277549,
      1013050277315,
      1013050255138,
      1013050279097,
      1013050280600,
      1013050259713,
      1013050264707,
      1013050298465,
      1013050276776,
      1013050263128,
      1013050257609,
      1013050282827,
      1013050291898,
      1013050288682,
      1013050297440,
      1013050250895,
      1013050288639,
      1013050299186,
      1013050264423,
      1013050284099,
      1013050256817,
      1013050288583,
      1013050299948,
      1013050264166,
      1013050269439,
      1013050295754,
      1013050251152,
      1013050259366,
      1013050260669,
      1013050260251,
      1013050277241,
      1013050291041,
      1013050289314,
      1013050266285,
      1013050254914,
      1013050278425,
      1013050292447,
      1013050260308,
      1013050253583,
      1013050279195,
      1013050251535,
      1013050267821,
      1013050266837,
      1013050263337,
      1013050269139,
      1013050284948,
      1013050267596,
      1013050291356,
      1013050257197,
      1013050250859,
      1013050277332,
      1013050282679,
      1013050299898,
      1013050281607,
      1013050267796,
      1013050275329,
      1013050268783,
      1013050297864,
      1013050270598,
      1013050275528,
      1013050289116,
      1013050254089,
      1013050269868,
      1013050250911,
      1013050293358,
      1013050262547,
      1013050279461,
      1013050279776,
      1013050280861,
      1013050274693,
      1013050267779,
      1013050278231,
      1013050271123,
      1013050297299,
      1013050270354,
      1013050274074,
      1013050266279,
      1013050285201,
      1013050293498,
      1013050285562,
      1013050251302,
      1013050272467,
      1013050294714,
      1013050279025,
      1013050274378,
      1013050287613,
      1013050267337,
      1013050255571,
      1013050250486,
      1013050270501,
      1013050270255,
      1013050268421,
      1013050265958,
      1013050252045,
      1013050275228,
      1013050291278,
      1013050272078,
      1013050294667,
      1013050281695,
      1013050270777,
      1013050292559,
      1013050283485,
      1013050272206
    ],
    "objective_weight": 1.0
  },
  {
    "client": 8,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      11507,
      6307,
      36709,
      29599,
      14718,
      20068,
      9562,
      41490,
      35725,
      10809,
      25657,
      23257,
      31563,
      29598,
      16267,
      30982,
      34987,
      19069,
      42412,
      29166,
      38623,
      33335,
      12349,
      23867,
      5970,
      25911,
      30341,
      44673,
      18768,
      29888,
      32316,
      4345,
      15373,
      20151,
      12210,
      20325,
      24836,
      10100,
      44329,
      18250,
      19257,
      32256,
      16388,
      28757,
      14324,
      13172,
      37606,
      15735,
      21474,
      936,
      2469,
      39705,
      18010,
      19146,
      17881,
      43258,
      2046,
      16519,
      1778,
      23345,
      42289,
      34959,
      35693,
      12202,
      33051,
      16922,
      28636,
      16179,
      19253,
      44505,
      17205,
      3208,
      9918,
      34805,
      29098,
      12790,
      13830,
      12434,
      4521,
      26401,
      19949,
      43334,
      2699,
      16924,
      8871,
      36496,
      13730,
      23910,
      39067,
      21202,
      13645,
      9609,
      43622,
      25489,
      12894,
      10008,
      26033,
      28968,
      6619,
      37771,
      31797,
      9742,
      25106,
      9408,
      4504,
      36411,
      23703,
      24713,
      119,
      2281,
      4215,
      24371,
      35083,
      9352,
      35911,
      312,
      20485,
      30831,
      30459,
      12302,
      44936,
      12900,
      8140,
      25940,
      5008,
      27675,
      24320,
      31061,
      22631,
      18893,
      28360,
      19620,
      43010,
      25267,
      13451,
      13001,
      40053,
      35215,
      3625,
      37617,
      15862,
      916,
      19469,
      41200,
      28257,
      37267,
      7490,
      8345,
      7110,
      38987,
      2556,
      35836,
      21986,
      24747,
      38007,
      6001,
      23702,
      26351,
      13088,
      26797,
      31736,
      389,
      36769,
      3507,
      19198,
      4338,
      36161,
      29668,
      28630,
      24171,
      35715,
      4594,
      26567,
      4616,
      3967,
      21076,
      33822,
      44935,
      30737,
      44318,
      12268,
      24899,
      12053,
      14700,
      36858,
      28201,
      35290,
      15921,
      15574,
      24012,
      42564,
      30216,
      406,
      12706,
      32050,
      2746,
      23904,
      42798,
      12394,
      24731,
      38690,
      15961,
      189,
      21216,
      21049,
      41894,
      15832,
      2455,
      470,
      37593,
      39532,
      4614,
      24145,
      24111,
      38167,
      35992,
      22786,
      19743,
      20421,
      24610,
      34529,
      28932,
      8456,
      10217,
      28136,
      19925,
      21708,
      12130,
      35605,
      31024,
      4180,
      6097,
      23036,
      21570,
      2918,
      7452,
      42892,
      24315,
      11393,
      30675,
      28819,
      21220,
      25089,
      1081,
      16074,
      35420,
      27363,
      30935,
      30775,
      32345,
      4302,
      11032,
      17044,
      4730,
      22946,
      5957
    ],
    "original_indices": [
      31467,
      8197,
      585,
      24552,
      48561,
      13764,
      13819,
      8416,
      5525,
      41198,
      18016,
      47351,
      3768,
      3111,
      13590,
      13783,
      8895,
      30655,
      48887,
      20008,
      49553,
      1459,
      18191,
      27141,
      4624,
      31833,
      20885,
      25421,
      13636,
      38763,
      8887,
      26662,
      14422,
      32088,
      46575,
      48159,
      38498,
      35420,
      15821,
      3176,
      41101,
      42719,
      25028,
      4693,
      32826,
      21711,
      47746,
      12971,
      7818,
      8882,
      5770,
      46444,
      1813,
      5486,
      33880,
      6275,
      35758,
      30476,
      49205,
      45222,
      45235,
      1341,
      46996,
      43738,
      9805,
      27152,
      4440,
      15156,
      43294,
      36668,
      1363,
      24101,
      13989,
      10084,
      4126,
      701,
      27735,
      17188,
      19202,
      43156,
      44291,
      47504,
      5249,
      11668,
      6559,
      17066,
      2452,
      2167,
      6775,
      49077,
      26559,
      6946,
      23115,
      44094,
      19337,
      23692,
      16311,
      23451,
      20674,
      11490,
      16557,
      31478,
      6697,
      19158,
      24863,
      6478,
      21356,
      14663,
      42797,
      10675,
      37439,
      39346,
      2499,
      9556,
      366,
      13459,
      43620,
      42872,
      49952,
      48973,
      49442,
      17122,
      33640,
      27968,
      31776,
      31356,
      35410,
      33298,
      38305,
      20823,
      26413,
      17288,
      13512,
      46146,
      2698,
      28770,
      1515,
      8078,
      10764,
      28800,
      31346,
      4470,
      47072,
      22091,
      44708,
      17028,
      44097,
      8893,
      14598,
      32327,
      8478,
      7940,
      24785,
      43338,
      31730,
      39911,
      30763,
      462,
      40281,
      30283,
      10823,
      12540,
      43408,
      45556,
      38213,
      25532,
      13574,
      35920,
      43973,
      45942,
      43370,
      47680,
      18643,
      44520,
      35551,
      10913,
      49391,
      39050,
      47135,
      33089,
      46633,
      4535,
      37446,
      4481,
      8512,
      12203,
      10358,
      23622,
      38364,
      9703,
      24310,
      11690,
      44476,
      30524,
      32269,
      39213,
      38114,
      11777,
      18496,
      5303,
      27339,
      13471,
      48024,
      18320,
      42535,
      26050,
      28592,
      25810,
      7409,
      17854,
      30647,
      44134,
      46112,
      14763,
      20889,
      17911,
      10072,
      28751,
      39977,
      1517,
      43322,
      42780,
      6141,
      9989,
      22339,
      6863,
      26897,
      15975,
      3726,
      37084,
      48291,
      2362,
      18773,
      18054,
      40479,
      21829,
      19488,
      19819,
      42302,
      48511,
      29360,
      44962,
      44756,
      36389,
      18006,
      49470,
      25416,
      18809,
      14241,
      33082,
      32873,
      3982,
      34479,
      27994,
      16210,
      14129
    ],
    "augmentation_seeds": [
      1013050281467,
      1013050258197,
      1013050250585,
      1013050274552,
      1013050298561,
      1013050263764,
      1013050263819,
      1013050258416,
      1013050255525,
      1013050291198,
      1013050268016,
      1013050297351,
      1013050253768,
      1013050253111,
      1013050263590,
      1013050263783,
      1013050258895,
      1013050280655,
      1013050298887,
      1013050270008,
      1013050299553,
      1013050251459,
      1013050268191,
      1013050277141,
      1013050254624,
      1013050281833,
      1013050270885,
      1013050275421,
      1013050263636,
      1013050288763,
      1013050258887,
      1013050276662,
      1013050264422,
      1013050282088,
      1013050296575,
      1013050298159,
      1013050288498,
      1013050285420,
      1013050265821,
      1013050253176,
      1013050291101,
      1013050292719,
      1013050275028,
      1013050254693,
      1013050282826,
      1013050271711,
      1013050297746,
      1013050262971,
      1013050257818,
      1013050258882,
      1013050255770,
      1013050296444,
      1013050251813,
      1013050255486,
      1013050283880,
      1013050256275,
      1013050285758,
      1013050280476,
      1013050299205,
      1013050295222,
      1013050295235,
      1013050251341,
      1013050296996,
      1013050293738,
      1013050259805,
      1013050277152,
      1013050254440,
      1013050265156,
      1013050293294,
      1013050286668,
      1013050251363,
      1013050274101,
      1013050263989,
      1013050260084,
      1013050254126,
      1013050250701,
      1013050277735,
      1013050267188,
      1013050269202,
      1013050293156,
      1013050294291,
      1013050297504,
      1013050255249,
      1013050261668,
      1013050256559,
      1013050267066,
      1013050252452,
      1013050252167,
      1013050256775,
      1013050299077,
      1013050276559,
      1013050256946,
      1013050273115,
      1013050294094,
      1013050269337,
      1013050273692,
      1013050266311,
      1013050273451,
      1013050270674,
      1013050261490,
      1013050266557,
      1013050281478,
      1013050256697,
      1013050269158,
      1013050274863,
      1013050256478,
      1013050271356,
      1013050264663,
      1013050292797,
      1013050260675,
      1013050287439,
      1013050289346,
      1013050252499,
      1013050259556,
      1013050250366,
      1013050263459,
      1013050293620,
      1013050292872,
      1013050299952,
      1013050298973,
      1013050299442,
      1013050267122,
      1013050283640,
      1013050277968,
      1013050281776,
      1013050281356,
      1013050285410,
      1013050283298,
      1013050288305,
      1013050270823,
      1013050276413,
      1013050267288,
      1013050263512,
      1013050296146,
      1013050252698,
      1013050278770,
      1013050251515,
      1013050258078,
      1013050260764,
      1013050278800,
      1013050281346,
      1013050254470,
      1013050297072,
      1013050272091,
      1013050294708,
      1013050267028,
      1013050294097,
      1013050258893,
      1013050264598,
      1013050282327,
      1013050258478,
      1013050257940,
      1013050274785,
      1013050293338,
      1013050281730,
      1013050289911,
      1013050280763,
      1013050250462,
      1013050290281,
      1013050280283,
      1013050260823,
      1013050262540,
      1013050293408,
      1013050295556,
      1013050288213,
      1013050275532,
      1013050263574,
      1013050285920,
      1013050293973,
      1013050295942,
      1013050293370,
      1013050297680,
      1013050268643,
      1013050294520,
      1013050285551,
      1013050260913,
      1013050299391,
      1013050289050,
      1013050297135,
      1013050283089,
      1013050296633,
      1013050254535,
      1013050287446,
      1013050254481,
      1013050258512,
      1013050262203,
      1013050260358,
      1013050273622,
      1013050288364,
      1013050259703,
      1013050274310,
      1013050261690,
      1013050294476,
      1013050280524,
      1013050282269,
      1013050289213,
      1013050288114,
      1013050261777,
      1013050268496,
      1013050255303,
      1013050277339,
      1013050263471,
      1013050298024,
      1013050268320,
      1013050292535,
      1013050276050,
      1013050278592,
      1013050275810,
      1013050257409,
      1013050267854,
      1013050280647,
      1013050294134,
      1013050296112,
      1013050264763,
      1013050270889,
      1013050267911,
      1013050260072,
      1013050278751,
      1013050289977,
      1013050251517,
      1013050293322,
      1013050292780,
      1013050256141,
      1013050259989,
      1013050272339,
      1013050256863,
      1013050276897,
      1013050265975,
      1013050253726,
      1013050287084,
      1013050298291,
      1013050252362,
      1013050268773,
      1013050268054,
      1013050290479,
      1013050271829,
      1013050269488,
      1013050269819,
      1013050292302,
      1013050298511,
      1013050279360,
      1013050294962,
      1013050294756,
      1013050286389,
      1013050268006,
      1013050299470,
      1013050275416,
      1013050268809,
      1013050264241,
      1013050283082,
      1013050282873,
      1013050253982,
      1013050284479,
      1013050277994,
      1013050266210,
      1013050264129
    ],
    "objective_weight": 1.0
  },
  {
    "client": 9,
    "actual_small_size": 128,
    "actual_large_size": 256,
    "train_positions": [
      32054,
      27253,
      1599,
      2297,
      32469,
      27055,
      8559,
      14884,
      28752,
      6970,
      36041,
      6651,
      42624,
      948,
      32556,
      17378,
      14690,
      35464,
      40658,
      3646,
      7565,
      17889,
      16184,
      40305,
      33,
      9975,
      16657,
      75,
      29520,
      8862,
      5860,
      22374,
      15179,
      2694,
      25415,
      12323,
      23748,
      15398,
      1921,
      2206,
      43109,
      23800,
      6550,
      5064,
      26636,
      25673,
      36459,
      15389,
      42643,
      13635,
      23064,
      12271,
      38882,
      26838,
      33063,
      29887,
      21290,
      22918,
      6327,
      35591,
      16529,
      34546,
      40738,
      239,
      2662,
      25156,
      15259,
      35152,
      22594,
      34790,
      21834,
      26295,
      38933,
      14222,
      35395,
      3104,
      4134,
      41395,
      1394,
      26164,
      38985,
      33376,
      32029,
      19468,
      33504,
      44985,
      13320,
      17413,
      7702,
      27667,
      36579,
      26412,
      9356,
      5478,
      18019,
      16889,
      25291,
      12585,
      34911,
      17216,
      12841,
      36773,
      18804,
      36901,
      28959,
      22273,
      7980,
      33850,
      35315,
      3417,
      16084,
      41110,
      34641,
      40144,
      9574,
      32366,
      28563,
      14972,
      17692,
      32688,
      16200,
      20280,
      21980,
      9894,
      13811,
      21859,
      36940,
      12528,
      14483,
      36421,
      42978,
      15816,
      31330,
      43736,
      43552,
      13732,
      21830,
      29611,
      29900,
      30679,
      13078,
      3105,
      42935,
      2197,
      27311,
      17061,
      12794,
      44299,
      6817,
      37338,
      23505,
      27938,
      20426,
      33134,
      15332,
      40399,
      4382,
      12348,
      39461,
      88,
      19190,
      17754,
      42730,
      8670,
      38243,
      7715,
      10718,
      24776,
      1594,
      23419,
      24770,
      43124,
      31436,
      25392,
      38371,
      31540,
      24803,
      550,
      4375,
      42834,
      43049,
      5451,
      40968,
      7089,
      27899,
      31712,
      19766,
      21054,
      11335,
      27768,
      1893,
      33093,
      18339,
      19408,
      41547,
      29652,
      15486,
      41130,
      9103,
      36212,
      40027,
      11526,
      42149,
      33914,
      41312,
      10264,
      1404,
      8970,
      13102,
      22264,
      3759,
      43239,
      9840,
      8051,
      40590,
      5649,
      26963,
      18574,
      8274,
      14190,
      36694,
      15500,
      13196,
      13216,
      17421,
      15771,
      44088,
      24746,
      20821,
      16901,
      24153,
      25318,
      7768,
      8491,
      20148,
      4992,
      19787,
      37789,
      27174,
      39307,
      19188,
      17626,
      4598,
      6175,
      32382,
      26715,
      11099,
      41376,
      18193,
      36304,
      23779,
      2664,
      33665,
      15710,
      20893,
      31723
    ],
    "original_indices": [
      31320,
      7715,
      37334,
      32954,
      28048,
      33256,
      29794,
      31913,
      49854,
      22818,
      24085,
      45787,
      12976,
      36312,
      21613,
      39171,
      13204,
      43792,
      20599,
      33128,
      28640,
      31440,
      39554,
      21679,
      24755,
      9589,
      15169,
      26632,
      6416,
      48709,
      5282,
      9950,
      37105,
      45081,
      11330,
      35096,
      22086,
      41871,
      16632,
      48851,
      22166,
      35155,
      6130,
      26320,
      27879,
      41175,
      10543,
      16013,
      24055,
      47804,
      32199,
      5127,
      34834,
      41046,
      19361,
      11212,
      16503,
      6575,
      17031,
      11788,
      8739,
      6409,
      26468,
      19445,
      46725,
      47768,
      37236,
      13514,
      32516,
      34511,
      7619,
      6024,
      38348,
      48719,
      9778,
      28716,
      47711,
      43329,
      48653,
      40456,
      1250,
      21660,
      43940,
      20948,
      25370,
      19674,
      1542,
      43328,
      13555,
      8060,
      5048,
      6215,
      11340,
      39338,
      11074,
      14253,
      25053,
      22168,
      43293,
      5492,
      31090,
      24053,
      15674,
      41980,
      45970,
      41294,
      34493,
      13450,
      16879,
      10990,
      36043,
      21507,
      29355,
      6225,
      47957,
      19346,
      40557,
      24100,
      33236,
      25890,
      9338,
      26809,
      34881,
      39540,
      33801,
      44200,
      4611,
      26527,
      33033,
      7222,
      33200,
      12642,
      1374,
      31077,
      44710,
      40086,
      16426,
      3712,
      12597,
      20548,
      14195,
      30141,
      2667,
      32233,
      47115,
      12013,
      32420,
      23894,
      19054,
      46048,
      16098,
      26919,
      15578,
      18802,
      15251,
      20492,
      15137,
      13486,
      34983,
      29153,
      21853,
      4110,
      17099,
      24292,
      15757,
      11109,
      40020,
      2108,
      28584,
      21726,
      20644,
      26289,
      7226,
      27316,
      3529,
      49961,
      46063,
      29634,
      43301,
      29054,
      43496,
      3257,
      2251,
      46953,
      920,
      8115,
      43420,
      7359,
      13477,
      28663,
      31412,
      37100,
      48433,
      16112,
      4131,
      13137,
      10320,
      40774,
      17043,
      33969,
      40252,
      10802,
      17906,
      42421,
      9673,
      14156,
      43138,
      13755,
      42648,
      36336,
      46881,
      316,
      24756,
      40582,
      8783,
      49561,
      40091,
      43517,
      45977,
      27064,
      39627,
      41992,
      9348,
      20579,
      39608,
      12517,
      18344,
      43879,
      17179,
      1962,
      10432,
      18958,
      20896,
      5552,
      29862,
      26994,
      2444,
      40062,
      15489,
      39707,
      5495,
      6330,
      21984,
      49021,
      1046,
      40831,
      8333,
      41901,
      10262,
      18853,
      13624,
      32131,
      21335,
      3328,
      37757,
      48438
    ],
    "augmentation_seeds": [
      1013050281320,
      1013050257715,
      1013050287334,
      1013050282954,
      1013050278048,
      1013050283256,
      1013050279794,
      1013050281913,
      1013050299854,
      1013050272818,
      1013050274085,
      1013050295787,
      1013050262976,
      1013050286312,
      1013050271613,
      1013050289171,
      1013050263204,
      1013050293792,
      1013050270599,
      1013050283128,
      1013050278640,
      1013050281440,
      1013050289554,
      1013050271679,
      1013050274755,
      1013050259589,
      1013050265169,
      1013050276632,
      1013050256416,
      1013050298709,
      1013050255282,
      1013050259950,
      1013050287105,
      1013050295081,
      1013050261330,
      1013050285096,
      1013050272086,
      1013050291871,
      1013050266632,
      1013050298851,
      1013050272166,
      1013050285155,
      1013050256130,
      1013050276320,
      1013050277879,
      1013050291175,
      1013050260543,
      1013050266013,
      1013050274055,
      1013050297804,
      1013050282199,
      1013050255127,
      1013050284834,
      1013050291046,
      1013050269361,
      1013050261212,
      1013050266503,
      1013050256575,
      1013050267031,
      1013050261788,
      1013050258739,
      1013050256409,
      1013050276468,
      1013050269445,
      1013050296725,
      1013050297768,
      1013050287236,
      1013050263514,
      1013050282516,
      1013050284511,
      1013050257619,
      1013050256024,
      1013050288348,
      1013050298719,
      1013050259778,
      1013050278716,
      1013050297711,
      1013050293329,
      1013050298653,
      1013050290456,
      1013050251250,
      1013050271660,
      1013050293940,
      1013050270948,
      1013050275370,
      1013050269674,
      1013050251542,
      1013050293328,
      1013050263555,
      1013050258060,
      1013050255048,
      1013050256215,
      1013050261340,
      1013050289338,
      1013050261074,
      1013050264253,
      1013050275053,
      1013050272168,
      1013050293293,
      1013050255492,
      1013050281090,
      1013050274053,
      1013050265674,
      1013050291980,
      1013050295970,
      1013050291294,
      1013050284493,
      1013050263450,
      1013050266879,
      1013050260990,
      1013050286043,
      1013050271507,
      1013050279355,
      1013050256225,
      1013050297957,
      1013050269346,
      1013050290557,
      1013050274100,
      1013050283236,
      1013050275890,
      1013050259338,
      1013050276809,
      1013050284881,
      1013050289540,
      1013050283801,
      1013050294200,
      1013050254611,
      1013050276527,
      1013050283033,
      1013050257222,
      1013050283200,
      1013050262642,
      1013050251374,
      1013050281077,
      1013050294710,
      1013050290086,
      1013050266426,
      1013050253712,
      1013050262597,
      1013050270548,
      1013050264195,
      1013050280141,
      1013050252667,
      1013050282233,
      1013050297115,
      1013050262013,
      1013050282420,
      1013050273894,
      1013050269054,
      1013050296048,
      1013050266098,
      1013050276919,
      1013050265578,
      1013050268802,
      1013050265251,
      1013050270492,
      1013050265137,
      1013050263486,
      1013050284983,
      1013050279153,
      1013050271853,
      1013050254110,
      1013050267099,
      1013050274292,
      1013050265757,
      1013050261109,
      1013050290020,
      1013050252108,
      1013050278584,
      1013050271726,
      1013050270644,
      1013050276289,
      1013050257226,
      1013050277316,
      1013050253529,
      1013050299961,
      1013050296063,
      1013050279634,
      1013050293301,
      1013050279054,
      1013050293496,
      1013050253257,
      1013050252251,
      1013050296953,
      1013050250920,
      1013050258115,
      1013050293420,
      1013050257359,
      1013050263477,
      1013050278663,
      1013050281412,
      1013050287100,
      1013050298433,
      1013050266112,
      1013050254131,
      1013050263137,
      1013050260320,
      1013050290774,
      1013050267043,
      1013050283969,
      1013050290252,
      1013050260802,
      1013050267906,
      1013050292421,
      1013050259673,
      1013050264156,
      1013050293138,
      1013050263755,
      1013050292648,
      1013050286336,
      1013050296881,
      1013050250316,
      1013050274756,
      1013050290582,
      1013050258783,
      1013050299561,
      1013050290091,
      1013050293517,
      1013050295977,
      1013050277064,
      1013050289627,
      1013050291992,
      1013050259348,
      1013050270579,
      1013050289608,
      1013050262517,
      1013050268344,
      1013050293879,
      1013050267179,
      1013050251962,
      1013050260432,
      1013050268958,
      1013050270896,
      1013050255552,
      1013050279862,
      1013050276994,
      1013050252444,
      1013050290062,
      1013050265489,
      1013050289707,
      1013050255495,
      1013050256330,
      1013050271984,
      1013050299021,
      1013050251046,
      1013050290831,
      1013050258333,
      1013050291901,
      1013050260262,
      1013050268853,
      1013050263624,
      1013050282131,
      1013050271335,
      1013050253328,
      1013050287757,
      1013050298438
    ],
    "objective_weight": 1.0
  }
]


==> anc/supplementary_material/experiments/nn/records/trajectory-diagnostics/protocol.json <==
{
  "rounds": 400,
  "local_steps": 40,
  "partitions": [
    "iid",
    "dirichlet 0.1"
  ],
  "methods": [
    "scaffold_average",
    "scaffold_select",
    "mbsgd"
  ],
  "seeds": [
    1901,
    1902,
    1903
  ],
  "measure_rounds": [
    0,
    20,
    40,
    60,
    80,
    100,
    120,
    140,
    160,
    180,
    200,
    220,
    240,
    260,
    280,
    300,
    320,
    340,
    360,
    380,
    400
  ],
  "measurement": "Forward gradient secants at x and x+epsilon*v, all ten reweighted client objectives; three shared unit Gaussian directions. No explicit Hessians.",
  "relative_radii": [
    0.001,
    0.01
  ],
  "radius_rule": "epsilon = relative_radius * parameter L2 norm; actual representable displacement is measured",
  "subset_sizes": [
    128,
    256
  ],
  "subset_rule": "Fixed per-client samples without replacement capped by client size. Nested samples. Fixed crop/flip draws keyed by original training index, identical across methods and checkpoints.",
  "diagnostic_seed": 20261005,
  "gradient_batch_size": 64,
  "objective": "N*n_i/45000 times client sample-mean loss, matching implementation. Global objective is uniform mean of reweighted clients.",
  "quantities": [
    "delta_i directional residual gradient-change norms",
    "delta_avg RMS across clients for a shared direction",
    "delta_max maximum client residual norm",
    "L_loc maximum client gradient-change norm",
    "L_g global gradient-change norm"
  ],
  "aggregation": "Maximum over the same three sampled directions, separately by radius and sample size; not certified spectral norms or global constants. RMS of separately maximized client residuals reported separately.",
  "execution": "Model weights saved at rounds 0,20,...,400 by rerunning the K=40 evaluation configurations with --snapshots; rerun endpoints verified bitwise against the original runs before measurement.",
  "limitations": [
    "ReLU secants may cross activation boundaries. Finite direction/sample/radius coverage does not verify smoothness or theorem assumptions.",
    "Random probes can substantially underestimate worst-direction behavior. Fixed augmentation draws approximate the augmented objective.",
    "Nested 128/256 subsets provide sensitivity checks, not independent uncertainty estimates. Seed SD concerns model trajectories.",
    "Different methods visit different points; measurements are trajectory-associated, not causal evidence. Snapshot reruns reproduce the original runs and are not additional replications."
  ]
}


==> anc/supplementary_material/experiments/nn/records/trajectory-diagnostics/report/endpoint_summary.csv <==
partition,method,round,relative_radius,subset_size,metric,mean,sample_sd
iid,scaffold_average,400,0.001,256,delta_avg,0.16791076349255185,0.014395135026692785
iid,scaffold_average,400,0.001,256,delta_max,0.22414983763406232,0.03124101728216018
iid,scaffold_average,400,0.001,256,L_loc,0.2429983750534962,0.03409574509570178
iid,scaffold_average,400,0.001,256,L_g,0.0560302142999814,0.004850881460298111
iid,scaffold_select,400,0.001,256,delta_avg,1.0544940025744602,0.048436578880736623
iid,scaffold_select,400,0.001,256,delta_max,1.1572358771076463,0.04070587276361371
iid,scaffold_select,400,0.001,256,L_loc,1.2409955776748067,0.04514381829488607
iid,scaffold_select,400,0.001,256,L_g,0.36770065340079866,0.02203091001827879
iid,mbsgd,400,0.001,256,delta_avg,2.7603954526671735,0.10760411469939017
iid,mbsgd,400,0.001,256,delta_max,2.8539739636764216,0.11891743979187606
iid,mbsgd,400,0.001,256,L_loc,3.051197058142847,0.11084413086409267
iid,mbsgd,400,0.001,256,L_g,1.0114562644848288,0.030185899467896935
dirichlet,scaffold_average,400,0.001,256,delta_avg,5.812653980066308,0.1442075096265485
dirichlet,scaffold_average,400,0.001,256,delta_max,10.141963509096914,0.7526649424245949
dirichlet,scaffold_average,400,0.001,256,L_loc,12.164070023388446,1.2180254701352593
dirichlet,scaffold_average,400,0.001,256,L_g,3.090999642510417,0.9568775367293828
dirichlet,scaffold_select,400,0.001,256,delta_avg,5.334113864837942,0.24898077001207136
dirichlet,scaffold_select,400,0.001,256,delta_max,9.325861440871016,0.5448749347042909
dirichlet,scaffold_select,400,0.001,256,L_loc,10.547865623580753,0.4006085905380085
dirichlet,scaffold_select,400,0.001,256,L_g,2.3068368034011244,0.2891893307628927
dirichlet,mbsgd,400,0.001,256,delta_avg,3.5836912008205166,0.12967550125103028
dirichlet,mbsgd,400,0.001,256,delta_max,6.7553194623323956,0.4213281738570754
dirichlet,mbsgd,400,0.001,256,L_loc,7.426609133674202,0.48884710780512786
dirichlet,mbsgd,400,0.001,256,L_g,1.2011375071444774,0.0329514831426334
iid,scaffold_average,400,0.01,256,delta_avg,0.04895621086749877,0.003068321858604993
iid,scaffold_average,400,0.01,256,delta_max,0.05680216744382936,0.003117338234888819
iid,scaffold_average,400,0.01,256,L_loc,0.060985832968263,0.0031466172697557806
iid,scaffold_average,400,0.01,256,L_g,0.016634408912429146,0.0009774086854722113
iid,scaffold_select,400,0.01,256,delta_avg,0.3376934722975188,0.0166766453989693
iid,scaffold_select,400,0.01,256,delta_max,0.3633275442477722,0.019123342987289994
iid,scaffold_select,400,0.01,256,L_loc,0.40569169846713166,0.029271520984614326
iid,scaffold_select,400,0.01,256,L_g,0.16356964766624532,0.026145641924601143
iid,mbsgd,400,0.01,256,delta_avg,0.8596095094461723,0.035516462556939334
iid,mbsgd,400,0.01,256,delta_max,0.8835733968248425,0.035810183122197733
iid,mbsgd,400,0.01,256,L_loc,1.012598988938176,0.017696596440752485
iid,mbsgd,400,0.01,256,L_g,0.4608767587764286,0.0445839407237439
dirichlet,scaffold_average,400,0.01,256,delta_avg,3.321991581942106,0.5511715998617824
dirichlet,scaffold_average,400,0.01,256,delta_max,5.641809713601885,0.892554671455039
dirichlet,scaffold_average,400,0.01,256,L_loc,7.714590733198553,2.3276852927310667
dirichlet,scaffold_average,400,0.01,256,L_g,2.583239800062808,1.3137398212216236
dirichlet,scaffold_select,400,0.01,256,delta_avg,2.74542614452456,0.15605029312406596
dirichlet,scaffold_select,400,0.01,256,delta_max,4.519486480484133,0.27449180598334477
dirichlet,scaffold_select,400,0.01,256,L_loc,5.566946814943992,0.6870097729149583
dirichlet,scaffold_select,400,0.01,256,L_g,1.688004995052812,0.6098312025861097
dirichlet,mbsgd,400,0.01,256,delta_avg,1.434296542679025,0.021227538393226553
dirichlet,mbsgd,400,0.01,256,delta_max,2.6803268465997183,0.1684036821533638
dirichlet,mbsgd,400,0.01,256,L_loc,2.947369846834653,0.2612439469492595
dirichlet,mbsgd,400,0.01,256,L_g,0.5126927507142847,0.0532946458643966


==> anc/supplementary_material/experiments/nn/records/trajectory-diagnostics/report/sampled_direction_maxima.csv <==
run,partition,method,seed,round,relative_radius,subset_size,delta_avg,delta_max,L_loc,L_g,delta_0,delta_1,delta_2,delta_3,delta_4,delta_5,delta_6,delta_7,delta_8,delta_9,rms_individual_probe_maxima
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,0,0.001,128,6.948590020982728,11.566780914493757,12.662405719607069,2.402411513191866,10.707506189484718,11.566780914493757,5.181316113021358,5.311167563384194,2.5300295822623373,11.052157304083911,2.475759688127757,3.6642197532690353,2.7955555147784334,5.044831487826298,6.963247989572573
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,0,0.001,256,5.108058987975677,8.541176521314028,9.373328467502885,1.8123676413395828,7.730059532329165,8.541176521314028,3.7064948272009817,3.9429013218093694,1.860537203651765,8.134686751198778,1.857312721833922,2.7835159134504543,2.1335855463876916,3.7132316173632303,5.110407678654927
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,0,0.01,128,2.7162738962716206,4.466406629722075,4.86995844577886,1.0740414986153655,3.8912048104015193,4.466406629722075,1.8734241318305882,2.5418068276371613,0.985175061167079,4.14601267513936,1.0382351434496264,1.6221732960134747,1.343069282058062,2.3046597100046604,2.7211288811731595
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,0,0.01,256,2.2984222755938677,3.759226612456579,4.073808042730702,0.9463283696097504,3.172816741927589,3.759226612456579,1.5332917876444003,2.23844006215431,0.8397230527402251,3.46857997370584,0.8794063664675192,1.4494030185881963,1.198237880286197,2.061508500577612,2.29904428496391
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,20,0.001,128,5.269387543860616,9.288976932642148,10.20916008894031,1.733489304569043,7.969719018182932,9.288976932642148,3.7941749713632866,4.105872890866564,1.8823327366053673,7.912840568657546,1.8128904425682173,2.7424356559912124,2.0912494687478995,3.907929050006221,5.269387543860616
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,20,0.001,256,3.849327916818146,6.708887601669829,7.357873802275895,1.247600524403157,5.811939019104989,6.708887601669829,2.742429245965194,2.999823911600407,1.3482417590927538,5.877514239441787,1.3074058234401107,2.050367060542477,1.5127317241741072,2.8811425881650337,3.8493279168181465
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,20,0.01,128,1.9229558987678188,3.394332759810384,3.706717295610424,0.5993174220711108,2.8104158367445917,3.394332759810384,1.3536299894266095,1.7808882714411323,0.6133715957532762,2.6972921964648067,0.6427275974886921,1.149236523355936,0.7768725616538862,1.6417863432113429,1.926350328366055
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,20,0.01,256,1.5852219064672026,2.7886812078971293,3.0290903279018395,0.47439506565537726,2.266783603646995,2.7886812078971293,1.0856354590709867,1.5502768484732976,0.4711552649390654,2.178667729015615,0.5091646797203838,0.9991075626727561,0.6356742510054345,1.4308239337712512,1.5866441716651056
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,40,0.001,128,5.023645239045605,8.86397989685205,9.655004660446894,1.6695634995515884,7.332695232298536,8.86397989685205,3.5936890429249684,3.931994591341643,1.8079092768772513,7.765732840934091,1.739133692977245,2.6364973096519213,2.0737069057221778,3.897447096971544,5.037409474776824
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,40,0.001,256,3.6452243331037026,6.504509700530078,7.100613955539967,1.2161931358108296,5.233228482485774,6.504509700530078,2.6399291725938445,2.930271691893487,1.2933705806109095,5.672288907348133,1.265683076676649,1.9642662087171952,1.4736803732767145,2.8427882824475423,3.671677932182029
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,40,0.01,128,1.8418502566974717,3.206040963079956,3.4638809341017676,0.5906809622775686,2.566812073674448,3.206040963079956,1.3061766761101696,1.7046180419163623,0.6157623059615643,2.7111871673220596,0.6204175746960875,1.0969346490629246,0.7401938948244919,1.6662202221321443,1.8471898265237277
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,40,0.01,256,1.5211843575272632,2.681421208216154,2.882535814088708,0.48247348091223635,2.010072318670221,2.681421208216154,1.0568068335670882,1.4581005251463077,0.4833210884930232,2.2198217431810194,0.5071169410329321,0.9626289554034713,0.598171760906743,1.4189556576309326,1.5228126215879574
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,60,0.001,128,4.8705559122328275,8.594301114295181,9.405982304183897,1.6108023547988302,7.053065914347636,8.594301114295181,3.5865886329448182,3.9860494350008455,1.7697680231365283,7.520932875848694,1.6834641841329931,2.5930736121919487,1.995550641288096,3.748526036689275,4.895387839195923
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,60,0.001,256,3.5552200980385,6.264170765850822,6.840754282445113,1.1687641905383799,5.06979940719658,6.264170765850822,2.6084448041033195,2.9213518186584846,1.2587959245809877,5.575010777227288,1.2262382151266218,1.9024877548896206,1.4406428285360047,2.812226881418063,3.578456177083216
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,60,0.01,128,1.8101890002768135,3.1571705229257723,3.376727253407642,0.5727968537470848,2.5504893716428687,3.1571705229257723,1.3003565024531132,1.683100588631842,0.5977110238053884,2.6783274743102905,0.6018822496500271,1.0877644105450606,0.7181012332494134,1.6054510398358421,1.8211482360324196
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,60,0.01,256,1.4868497835181427,2.6066271662180407,2.7701175745169717,0.4637867055699436,1.981356063963896,2.6066271662180407,1.0507270041525898,1.4327886391459164,0.4681069102771448,2.2081486191165705,0.48881735381112645,0.9461743159166344,0.5694795641579399,1.3921388488741975,1.4956195288633614
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,80,0.001,128,4.822937555076455,8.58122188144404,9.428224193626216,1.5900684361719393,7.012172309136144,8.58122188144404,3.492333396233545,3.73715964745357,1.7114549260029666,7.337173205807798,1.6818054033653442,2.6647535878991357,1.9478606757922903,3.6262723866256166,4.822937555076455
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,80,0.001,256,3.5340019266125906,6.422345324336547,7.017585183211209,1.146207528034709,5.129966088898561,6.422345324336547,2.5408778702205694,2.7684763573297455,1.2291161519521612,5.367974939948262,1.2078244255867299,1.9833065071539886,1.411988602000108,2.6961339571658303,3.5589980243486155
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,80,0.01,128,1.7940439343779202,3.1841527091162636,3.457633654958312,0.5592151083736804,2.5387874009284856,3.1841527091162636,1.272778444925274,1.6373651564601384,0.5937288428731563,2.5641653895134535,0.591800357325086,1.0851075317201222,0.7317736928669613,1.5813518766928303,1.799347386276421
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,80,0.01,256,1.4894424651101097,2.6376096069079673,2.833751904802359,0.43780536487949456,2.0407246978859663,2.6376096069079673,1.0345267626138748,1.414546865791217,0.460868790298823,2.1174932281313588,0.46057500683527164,0.929314886892425,0.5824419186393963,1.382319440634663,1.4904599599660098
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,100,0.001,128,4.64260637489872,8.644639981835107,9.489549573641495,1.5316177768939894,6.782847242945802,8.644639981835107,3.23573924848479,3.6618782169321826,1.6499816783398964,6.725409045865708,1.5996378079216351,2.450107169758714,1.864937284317478,3.653124359936752,4.668564222467253
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,100,0.001,256,3.3908435049241445,6.217026769944959,6.843494865495232,1.118910403273046,4.924398728419075,6.217026769944959,2.402956427593512,2.763460583446461,1.1920436908546612,4.942100956747453,1.184113320477836,1.820810832438071,1.386691874632256,2.7162506943340365,3.4084567966211847
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,100,0.01,128,1.742432280735197,3.167729186528704,3.4691278164011368,0.5598578151626339,2.4749248255547354,3.167729186528704,1.1980684969460338,1.6530815843418656,0.554917330658001,2.3539090040087034,0.5943484952000471,1.051110098640062,0.7204378117370276,1.5606867955179684,1.7489849990697401
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,100,0.01,256,1.4571455103461926,2.6520481772549487,2.9094010052787658,0.4644709395506963,2.0247025579374327,2.6520481772549487,0.9850795786993793,1.4259065990615623,0.4439579769708046,1.9705881817129007,0.49271224396378427,0.925441044038584,0.5917315421005915,1.3532123163616778,1.4661931703514661
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,120,0.001,128,4.231931807374854,7.867946173803153,8.650867525024866,1.4151586236409783,5.917002093013421,7.867946173803153,2.9543093780331557,3.5369870900462805,1.5359673352831482,6.2141201767638234,1.4918018275038254,2.2959543656276487,1.7338723757406702,3.257428023656932,4.2454944052659895
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,120,0.001,256,3.081752259440475,5.764147886943487,6.332544984525602,1.0142582854522615,4.281757714327631,5.764147886943487,2.1652290894080264,2.5243352567648336,1.0903719907580507,4.50277917795743,1.066846144222236,1.6865059125685269,1.257081391092713,2.4303039163071283,3.091154485408654
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,120,0.01,128,1.6168452170673862,3.0489137824396666,3.347306147226014,0.5054775112509557,2.206558636504942,3.0489137824396666,1.122538180253382,1.5107119921105507,0.5192737893703545,2.2106394170392956,0.552229302181422,0.9861791622349125,0.6529389834623903,1.4085750322266732,1.629466487491062
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,120,0.01,256,1.3523397176090814,2.550946333844169,2.795598064299872,0.40601269273937446,1.7910957232439249,2.550946333844169,0.9169650495379729,1.3178962039601998,0.4120293789326814,1.833940843065347,0.4451647196465926,0.8550788637407398,0.5300882947685361,1.2247108625388126,1.3614835807799819
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,140,0.001,128,4.58926159533633,8.457066059413503,9.273118664114707,1.538358306761174,6.695892975518875,8.457066059413503,3.28691698822922,3.8137248323248722,1.6568007746769022,6.647119297109894,1.607470227296683,2.3781540200620332,1.8955732272444132,3.6315699687492646,4.622288703517107
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,140,0.001,256,3.368239512880865,6.247403171269284,6.8562629262190855,1.1247324877386173,4.823356633262372,6.247403171269284,2.4372718673054745,2.7551769902378354,1.1872071690257864,4.840344526744675,1.1793104608741831,1.7701010592175763,1.3815629884294796,2.72640958780916,3.384236434603175
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,140,0.01,128,1.749642921886395,3.1629647136056036,3.4671126107779817,0.5812197104843978,2.531517350916695,3.1629647136056036,1.1878899926110469,1.678799341501613,0.5668959021564296,2.2998043342319296,0.6248952850882042,1.0458852936584384,0.7248998933874832,1.5629239718861456,1.752296437331821
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,140,0.01,256,1.4536771776805004,2.6575841645867944,2.9143817456930274,0.48221609319271386,2.040802794242441,2.6575841645867944,0.9666186823429803,1.4243701362219283,0.44764829292849734,1.8671720954258102,0.5199179098239778,0.924031177293134,0.5892170071706849,1.3425991215769015,1.4543531056565293
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,160,0.001,128,4.75388035312357,8.814405814287493,9.70331736663416,1.5726730555243642,7.051444379988821,8.814405814287493,3.4041634148875066,3.7080033764523286,1.7023176315071786,6.828664395511496,1.6517233247737384,2.481795633025338,1.988377575969192,3.7710944574447365,4.788998604514528
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,160,0.001,256,3.4687000462373327,6.514840625883061,7.16446365184028,1.1298458202761699,5.029413121510778,6.514840625883061,2.526488025214679,2.7326404958212707,1.2192170372249451,4.971011050468526,1.1839154643528356,1.8107241920186294,1.4163532470080635,2.78256561887977,3.495928452731174
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,160,0.01,128,1.7730470137270917,3.254849659238997,3.5618976800524944,0.5530247536232451,2.566544346589726,3.254849659238997,1.2392169990824033,1.6403048339411026,0.5813459192270423,2.3761504202946244,0.5871964041366354,1.0397730702750856,0.7215123967203828,1.5790886343795476,1.784139498821256
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,160,0.01,256,1.4698682529780491,2.7519859110638083,3.011491435958173,0.45247901374827687,2.028618896922316,2.7519859110638083,1.005149455177862,1.4189736302864455,0.4631733390981502,1.9484597329784437,0.47580017464016616,0.9082937661182108,0.5806527372101885,1.3783682989558885,1.4836440842728913
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,180,0.001,128,4.4759752890265325,7.802470585658428,8.529654344872677,1.4733726805251013,6.842010652846727,7.802470585658428,3.2535308073002787,3.4691105648885396,1.629002488878195,6.7344065616674165,1.561961139650087,2.4652602298883295,1.8483742910959646,3.495850543110336,4.4996935209900935
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,180,0.001,256,3.253372904157021,5.733090521255333,6.2306493224111525,1.0642286223765756,4.846469561074798,5.733090521255333,2.4016144044618692,2.538669708988328,1.1586912654522818,4.919694641683341,1.1284740840815066,1.7990537301527798,1.32296297199004,2.610747011187697,3.2740102267789504
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,180,0.01,128,1.6764595421378892,2.9343539946593,3.134843586774884,0.521009398796202,2.410409305378093,2.9343539946593,1.1894486400951787,1.5071780603749967,0.5449232130057406,2.4098721439372897,0.5620995039528205,1.002851325480667,0.6799227894811033,1.4620277255012806,1.677283277203832
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,180,0.01,256,1.381235211864933,2.464753774695313,2.605681413542923,0.41868377770181825,1.9083326293375165,2.464753774695313,0.967099687478232,1.3012782494051125,0.42818200056365285,1.9485115410405793,0.452011876532851,0.8627636598752224,0.5452149597553024,1.2615347211405152,1.384297424957927
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,200,0.001,128,4.438515134321573,8.051152480501798,8.83130315610603,1.459506831060545,6.248513015948118,8.051152480501798,3.1120958841440727,3.6710392758726074,1.589853132276536,6.882488086595887,1.526668467917551,2.3780642144838677,1.7962652367330656,3.199751963498741,4.45391742204506
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,200,0.001,256,3.205452352240457,5.768159516397878,6.327421450351802,1.070111165563334,4.491439225818039,5.768159516397878,2.2957177841194945,2.651285196836885,1.1500850217174237,4.97869059935432,1.1156367712690551,1.7216213520091892,1.2959787623290908,2.422728894315945,3.2188846086689424
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,200,0.01,128,1.651490193594436,2.9992921647763993,3.2418808526283076,0.5180068981449756,2.202086193891503,2.9992921647763993,1.1305736847353232,1.5769494479617532,0.5291481251151892,2.4341329769642845,0.5330053652033113,0.9755306350519238,0.6823372203639612,1.3748542723578574,1.6554898879996964
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,200,0.01,256,1.3653705399348375,2.5007956870749077,2.6905484360963148,0.43034431313246546,1.7105503314002606,2.5007956870749077,0.9229223865365953,1.3606737610874577,0.43315963850330086,2.004270216908659,0.42894215874622194,0.8376606999155932,0.5637812359906117,1.20937802356106,1.3694531026984529
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,220,0.001,128,4.738935781522843,8.56852121857287,9.455501607431339,1.6356775356649575,6.395342513163358,8.56852121857287,3.4034108163723658,3.7740188802965906,1.7466868189683564,7.497574375163744,1.6909335855134273,2.342325811671298,2.0133004466966113,3.9534907207478702,4.769068420023565
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,220,0.001,256,3.4908307322896417,6.417761472338776,7.059278103915173,1.2072871240709737,4.577998700743435,6.417761472338776,2.466155581013974,2.771097287879869,1.287994888176305,5.528439469538741,1.2360212524682535,1.7163501666509537,1.4463045772943648,2.899999991693445,3.5086267265422912
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,220,0.01,128,1.7624401530582678,3.1568118590048098,3.4989053854796386,0.678456532508771,2.3506071735518286,3.1568118590048098,1.2183480142108112,1.5705604915542124,0.6584779384318024,2.640694210129444,0.660607515058092,1.0464451544834654,0.7372767536233783,1.5695606504531232,1.7716448245305583
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,220,0.01,256,1.4704883840316345,2.7268149450259402,3.0481954560331386,0.6068529097002624,1.7809112727310825,2.7268149450259402,0.9903972926874798,1.3424331660290802,0.5633585495554846,2.2175055415604583,0.5739361252241683,0.919341581238067,0.5920574310466675,1.329524051601684,1.4804607328416108
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,240,0.001,128,4.888030581348361,8.55083408483957,9.340932858628916,1.620390263786263,7.711060156581241,8.55083408483957,3.466615223291658,3.4654097555723644,1.7567684596885171,7.205141396458919,1.7004266967808233,2.7627283779051997,1.9863932031643041,3.628636661679373,4.891225584149983
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,240,0.001,256,3.5154236305307633,6.120431545695951,6.6747362298087785,1.1505886291409717,5.520457651055417,6.120431545695951,2.5351897519168713,2.5703042569936128,1.2306430902660965,5.166024362857384,1.2113594106907446,2.0133741130554075,1.396685426501677,2.6606940980062124,3.5174161876639496
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,240,0.01,128,1.783175503230891,3.107147102903129,3.3536576039327652,0.5831010632017751,2.748579868685076,3.107147102903129,1.2573192501718713,1.549384797459471,0.6194505137309632,2.5063793429203316,0.6048292307490708,1.071907249417873,0.7358445609706417,1.4807930095633048,1.7917916847517597
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,240,0.01,256,1.4495233907558787,2.5048527236180282,2.6683548642143404,0.46485035382918144,2.140669004906379,2.5048527236180282,1.0035059093101042,1.3593909617301427,0.48492614242984144,2.0442527120607448,0.47478545264641636,0.8896302689762887,0.5915475824741782,1.2948337513010997,1.4549648653551752
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,260,0.001,128,4.889395248458882,8.47601687754901,9.292577539773093,1.642121762585471,7.525878203442831,8.47601687754901,3.472274467282872,3.986314994664639,1.7771594252259124,7.435034134935295,1.716871752832831,2.4797322956908205,2.036504860915029,3.624669758898001,4.911714914856868
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,260,0.001,256,3.5309192510946,6.213611052650274,6.8094478990786165,1.1797935442875167,5.291394258863987,6.213611052650274,2.5358206167643664,2.861206999320472,1.2768987163407792,5.3896844246441695,1.236578978824652,1.806793319065073,1.4584820802785274,2.701310789306315,3.551362490177175
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,260,0.01,128,1.7943711772424542,3.119746262511177,3.3452514757290968,0.5800743054456251,2.698553429609461,3.119746262511177,1.2371772655620112,1.6513322378096484,0.5810340140319837,2.578467632219943,0.6220573227764614,0.9941120821328846,0.7224209323825688,1.4839330898835434,1.7988266320101172
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,260,0.01,256,1.4582592996621906,2.548721993928066,2.7182390591595684,0.468147184767815,2.1169798881359347,2.548721993928066,0.9900474052041184,1.3992426408504277,0.44199115038270254,2.085173614888531,0.5028705301933727,0.8471760696034566,0.5631090957088787,1.2726491687817205,1.4617209202303532
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,280,0.001,128,4.8110440543858966,8.379507628867136,9.143277949344094,1.5952216253833884,7.923061012616503,8.379507628867136,3.4867844016286496,3.3597120425368017,1.733335276184356,6.963281386612012,1.6646912649774863,2.575767589191372,1.9680433518697686,3.503861967803332,4.832019580241524
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,280,0.001,256,3.4521417373126706,6.146387640336054,6.719931743138695,1.1407953375684272,5.597131082072741,6.146387640336054,2.555994929881437,2.4799213956411474,1.2172833911622227,4.8708890011381305,1.2005730420411005,1.8324114464405603,1.4039658588640693,2.628836243430827,3.4738656215674255
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,280,0.01,128,1.7483569849808989,3.0585768832750357,3.316807210453546,0.5842089154352883,2.8495492895723546,3.0585768832750357,1.2518381951582525,1.4774770432989417,0.609570306369204,2.295595010103433,0.6252501428392694,0.9824604438158517,0.7180708655176347,1.431191758138373,1.7546023844452576
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,280,0.01,256,1.4181684300271626,2.4991150156572686,2.6838549544755566,0.4610412073104975,2.206157175146937,2.4991150156572686,1.0007242508256131,1.2793145807256958,0.47051478052003815,1.839759631847582,0.5050037230739153,0.8149482093400424,0.5532988662481791,1.242134798799333,1.4186298906075676
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,300,0.001,128,4.897761074547696,8.659268365930094,9.482317565089607,1.6226106909376783,7.736999727211482,8.659268365930094,3.3812021476082057,3.882853365236683,1.7474083056594623,7.1041636033673194,1.6984659604541197,2.6937780559506406,1.9818984315655737,3.3069229331625576,4.897761074547696
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,300,0.001,256,3.4897091617970424,6.256911126723325,6.856215802505921,1.1605708720987165,5.4304736021382,6.256911126723325,2.454247871039174,2.8427816646127053,1.2371522631320668,4.9924221208188495,1.2138702630867564,1.920956571508237,1.4034041945828009,2.4507776918446607,3.4976843017123445
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,300,0.01,128,1.8044126282040247,3.1993570005393037,3.4928990378913594,0.6231784211651782,2.795076690777533,3.1993570005393037,1.199888031417157,1.6729474911462432,0.6082509197368944,2.4275543615418775,0.6472733196025114,1.041289001028315,0.7626818248917866,1.409447664011817,1.8061363375293846
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,300,0.01,256,1.4635173874814187,2.616386053054767,2.8336312515489595,0.4978939400287551,2.17734977436005,2.616386053054767,0.9671828438072471,1.438474134237315,0.46718534550235236,1.9437428948874742,0.5123239734226135,0.8666972082011263,0.6172206156176914,1.2267662679620455,1.465842207204718
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,320,0.001,128,5.023944599230862,8.96447588399577,9.84528335526858,1.6751220067329067,8.212150339387835,8.96447588399577,3.646089477223575,3.6347118844849615,1.8239184965843547,6.937856682282778,1.7608212173871653,2.6475381903738535,2.0782851522783723,3.8192611008424553,5.047601890168662
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,320,0.001,256,3.572649588069101,6.353061200545675,6.928108441518879,1.2044961028471186,5.772533856588433,6.353061200545675,2.608019383854609,2.686903580961234,1.2840203748677461,4.922740766108454,1.267643966512132,1.8725631630832744,1.4692773789647964,2.8311364249745994,3.5899074942871505
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,320,0.01,128,1.8218732953190373,3.1292033199336546,3.382314635031585,0.609313006850778,3.000523566692986,3.1292033199336546,1.2575857145276192,1.5351453500466872,0.6322200904684042,2.3976963354355902,0.6475246678820082,1.0090182559862486,0.7515557155078537,1.5192376000329477,1.8218732953190373
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,320,0.01,256,1.4668539439279973,2.5517094106965064,2.734505445786864,0.47976315581858814,2.2988903474325144,2.5517094106965064,1.0004506054937443,1.3277514513770898,0.489398993075543,1.9285605007499518,0.5097503951105764,0.8315969640324228,0.5807936916149936,1.307319618054274,1.4668539439279975
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,340,0.001,128,5.198578407049795,8.784528554241572,9.587285123792848,1.72982739384128,8.598204489325342,8.784528554241572,3.8309078407007036,3.4968409992950775,1.8795280855139322,7.902881573065548,1.810963189534228,2.9381943590596373,2.127827287740079,3.642887140236837,5.231632887057155
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,340,0.001,256,3.751096616675049,6.395789145357806,6.960341855686927,1.2546511324601588,5.93636819404788,6.395789145357806,2.7431008265898327,2.6267261830440596,1.348777969553624,5.720223156539242,1.2978446214563464,2.091662930374717,1.4956839983783448,2.7354373998115404,3.753534022111798
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,340,0.01,128,1.8443778539059434,3.0330737230526053,3.3232870808770136,0.6451646389719891,2.9700593333762573,3.0330737230526053,1.3180238021427735,1.5012121042564546,0.6691400015781349,2.6740535846577065,0.6792328599850146,1.1066396445908773,0.7663046967572966,1.4608699863059984,1.8443778539059434
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,340,0.01,256,1.4724329288229667,2.4514571634813676,2.6030425866191984,0.5182841692039695,2.255599088340802,2.4514571634813676,1.0293826664161287,1.309482304395717,0.5260269879796977,2.122052301824859,0.5450312622766805,0.9000227429212544,0.6016403399707437,1.2517026719517805,1.4726636787535838
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,360,0.001,128,4.7839579161226915,8.797084729761835,9.725865565338472,1.6381576100451272,6.998300995393756,8.797084729761835,3.560934519412914,3.7560780302322776,1.770864033939914,7.042288185641589,1.701087737748146,2.4386933965707986,2.022816444172782,3.6182942867880223,4.815681058670944
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,360,0.001,256,3.4657389774247167,6.550363968046894,7.231915524030103,1.1827965667958171,4.79348333417699,6.550363968046894,2.5946690824785597,2.783716932796771,1.267404333013178,5.090808604706153,1.2284416054621645,1.7439310711941032,1.4507081190875284,2.6800201835186237,3.4889283566946503
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,360,0.01,128,1.7469018835851216,3.251910058092128,3.5819509149975675,0.6156040435292851,2.3484090743736226,3.251910058092128,1.2384173841138162,1.5688300095217318,0.6243744953009919,2.481658374262702,0.6387204354972847,0.9658682352299144,0.7307327842557217,1.4274239581251387,1.747732703254897
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,360,0.01,256,1.4206701118005753,2.725879081233839,3.01535947096618,0.5250199942684106,1.7555549573155607,2.725879081233839,0.9707440353575638,1.340393856584684,0.5051332163220308,1.9827193852575677,0.5391075631181292,0.8014186628320531,0.5825844282042589,1.2136708113727182,1.4206701118005756
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,380,0.001,128,5.098258308552033,9.75414883138347,10.736983332481786,1.6908772551355775,7.393308937758886,9.75414883138347,3.7220116852375837,3.787795015241841,1.8302106546240313,7.086579637694264,1.7741659058045747,2.508412369282254,2.1437668425541117,4.059941196423933,5.119503263086034
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,380,0.001,256,3.679977109849771,7.077933612000428,7.745296525460506,1.2021229870636245,5.158175204859116,7.077933612000428,2.685449640210449,2.7981667767940896,1.2933923788038117,5.162346724378854,1.2615993851203688,1.7870306290330311,1.5133720705385048,2.9376971732502044,3.6847449229528606
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,380,0.01,128,1.8169338683086773,3.466224783718016,3.783844162913373,0.578273355922581,2.546287819526675,3.466224783718016,1.2778262469541295,1.5715939126430045,0.6153848686870594,2.417016197999535,0.6109522206329053,0.9543405468935134,0.7384467443338022,1.5654015040270568,1.8193823966160083
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,380,0.01,256,1.4589881171274541,2.819909550898052,3.1087533011865536,0.4682672592373973,1.9026225778604136,2.819909550898052,1.0004615028631842,1.339095455881995,0.49452135096056404,1.932259881828329,0.4902740661834841,0.7907835202167277,0.5713302242876911,1.323824351997076,1.4590674556417182
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,400,0.001,128,4.828340106082695,9.325101761909321,10.273126821859721,1.626895862119558,6.846719090535683,9.325101761909321,3.1821662213269692,3.8459291615993374,1.7435190993660517,7.1633419174664,1.6877378843671604,2.319741668300726,1.9518269058075968,3.330420224132273,4.860419242624782
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,400,0.001,256,3.465180296696312,6.715288395601657,7.411176319594207,1.1936364508544675,4.739020432263976,6.715288395601657,2.3354387045375677,2.784102449769042,1.2503170145195601,5.136011526941776,1.211410762839989,1.678057648133441,1.3979180922582046,2.4527734766855507,3.4778511548948488
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,400,0.01,128,1.7844343911941773,3.436637027245467,3.844326144497741,0.66607921608219,2.400541038266471,3.436637027245467,1.1494971035276005,1.6290431939888668,0.6453109070587952,2.487232877153538,0.6751738376747275,0.9337912427264071,0.7517807681495181,1.3409364791199423,1.7844343911941771
eval_dirichlet_K40_mbsgd_lr0.01_seed0,dirichlet,mbsgd,1901,400,0.01,256,1.4361862833970271,2.797727121645308,3.1489264556992245,0.5604260095299292,1.7803607397481964,2.797727121645308,0.9243980760332391,1.3710257457256492,0.5110521049812247,1.9951659681157112,0.5614300505092784,0.7918571351442365,0.605178800527551,1.1624610696047375,1.436413758170817
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,0,0.001,128,6.497226837957312,12.367884172289147,13.722436991477144,2.4163801091260977,9.154099359953447,12.367884172289147,4.560216566854123,4.642961001968405,2.4614117666772932,9.510849137452887,2.412494304833615,3.094685110286119,2.717007769898646,5.002688949072432,6.507194386519729
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,0,0.001,256,4.79255671064557,9.14050611263453,10.305376200741877,1.9513196420747787,6.600527440770994,9.14050611263453,3.276884734432837,3.5211986733265705,1.9001123298507339,6.970851225621492,1.8940262266176804,2.481002450403342,2.043831065812838,3.7406371134094365,4.799668131995128
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,0,0.01,128,2.65805038667472,5.045460995198012,6.003849552348788,1.423599286389252,3.4804185525548466,5.045460995198012,1.6721342338746918,2.1413335642536446,1.2424293070210572,3.667132516578655,1.2964917734706338,1.7554015994325263,1.2474109938601816,2.224650497181543,2.6685249385718954
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,0,0.01,256,2.3261265891729694,4.463834260577804,5.452659943689658,1.3676180804658227,2.9156364393919705,4.463834260577804,1.3612057392799242,1.8795758279605868,1.1571228797716095,3.167357929503157,1.2224099090264389,1.6811624559605947,1.1151169551981894,1.9647996369329848,2.336836424503826
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,20,0.001,128,4.248194027466125,7.6805307873852,8.420608490644026,1.4025674636971142,6.258520228286888,7.6805307873852,3.116827281746398,3.127286528072059,1.5313409723975877,6.4553218487411765,1.4684594587485533,2.199452319079984,1.7229535757859684,3.4143867773571226,4.281248849073431
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,20,0.001,256,3.098117705117243,5.536342159776878,6.080074462604918,0.9973840211953738,4.55245909998004,5.536342159776878,2.288274538723408,2.332209148249556,1.086123216503435,4.634555635790806,1.0581269151994144,1.649702841941855,1.2626571592808837,2.5361151606504557,3.107691636422051
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,20,0.01,128,1.672576121494739,2.9820231650462827,3.208081839231735,0.4979062936523497,2.3921851324901606,2.9820231650462827,1.1658908867834556,1.498705609992643,0.5256946310432873,2.3359860894801106,0.5450631221802562,0.9246496374500947,0.7250146169921841,1.5484582355762204,1.6741880911956606
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,20,0.01,256,1.4139815312226909,2.5442160809683596,2.717805682041712,0.39138080865061287,1.9403469852967659,2.5442160809683596,0.945414453670286,1.326538908485952,0.40864377832732274,1.997134116245545,0.4391401203977185,0.8141931623352806,0.6044602691899147,1.375738511084072,1.4198877944974015
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,40,0.001,128,4.138476538176598,7.528652670007682,8.246412071838822,1.3908393608439014,6.010065564629088,7.528652670007682,2.936725406269225,3.1268439376241655,1.481453353208879,6.31578282910833,1.4476739418878104,2.108031554018875,1.7273722208046003,3.1406535046236117,4.155404927574495
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,40,0.001,256,3.047233922399689,5.54022578512847,6.048135603344162,0.9885544739734077,4.291701618036912,5.54022578512847,2.1529160910311367,2.331104192355182,1.0587788063088297,4.744489390892823,1.0346553344595675,1.5749527149369449,1.2564654616327462,2.3514659469060386,3.05732197177907
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,40,0.01,128,1.6052019324203288,2.89236804690112,3.117226752780516,0.4794447976741547,2.229679860381174,2.89236804690112,1.106127007844354,1.4149530647727455,0.4938777011527258,2.373798248865263,0.5104419775075635,0.9028460234813843,0.6476044793534007,1.4563480918169684,1.6142407169398152
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,40,0.01,256,1.367449627790515,2.5070697462183693,2.6802909896234737,0.38728588783448176,1.8133876119424848,2.5070697462183693,0.9284091535348581,1.2462385835871077,0.38839920816951895,2.056309885854381,0.4098051630903895,0.8033177753741896,0.5247293405545128,1.295117359906762,1.3832577986552577
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,60,0.001,128,4.282271251253075,7.780262432344648,8.5527394837732,1.4280690229528483,6.110682342906924,7.780262432344648,3.0452565710761093,3.317457330960173,1.5336694411138474,6.540600316198626,1.5143449825337048,2.2888876058792307,1.7636281599900867,3.3461970875185196,4.302595656380641
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,60,0.001,256,3.177552095605695,5.777284247672043,6.33381846503228,1.045230696607587,4.380331336823789,5.777284247672043,2.2547357470033944,2.4604894652970133,1.1022071217522769,4.937053989849924,1.0952532198442735,1.7212037637857898,1.279585258231375,2.5320240923853965,3.1859398406733894
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,60,0.01,128,1.6871560527509586,3.0172938086693737,3.236910043232455,0.5187653040887763,2.3094362279906053,3.0172938086693737,1.1627067430381164,1.488057985370568,0.5277908380183579,2.4655135068289105,0.5434941444475989,0.9679429622515957,0.6687586339024302,1.565436267104859,1.6879339281553885
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,60,0.01,256,1.4211952457614314,2.546655091920528,2.7235431692934426,0.43534333534599384,1.8646609856933274,2.546655091920528,0.9577011416702973,1.295117131286103,0.42692653610591924,2.0964206108065957,0.4530821162525193,0.8468576814275289,0.5434496064656066,1.3728338502059425,1.4225554416480422
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,80,0.001,128,4.547826849442605,8.601444558679352,9.475695000192774,1.5174966373785002,6.337875759691616,8.601444558679352,3.17126122840151,3.4572390015532566,1.6386686041637633,6.6451219694007495,1.5959102500774756,2.3416419306756806,1.923259161826258,3.549028619691326,4.5533563897543425
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,80,0.001,256,3.3422431841655307,6.28615371730181,6.923078008684706,1.1174355151876894,4.534900650043619,6.28615371730181,2.3195811462724487,2.5591680345700785,1.1789526175947076,5.081361628685575,1.181171674031759,1.7261410012436105,1.3812182038264624,2.633400331923383,3.3531821569532703
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,80,0.01,128,1.7436549071170049,3.269719737151785,3.5856626935607228,0.593547801664908,2.3250609209321023,3.269719737151785,1.1641422742756002,1.5423047532459542,0.584472146425974,2.475091804934421,0.625330808789077,1.010834696279131,0.7104663018003172,1.5582406721223907,1.7505512139574866
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,80,0.01,256,1.4663231027532913,2.7761714410533913,3.057912264540914,0.5065802277604867,1.8452195380847707,2.7761714410533913,0.9607162701359637,1.3300927128462026,0.4745594553733403,2.091108518766792,0.5304051808022527,0.8809301687209848,0.579532529460947,1.352292106378408,1.4705082936156961
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,100,0.001,128,5.051214281746968,8.990967465575869,9.847404235625095,1.6661464391194987,7.4917147483317885,8.990967465575869,3.5925142083640424,3.728591918136918,1.7901875648968808,7.763634724130563,1.7550087361549966,2.6669739460532633,2.0790643094467525,3.7753653650975187,5.059835325874223
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,100,0.001,256,3.6711222602973206,6.480186914322454,7.070199572312462,1.2364908207740049,5.406334332356457,6.480186914322454,2.639353656430096,2.7451732145244594,1.3259869831909539,5.674601045328618,1.3019250560863984,1.9573906149337732,1.517885835971894,2.7628680651897444,3.6762287713123603
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,100,0.01,128,1.863225607377252,3.2674296830753846,3.5337239176668063,0.604388566943827,2.718596873928818,3.2674296830753846,1.2844161479638145,1.6014338773663712,0.6299241541061218,2.740746975975078,0.6208858380982518,1.0592524416268576,0.7806767261327858,1.6165690047437165,1.8686879323368661
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,100,0.01,256,1.5434649041693014,2.7011947301616983,2.883412582906164,0.49208635190518185,2.223359011887925,2.7011947301616983,1.0433684693935796,1.3878903285484834,0.506255476518385,2.3006360858477497,0.49654042885431915,0.8916729877831073,0.6342361321776868,1.4087757406311359,1.5566757617882028
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,120,0.001,128,4.656065923860772,8.231085672772663,9.080296834596188,1.621069238614233,6.266417618162571,8.231085672772663,3.4037794353493886,3.6355014689723077,1.735266084854756,7.430056279696527,1.6910658913358885,2.436652925159815,2.0305464429120397,3.7981983346990966,4.662452594621388
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,120,0.001,256,3.426511494555694,6.1567579109897315,6.782988389737889,1.201497508802591,4.553073697045508,6.1567579109897315,2.495175819625731,2.682867840801231,1.268098111834759,5.484352580404806,1.23448971205677,1.8112741086978486,1.4759661172240632,2.8144367147501814,3.444564342283141
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,120,0.01,128,1.7535640384503404,3.090111160787298,3.4133436482928685,0.6651393801849502,2.3115456850594587,3.090111160787298,1.213991535675527,1.5663593016980601,0.6640904277128689,2.721976380312876,0.655178616227,1.0155937514529563,0.7375413092329554,1.6025929766966047,1.7675525446487268
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,120,0.01,256,1.4716874859941094,2.654224723822013,2.9452609486786794,0.5967484878840909,1.8535977945233846,2.654224723822013,0.9862621803676676,1.3429194295070952,0.5815168657679024,2.2733482040791,0.5666136236376879,0.8843251448953474,0.5989055286462587,1.3802718285357793,1.4876180083079797
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,140,0.001,128,4.823106946808031,8.736444763376612,9.578998751035778,1.6019592265073086,7.155902280795175,8.736444763376612,3.334269676127085,3.6931997928060816,1.7201000157880713,7.454075103750226,1.7019510293479185,2.551616948812877,2.0165360517189783,3.5923052601287244,4.870214824263969
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,140,0.001,256,3.513081970322983,6.350049566448501,6.931080198015502,1.1546445415976974,5.248923183349023,6.350049566448501,2.466213387171058,2.6767649606663557,1.2428335778769521,5.322807676287509,1.2201293013875256,1.8488717283844474,1.45745503013329,2.6594334779559152,3.536980687485661
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,140,0.01,128,1.7957276688949266,3.147074387458691,3.3982596875061644,0.5775145506409182,2.680575127672328,3.147074387458691,1.2159405006913768,1.5744099395188897,0.5973742792452288,2.5871385850576227,0.6118867663281382,1.0191610542226817,0.7596972088369206,1.5170567998553495,1.799685420131056
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,140,0.01,256,1.4703721989265706,2.575638184340463,2.7573786270624048,0.4634085455735102,2.1515579185960156,2.575638184340463,0.9941619713657228,1.3562628017055698,0.469853604786439,2.1023132665360227,0.49027351003285136,0.8658264209563222,0.6114481037158516,1.3037953220226894,1.4763190155932413
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,160,0.001,128,4.492156353523472,7.667064379228429,8.391386362464507,1.5007868287878787,6.507041745821572,7.667064379228429,3.0922819630368523,3.7669977712368397,1.6433237813612256,7.24125770795966,1.577529550095671,2.326598960269959,1.8621993053245964,3.2646915918621846,4.494907499761017
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,160,0.001,256,3.2851395357685087,5.724214762669561,6.238342252391628,1.1164436888109168,4.649083768926714,5.724214762669561,2.3233239982050775,2.701498082879488,1.184555087971515,5.378980430558636,1.1516859844603524,1.7280019639922004,1.3658708332478646,2.4623249435901555,3.3114069625489693
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,160,0.01,128,1.6771509148420252,2.8753428904151086,3.1083440624265033,0.585316772303464,2.33926580584196,2.8753428904151086,1.1457843662554614,1.6052603619929007,0.5716541940687865,2.5926407074305318,0.5960132517901429,0.9864953148901142,0.723174414326089,1.4209535369475943,1.6896305287640503
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,160,0.01,256,1.392111396977379,2.407504370052908,2.596240665557418,0.5051186827016032,1.852889864963762,2.407504370052908,0.9274670780434325,1.3306125744791317,0.4694807486554681,2.170383126392339,0.5027531459067637,0.8458545751147444,0.5934112560725793,1.2530790939526506,1.402909585786229
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,180,0.001,128,4.53602815854244,8.39004279210141,9.243106200353493,1.5253852929583094,6.803451416842864,8.39004279210141,3.1831099692710794,3.64267350855024,1.6357809215993646,6.435542725254214,1.6058493280311763,2.2669974330973717,1.8924666746779166,3.431220526653753,4.552425198027381
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,180,0.001,256,3.2932966150765117,6.134729487035833,6.762559358753772,1.1142715611056542,4.898024978273491,6.134729487035833,2.318459065797597,2.6322044844503285,1.1812528321412277,4.701696127069036,1.1718321576258075,1.671444130045037,1.374239988560652,2.5662123418683884,3.317702662906968
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,180,0.01,128,1.6633584269625963,2.979102264132578,3.2827236002805447,0.6017463729033895,2.4695501587260345,2.979102264132578,1.1366176191453048,1.5088867990793313,0.579762040052119,2.295928741129181,0.6406441029036375,0.9565557193614289,0.7196126305016877,1.4078824193010762,1.6725782204136925
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,180,0.01,256,1.3805134601495275,2.4810581931368207,2.7476625649344646,0.5014817242108586,1.9774557206349064,2.4810581931368207,0.906090700301781,1.2896917466287978,0.45007615430290937,1.9085156632180602,0.5367708673429483,0.8311249538396818,0.5753379961360313,1.2222565253611457,1.3856082816304354
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,200,0.001,128,4.780345651686279,8.868902912364804,9.734175917868406,1.5966029838012912,7.193548302493868,8.868902912364804,3.214481837447619,3.754830440757541,1.7147962732162736,7.18214334812014,1.6727240539415085,2.4510202519231963,1.9452308312463726,3.34110708204246,4.828171041496418
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,200,0.001,256,3.4549448683652324,6.33705240833317,6.961841695960031,1.1729896758273792,5.094545040631508,6.33705240833317,2.3532297878081847,2.770963662230344,1.2334570379646468,5.182820413859309,1.2186127836161285,1.7946629230050881,1.4180317311753936,2.5283889953261602,3.475931431736577
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,200,0.01,128,1.7491640261433883,3.1691361162514466,3.4950988061834916,0.6182344294183684,2.585321724068347,3.1691361162514466,1.1730122401877314,1.5746155850216643,0.5932537535088683,2.4602498805829267,0.6443706593589895,1.0047744488791197,0.7538460670896735,1.4018137899226981,1.7591365672312125
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,200,0.01,256,1.4280000858058677,2.5615258005004753,2.814705298927316,0.5213355015935577,2.0732083706340165,2.5615258005004753,0.9531106132183366,1.336593964536197,0.4712455636813644,2.024671470606536,0.5343221406292065,0.86214303603356,0.6256108268243123,1.2299549373062322,1.4425271715267445
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,220,0.001,128,4.373863234147691,7.653237696435483,8.399771350695053,1.4680545387379211,6.8302633635907934,7.653237696435483,3.109784040395255,3.560911595893004,1.6029069715944657,6.457912557255449,1.5304970916413239,2.3203319395025335,1.7800859330300767,3.140167702992366,4.388679290759851
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,220,0.001,256,3.1501438388959144,5.537895957181993,6.085289485528336,1.0724607960480594,4.831769432922615,5.537895957181993,2.289543063368577,2.5908409227947744,1.1607690608246006,4.762892986874261,1.1210231798865395,1.6730482440141121,1.3148575793584723,2.3736744337372833,3.1846546154448987
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,220,0.01,128,1.6034967214932672,2.802977736988547,3.005768081223922,0.5336997113748798,2.446982012626923,2.802977736988547,1.1051237092929267,1.4938507044678624,0.5401408863970794,2.268725671137515,0.5777492619304768,0.9479904030348458,0.68186432172558,1.324589759522955,1.6182743540720332
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,220,0.01,256,1.3165336058272064,2.30722504578552,2.4629840593729857,0.42108586329247394,1.9596034911141937,2.30722504578552,0.8972010331250352,1.267711991839778,0.40298792072689893,1.8269158723963381,0.45920449697013355,0.7956417701937221,0.5524674378485758,1.1535398642031351,1.324960625684807
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,240,0.001,128,4.780158308397036,8.628847736799154,9.481919130489343,1.6097891328200205,7.204894221287067,8.628847736799154,3.5046298301398604,3.482624273336706,1.7466996118624858,7.196053464127692,1.6768872484575539,2.4605171808754767,2.0247883673820084,3.775142553420344,4.825249485215848
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,240,0.001,256,3.4495507740842597,6.347568418365805,6.953015236314651,1.148425795690103,5.031971543192973,6.347568418365805,2.512587018006512,2.5867098159446575,1.2337802937596851,5.1463290927508725,1.2046003390550994,1.810753745784746,1.4353895283866147,2.7709633666271674,3.4798263284046054
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,240,0.01,128,1.726143696569715,3.053707104751151,3.307980313349709,0.5858754260544974,2.5383698970238058,3.053707104751151,1.2105755568372996,1.498920651153886,0.6016149207562487,2.5025819673085175,0.6275483578480119,0.9855457026507228,0.7270090313467693,1.535955413444872,1.7423656495169884
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,240,0.01,256,1.3933603862466686,2.507654576965187,2.6991130021451575,0.48182366616735245,1.940105041003067,2.507654576965187,0.9590618796753682,1.271276473809303,0.47925212867252004,2.0018554353311395,0.5133646932383553,0.8289569564398696,0.5713811961898752,1.3041115168375623,1.40724150947202
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,260,0.001,128,4.835420169055858,8.71757069693878,9.544895617275237,1.6122714622084457,6.687322595173683,8.71757069693878,3.515435297687689,3.573183108811698,1.738987776344173,7.593429034916728,1.6978891241589527,2.3777463998903223,2.05845416959958,3.9505259769479593,4.846719330505676
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,260,0.001,256,3.506304386950056,6.493143865319613,7.129994728129185,1.1901349947913695,4.640110053719857,6.493143865319613,2.5720819000766495,2.617330921961026,1.265890693685805,5.474064376106592,1.2367142315667925,1.7300574772575452,1.4840487369588051,2.8974780885432785,3.5191727146685583
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,260,0.01,128,1.7663644533053038,3.1328198689510085,3.4356461089357326,0.6601849757277536,2.397780234673137,3.1328198689510085,1.2232619337521866,1.477977205270498,0.6638385830105864,2.693547048293811,0.6509622211191652,0.9873191260761085,0.7489128545311182,1.5764014394258408,1.7715822577730171
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,260,0.01,256,1.4417256354598262,2.611397044879051,2.9094006878584886,0.5812323505573489,1.8014808739668098,2.611397044879051,0.9732333169356455,1.2885752123065655,0.5667473041826415,2.199112769848252,0.5543716510144197,0.8426283692104466,0.6086799419020428,1.3279420336649834,1.448478799500999
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,280,0.001,128,5.185947040436032,9.735938175899532,10.717162363709809,1.7361236811754424,7.610473080554944,9.735938175899532,3.784744962664108,3.7169356933519673,1.8589006805934598,7.454972244240713,1.8232408360531924,2.577792323011153,2.2093612219638574,4.145926865644394,5.214585582283999
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,280,0.001,256,3.7430947589532546,7.0939084051579995,7.830004020109186,1.2638748724342908,5.304944312828546,7.0939084051579995,2.7392488544236375,2.7991980793929163,1.3377336958775952,5.344096417474203,1.323997495113962,1.8785316792957274,1.5695760646103891,3.0411433088528046,3.756964666352774
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,280,0.01,128,1.8801421639277334,3.5118928268058447,3.842444195184312,0.6561833681111761,2.68742492475244,3.5118928268058447,1.3239008941786126,1.5620423580302445,0.66773596165124,2.566039852144542,0.6827825514113032,1.0159240306976838,0.7851922932489288,1.6392061328129908,1.886281607507344
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,280,0.01,256,1.52120687358742,2.9096264990551433,3.1865016329372646,0.5514752668174414,2.0747894798418898,2.9096264990551433,1.0290602896701215,1.3303308510079175,0.5491895700325897,2.0637040399854567,0.5666313540083947,0.859493325688703,0.6285128774474629,1.3736246071504394,1.5330224857387464
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,300,0.001,128,4.877010653448087,8.98506763789094,9.885418900110219,1.6278903952768746,7.086031458691892,8.98506763789094,3.442975604667672,3.7530792591154034,1.7381191253507993,7.480619859162629,1.7235104032909754,2.5986919409772122,1.972774289813348,3.4093691657279925,4.910224263950794
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,300,0.001,256,3.5168300717257925,6.43110126535426,7.072672637115485,1.182470963237203,4.9979570614325,6.43110126535426,2.4894415375837173,2.7278199719768796,1.2703702493889428,5.370875467292062,1.2500867045993582,1.8401565444625039,1.440973226382142,2.5292242917741063,3.5193660697889073
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,300,0.01,128,1.7679933695787813,3.250018584199427,3.5672312147659015,0.587706273200349,2.4323096424763873,3.250018584199427,1.201105106601488,1.5880169123748835,0.6107481212635267,2.6040599729878444,0.6136462873267063,1.0041000473383064,0.7460462804464474,1.4010379130880497,1.7748694248776502
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,300,0.01,256,1.424495773262751,2.6654914417204223,2.9214809338468353,0.47116317846400263,1.813522313337179,2.6654914417204223,0.9531353311320291,1.329935010117147,0.4798396778859178,2.1103250692902127,0.4855280807755017,0.8351054891531766,0.612278199164981,1.209605331527309,1.432682388335245
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,320,0.001,128,4.9700053373254,8.513510431833538,9.313296838954855,1.6656705009741974,8.006602247027745,8.513510431833538,3.6301603552371744,3.7691159347724463,1.8253886516485733,7.423432589579033,1.7470508372065656,2.6925375598069357,2.0550659856336204,3.5038945943422806,4.992111300476538
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,320,0.001,256,3.581195356257828,6.2428135944486565,6.81342170353989,1.1943686170263836,5.58988640204527,6.2428135944486565,2.6388509809185368,2.790900198108967,1.2967421698568369,5.413330786111367,1.2514803058639319,1.9427259386592592,1.4760024677280186,2.6171187551666892,3.6100717627927885
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,320,0.01,128,1.7742984668971447,2.9800665059458105,3.212096901595001,0.6125332192745109,2.839100610773454,2.9800665059458105,1.2614205140629176,1.5639582645482748,0.6224038069063395,2.566836832858688,0.6580527496640467,1.0336669866219808,0.745570481419087,1.4053136309706311,1.7884841697538543
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,320,0.01,256,1.4250602051048866,2.431170041913721,2.5776647080837627,0.47702416971171124,2.17200899798521,2.431170041913721,0.9811181884707706,1.3434774699723913,0.46587392792825194,2.028844494009813,0.5175978311990802,0.8531520824892227,0.5926924498203644,1.2010280356187766,1.4324284499698527
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,340,0.001,128,4.82964777587433,8.519186105245778,9.355028936408337,1.6207009951858566,7.443498219252204,8.519186105245778,3.297470522849909,3.5285447641054195,1.7296761755110321,7.36681572331462,1.713453273298941,2.535710544007089,1.9579784580480515,3.4242503067337253,4.832109385130918
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,340,0.001,256,3.4372373693311666,6.110553995941688,6.689320037312877,1.1520810888646107,5.1808128696601505,6.110553995941688,2.4067291003109,2.626859447135723,1.2286718519740332,5.210761790564916,1.1991648007527782,1.8180437695904843,1.4163692828408658,2.5468294947467434,3.4462997895001473
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,340,0.01,128,1.742340747546717,3.0440770283097898,3.2752858044564954,0.5863503703289135,2.7180578159633844,3.0440770283097898,1.171420650162754,1.5111033193441221,0.6023586086848883,2.588206786861079,0.5888397898168769,0.9884167718942439,0.7271453493292178,1.3818369910778872,1.7644678215702836
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,340,0.01,256,1.4107677870075996,2.4385655520491585,2.588179957064531,0.48098966026025525,2.094719374537868,2.4385655520491585,0.9373822645152032,1.3029165330198382,0.4812518195427705,2.1141091807270493,0.4603764354996454,0.8199224832808296,0.6016453366631913,1.1826299289329179,1.4232567988344915
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,360,0.001,128,5.019334221296403,9.268380584435443,10.139230391343876,1.6733577040265888,7.572930072909328,9.268380584435443,3.3988016945518518,3.6863256832184494,1.7938360832236742,7.515443114354601,1.7651463581844178,2.751242431579554,1.9928840550523639,3.467856124771796,5.047528317795441
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,360,0.001,256,3.584794221546794,6.629468660049005,7.283075388067965,1.198414718416855,5.281646359528154,6.629468660049005,2.457407521333908,2.713486639978461,1.2816251340957974,5.3358040275017515,1.2665916591206623,1.9737610438642552,1.4384018951720638,2.608171370459273,3.601838656244018
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,360,0.01,128,1.7932513901144966,3.281862292105572,3.584500732656089,0.5888699774818091,2.6053757800734303,3.281862292105572,1.1740943528788033,1.55681858528672,0.6105147994776843,2.58857472325478,0.6074768748070508,1.0531501836568444,0.7518786372010852,1.3931930382348638,1.8005192008022517
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,360,0.01,256,1.4283817612234386,2.6557588092455324,2.899154085839442,0.473424241341372,1.9398322355612392,2.6557588092455324,0.9371056442311597,1.3206301935726752,0.4845004866589411,2.0878906720410146,0.4781724692988985,0.8605975141223665,0.606282468265853,1.1828511440688745,1.4411195468684295
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,380,0.001,128,5.133963183109527,8.969539181197849,9.864492663921066,1.7674152473405762,7.837570171108829,8.969539181197849,3.925959440291613,3.5464521991980686,1.896361266924263,7.784129059421897,1.849442134500463,2.8519897071327613,2.1549576929521184,3.928398457903318,5.154511712155327
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,380,0.001,256,3.6867161643176485,6.488647041650419,7.1190848879825515,1.241592453305204,5.53735268483275,6.488647041650419,2.8060279397718753,2.6826795223044115,1.3344472481531893,5.6174299922078665,1.3084281250594993,2.023842068302848,1.5261229347849,2.85163706288279,3.70729621971778
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,380,0.01,128,1.8206421343641872,3.2046496893527783,3.4546471365308316,0.627189455140056,2.682340789311807,3.2046496893527783,1.3533160957316823,1.5220389548963917,0.661869901746601,2.6950091325690715,0.646338362802434,1.063587405368555,0.7761871796341405,1.5647311279294411,1.8415690662247923
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,380,0.01,256,1.4578394807742998,2.578572757349588,2.7519878485265257,0.4924742803878626,2.0198480264423853,2.578572757349588,1.0456205923538013,1.3134064608786427,0.5259063539403634,2.1466932086387382,0.5000185808973887,0.8582359392722776,0.602471899259088,1.3248210401674083,1.4675408812431623
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,400,0.001,128,4.964548273437446,8.63271740342459,9.433641634702521,1.6255060217763913,7.593756737179123,8.63271740342459,3.644455564926223,3.582209488523779,1.7615503713726821,7.6485200724077,1.712226628792728,2.5207051373269707,2.047851383796787,3.7529170336405038,4.9746347334587515
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,400,0.001,256,3.563686891165505,6.355435525159831,6.94566117123693,1.1725832236169182,5.248850850493275,6.355435525159831,2.593504326913358,2.6626443387956398,1.257505858605166,5.49342288174173,1.2422808537081904,1.8054622095944928,1.4588410785197687,2.7060145201828916,3.574501907419794
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,400,0.01,128,1.7588388718361814,3.0368528724057278,3.268078667625197,0.5731906305349966,2.672535267684198,3.0368528724057278,1.2900613445031643,1.4949506267123693,0.5989940485524081,2.601452096453641,0.6073496792684693,0.9725866130354904,0.7365096011495457,1.482470157054812,1.7732841048967585
eval_dirichlet_K40_mbsgd_lr0.01_seed1,dirichlet,mbsgd,1902,400,0.01,256,1.4121873143980375,2.4873781272325477,2.652221791965505,0.45518877182793677,1.9957447278631248,2.4873781272325477,0.9955536381382714,1.2922986656666893,0.46657919851177615,2.0840163088201042,0.48239863431190405,0.7905747331595533,0.5736107068289408,1.2440356091859308,1.4186754621562454
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,0,0.001,128,6.886527985358977,12.315052362282227,13.576475498679036,2.334509905256805,10.257324083543294,12.315052362282227,4.839912888323115,4.668058501558677,2.4458208182281123,10.649481027632078,2.4047682350113186,3.752931562099623,2.791561603641936,5.039542089658729,6.888682245888449
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,0,0.001,256,5.026229337023573,8.957407054769504,9.874363372731835,1.7175582129686973,7.501518985157176,8.957407054769504,3.539387281643309,3.5622066021151424,1.8330059802546346,7.60965170534337,1.745325577777167,2.7945168709140726,2.0575734242940773,3.8207432634025014,5.026712542316967
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,0,0.01,128,2.666018495474597,4.843645712222791,5.342124733438906,0.9682033950458725,3.780017700095648,4.843645712222791,1.7776370258456835,2.2169407104405097,1.0168349498888887,3.9098931497620586,0.8988932654701485,1.6318632941246527,1.171214665364709,2.2303365901416843,2.68258470279724
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,0,0.01,256,2.253098201935381,4.113028876805457,4.556493336231559,0.8608651814207375,3.117890480337271,4.113028876805457,1.4187034721264848,1.9819252925671755,0.9000503811743605,3.202581769415568,0.7649974893584242,1.4593075665079664,1.0194378893790028,1.9509758368654682,2.262873742238531
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,20,0.001,128,5.353477649427931,9.292517719079248,10.121301354483004,1.7648684811981201,8.155265622688132,9.292517719079248,3.741148794853722,3.9864810217922937,1.873972251947029,8.36835020286928,1.8485834961403305,2.995490364701409,2.1450993742291695,3.891446994596692,5.370507981574661
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,20,0.001,256,3.900505828607242,6.70374608994773,7.263344495114711,1.2515550014319419,5.944446621922348,6.70374608994773,2.776115672503928,2.962312586732137,1.3215469314778716,6.06846650227719,1.3320005694812818,2.1885970642375976,1.5727788180398121,2.9239934700049472,3.9104871435559048
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,20,0.01,128,1.9799328950471933,3.3309601105818483,3.5379976248936447,0.6054855945721178,3.0204521439224012,3.3309601105818483,1.3500385727029827,1.7007654091405109,0.6210870375371607,2.9226741094593565,0.6270708231141648,1.185879274314521,0.7998141878064013,1.7059882292882163,1.980177583929395
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,20,0.01,256,1.6324324571629276,2.7455536819663044,2.8652975506950167,0.47873791027814344,2.495330387036032,2.7455536819663044,1.0707644097963533,1.456695942241719,0.47079439118687594,2.378774413313442,0.4858571540698346,1.0293399230531235,0.6550774278129031,1.4862266268480802,1.6385068566471097
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,40,0.001,128,5.491093217483321,9.83260697874948,10.75612950034911,1.8003607232633119,8.528531000932128,9.83260697874948,3.8335204029385053,3.8943435367835515,1.943005159993665,8.038127518619808,1.8958472944026148,2.9785609720510617,2.2340370167580903,4.166723200503486,5.4998465469663875
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,40,0.001,256,4.0141904631130805,7.2545592198230215,7.939494810500351,1.3045424749055312,6.163294410834359,7.2545592198230215,2.8063995273054183,2.8559079578556505,1.3943135827843083,5.842996722411378,1.3665307799092983,2.1707057714531426,1.6079563366082679,3.047352582845809,4.014758876541239
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,40,0.01,128,1.9995545312831986,3.6014028352365863,3.9013229776256413,0.6122778339097407,3.0193096547363307,3.6014028352365863,1.344371744094505,1.6909889786216037,0.6499146660503248,2.7503533445800197,0.6622057333118612,1.2176720697785164,0.833914671148186,1.6978624099562925,2.0059745019020547
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,40,0.01,256,1.6648732828974029,2.973524497135196,3.1975008319989326,0.4790299573893502,2.5336258362394855,2.973524497135196,1.059112066677559,1.4570231639424562,0.49986741425810255,2.2525475761870637,0.5177955349799852,1.0650313152157636,0.6726533901503902,1.466055327851504,1.6683454505596724
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,60,0.001,128,5.53697005703236,10.062902882136862,11.067652210040166,1.8261778412128458,8.24018308617957,10.062902882136862,3.8969538323018997,4.146608922840408,1.9584170624948547,8.059128523810907,1.924135709061361,2.993794503233319,2.295513551500782,4.298896606558527,5.538440165304697
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,60,0.001,256,4.044909255802856,7.408663299365445,8.152183363098601,1.3203371085800304,5.839669992005633,7.408663299365445,2.8755904761352284,3.055978376575728,1.4007921209248608,5.950754216744884,1.3989691711209618,2.201136671921426,1.6585527885626332,3.2277541483216288,4.0489883652866485
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,60,0.01,128,2.0198550147575394,3.6837622352378605,4.012166120375758,0.6060571313086117,2.9862472318572726,3.6837622352378605,1.3761678405689828,1.6951737341877557,0.6414618252105705,2.7641511773203282,0.6520077012715387,1.2276723298510688,0.8232307330858696,1.6975456492445862,2.019873687077628
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,60,0.01,256,1.6477650898755034,3.000690751610471,3.2444897221863633,0.4664684616775926,2.382102825413793,3.000690751610471,1.085718548778092,1.4552648911632944,0.48668302713754785,2.2307834912652553,0.509026598439122,1.0803863957202167,0.6679310789855336,1.4658513347428521,1.6495329577150522
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,80,0.001,128,5.315139078199493,9.875118031089542,10.822402180960385,1.7520768463781113,7.869934112237429,9.875118031089542,3.7198177255465494,3.8730524445120516,1.901767619542466,7.7766687139555115,1.8401004102109433,2.8879432032747245,2.1652444484852564,3.9873573305378036,5.335711593045326
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,80,0.001,256,3.835979137932077,7.07672623078714,7.746105918854832,1.2525829560015576,5.547226552922868,7.07672623078714,2.7021549898822306,2.7847018491512086,1.3628723896947834,5.746679360220008,1.3239995717573994,2.1173707349493087,1.578308326983021,2.9524605876408305,3.850117423723279
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,80,0.01,128,1.9172070213612138,3.50795462447166,3.8277051431478863,0.6078956427908891,2.778247825210707,3.50795462447166,1.2774537030775337,1.6164209623155072,0.6332497610671535,2.656701640978802,0.657544102336694,1.1810328852278966,0.7998396974178678,1.6401356340649993,1.9205512632531705
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,80,0.01,256,1.5568150204658808,2.872424113404964,3.104908328055526,0.47814979870426544,2.18535756701579,2.872424113404964,1.032142831400973,1.3715778421510452,0.48787208104835633,2.175948624977081,0.5192269910195857,0.9952034070453861,0.6425838669308761,1.3918787972197735,1.5670415205816821
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,100,0.001,128,4.425699568294117,7.694607440747924,8.447417931483931,1.5081699724456237,6.500645920229888,7.694607440747924,3.137105951125548,3.689409655939419,1.6371875863201724,6.893895474449939,1.5790214243253256,2.370413603921613,1.859041253461344,3.3934256729778016,4.45205882601538
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,100,0.001,256,3.246500848936747,5.68094357632718,6.24318742134834,1.127871731470847,4.666367054067924,5.68094357632718,2.3053602543152056,2.6881431202136556,1.1956732143427953,5.096467245310727,1.171265876444279,1.7569563555050067,1.3584521478225087,2.540444428086742,3.267269855311107
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,100,0.01,128,1.692242682973135,2.9034136015631278,3.188293198914408,0.6804302972238039,2.467052960229014,2.9034136015631278,1.1422372822654605,1.57440156615958,0.6269760852737897,2.45265192358938,0.6785528777481491,1.0556978889453679,0.7270395653121394,1.4724083143726419,1.7023428689608424
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,100,0.01,256,1.429836567581239,2.4865551786089966,2.7375800486506483,0.6048582925770449,1.965281275456892,2.4865551786089966,0.9330508420367414,1.3310426149402144,0.5336155300971568,2.091513508327049,0.5898785426102373,0.9421702676212185,0.6048588920682645,1.2934359006304015,1.4360080769477406
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,120,0.001,128,5.103204596158507,9.052550648155771,9.94924808629865,1.7012318314164685,7.349908672732247,9.052550648155771,3.6480028786167917,3.911924555804612,1.8315204176432156,7.875044037732648,1.781261463671993,2.8584624509491863,2.094724880366252,3.870985270137618,5.10556357687967
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,120,0.001,256,3.6986645607165873,6.703478446089393,7.335541713458398,1.2089102990312235,5.20453176737024,6.703478446089393,2.6449368730489464,2.772202540959316,1.307013152148895,5.734771665187197,1.2508853210509727,2.097497987515759,1.495574292901043,2.8298637892156653,3.7082279466362955
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,120,0.01,128,1.835454701427086,3.187252043942967,3.4329307736779193,0.592612193447918,2.652805345232932,3.187252043942967,1.2494724301340028,1.572001112391202,0.6185847084798906,2.7358607637356047,0.6144517265896352,1.138739066769809,0.7680105293768902,1.5442499368810663,1.8369738002960196
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,120,0.01,256,1.4814603325318347,2.610422322347031,2.7507606254549515,0.4645995036903914,2.0383400200280986,2.610422322347031,0.9968876405624104,1.321502047632514,0.4876173741834493,2.2485507269321823,0.46856953285844544,0.9580023990177141,0.6030633227565232,1.3116065137426096,1.490783735658687
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,140,0.001,128,5.575172816235467,10.33462728044375,11.334493902469356,1.888796147879077,8.557489837379185,10.33462728044375,3.8480122406661117,3.8890991154686794,1.974360128888817,8.08352889493674,1.9542216897140492,2.9763551221916895,2.2943701038501807,4.274911272645291,5.6162768234747436
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,140,0.001,256,4.013930883138399,7.425277163828689,8.16393482381754,1.3573566837260396,6.0604849046359375,7.425277163828689,2.8094629475991346,2.8661945056380587,1.4166409589811018,5.772992704714855,1.4226665485166319,2.164804133315418,1.6512115667505551,3.15414392395822,4.033511722897717
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,140,0.01,128,2.001313640857023,3.7182665670199455,4.038212101348916,0.6373393902781433,3.041816451129504,3.7182665670199455,1.3421062552350556,1.6029464484059293,0.6548946484979695,2.719913748369377,0.6761646378222231,1.1983516940339094,0.8218829864861813,1.722774295409074,2.0202065789966017
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,140,0.01,256,1.6184873794179242,2.9888146162510947,3.219339193955174,0.517854674812336,2.4064065730518642,2.9888146162510947,1.0658309371987342,1.3887356535465722,0.5198911669544025,2.1920136414190727,0.5414741756007249,1.0176875829844296,0.6571454852001138,1.444068579347845,1.6343088718749292
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,160,0.001,128,5.625951789137606,9.912790751013995,10.867343442173961,1.8772217873517254,9.178491795647462,9.912790751013995,4.095709925241168,3.6157535540438395,2.006694365369446,8.170579776098545,1.9559623633327572,3.229904375944921,2.252576237681074,4.050293341703288,5.646936237730917
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,160,0.001,256,4.022600653589713,7.012212643801763,7.70415615338335,1.3666665913962035,6.595994389848876,7.012212643801763,2.944111330385919,2.70405191148144,1.4561064684787208,5.7946173722702685,1.4157586821275536,2.3378578946439204,1.640160062993509,3.0448658668642494,4.0470616293561505
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,160,0.01,128,2.0205310552597546,3.532694332450565,3.8674967437773757,0.7539535924488923,3.2981530545166717,3.532694332450565,1.377852353215044,1.593223179958385,0.76721390887632,2.7999287701692945,0.7691193893386471,1.2231783612413405,0.8810624716301698,1.6386025977887273,2.0438150067170633
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,160,0.01,256,1.6343137612549534,2.816793237532994,3.0975398256173445,0.6361713979169071,2.625152708373086,2.816793237532994,1.0856282442215994,1.374072869752174,0.6334013145233394,2.2180651615471607,0.6328177104527384,1.02041459285755,0.7378221532407978,1.410897396217031,1.6489433979334798
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,180,0.001,128,5.317109325582603,9.352920836204646,10.239067998787899,1.7689231054440302,8.441859613328909,9.352920836204646,3.8391579784096646,3.8045672277545757,1.8765184578657021,7.979622464311243,1.8602139037167031,3.062949437403667,2.194231797403456,3.8808926930475596,5.365349198031434
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,180,0.001,256,3.8460541786304154,6.753584977863038,7.392941501872809,1.2721011707514236,6.005700471497921,6.753584977863038,2.7801117735579863,2.827207347020574,1.358824432649618,5.716292038864862,1.3398369959095044,2.2164625933991764,1.5794633141462429,2.836836738984527,3.8623061274758843
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,180,0.01,128,1.9059321452782048,3.3261237742072156,3.58795852055015,0.6310599846213203,2.988879025717141,3.3261237742072156,1.3048453967986748,1.5578388690884202,0.6506241555656018,2.644924483342496,0.6708692190120664,1.1604292578501836,0.807297902579205,1.5559921046253566,1.9082562946930246
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,180,0.01,256,1.5244910721972902,2.6919652946582278,2.8638126357907443,0.5033121841285704,2.325973846933287,2.6919652946582278,1.0324279362917343,1.3258446971391584,0.5074710971883145,2.1011581516944062,0.5383070889154149,0.9685836876594515,0.6378313982682488,1.3134273141740014,1.533389861253645
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,200,0.001,128,5.151116329387531,8.998831345355379,9.82900297299005,1.7194233384783393,7.790200295342866,8.998831345355379,3.722601216156734,3.6377866729895234,1.8390060091199054,7.971218246702652,1.8287950717542436,2.9604716187772095,2.1277618125779436,3.9376169490648927,5.175140409141116
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,200,0.001,256,3.703105756052984,6.46991047377074,7.067721523559032,1.2275672119381527,5.518589868255996,6.46991047377074,2.6592652504202894,2.6512496430082724,1.3129615301992315,5.753900543549303,1.314462621562478,2.098925246468782,1.502420502156436,2.8478191561690136,3.7114319600984556
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,200,0.01,128,1.8337866503888136,3.2178725590056785,3.4510706888257663,0.6001209792939283,2.6708272350403077,3.2178725590056785,1.2886103930000052,1.5263701006756392,0.6415126301946257,2.7468577132911616,0.6381822759759345,1.1084040762516356,0.7673678241654246,1.5684448882700064,1.8471550845857836
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,200,0.01,256,1.4708292873520268,2.602067347073872,2.755723253196025,0.4541251518434072,2.0408541082413882,2.602067347073872,1.001812733467365,1.3011704665609993,0.4895384621991152,2.185314153411314,0.4682639024853557,0.9289503960358327,0.5996223490864518,1.3272967852380562,1.4782165876212794
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,220,0.001,128,5.275728018886582,9.585215363309262,10.511903836679197,1.7549247864219935,7.49231965266909,9.585215363309262,3.6659521728441042,3.8130458565234333,1.864990919388363,8.305484268464188,1.8312509396084766,2.851966325550049,2.1493681006747214,3.866290469466735,5.286815379714004
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,220,0.001,256,3.7980383886174898,6.980309773448847,7.652927544748139,1.2516911906341837,5.208875886057884,6.980309773448847,2.6165787825791953,2.7930732027821006,1.3383325535531743,5.965009535159426,1.308112365010978,2.069636247975221,1.5434556461429745,2.877895715361922,3.801794562942396
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,220,0.01,128,1.850829418092833,3.3271059608799547,3.6033796093024932,0.5812253066027792,2.521696378654931,3.3271059608799547,1.2697466136679016,1.5912327656524934,0.6165100084529908,2.8168777298658494,0.5968428129981604,1.096082417740459,0.7814576839109992,1.5515277325919774,1.856428884731146
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,220,0.01,256,1.486852585004566,2.6901424064862396,2.8815536677498064,0.4611875820044154,1.8998387447236396,2.6901424064862396,0.9863781040736189,1.3415222082998983,0.4857212839838431,2.2712829745809033,0.45344389418561304,0.9174973264639363,0.6351691190963867,1.3238045742320668,1.4905314357260793
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,240,0.001,128,4.940748426130915,8.768895476906309,9.633015482659637,1.642990184460449,7.3828449323329775,8.768895476906309,3.6429878171143746,3.7611424326137257,1.742516153241118,7.7363450528249835,1.735510423141332,2.5501308460756325,2.0522307491221583,3.9789441773626093,5.012620958237902
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,240,0.001,256,3.5622782428331714,6.262831353229686,6.877220205930524,1.1699181351419619,5.075916954974139,6.262831353229686,2.5880330991098295,2.778519957268981,1.256142683793832,5.534694162952327,1.2363180915934944,1.8796510257129289,1.4745939061875406,2.8841572918277323,3.566106739309995
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,240,0.01,128,1.7798431119766729,3.0868380028811417,3.2951614235421043,0.5612559413489898,2.5514752988219906,3.0868380028811417,1.2171451620236213,1.5413676003998191,0.5900217843165023,2.6950574107711454,0.5710237459377426,1.0253030569905506,0.7357460276823744,1.551959171490749,1.7842232371307658
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,240,0.01,256,1.4245553917438973,2.4959142104787237,2.633293311209812,0.4426498376955029,1.9420267594866698,2.4959142104787237,0.9494569186288822,1.313547673818646,0.4657437818991148,2.1393878922057383,0.43970990047519803,0.8517955699862234,0.5801509130904237,1.3071216412816522,1.4277910208690665
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,260,0.001,128,5.097322961773368,9.313297034146474,10.237768818683373,1.7157363697537487,8.0593153359674,9.313297034146474,3.59407744469524,3.9406820648593905,1.8630490420929096,7.07357948442335,1.8006344244639738,2.5721239870204267,2.164301632589323,3.9711243041667634,5.137655569736199
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,260,0.001,256,3.6808324771638863,6.820724224751661,7.476321564580527,1.2169369436317117,5.60808433704967,6.820724224751661,2.6653931027191096,2.8883622083721447,1.2940049623338272,5.113498224112595,1.2777016649139588,1.8827483990614027,1.5267664996306454,2.8542524521449892,3.6999620881106403
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,260,0.01,128,1.818733654313386,3.282128544449574,3.572569091254438,0.6190928362182255,2.916373721896865,3.282128544449574,1.2584392152395816,1.6026789553971683,0.6217448621207906,2.3379083293280303,0.665628513289813,1.0171820120589055,0.7727642213475169,1.5437623460138816,1.836853883046437
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,260,0.01,256,1.462143422201443,2.638405762622686,2.848707253622249,0.4929515755201961,2.2829278878219323,2.638405762622686,0.9889399007877109,1.3501885130345141,0.4722084586024364,1.8659908592963512,0.5329724864807374,0.8494012269063234,0.6038995422017895,1.3113834071090316,1.475426100684719
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,280,0.001,128,5.3202503755731945,9.298301582249671,10.185005046628499,1.7625054296886078,8.09055115087132,9.298301582249671,3.961282186093536,3.69994489367072,1.8945238996449163,8.1680985999467,1.856097010044956,2.960316844969779,2.2235782948382212,4.106929918648255,5.344376299264907
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,280,0.001,256,3.8275668920101773,6.684553902677474,7.3378932578759075,1.2627325821607651,5.711650144421297,6.684553902677474,2.798200177474986,2.7851314966791465,1.3558471198098025,5.91408587450006,1.3229924006610614,2.11722392906675,1.5934900517288826,2.9790927453586113,3.838684322378807
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,280,0.01,128,1.8847293016280033,3.21734773225188,3.482336210811921,0.6283710056378038,2.8961411302321998,3.21734773225188,1.3269679558333143,1.5535252543111746,0.6558612710395341,2.733723238742349,0.6534515239333077,1.0992867885194502,0.7951599756617682,1.5871248052158522,1.8868841027657106
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,280,0.01,256,1.4952707704421662,2.5983548338179143,2.764434311935319,0.4906744814402728,2.15922357342519,2.5983548338179143,1.0183581997005717,1.3080264501806786,0.5108906632582565,2.1849935172283086,0.5066903668442524,0.8911549009136694,0.6037236213947383,1.3308354258599224,1.4961077557078826
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,300,0.001,128,4.920822990564476,8.773820998455122,9.628718608385107,1.6574030852239667,7.185000565067459,8.773820998455122,3.5871180777207416,3.6681393714734463,1.800741756131117,7.569497924605615,1.7252076093960715,2.49199557367252,2.1271310131520913,3.9423274193905016,4.946916366297416
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,300,0.001,256,3.573630644186945,6.5744388951963035,7.239127447989387,1.2247409780497727,4.9373694637222405,6.5744388951963035,2.5974102365864984,2.69999682500641,1.3007959156273008,5.476541078846791,1.2660075514591418,1.8135687076099496,1.5415165425991384,2.9045236396088554,3.592023056778338
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,300,0.01,128,1.7565822693852844,3.1374680144886864,3.414007318961082,0.60828627804491,2.462371067673962,3.1374680144886864,1.2216734571895052,1.4688582248182593,0.6288229665031874,2.6116432388716957,0.6360775296360958,0.9728097866077672,0.7326059935963896,1.5393122015408878,1.761540608902188
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,300,0.01,256,1.421900111128657,2.607171036103641,2.8290797525410127,0.5169475362136884,1.857334656637981,2.607171036103641,0.9559829483006953,1.2492895499797347,0.5182413978009252,2.0983903328999367,0.5251986734855435,0.8118085229636653,0.5708781243950652,1.2856969533459461,1.4250355070777143
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,320,0.001,128,5.518434399394245,9.751103521585518,10.664057395418725,1.9053369302802396,8.909604393893444,9.751103521585518,3.8919524634356133,3.7601149360616866,2.0427726281156358,8.197211867603114,1.9852422836907158,3.158826649044585,2.307895721718837,3.898898930735523,5.563858367401509
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,320,0.001,256,3.9525046305207057,7.008702851000179,7.71988583088369,1.3456816749987794,6.183623025577851,7.008702851000179,2.81862305732934,2.8041653543745095,1.4307805361476067,5.857479740042,1.398452852895374,2.225638625850762,1.6452609077495,2.869924756740609,3.9670742334401847
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,320,0.01,128,1.9461976610833824,3.4120773429647966,3.702305597969372,0.7012545760906488,3.041274432870653,3.4120773429647966,1.3557924662229666,1.5647041328442937,0.7028827731851154,2.7354194520636064,0.7288479235201718,1.1463510274562017,0.8392427573707668,1.5487174094903984,1.9519951836725733
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,320,0.01,256,1.5301932753060326,2.6829665918111525,2.892280897359914,0.5583631300521366,2.316361401114983,2.6829665918111525,1.0364853876701443,1.331161105007249,0.5439742707147468,2.107910268027227,0.5795565362826449,0.940806125748813,0.6464520439539996,1.3023255081782392,1.5324581346425314
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,340,0.001,128,5.678156711350536,9.966425578585003,10.904626102896206,1.931725294606299,8.88668590743671,9.966425578585003,4.39543264480288,3.7915226221535328,2.058596470252271,8.39822792401884,2.0021188840147905,3.024040462801901,2.4864212583064154,4.703287955857898,5.7290737285112785
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,340,0.001,256,4.038004332706206,7.132653883991839,7.812242923587913,1.3740692746533874,6.0719063277651895,7.132653883991839,3.1405035643109884,2.809900346127875,1.446901222679989,5.971498078394025,1.4193603134911932,2.148134843650312,1.7300738345873348,3.4608393885310003,4.0602099043695326
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,340,0.01,128,1.9945567337040317,3.4575375036916656,3.7334584595229403,0.7312797932222437,3.0701857476585057,3.4575375036916656,1.4779323983184594,1.558564599677081,0.7459224525575368,2.8080805803559845,0.7421922842680233,1.0909859109283926,0.8432613955719519,1.7946384110108307,2.002714338170481
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,340,0.01,256,1.583845352475291,2.7743515643750865,2.984720866925442,0.6103009403594756,2.3415693765276573,2.7743515643750865,1.128106473841003,1.3252368687758846,0.6121453226276501,2.1946744025492766,0.6026165232996161,0.881589359020065,0.6514767761730487,1.4650357982642228,1.5846534859055805
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,360,0.001,128,5.440849480701875,9.21988147333028,10.10684962871741,1.8155625281894692,8.749433050890001,9.21988147333028,3.8331317619103222,4.361475103728439,1.9642689916587563,8.100540767721903,1.9087541097953975,2.6210261633856313,2.2858638415747596,4.067331563054503,5.450071106204412
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,360,0.001,256,3.8734144286341947,6.589982380968126,7.203972449622683,1.3084068015268513,6.000946776465637,6.589982380968126,2.748105173520912,3.1187402901295025,1.40495545603898,5.870646417598752,1.367757619084978,1.9148740641692308,1.620296671395493,2.9829270886240633,3.875783290342062
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,360,0.01,128,1.901626043197963,3.172470044406598,3.562071853594225,0.6957532534587627,3.172470044406598,3.1060633771054054,1.2968472527770183,1.7203248987284354,0.6785215990087375,2.6793908805314137,0.7113976138263081,1.0206715604830652,0.8315767026999292,1.5586504572812563,1.9147276973570493
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,360,0.01,256,1.5034021651273126,2.4491450781772035,2.7314638962241866,0.5564833209886401,2.4097483090173926,2.4491450781772035,1.0062588996836817,1.3959371271205951,0.5133416880123636,2.1318064716724177,0.564877462359197,0.8431898881158896,0.6543406975506935,1.3136016554815928,1.508584809575228
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,380,0.001,128,5.525957989721344,9.753333011969717,10.677419152938496,1.8332109138336634,9.314750330780509,9.753333011969717,3.911942903020654,3.7921390611650727,1.9595786612240496,8.123516977142542,1.903406041837389,2.9879402579975367,2.3040628600787403,3.8886534584638905,5.607033476259903
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,380,0.001,256,3.9214060435627296,6.907627019739172,7.564231172148273,1.3077692452557497,6.431286303442285,6.907627019739172,2.7961561582658816,2.805752795216167,1.3925100473335952,5.740392472986645,1.359286435728822,2.1151025212710777,1.6184529928999236,2.8523444537741818,3.958980421886928
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,380,0.01,128,1.924926093969014,3.345579199674052,3.649823812776608,0.6654455868431122,3.119230656725741,3.345579199674052,1.346542641448977,1.51890650282515,0.6827255039791569,2.6922140268928674,0.7028130848737849,1.085272749103645,0.8115532243619845,1.510501894351178,1.9331032663084557
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,380,0.01,256,1.4846842654935686,2.5769596706367137,2.7857042997631276,0.5170724772571567,2.3325994443693463,2.5769596706367137,1.0125482313190524,1.281067787934174,0.5072753643347797,2.0513210029043636,0.5486336495899442,0.873309366422028,0.6160993500274687,1.2554885167658112,1.4910692142883786
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,400,0.001,128,5.166366213673573,9.65340919845402,10.630833770154405,1.727043523036762,7.43979137014544,9.65340919845402,3.611057877332101,3.801690371923126,1.853809592166714,7.678842849342014,1.821652254335794,2.5164602899423616,2.192995703945859,4.139435594387065,5.19641970489865
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,400,0.001,256,3.7222064145997327,7.195234466235699,7.922989910191469,1.2371928469620463,5.091093905098655,7.195234466235699,2.633672072852091,2.7958147992427063,1.3235361355817408,5.402228079409172,1.2939491742401334,1.8175021349869571,1.560564696937081,3.0352268578063066,3.7417221169622663
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,400,0.01,128,1.8375271125773274,3.412762455019844,3.7629973169552358,0.6551640714196646,2.5525715820931474,3.412762455019844,1.2644103943721077,1.5144017606565638,0.6585829871485394,2.612697251126602,0.6769834167875576,0.9832635586217987,0.7801463907332292,1.5730864497188943,1.8391024227260087
eval_dirichlet_K40_mbsgd_lr0.01_seed2,dirichlet,mbsgd,1903,400,0.01,256,1.4545160302420104,2.7558752909212996,3.04096129283923,0.5224634707849879,1.8972905641869147,2.7558752909212996,0.963139797702879,1.2496067774447035,0.5101423735909216,2.0580339284432463,0.5313396533690772,0.8041392882132061,0.5952573489481807,1.3096121235827778,1.4552608498814525
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,0,0.001,128,6.948590020982728,11.566780914493757,12.662405719607069,2.402411513191866,10.707506189484718,11.566780914493757,5.181316113021358,5.311167563384194,2.5300295822623373,11.052157304083911,2.475759688127757,3.6642197532690353,2.7955555147784334,5.044831487826298,6.963247989572573
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,0,0.001,256,5.108058987975677,8.541176521314028,9.373328467502885,1.8123676413395828,7.730059532329165,8.541176521314028,3.7064948272009817,3.9429013218093694,1.860537203651765,8.134686751198778,1.857312721833922,2.7835159134504543,2.1335855463876916,3.7132316173632303,5.110407678654927
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,0,0.01,128,2.7162738962716206,4.466406629722075,4.86995844577886,1.0740414986153655,3.8912048104015193,4.466406629722075,1.8734241318305882,2.5418068276371613,0.985175061167079,4.14601267513936,1.0382351434496264,1.6221732960134747,1.343069282058062,2.3046597100046604,2.7211288811731595
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,0,0.01,256,2.2984222755938677,3.759226612456579,4.073808042730702,0.9463283696097504,3.172816741927589,3.759226612456579,1.5332917876444003,2.23844006215431,0.8397230527402251,3.46857997370584,0.8794063664675192,1.4494030185881963,1.198237880286197,2.061508500577612,2.29904428496391
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,20,0.001,128,6.448241548062668,11.224765685362843,12.258849075970126,2.074462109437416,9.73089369917539,11.224765685362843,4.74464611836779,4.99387236692573,2.241052389714604,9.772545446012503,2.1912022660320143,3.4981992711798013,2.579081116642979,4.85464830032475,6.449178864220466
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,20,0.001,256,4.712158331327539,8.420307433957069,9.203964587511036,1.5324376453693163,7.018584822603726,8.420307433957069,3.402499754455469,3.698580746920061,1.649046340946118,7.058807521928781,1.6164586780264252,2.6179470727978122,1.921312427588544,3.637382696603563,4.7365948912791165
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,20,0.01,128,2.5750380794012466,4.486930635608144,4.824404960038308,0.7998310893382347,3.6510754080993464,4.486930635608144,1.8439443711428636,2.496499593313383,0.8077213856802433,3.6337779274883775,0.8487717261960789,1.564408737803998,1.0200383417786565,2.2688432409493813,2.5750380794012466
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,20,0.01,256,2.184023383936081,3.8376923841803308,4.094187540363564,0.6535252209703483,2.9445530078169146,3.8376923841803308,1.515184594885032,2.200606980784259,0.6519887618080208,3.079187859119549,0.6885848754231378,1.4145750121187375,0.8485393446217792,2.01523519512906,2.184023383936081
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,40,0.001,128,6.436562295210954,11.187399343324634,12.235610664182841,2.165220199869907,9.50880373217555,11.187399343324634,4.634428487955858,5.064679480809301,2.3175275895816405,10.018361967941994,2.2582866248397555,3.5624257146858045,2.6374099445091383,4.943223488410022,6.462389603783507
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,40,0.001,256,4.760772765309296,8.378423634233155,9.139572027567738,1.5799673530564167,6.957876239988107,8.378423634233155,3.3865046921962563,3.7320821647702784,1.677592167227439,7.284811083620251,1.645482090595687,2.625703734607285,1.9466324434535969,3.7046054418434418,4.76450495273281
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,40,0.01,128,2.57460789339684,4.499800854240447,4.82503643007859,0.8107617688120805,3.6448525081095386,4.499800854240447,1.8052812480797025,2.5103784170449934,0.8276125931502722,3.6285222221950644,0.8613420999560913,1.577046385323344,1.0260409401835462,2.249221795517045,2.5746078933968404
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,40,0.01,256,2.1913485148756697,3.8503248738973705,4.111631019185227,0.6694985050929955,2.9950619146894355,3.8503248738973705,1.5028238981778237,2.229561515605467,0.6652298434117588,3.0535318292331577,0.7020914691817791,1.4097629537389267,0.8531434590341282,2.0051075415218658,2.1913485148756693
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,60,0.001,128,6.463566045143722,11.202230276427443,12.263902034656727,2.128167550549968,9.699722243845807,11.202230276427443,4.772983239113682,4.933476547225816,2.3075670387504887,10.049051388070888,2.2348317641512274,3.5286181858436265,2.6308952952232905,4.81533467270453,6.485045192095992
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,60,0.001,256,4.7829244748638295,8.309229802772467,9.05303908861083,1.5444712734013273,7.174606657917111,8.309229802772467,3.4736943269384075,3.767008755877597,1.6411301154762037,7.260914393415452,1.6161286044525272,2.6673045529260673,1.9087690821331635,3.646999817023244,4.78392899255276
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,60,0.01,128,2.6021389320317487,4.516904802410394,4.8536405695275135,0.8174461429659496,3.693537273558504,4.516904802410394,1.8396785007652576,2.5215097728955125,0.8385666480526918,3.700386741450251,0.8653594302919712,1.5751699734805216,1.0489858198270423,2.2798597349592677,2.602138932031749
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,60,0.01,256,2.2042191215405453,3.8454351929278716,4.112511629587085,0.6791468554324501,2.9981408565287526,3.8454351929278716,1.5195404958401897,2.2362471127570926,0.6727144835853386,3.114900165331595,0.7086390344846288,1.4237114885401838,0.8673516913347503,2.0157440349845333,2.2042191215405453
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,80,0.001,128,6.517870239255577,11.30050064480546,12.285066227889935,2.1770297228918682,9.93933984790023,11.30050064480546,4.739758395482252,4.991604040185121,2.328666515236894,10.00326771376869,2.287236251740507,3.537828776396149,2.6638424517761194,4.878920589117233,6.5422386804099775
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,80,0.001,256,4.8190687494008175,8.368116715571299,9.13646422969682,1.59547934044603,7.1869966551099775,8.368116715571299,3.4340914355512075,3.695973118126649,1.7052372827851927,7.404982326663331,1.680772727403868,2.6720206243387734,1.986994482973387,3.6671925022623095,4.819068749400818
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,80,0.01,128,2.5859543132824854,4.4640544963338025,4.840600559234301,0.8562591274277548,3.6409904624982024,4.4640544963338025,1.8098514146021871,2.4899712199736057,0.8611904751960526,3.6988334793510136,0.8939194048194365,1.6061402433136145,1.0704388024728866,2.2943078334189253,2.5859543132824854
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,80,0.01,256,2.2059041747564145,3.8499920948870887,4.151732487442812,0.7230294954586295,2.982756210410023,3.8499920948870887,1.5131434432213564,2.2069408387608687,0.704533990970277,3.1250292113067046,0.7434636669625927,1.4472081416516631,0.8843732230778442,2.0221835357070637,2.205904174756415
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,100,0.001,128,6.502546790806862,11.53171163766592,12.571997859595431,2.1343163828586786,9.742887706123163,11.53171163766592,4.736237660515479,5.161275196799592,2.3080048320595314,10.05077142255724,2.2445105656486604,3.5464372607212282,2.602642499248288,4.855769978728664,6.567245468721639
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,100,0.001,256,4.7872336371368,8.35271407807037,9.09845138135101,1.5960671717671138,7.15593332229695,8.35271407807037,3.4181934516740355,3.958347716332791,1.714276795769004,7.2919327097642395,1.6641092369585506,2.6495671260146727,1.9322472781501006,3.703443318813607,4.813287258654244
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,100,0.01,128,2.5853016814452525,4.4377583394357405,4.806529734651478,0.8725627434772297,3.6893246127931723,4.4377583394357405,1.8323570161923106,2.4994936025247796,0.8780874474949971,3.665208547002046,0.9091810927153582,1.60441526944253,1.0793347908866138,2.271017105558044,2.5853016814452525
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,100,0.01,256,2.2214104269600625,3.8629828733455,4.188098681786178,0.7613636298891471,3.0096561288959633,3.8629828733455,1.5078546122077614,2.258735993703719,0.7366973638718367,3.1157209880033254,0.7737044054767277,1.4657985138191907,0.9230007332729351,2.034922089537357,2.2214104269600625
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,120,0.001,128,6.5390354977799845,11.262531661521843,12.330191040687188,2.1806080121949525,9.825240000300033,11.262531661521843,4.7636131690948265,5.0855451342399824,2.3168742843042653,10.053270580542247,2.276769485965138,3.55866988179579,2.6480831258987987,4.948417441895492,6.540014419579348
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,120,0.001,256,4.819656742840655,8.300935356216195,9.08473409707412,1.6467787908201543,7.172133724024327,8.300935356216195,3.4863931721672032,3.8483027888752157,1.7331547254362387,7.368748195498578,1.697547127385364,2.7054903732042606,1.949354718597342,3.6983653199554882,4.819656742840656
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,120,0.01,128,2.6384271436157505,4.510972471271657,4.911617127598767,0.9463484507879911,3.8047478860471733,4.510972471271657,1.852732788636415,2.4997190185483893,0.9129280099928727,3.752472807918015,0.9682529065908667,1.653648679691675,1.1282519504126742,2.290693129771029,2.638427143615751
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,120,0.01,256,2.257538897092594,3.9098329248856962,4.2712628596984175,0.8347998538252329,3.071610100512355,3.9098329248856962,1.534503435787899,2.253579473900688,0.7709869355508384,3.187835951013014,0.8328869642762214,1.4982059704134973,0.9578926996300331,2.0487352719982552,2.2575388970925934
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,140,0.001,128,6.63434669262611,11.56437875476097,12.692328822463685,2.320394381814745,9.813265290360388,11.56437875476097,4.715398257362075,5.165571773324938,2.4226628898309017,10.280432441737762,2.3779267082707913,3.5387722577171887,2.694628013394507,4.919081717837363,6.634346692626112
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,140,0.001,256,4.90404177121967,8.574280647313017,9.399612583708558,1.726544467637819,7.222976611475406,8.574280647313017,3.4641394901175633,3.9044063463998606,1.775121473827358,7.521193610121399,1.7633184300580071,2.6791193336199854,1.9956103800732297,3.7086334624419206,4.905885606888315
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,140,0.01,128,2.6675540956807193,4.554577074485895,4.998981145490237,1.0229178584027294,3.798143940641473,4.554577074485895,1.8646566320910016,2.5384216411213507,0.9707104374465378,3.807522735152154,1.0227126536372644,1.6341059847198836,1.1726426762192266,2.3530846796249625,2.6675540956807193
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,140,0.01,256,2.289463748021287,3.903643874009345,4.297804581027072,0.907923441017624,3.1486474986385606,3.903643874009345,1.561184866833662,2.279213947055523,0.8270216154121778,3.2513373966547796,0.8901935323701453,1.4897108497846165,0.9900456019001884,2.0940101982211052,2.289463748021287
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,160,0.001,128,6.822626210034704,11.954391700052506,13.122833588779386,2.3306776505927553,10.370491669969184,11.954391700052506,4.922103773281355,5.130069917439841,2.4348529934333922,10.329424683657868,2.3933578895776066,3.6245606581050596,2.732594055650493,5.052206160749391,6.822626210034704
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,160,0.001,256,4.976092139035626,8.725122800730478,9.598876498556304,1.7647662356326326,7.407700555459824,8.725122800730478,3.5466069340588637,3.870934195847808,1.810963081178252,7.516267983381689,1.780237200290124,2.7412752491088694,2.03977077773628,3.798975003268221,4.976092139035627
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,160,0.01,128,2.73395639670124,4.750844563618368,5.2816358665028815,1.145907208015742,3.861882018253297,4.750844563618368,1.8602847549617558,2.562617418609173,1.0543606522682882,3.8727729678589755,1.1169706055994202,1.6873603735499954,1.2489209941042012,2.3384167159038785,2.73395639670124
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,160,0.01,256,2.3618250359017647,4.0918774070927935,4.578873656475626,1.0386159090722298,3.2155426981645654,4.0918774070927935,1.5517605751228778,2.303268769933955,0.9240159254351357,3.3455556978014687,0.9964782590711083,1.5378518507161476,1.076109655942198,2.103205636630652,2.3618250359017647
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,180,0.001,128,6.753940980625056,11.885076675837501,13.095382562261042,2.3855473171179455,10.265192691889998,11.885076675837501,4.769591834733029,5.0784908424506225,2.485180235510604,10.085388518283462,2.4506147736561226,3.714023423478492,2.8407551066543864,5.033545089021388,6.754749699025676
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,180,0.001,256,4.954242045435897,8.645316617700077,9.517266058080828,1.8295911155341202,7.4007006984066255,8.645316617700077,3.540111846672798,3.8506611731654,1.8545255019017843,7.431171729648731,1.8530119909824916,2.790764007046467,2.114765469376374,3.7706047999680825,4.9542420454358975
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,180,0.01,128,2.8086095568044316,4.825800085620695,5.504627487282636,1.323156735359901,4.075562409800504,4.825800085620695,1.86001096179006,2.575671588081779,1.1809458030911018,3.951182009010236,1.262853923170152,1.7387190972524849,1.3490953845617926,2.3716409276148154,2.811786545329348
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,180,0.01,256,2.4289971329540543,4.199167628654512,4.839494704021863,1.22310908105006,3.4004426557250147,4.199167628654512,1.56087513435863,2.3007775245547846,1.05479127579938,3.3616739681263406,1.1496481662005513,1.6025103481668546,1.1809702220972782,2.1200651624366773,2.43142882303675
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,200,0.001,128,6.817483791139074,11.984335722777828,13.261602922838977,2.4730331410923334,10.200191166479408,11.984335722777828,4.896893484262292,5.232257133775162,2.5740026164332086,10.394175366484873,2.5410988621129675,3.714681562601254,2.8498562949328177,5.001931412195852,6.834366798544048
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,200,0.001,256,5.035134352174275,8.773932497029845,9.792241288654147,1.9990513779308614,7.399258038328102,8.773932497029845,3.565892834175944,3.9599517882349593,2.0063583611860456,7.6337207250471915,2.0105860839051126,2.8298503636009023,2.1760713877266635,3.812276616195716,5.03732206629404
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,200,0.01,128,2.853572094404912,4.817083194152734,5.535587542308004,1.4537341053796686,4.100807608692501,4.817083194152734,1.8528768791460506,2.5921202124084246,1.2985467666419064,4.098836975884962,1.3920281365558924,1.7845918838489987,1.4100232958562429,2.3787011229149453,2.853572094404912
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,200,0.01,256,2.490244528741366,4.199531203521491,4.958936566401931,1.4101728834003386,3.4824784940263527,4.199531203521491,1.5402852512616032,2.3458652578143915,1.2034903556880134,3.489380585442512,1.3207452765115923,1.6677394501749299,1.2914661402498258,2.13713980264915,2.4904702657661866
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,220,0.001,128,6.915898314034854,11.99210183178347,13.35394590981687,2.6754428976152655,10.360976541182895,11.99210183178347,4.830966290855691,5.156002664307517,2.707874808000821,10.60049738419239,2.675740726632428,3.841316816088982,2.9738593682819956,5.212776894864611,6.918946860558277
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,220,0.001,256,5.110048712866554,8.655738195265675,9.784583920294176,2.209161417450428,7.6680362846767345,8.655738195265675,3.5662222242700663,3.9351406834019977,2.1163282497812235,7.804854116836268,2.1433015179452206,2.9397982762725623,2.3010514600377587,3.9085208186584466,5.110048712866554
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,220,0.01,128,2.911912560385811,4.953959112743931,5.796370701713688,1.6174996463512445,4.212668847618908,4.953959112743931,1.895420322017656,2.6167901136721157,1.3962879183621655,4.036750854675566,1.522338397666989,1.811874966876912,1.5667272433968047,2.4007982891661417,2.911912560385811
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,220,0.01,256,2.57561368406415,4.32548370333517,5.228129582300844,1.59689427832569,3.706026486453186,4.32548370333517,1.5779189965356342,2.344965889891934,1.3383869628605234,3.499874066804861,1.4832355580263086,1.6997653601035385,1.4552189221143508,2.1581179920848257,2.57561368406415
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,240,0.001,128,7.016056412757424,11.906495621131134,13.174477557969094,2.748626810606364,10.810007229840915,11.906495621131134,4.998408527714485,5.228934601825032,2.701448876369048,10.74972820396874,2.7773819917044857,3.805931019863696,3.0452312677132056,5.193925209716263,7.016056412757424
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,240,0.001,256,5.17766558202785,8.916152814705155,10.107412824011409,2.3359824342462736,7.842927712100926,8.916152814705155,3.6649137356551504,3.9630884457361937,2.179510062744825,7.6633690439983155,2.2792513624267974,2.9153118741297948,2.385694025650718,3.9908204758738814,5.185910355957773
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,240,0.01,128,2.968563674418393,5.0013371578971935,6.066287233803017,1.8103591721825714,4.278146730384654,5.0013371578971935,1.8946052654093277,2.649611915313424,1.5335147569459144,4.111839105111202,1.7073557903140957,1.8637350052704043,1.6458166927795064,2.4169494774816944,2.9685636744183936
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,240,0.01,256,2.681552047008662,4.433575631823479,5.603328332821585,1.838901601081479,3.8590356069742096,4.433575631823479,1.5703908887483842,2.38346368791506,1.524522167781146,3.6777929941583696,1.708486899767444,1.7694752360285635,1.5981016520039477,2.1811029958318118,2.681552047008662
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,260,0.001,128,7.045717882732183,11.927288737373809,13.41788544893141,2.8345103006465613,10.844387273905962,11.927288737373809,5.042779949243161,5.286766309737702,2.760598316866043,10.826087897417763,2.81278406389322,3.9294662010375014,3.141052229385948,5.09049838289488,7.051222614130664
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,260,0.001,256,5.250884147997021,8.823418527238728,9.975563856254983,2.396925130299436,8.172929489371343,8.823418527238728,3.635125296651846,3.9517982443866377,2.2180291748256904,7.881042449772349,2.353017542906311,2.953071308264418,2.48780292627049,3.887323817394994,5.2542229807784935
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,260,0.01,128,3.1110509147895784,5.068771955957743,6.334131679710096,2.037898366901523,4.695822951104384,5.068771955957743,1.9214145389494972,2.6573946749510102,1.733705673094788,4.272738448085669,1.8761001040587935,2.0259919600735308,1.8203209644985607,2.4677120339229806,3.1110509147895784
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,260,0.01,256,2.7812887536184863,4.488629164668616,5.813086061049817,2.0253730483243384,4.159728927217074,4.488629164668616,1.588936558414839,2.3767810797840854,1.6875282905058964,3.7626140130672043,1.8439939226916677,1.854257790933831,1.750578010002172,2.196042404523767,2.7812887536184867
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,280,0.001,128,7.1246620207922176,12.433994678775203,14.03850419723173,2.980836952656415,10.823000005023637,12.433994678775203,4.996352126889745,5.248394141460004,2.8839555814355853,10.682124350353114,2.914329452884214,3.9500159140193616,3.2425754383020267,5.314662665720073,7.138148117383615
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,280,0.001,256,5.37079659866213,9.159728331481796,10.532625884643839,2.6916895921621777,8.31422155662409,9.159728331481796,3.7046661463805797,4.017831225657156,2.4649644541749636,7.795602412960897,2.557115550076134,3.015912852542836,2.6979691518124183,4.004339334325048,5.372990138401738
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,280,0.01,128,3.2528183482674238,5.304069681620233,6.764395986435753,2.2540334770885586,4.95845087209354,5.304069681620233,1.9340093313572981,2.70752464219369,1.9266842408432356,4.417360734805484,2.07007398863315,2.0661992566591127,1.9898246511971345,2.5057582073056937,3.2528183482674238
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,280,0.01,256,2.894675265477574,4.482555995155427,6.228659722286445,2.227034151927633,4.4556808069523175,4.482555995155427,1.6053947031303395,2.4176246788716247,1.8576598110982658,3.959648953379986,2.0225494107921946,1.8788644024186658,1.9134026422497805,2.2385667157554727,2.894675265477574
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,300,0.001,128,7.292352513407232,12.453142877280529,14.26025380234739,3.332394371869357,11.331493224285081,12.453142877280529,5.011023496070459,5.254833530543837,3.134817679835995,11.013174262385315,3.255060704193384,4.059799715138125,3.3978378182692137,5.2505384810187,7.304211644252214
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,300,0.001,256,5.669909917661142,9.258101704023659,11.423926115375936,3.126420098397348,9.258101704023659,9.21397623454955,3.8006152057201588,4.030601173445678,2.809019567302808,8.318511415326059,2.9488969508291847,3.2527150773808726,2.9099021960748184,3.9608694621870435,5.672923552799386
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,300,0.01,128,3.410560257935749,5.3873877167248025,7.284779521807689,2.4697617331943285,5.353081845871529,5.3873877167248025,1.9850774028071791,2.7116169828650722,2.1314648875286135,4.729665431298703,2.292656293911267,2.0854722281045706,2.1539142073880155,2.4877079303064127,3.4105602579357495
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,300,0.01,256,3.066236091462898,4.909886799119564,6.948556351507095,2.450541911782834,4.909886799119564,4.606287521906059,1.646396050628465,2.4599851037578064,2.0320609680817396,4.204812371088801,2.2502834638997546,1.9267903956279675,2.0788061073156157,2.24133159585214,3.066236091462898
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,320,0.001,128,7.161681444514996,12.454154440503011,14.158356014849842,3.168650210323788,10.84019090967561,12.454154440503011,5.09316692309111,5.2485353078500525,3.0777653900478206,10.957868678202157,3.0815704703715547,4.109721792511042,3.2680446691389946,5.411175994875407,7.22493966146391
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,320,0.001,256,5.412911667362737,9.24482419586941,10.914380077572135,2.9423249160404006,8.272625127659792,9.24482419586941,3.762143866039436,4.050013960448696,2.598587441052875,7.783516337735379,2.7942870039204064,3.1938664772121084,2.7864094658748177,4.025976617562151,5.420116346571642
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,320,0.01,128,3.449436469367958,5.4185523062299685,7.476855422515607,2.6021694998369234,5.4185523062299685,5.351570791764381,1.9886513193025617,2.698600954568974,2.2240682970018164,4.819325614983867,2.363187116691913,2.1165402016819286,2.2408728659675683,2.5476721134094875,3.449436469367958
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,320,0.01,256,3.112634259527946,4.962394763265924,7.151121071425251,2.605882696141823,4.962394763265924,4.656144364326803,1.6468307079709343,2.485950248666304,2.1642519655301387,4.225673089069435,2.3486640146647493,1.9523857188387068,2.178667084955468,2.252322278540065,3.112634259527946
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,340,0.001,128,7.733174987511235,13.196283265764068,15.559229423074258,3.9534129012396133,11.704200162247268,13.196283265764068,5.307954813418744,5.409570787356154,3.6510139041812226,11.832445097828531,3.7250070071983985,4.161988557645108,3.9197044837805266,5.436299410654426,7.733174987511235
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,340,0.001,256,5.858652349079422,9.681036563298777,11.861733141719542,3.5449520985826006,9.034109177748354,9.681036563298777,3.88909330413142,4.196077450375389,3.125762820376821,8.776479475977693,3.273703862714543,3.339463689403907,3.1248067286529713,4.0911864042112365,5.8586523490794225
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,340,0.01,128,3.5730965072284278,5.715566084176282,8.073627212966109,2.862679109539134,5.715566084176282,5.552746399446577,2.0073335875372966,2.7569760268213908,2.422985102673474,4.817994469959946,2.5632525303400477,2.0918096030842523,2.4515526576319444,2.549357647147407,3.5730965072284278
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,340,0.01,256,3.2339561871091016,5.21404982384517,7.665464593438038,2.85575005534821,5.21404982384517,4.789880495090267,1.6639200324246355,2.5345684337999543,2.3574409110755754,4.3545962821432385,2.533805859173433,1.9139187248228795,2.340651033443898,2.276147568034067,3.2339561871091016
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,360,0.001,128,7.4775092088718385,12.483271594645906,14.328434261996044,3.563340168703582,11.832751533287977,12.483271594645906,5.0044355029598515,5.485489433911534,3.4356765713242314,11.314764176904017,3.457949675472464,4.0376854395065385,3.566922689624026,5.280466792296567,7.481145608485131
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,360,0.001,256,5.808532763662046,9.452637273441624,11.804132608694207,3.4335852778281573,9.374236995333353,9.452637273441624,3.7829956124189565,4.220138982112522,3.166152410195214,8.455589416587586,3.1749702446671617,3.1841566751310344,3.171521151413751,4.030121524077431,5.808532763662047
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,360,0.01,128,3.6688621346064396,6.300816461339321,8.812752372577785,2.9647086778571055,6.300816461339321,5.481741020516307,1.9794022830149947,2.842240347759835,2.5307331035957636,4.753777510405028,2.645472507303046,2.1581142586377586,2.420667174650129,2.5279810815347,3.6695428435604964
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,360,0.01,256,3.366308842389764,5.725197088154505,8.376880925703755,3.0228825768027825,5.725197088154505,4.859219540348997,1.6575618041449263,2.594595249963149,2.5242494654686056,4.321267023710771,2.690257464026807,1.9716140970965417,2.4624145131678605,2.2842074509315258,3.366308842389764
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,380,0.001,128,7.564098266363252,12.658737060707903,14.392681424017985,3.6410780369101197,11.753288055967289,12.658737060707903,5.100947134004242,5.3706177929994565,3.3710467678388834,11.660100876293884,3.4388268726564193,4.095316764653826,3.673957003179838,5.4306727125140535,7.564098266363252
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,380,0.001,256,5.720316563901498,9.28845304784565,11.357917289349151,3.4213907263171652,9.088153774057902,9.28845304784565,3.7687750913925604,4.14169521684839,3.060349726910726,8.39076377177206,3.120265028608189,3.2065638541101746,3.236596086757749,4.090072732604493,5.720316563901498
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,380,0.01,128,3.7703438613810936,6.014413774383698,8.714032717916409,3.229666856626932,6.014413774383698,5.753178444312873,1.9736072954072736,2.919413216056891,2.7356470874018477,5.110910828578738,2.8449460285367745,2.258402756277024,2.656160127753114,2.59040395964253,3.7716705747176893
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,380,0.01,256,3.454945317794522,5.50809734284556,8.370249221607688,3.2969365371263892,5.50809734284556,5.020927849380801,1.6317325006063959,2.6648283101649235,2.748811154553094,4.6763621576493914,2.8924033821754307,1.9848354494843634,2.638663498151562,2.315451979688492,3.454945317794522
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,400,0.001,128,7.826476577954193,13.010283168023719,15.351485962623588,4.202958016041737,12.557543462397133,13.010283168023719,5.198384326715836,5.429548414775126,4.016916913028,11.74330999246877,3.9445897281000044,4.261129544145638,3.929281859423952,5.552230773607642,7.858034411946731
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,400,0.001,256,5.909108440895017,9.422853927998942,12.114958229599358,3.812271117630449,9.422853927998942,9.289275923944583,3.8323480874909626,4.249668561175839,3.474307626399352,8.983106501118645,3.4383180306506786,3.115031981233112,3.350330312271898,4.2421840545708385,5.927400002147704
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,400,0.01,128,3.9442325523853365,6.619125547499381,9.65282141157582,3.502914118579731,6.619125547499381,5.865280226881019,2.0371145491024696,3.00353241678022,2.9716721907960166,5.070583709551059,3.123356268409904,2.27152524938401,2.8121003265762337,2.6114329600617334,3.9442325523853365
eval_dirichlet_K40_scaffold_average_lr3e-05_seed0,dirichlet,scaffold_average,1901,400,0.01,256,3.645947270144046,6.21226850162086,9.383460802644453,3.548433145353998,6.21226850162086,5.294500619386116,1.677223727869265,2.7224426705091753,2.9538389267012324,4.468413683165449,3.1401584761684744,2.051734586997132,2.804513586069427,2.3351944073425743,3.6459472701440454
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,0,0.001,128,6.497226837957312,12.367884172289147,13.722436991477144,2.4163801091260977,9.154099359953447,12.367884172289147,4.560216566854123,4.642961001968405,2.4614117666772932,9.510849137452887,2.412494304833615,3.094685110286119,2.717007769898646,5.002688949072432,6.507194386519729
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,0,0.001,256,4.79255671064557,9.14050611263453,10.305376200741877,1.9513196420747787,6.600527440770994,9.14050611263453,3.276884734432837,3.5211986733265705,1.9001123298507339,6.970851225621492,1.8940262266176804,2.481002450403342,2.043831065812838,3.7406371134094365,4.799668131995128
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,0,0.01,128,2.65805038667472,5.045460995198012,6.003849552348788,1.423599286389252,3.4804185525548466,5.045460995198012,1.6721342338746918,2.1413335642536446,1.2424293070210572,3.667132516578655,1.2964917734706338,1.7554015994325263,1.2474109938601816,2.224650497181543,2.6685249385718954
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,0,0.01,256,2.3261265891729694,4.463834260577804,5.452659943689658,1.3676180804658227,2.9156364393919705,4.463834260577804,1.3612057392799242,1.8795758279605868,1.1571228797716095,3.167357929503157,1.2224099090264389,1.6811624559605947,1.1151169551981894,1.9647996369329848,2.336836424503826
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,20,0.001,128,5.873777311140275,10.499204535334599,11.5398525928628,1.940816835444698,8.66857414304296,10.499204535334599,4.165794340744629,4.2594214945409155,2.0705156422499873,8.967584163714717,2.014425959651656,3.1723405344721374,2.4160506307192646,4.511673280025297,5.881264669383076
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,20,0.001,256,4.306313116112851,7.792423918039876,8.52684262479565,1.4048977244690068,6.233478831627425,7.792423918039876,3.015756036876132,3.231685015262006,1.4888091335255045,6.497861491563837,1.4545256860802838,2.3420533410939175,1.7458460519824615,3.3880572710369705,4.309097670130881
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,20,0.01,128,2.2847892594187327,4.020861140436508,4.318442739205231,0.6912672838991305,3.296641946970189,4.020861140436508,1.5697864937897543,2.0535193331675785,0.7119867704094656,3.2233041086975924,0.7367441852167845,1.4203130082804394,0.964734417566075,2.1209889379025517,2.2935201300717054
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,20,0.01,256,1.9659394134359154,3.518347963956297,3.7312411201676343,0.5522441810533145,2.750179151360531,3.518347963956297,1.2894047630483971,1.8112181336338946,0.5539062081763315,2.771260788623028,0.5935950723709951,1.2803818934726412,0.7938941829183758,1.8861907142945222,1.9761515190916847
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,40,0.001,128,5.79682162162356,10.464005766207114,11.42983341494592,1.8903178515264127,8.658441201359652,10.464005766207114,4.120559513282501,4.2764879972115555,2.017661830281398,8.755989613434469,1.991267765931143,3.124523807113773,2.363085753580156,4.393752597798831,5.8231153765287615
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,40,0.001,256,4.26350497592568,7.667914134761307,8.351259916296499,1.3679072705703532,6.309446115960016,7.667914134761307,2.9763144323211033,3.213389584771149,1.4499371843729607,6.416825535683781,1.4371464487717627,2.3224279110927526,1.7271496920835874,3.360835709067845,4.275577499303626
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,40,0.01,128,2.2816273231638298,4.031096133894164,4.3288548302144205,0.6963240762568633,3.2859935411512913,4.031096133894164,1.5623534786722115,2.0495063614872744,0.710532824620979,3.2318175783724756,0.7386619437705882,1.3942023594027257,0.9601769587924656,2.083286299772196,2.2888831195842045
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,40,0.01,256,1.958401298259064,3.4956113502939004,3.7099232168657115,0.5598464777032299,2.747942211923808,3.4956113502939004,1.3074896347985698,1.827933152465502,0.5584215885659927,2.8099648812615805,0.5964944267167437,1.2737681735277846,0.7883817119925198,1.869950913546059,1.9780203304247617
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,60,0.001,128,5.7759869767630185,10.419882671171102,11.390676231843075,1.9085648432213378,8.722024175168936,10.419882671171102,4.060910260869626,4.290610741580927,2.035898630205316,8.538233289995633,1.996608053737023,3.1023980686837898,2.385726081053584,4.417784959256411,5.791494924452085
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,60,0.001,256,4.276488630807025,7.641691054932365,8.32485213856003,1.3788614212761836,6.401430316216092,7.641691054932365,2.949956246094144,3.200945384913585,1.4531916931395545,6.412496838155683,1.4507250074241662,2.359686676820381,1.7435965324750273,3.3147421458033643,4.2808211350276375
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,60,0.01,128,2.276554459362503,4.006965695571704,4.301050090681704,0.6958840265478441,3.2848479487098876,4.006965695571704,1.5480994011261562,2.0576222612447177,0.7029849549371393,3.202170808869715,0.740546459436658,1.4046404898562197,0.9740856551200524,2.087099955230311,2.2814635663182306
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,60,0.01,256,1.9627539262474574,3.48774973526531,3.7025106074176244,0.5609006267801941,2.7645474180088847,3.48774973526531,1.286507271429186,1.8353380188136954,0.5567705536554718,2.750733547495642,0.5993114628074777,1.2679110665085984,0.81119550498189,1.897103506946589,1.9730947343992644
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,80,0.001,128,5.722641972679317,10.21875785721475,11.18252947325192,1.9063682048317592,8.594262604129431,10.21875785721475,4.019395348825644,4.313245961456725,2.0274703591075895,8.756214389703647,1.9954910996296908,3.14038221642874,2.383275339107346,4.474963495442879,5.773865281285403
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,80,0.001,256,4.243645311235122,7.535987452248573,8.19816712240362,1.3775664437852224,6.293613708547223,7.535987452248573,2.9919228519617973,3.277496456183488,1.4638621020951152,6.390621844142451,1.4414833805827765,2.3868870045156254,1.73932679668781,3.367421417568946,4.256960114824065
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,80,0.01,128,2.2796096168456423,4.04517722078795,4.340917053598002,0.7006061731193786,3.2914578845640503,4.04517722078795,1.5486774717279295,2.090552463581695,0.7111393769794375,3.194547211698975,0.749409052546069,1.408185913445656,0.9691753071943935,2.0953054266844795,2.2924010005050084
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,80,0.01,256,1.9606460941651638,3.505605753555799,3.724623728994304,0.5679672778348608,2.732293649775898,3.505605753555799,1.2800032162187331,1.8491432800905403,0.5632800749477941,2.7283161710055235,0.6041630431217734,1.266164030773747,0.8070727601929037,1.8857896960878677,1.9684813059113082
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,100,0.001,128,5.769292662171242,10.420979181610038,11.390153740197842,1.9025947495747038,8.727066420450116,10.420979181610038,4.070924622071448,4.256448000707414,2.037243277811264,8.589150869254107,2.0114493381433847,3.1662937123578017,2.362986403700663,4.487011305740984,5.806552028651451
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,100,0.001,256,4.27406842039699,7.614285138890775,8.334898583534974,1.3925730242952,6.383538247158699,7.614285138890775,2.96143736885497,3.2808988281023868,1.4597288004811375,6.406175886667208,1.4670248845783027,2.397094441514791,1.7608654967757955,3.3830370466227064,4.288065012696355
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,100,0.01,128,2.2807776855470063,4.045543499577749,4.352317955445935,0.7043565906872951,3.2700646116771503,4.045543499577749,1.5581755108803006,2.1172094734645834,0.7178838421745112,3.2381688438761076,0.7538289879517616,1.4215933477413913,0.9763339204500755,2.0874958343066634,2.299377717839057
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,100,0.01,256,1.9664025535232916,3.4790282347430987,3.7115647350851435,0.5758621705905104,2.75243062900611,3.4790282347430987,1.310285321415136,1.8616357331885693,0.5713002130959297,2.7904564126464195,0.6157994836200991,1.276298011178095,0.8156819825927782,1.9083170695866618,1.9821764484717397
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,120,0.001,128,5.79858305993167,10.557779793817529,11.479548430039085,1.926874978284975,8.678802736067624,10.557779793817529,4.145054780360159,4.356355394449232,2.0551204805743857,8.769334336225098,2.0123809396646126,3.136832701430046,2.4134684273357068,4.409629908169568,5.858595818720379
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,120,0.001,256,4.262652299396884,7.6089755472074545,8.26674788501228,1.406209549687582,6.248535778878518,7.6089755472074545,3.0258527782872373,3.298950073845006,1.4933648176679857,6.467084821919188,1.4823311520501712,2.3481472242787627,1.7652554909113938,3.3746617129912884,4.280752960784016
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,120,0.01,128,2.305113588303115,4.023849671562132,4.313373634891281,0.698995541621032,3.365259932440915,4.023849671562132,1.5892128683187414,2.1309884287801566,0.7153706300712407,3.2849282670944113,0.7485849954081333,1.4349121123234407,0.9718603783852526,2.1173116396631366,2.3223357232524107
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,120,0.01,256,1.9910881495614787,3.499084439352972,3.7173117552411576,0.5831016660348887,2.8303949838163134,3.499084439352972,1.319282456261964,1.8950739061776378,0.574376126812701,2.8295357574014868,0.6180266484331957,1.287948838433405,0.8184412059701828,1.925051175184186,2.008461020487579
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,140,0.001,128,5.842032706841134,10.446440984400411,11.42696181271821,1.9137195840104317,8.696690234615104,10.446440984400411,4.122506053506602,4.3802244472019245,2.088259752130853,8.841630868028766,2.005859316122526,3.2527173295760976,2.3994920345322184,4.444861613455845,5.861699721531973
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,140,0.001,256,4.322000384760997,7.827081567287327,8.557463875771747,1.4455226754557284,6.291870615569984,7.827081567287327,3.050142658503148,3.235867342965238,1.5279044642939903,6.448302059911882,1.5234852079839345,2.451639650798006,1.811434776492058,3.370201582634902,4.33025680212843
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,140,0.01,128,2.3197787273944313,4.072412777741806,4.3697772022057855,0.7015628339906701,3.3685897616144613,4.072412777741806,1.6067243783972103,2.130446041831835,0.7149405023166494,3.2827579008105867,0.7457129248926831,1.434239622673275,0.9564417452800341,2.1282353104220975,2.3323216576426202
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,140,0.01,256,1.986715097398794,3.5013215884333158,3.731439033009277,0.5887816204772961,2.804571386912744,3.5013215884333158,1.335647578859481,1.8991927484557283,0.5820760285626532,2.8324406958360804,0.6198897755002333,1.303158186589624,0.8140562553230102,1.9202835059607615,2.007733916688546
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,160,0.001,128,5.869211888736311,10.397198498154044,11.405531258322213,1.9150412242527335,8.826816693203682,10.397198498154044,4.107835933342337,4.354561807337738,2.0856483091872366,9.011574900073045,2.0247742919745173,3.1994053962958775,2.421393241666946,4.572578915019385,5.90353194428572
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,160,0.001,256,4.303823637651529,7.641943611078153,8.316589581908827,1.3890773271079118,6.532798115205131,7.641943611078153,3.035849109470334,3.3061883986602405,1.4919822252772577,6.469155272045586,1.4673918587948374,2.3906005455082857,1.7581339692880922,3.4317435065884103,4.33631299828126
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,160,0.01,128,2.3406182792207093,4.086272994820514,4.390120934905148,0.7246292319186097,3.402231288489875,4.086272994820514,1.5993421234081153,2.1576238086808206,0.7332378855389184,3.332345994222111,0.7706147707810352,1.4441914365467183,0.9979012041498884,2.1418593161931354,2.353531649500776
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,160,0.01,256,2.0144865253506237,3.547026536487893,3.7877223634987867,0.6014386454757523,2.814279916949445,3.547026536487893,1.3333476271198847,1.9275619394864127,0.5973978876508116,2.8515267671376856,0.6331060218593206,1.2991192738160593,0.8378485822788522,1.9539363947761133,2.0271004062660967
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,180,0.001,128,6.045454514291392,10.852988362276125,11.905327793381158,2.0354585569729147,9.191483406453568,10.852988362276125,4.216235926321955,4.466845961523978,2.1602722423910286,8.923690926285857,2.1115905109105433,3.2202981688708494,2.5202095455089157,4.5239378262065735,6.049344775537119
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,180,0.001,256,4.432971791849212,7.932741742339139,8.707754881655452,1.4851645063856596,6.715679154124837,7.932741742339139,3.1378833001715427,3.323631914333162,1.5759350896102018,6.515184856317133,1.54990039193678,2.41227149048857,1.844870112171271,3.452684731534849,4.442956295450377
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,180,0.01,128,2.3873075134076394,4.231670928097875,4.532489758665505,0.7342359460867826,3.481552226329516,4.231670928097875,1.6337378848531043,2.1684227940460064,0.7502677396101051,3.3883965353854406,0.7754839372177993,1.4544956290906237,0.9903748701662138,2.1689966162219476,2.4051165455584185
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,180,0.01,256,2.0508602589631035,3.659451428598233,3.8927878624879515,0.606418338014388,2.929344650871122,3.659451428598233,1.3558418661521148,1.9409559848742206,0.6077555890960806,2.903329062940238,0.641896538763583,1.3162776154692188,0.83736333484064,1.9788446338366155,2.076982667567045
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,200,0.001,128,6.108937667812779,11.115456304573895,12.174265612851832,2.0006551475843644,9.088056544665337,11.115456304573895,4.28299117504235,4.545211815481154,2.143510316913551,8.986034949282336,2.09013176163243,3.31652219037599,2.526171563194,4.770235109374928,6.123701666844073
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,200,0.001,256,4.482744521056869,8.145611550855786,8.906946762146655,1.46511019747801,6.618274063588416,8.145611550855786,3.0995154037465094,3.476134234190834,1.570775034103839,6.5604356647660875,1.5300713873189138,2.4532143455528126,1.843232699032185,3.5678027291578105,4.492613900193985
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,200,0.01,128,2.429609624897763,4.305982052906273,4.6131800322003516,0.7311326057092813,3.528008494472261,4.305982052906273,1.6775185847732121,2.2117388306884322,0.7481576361108332,3.4676942485225473,0.7766819708674131,1.5050981295016395,0.9939095332617186,2.2100206854958215,2.4498862981389355
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,200,0.01,256,2.081406601599212,3.749618360308133,3.9990145203721355,0.6070072451360716,2.9502937050419047,3.749618360308133,1.3986020597147175,1.9682458023600309,0.6047380599068868,2.9149164435530204,0.6397947464586163,1.3328742629495656,0.8374120984433792,1.9991541478828967,2.105710414467235
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,220,0.001,128,6.178163854346231,11.162880977366394,12.252912526667162,2.0342677115060117,9.441742216575495,11.162880977366394,4.36277783944704,4.690489988140368,2.1850226238296213,9.27017354128935,2.138642340574823,3.346694550435713,2.556631703022658,4.666343939787515,6.241687775439458
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,220,0.001,256,4.542607504410575,8.205903246494293,8.959468430611308,1.4860683527981227,6.815035331532783,8.205903246494293,3.219358270652253,3.523632000388392,1.589402578626591,6.789178251838615,1.5592631593805264,2.5045961086831157,1.8709850431246553,3.5255123851547006,4.580557526975668
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,220,0.01,128,2.482824917060295,4.384001289600141,4.735623385385965,0.7637014165511745,3.637990129933927,4.384001289600141,1.708126717070479,2.271428792470234,0.7920649454294949,3.4562170027808645,0.8015069916504916,1.5432394325970096,1.02280279683182,2.2058697504016975,2.490789358869314
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,220,0.01,256,2.127865423664745,3.758919792597929,4.004965875171265,0.6219103103318516,3.017855265341816,3.758919792597929,1.4323444989784486,2.0304733976485183,0.6377479247538409,2.973222556590734,0.6567588004618887,1.3774082023703047,0.863005162252846,1.9976109221070626,2.1382691356032177
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,240,0.001,128,6.405338828269053,11.861537456514881,13.05765352735872,2.134934043427612,9.588806460044268,11.861537456514881,4.362825837612111,4.713754952926783,2.2926639139202356,9.644837418615484,2.2093552032797343,3.5414314859310787,2.6493666714819986,4.814608681081585,6.479172784819805
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,240,0.001,256,4.6283405878955675,8.476100758478399,9.282412139862767,1.5392497860135612,6.909238328320432,8.476100758478399,3.2542551237738166,3.5405357141208316,1.6208763247935771,6.936479799004011,1.6073629096158781,2.628350190743951,1.931830673378437,3.6690224988299103,4.691854175666257
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,240,0.01,128,2.5571992611935577,4.536145985609813,4.967923996031735,0.8470152765734421,3.729917038375816,4.536145985609813,1.7246457566664277,2.2954375416503416,0.8585447959927027,3.55197645437715,0.862401775924279,1.609808495679184,1.0965542337995766,2.2593276776792868,2.5637509018502755
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,240,0.01,256,2.1889273496215527,3.839849047187065,4.1647037297496095,0.702549285093343,3.1266612738105555,3.839849047187065,1.4239400831928648,2.0536885396460587,0.7020572009276251,3.056601696336749,0.704188829938051,1.4427472671447046,0.9022307922143548,2.0454450002551474,2.194918196304853
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,260,0.001,128,6.483858115940132,11.747161267437193,12.917358015703046,2.1596176190308234,9.933968701808583,11.747161267437193,4.571499322496087,4.803571375044758,2.329002122042151,9.674177371176084,2.235027489597722,3.5557846426211417,2.643359393368848,4.922432434519967,6.546167099721456
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,260,0.001,256,4.755186370465907,8.547095166348832,9.329889953200684,1.580320537486638,7.155967220096197,8.547095166348832,3.342511600060867,3.628673726525563,1.6743469960939905,7.081734243314826,1.622195677884417,2.688674335210291,1.95344802090462,3.7002553193450898,4.784590832045967
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,260,0.01,128,2.6270763448904138,4.604340612577258,5.069595391941432,0.9417864790937932,3.8247802393765125,4.604340612577258,1.8005894955601172,2.3356961445465183,0.9375602390548455,3.6744241937418836,0.9389785186856041,1.6684757471399954,1.1250929983319302,2.36487841781678,2.6349740774443124
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,260,0.01,256,2.26120167381065,3.94582132019296,4.361472423627153,0.8270882069978949,3.2274233460176194,3.94582132019296,1.4467897921023176,2.0938443003770444,0.8058615388002396,3.1609725242048365,0.8023744506379856,1.510880893177266,0.9795491623988143,2.117409119652594,2.2687841654618914
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,280,0.001,128,6.590788975881696,11.84605168292457,12.995713012480218,2.1885777288157118,10.109535463687243,11.84605168292457,4.550970157046537,4.883218229575668,2.3372350174012735,9.958815470721444,2.275742312006201,3.6066377527108573,2.676879027094389,5.02676039308455,6.650942120073077
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,280,0.001,256,4.866512169821012,8.716953757073496,9.586661888466598,1.6534401310919864,7.255835217078879,8.716953757073496,3.309014450387296,3.694643917198915,1.7503794418910643,7.302526937338301,1.6872395248119658,2.681335268594329,2.002030491503564,3.7502286410726926,4.875774837450972
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,280,0.01,128,2.7295459580400667,4.789847352451763,5.399863288427143,1.1322191022805923,3.9898616370641133,4.789847352451763,1.7825916905909038,2.389509458646306,1.0852703818974947,3.796006238805464,1.090514530181906,1.744150449143147,1.2422061278656578,2.406676596092803,2.7368403009670637
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,280,0.01,256,2.3610187219275236,4.071985568996539,4.631025821408977,1.0399076869507218,3.3778562654877335,4.071985568996539,1.4881874328344655,2.155368379406635,0.9879878213824308,3.298506148233929,0.9766963292326957,1.56977500372172,1.0898038857698376,2.1554716679786674,2.365574280348943
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,300,0.001,128,6.894764223639802,12.210610713589196,13.589180808817739,2.527245193549523,10.560139185058246,12.210610713589196,4.632324947315736,4.982167374358293,2.5902387135428078,10.419864843645275,2.5487342336160115,3.697779046646338,2.9107642650849415,5.016602408395955,6.899183749730681
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,300,0.001,256,5.028306800220538,9.064549541456234,10.295274039432543,2.0736869591747342,7.453956890164945,9.064549541456234,3.4621724713267956,3.8069993096116677,2.0412984305253956,7.338055508513401,2.0229612905936345,2.7812787755674635,2.230342615712347,3.8338127277694416,5.037080541630934
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,300,0.01,128,2.849940093953334,4.90713884156253,5.665062802024688,1.3405643192257903,4.15907774693832,4.90713884156253,1.837159110203168,2.484277172526684,1.261248822479384,4.04835771422753,1.2460732924988418,1.7905126071584758,1.375212672260224,2.4767557541775886,2.8581259202947877
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,300,0.01,256,2.52132600472883,4.290650398189791,5.088239116051735,1.3342584467693375,3.6507307719287803,4.290650398189791,1.5313751694156157,2.242119888648554,1.216828264686868,3.5288752391652465,1.2121838786959804,1.6797321024985945,1.2695861330815557,2.2269263221726097,2.5279497320583224
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,320,0.001,128,6.8803484064528515,12.27985629855423,13.513974418432394,2.5798893817956237,10.766653521696995,12.27985629855423,4.792540166916913,4.934452581611327,2.619402630465186,10.230361261308515,2.5592104205785398,3.723982595713137,2.9773733263344866,5.180756067380688,6.940296201766225
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,320,0.001,256,5.050332188037904,8.894573286032802,9.845618550720387,2.0269971479640714,7.727134184223038,8.894573286032802,3.5239815659600304,3.74081072787098,2.011321667765308,7.540929722651621,1.9502781748804912,2.8035783547020694,2.2079006958293523,3.8842789688897152,5.077117968837656
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,320,0.01,128,2.9501531931416474,4.998559836246444,5.9377511412602475,1.6194121166417648,4.328554400914773,4.998559836246444,1.8789336523632711,2.51668367481841,1.5102499471500004,4.169104652258131,1.472394139420865,1.866129890546469,1.5521687801146846,2.4842768399154673,2.957695135424497
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,320,0.01,256,2.6450548789848454,4.441341078476965,5.458523843058614,1.6083120844165173,3.882024698154313,4.441341078476965,1.5591976635689249,2.3236936946021296,1.4630573059058083,3.653216098449947,1.4338855446801,1.7695773527623324,1.4105826803382524,2.2208451518673464,2.649945830851879
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,340,0.001,128,7.070109639820629,12.930432026664015,14.566635931800363,2.9056911318326084,10.53062832202012,12.930432026664015,4.824087556251828,5.030094277723611,2.876479409905905,10.294633656911268,2.8332408318216866,4.00841005035969,3.0544865778553,5.194171764426747,7.080405381664934
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,340,0.001,256,5.3327219132486965,9.772455986490383,11.322103692982802,2.547531926627345,7.868667500415537,9.772455986490383,3.5358949522741883,3.881601969685727,2.4485429778096375,7.61923722184583,2.4241056131526575,3.145329447972777,2.4108669436521706,3.9966931689902423,5.353406119738783
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,340,0.01,128,3.1658794136549857,5.487081651584854,6.831022284522271,1.993885725659458,4.70892462371327,5.487081651584854,1.89667132308776,2.581254268099411,1.7882148336104733,4.2460295931008964,1.786254521526541,2.0142861886621195,1.795963222808575,2.458706850090606,3.1668206264624894
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,340,0.01,256,2.904646187469494,4.926270140252947,6.393214972093479,2.0502553392439777,4.373039991485964,4.926270140252947,1.5931986740885078,2.398061377039222,1.814583186009139,3.8015012182460737,1.822115140534113,1.9402082619987855,1.7415496431507467,2.246672277564339,2.908431939446891
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,360,0.001,128,7.144851679117856,12.651172286688395,14.41879169775924,3.1007928224170755,10.908148558531181,12.651172286688395,4.788431766275981,5.160415263739228,3.024804561492993,10.729910200890764,3.0756130171653915,3.9563926380912258,3.256240114865609,5.275082950685411,7.1862457736411445
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,360,0.001,256,5.377300186729144,9.360572543702599,11.062073400530208,2.764007532220905,8.178967015819483,9.360572543702599,3.543140521551511,3.9436136141755505,2.5768579634898825,7.783783367936739,2.587777407551042,3.108335032618884,2.640910283390897,4.021780697012874,5.379188591729663
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,360,0.01,128,3.359595484597169,5.949045384898054,7.718692818782961,2.381009272007105,4.831235569082959,5.949045384898054,1.8815454997467358,2.7489880282302703,2.0784632810311954,4.422913710572358,2.111404395398416,2.1243143237372886,2.0606535274644484,2.48035391733932,3.3627442728631474
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,360,0.01,256,3.0883121643163243,5.151036874775936,6.989332883730823,2.4289726900026256,4.625230634444661,5.151036874775936,1.583034767635699,2.50866082556354,2.1080829203930582,4.054820746554724,2.127395727999716,2.066330803946087,2.0317873926038184,2.2476122071542806,3.0917043620574653
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,380,0.001,128,7.631570913898368,13.8864703528138,16.53519644629084,4.015701591645938,11.44159845806422,13.8864703528138,4.903536225931152,5.2713604653238795,3.7160353962763715,10.845656430288916,3.813488969977337,4.277283386638754,3.8490696271021374,5.410517697794033,7.641598100698417
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,380,0.001,256,5.8516857265378786,10.74735055205565,13.243090420215232,3.524738535574412,8.312567412391905,10.74735055205565,3.675584782029037,4.1225044489880505,3.1747180029239135,8.26608995823855,3.308096414019024,3.5042857527980873,3.193838269831164,3.978877205010217,5.854672938089874
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,380,0.01,128,3.6576347133287244,6.26557916594964,8.423814052726042,2.808784269949774,5.441677235143879,6.26557916594964,1.9126952073489727,2.8389773823402886,2.489228666215003,4.849253781091979,2.5025776943596054,2.27037769880667,2.322957455947557,2.582677887721116,3.657634713328724
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,380,0.01,256,3.3734867012423444,5.677675083635047,7.915544179532726,2.8105497117475524,4.9448948958423395,5.677675083635047,1.604593233581152,2.6589499444483478,2.44208248339143,4.507958469204608,2.503063611665749,2.157713942405438,2.2371361465282984,2.2934950710291746,3.3734867012423444
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,400,0.001,128,7.671967929493897,14.326632598163947,16.909137233100964,3.7731198594009254,11.382274438175571,14.326632598163947,5.063087897550465,5.361065205596162,3.610483630267583,11.25175448905546,3.6633739680538877,4.0789488857369145,3.803484204570884,5.371375414224814,7.76014382656232
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,400,0.001,256,5.88197762617941,10.92420680591836,13.405908578370804,3.4552364555970105,8.273669003827298,10.92420680591836,3.706809093442445,4.2224715031323194,3.2026741316656344,8.287105672460223,3.3050758999856864,3.2393679298623463,3.1920516451091037,4.009432448676586,5.88197762617941
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,400,0.01,128,3.8679353879657006,6.9235280790269,9.425708465397756,3.058109841863345,5.560442337408315,6.9235280790269,1.9615704654183268,2.983060693386169,2.6841340441168104,4.992390152543617,2.737928825747288,2.2426921851821446,2.5323704667158093,2.634713293661991,3.867935387965701
eval_dirichlet_K40_scaffold_average_lr3e-05_seed1,dirichlet,scaffold_average,1902,400,0.01,256,3.634439355357099,6.099941887011076,8.704785343219225,3.114158629280714,5.597258630146962,6.099941887011076,1.669637421453153,2.842044904113002,2.6899538712387843,4.584719119628483,2.7873238782907013,2.1929970515601878,2.496602193375962,2.370876737836986,3.6344393553570984
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,0,0.001,128,6.886527985358977,12.315052362282227,13.576475498679036,2.334509905256805,10.257324083543294,12.315052362282227,4.839912888323115,4.668058501558677,2.4458208182281123,10.649481027632078,2.4047682350113186,3.752931562099623,2.791561603641936,5.039542089658729,6.888682245888449
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,0,0.001,256,5.026229337023573,8.957407054769504,9.874363372731835,1.7175582129686973,7.501518985157176,8.957407054769504,3.539387281643309,3.5622066021151424,1.8330059802546346,7.60965170534337,1.745325577777167,2.7945168709140726,2.0575734242940773,3.8207432634025014,5.026712542316967
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,0,0.01,128,2.666018495474597,4.843645712222791,5.342124733438906,0.9682033950458725,3.780017700095648,4.843645712222791,1.7776370258456835,2.2169407104405097,1.0168349498888887,3.9098931497620586,0.8988932654701485,1.6318632941246527,1.171214665364709,2.2303365901416843,2.68258470279724
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,0,0.01,256,2.253098201935381,4.113028876805457,4.556493336231559,0.8608651814207375,3.117890480337271,4.113028876805457,1.4187034721264848,1.9819252925671755,0.9000503811743605,3.202581769415568,0.7649974893584242,1.4593075665079664,1.0194378893790028,1.9509758368654682,2.262873742238531
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,20,0.001,128,6.326597378034226,11.241853264771532,12.344673959820275,2.1162333471648935,9.857587205678197,11.241853264771532,4.533483718864196,4.590238082209024,2.2663865478032656,9.498718513079421,2.2401102569202567,3.5046621414290104,2.589885388352598,4.7271682465570715,6.378797603344534
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,20,0.001,256,4.674848700372914,8.323505773485127,9.059053578145594,1.4792854938845734,7.000247238324086,8.323505773485127,3.243676927707938,3.507442582139095,1.5849614917514936,7.098917695880153,1.5531552151341494,2.5825764378538048,1.864301055754722,3.5451644365511488,4.681242784868121
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,20,0.01,128,2.487762547184583,4.436760265714193,4.7018649298846915,0.6714643851932891,3.6585854860007334,4.436760265714193,1.6288689443326558,2.164305791845651,0.7189844916765632,3.523070017815564,0.7520298309607593,1.5457450849660246,0.9888270937232971,2.1793989269237324,2.4903598033263172
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,20,0.01,256,2.095292640839713,3.8168334858377757,4.009976443954269,0.5093683789934945,2.9766837005247346,3.8168334858377757,1.3323058316174587,1.8969464540133205,0.5555349132331969,2.933285418733153,0.5790960489967943,1.3708718433006088,0.8061523044171517,1.9367484351144846,2.105483523114463
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,40,0.001,128,6.432374365362292,11.359900762860136,12.455978687161878,2.0561886705228685,9.771918882786716,11.359900762860136,4.505567104358471,4.593566896592392,2.235702460059358,9.807254244638157,2.1962440255642526,3.5285298306780732,2.57310555950393,4.787438842688293,6.433768651005968
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,40,0.001,256,4.73652482654466,8.444208378209872,9.200176432836875,1.495003343006126,7.100651231868913,8.444208378209872,3.2912776563326402,3.4789646657831006,1.6152393259654254,7.167947460632787,1.5915817509010475,2.671053738267697,1.8912169589351198,3.5644947319123146,4.739177782155465
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,40,0.01,128,2.4755636511440127,4.414855201594738,4.673839363442419,0.6836482499420086,3.6188725541019706,4.414855201594738,1.660194315179176,2.1458649222397415,0.729351788452574,3.5215451016481683,0.7512126281749799,1.5670316089641039,0.984688794818808,2.1573919126210432,2.4804286069205985
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,40,0.01,256,2.0993200748875123,3.8237449331334044,4.005187526228166,0.5205707856194294,2.990425514289193,3.8237449331334044,1.3487213117395411,1.9200593139289,0.5603660733156316,2.9429464227970623,0.5856762200594394,1.399776104514263,0.8030098161061143,1.9111232753062455,2.1129102563807627
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,60,0.001,128,6.462529304181731,11.460495516788768,12.611341095396421,2.112714218341213,9.815063509168127,11.460495516788768,4.5251767793615185,4.648504902910361,2.2488922859454186,9.93574450441411,2.211249710097579,3.5329777698542815,2.631295893272571,4.836079112374153,6.490175064886612
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,60,0.001,256,4.682643887298714,8.341373726565221,9.127760979439843,1.4962647832424052,7.049559371140809,8.341373726565221,3.2617525617210297,3.4523408305695455,1.5981537364760061,7.125908942931749,1.5732094781998003,2.630001223848082,1.8783747076288129,3.661546758021396,4.706296572564533
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,60,0.01,128,2.493433586648749,4.435194195407356,4.70909801975858,0.6851818206684556,3.666899418209644,4.435194195407356,1.6715888007675197,2.169785492138628,0.73095854163759,3.5133289335092956,0.7550297083797624,1.5634635749396433,0.9987673592595898,2.168818843548635,2.494250534817375
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,60,0.01,256,2.1207326587152915,3.87822917975187,4.067534846606065,0.518993301093241,3.023221455482844,3.87822917975187,1.360673693281037,1.9107819508206068,0.5628634985041766,2.973460896295364,0.5889478755572372,1.3995985138790545,0.8069149653080363,1.9245402153130127,2.133120660540713
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,80,0.001,128,6.470405382166658,11.378095198797077,12.406797783238366,2.137485705705653,9.965063157824899,11.378095198797077,4.5299244953872195,4.734493682802618,2.317717761707699,9.946530191930135,2.209684979665602,3.5120281268096916,2.6599517482824626,4.848466216776358,6.510026698654339
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,80,0.001,256,4.733776641094422,8.408060513699933,9.164543918943433,1.5129927242921788,7.212161445008345,8.408060513699933,3.3030993402139073,3.541040730747993,1.6253072794123562,7.335696072201659,1.5881607974894176,2.6278710395414353,1.9109017702734874,3.5908876654088635,4.781090151373753
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,80,0.01,128,2.5195348162450935,4.503977910898924,4.765180797049019,0.6939477654785686,3.7004733064532425,4.503977910898924,1.6762489585829965,2.185500180237861,0.744105241518919,3.5430191343757023,0.7573478007484689,1.5673546387500454,1.0056255085193961,2.1844322971377714,2.5196313599153815
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,80,0.01,256,2.1217747453987976,3.8188423797999307,4.009592265136252,0.526248226052216,3.0407877050922076,3.8188423797999307,1.3481297225690034,1.9228962560156855,0.5723055701875848,2.9827243126895855,0.5913410337418279,1.3981111666319737,0.8135261182642105,1.9531249885815298,2.1295546426239893
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,100,0.001,128,6.520823948843149,11.571544122431401,12.659657031461421,2.123520602043838,9.884121796806962,11.571544122431401,4.632449243797459,4.67069013100574,2.3040497535586306,9.821859163676846,2.257070522905046,3.5396191735889966,2.6797835494003017,4.87755534881232,6.521073909698245
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,100,0.001,256,4.761715816895808,8.503788468907112,9.282846849566852,1.513374881681055,7.09823423934965,8.503788468907112,3.35694771031944,3.4896854045122123,1.6275911013475532,7.148391536633067,1.6144655143083158,2.59199220918832,1.9332532514838663,3.71242244604916,4.761715816895807
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,100,0.01,128,2.5418518067570757,4.550511472281893,4.844158562139694,0.7035292325267772,3.7292688833380274,4.550511472281893,1.6800632292355042,2.203306909698223,0.7525007161397317,3.587301338753838,0.7759915771175162,1.5764107858710525,1.016424353439303,2.1840562314319043,2.541991680963185
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,100,0.01,256,2.144864376290368,3.885857867784472,4.070406123948283,0.5397703899198815,3.063549803557473,3.885857867784472,1.3623301760936022,1.9306129318974337,0.5758142375535007,3.0053003605609434,0.6098752328026371,1.4170259938077874,0.8249543034925699,1.9546708488787121,2.1520462137087475
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,120,0.001,128,6.6692216002880595,12.172024146618073,13.27543719643944,2.14040124882803,10.119352629420243,12.172024146618073,4.488883256178206,4.778855326418569,2.2860249973732296,10.032636896740748,2.25760311454225,3.656471890116091,2.670078834857382,4.901936443822594,6.701131056492871
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,120,0.001,256,4.9102083021107426,8.913403040079581,9.717370548258595,1.5487684910226727,7.407511860919772,8.913403040079581,3.3847133957469597,3.582614152529581,1.6556388489793412,7.348891410096254,1.6308237403959946,2.7246707753162407,1.9379129684684004,3.6663574362449167,4.92584855681968
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,120,0.01,128,2.56088485189958,4.496473047332102,4.780870164521026,0.7215700231748378,3.824040751224028,4.496473047332102,1.6749512623535645,2.234895313884485,0.7684179179771883,3.660796227871632,0.7968392207970968,1.5812632573809071,1.033053596355562,2.200031951843619,2.562739900992211
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,120,0.01,256,2.1586812915678624,3.8910313556247966,4.076024997164761,0.5520613643210649,3.116957259498528,3.8910313556247966,1.38001476639473,1.9545893295567283,0.5879354760219087,3.035311979959682,0.6226671885749266,1.418148676830752,0.8297398344351129,1.9692943618266405,2.1703604144018924
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,140,0.001,128,6.666597524869839,11.864670206751686,13.051472508019247,2.174389806138644,10.12049111497812,11.864670206751686,4.65596507307544,4.912355252336139,2.325998041873637,9.9200305633546,2.288991442076042,3.7105336023724464,2.6704957227916832,5.051800550844003,6.666941092630587
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,140,0.001,256,4.8859944264188035,8.75333719973672,9.606882540489677,1.5893401052892082,7.361245928769524,8.75333719973672,3.3613276315446243,3.6241231941664607,1.6909142815509366,7.262804683810819,1.6663593268673953,2.739624031533682,1.9616550277871971,3.7373129106784133,4.888221154905941
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,140,0.01,128,2.5657000194252406,4.543117724701492,4.858385076665468,0.739396086598874,3.7850603952076676,4.543117724701492,1.679424243827807,2.2424265472921423,0.7772749122451661,3.6095787348971347,0.7958226953505333,1.6260284838987027,1.0492151449022253,2.2363480686956434,2.5657000194252406
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,140,0.01,256,2.180539941279819,3.942979162316764,4.154148551427023,0.5803662010789716,3.1177480460526024,3.942979162316764,1.3820970432117128,1.9686774522444908,0.608373610101721,3.0216301337292113,0.6342320922932317,1.459304124183106,0.8585128816049212,1.9797714796872468,2.1849953356679084
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,160,0.001,128,6.662412921839004,11.850358855240595,12.914264861785837,2.158844740086948,10.195592315106822,11.850358855240595,4.7721121768668,4.861391521832756,2.317478308190865,10.355223346980184,2.270110746012339,3.788354248709933,2.6318161205147343,4.967907817828723,6.741663303497848
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,160,0.001,256,4.891419636917443,8.700360087792578,9.455719646163265,1.5750236381325564,7.414284962815221,8.700360087792578,3.389089365271149,3.65616385227772,1.7063378497125918,7.349931030632974,1.6526914933716974,2.7718456928403894,1.933891585350104,3.7323368353330744,4.904479744615677
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,160,0.01,128,2.6275603973031703,4.678695900201024,5.025530848588464,0.7725223448819133,3.8376668742135007,4.678695900201024,1.7425245977620067,2.2615627083097674,0.7973253362729487,3.7130112640128203,0.8376429532146547,1.6662059469970543,1.0771557965726537,2.2853889866253563,2.6277799749050996
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,160,0.01,256,2.2205337990789156,3.9901347836548515,4.229930127674815,0.6079195037898985,3.1990034971733703,3.9901347836548515,1.4124141914601913,1.9940630305857605,0.6273179738696966,3.0801934227057837,0.6632003100672165,1.4784094317407508,0.8838519964932335,2.006955401083357,2.223549256914332
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,180,0.001,128,6.920691698105087,12.258176033778508,13.446344421888138,2.2715185039980046,10.498276126021656,12.258176033778508,4.749253905173614,5.047846054966855,2.4185461776166335,10.532050061574708,2.403133850418457,3.731590061726914,2.78727651126318,5.131855608005039,6.921639667593131
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,180,0.001,256,5.014800011185876,9.005047359016157,9.765837753525894,1.6317809862665529,7.59220316761856,9.005047359016157,3.4285320445079464,3.7656450289406824,1.7424057507575317,7.621049297218356,1.725351027764639,2.8181465587189125,2.008815199921401,3.7959656677315987,5.051209672792152
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,180,0.01,128,2.6670189084128926,4.7504842359547395,5.095585342631136,0.7883620406303781,3.941676857890404,4.7504842359547395,1.7160754229864577,2.2894989696038097,0.8287529309814029,3.7914702566809817,0.8499756900086515,1.6615199377779124,1.1066220653886307,2.300501933387658,2.671193444203352
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,180,0.01,256,2.242432004926255,4.047129756982442,4.264493734730421,0.6247410545304292,3.2444556956363493,4.047129756982442,1.4045642413546964,2.021888051111226,0.6473672045034043,3.1336046566713924,0.6678085371217921,1.4786716020882256,0.915412807751069,2.0144979496280944,2.2524157480053084
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,200,0.001,128,6.92426695402799,12.340898806619775,13.523030177557533,2.3018622362390415,10.71679018593537,12.340898806619775,4.874167144263019,4.929857329278243,2.448927056880838,10.52849698326496,2.405687474391606,3.8555148453852857,2.787881431864932,5.211626761818781,6.983126303228791
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,200,0.001,256,5.038882232421078,8.9382577707792,9.745532173890805,1.641424046844172,7.561154441531949,8.9382577707792,3.4883487365726547,3.7080781641579397,1.741029573884102,7.693347359770839,1.69885183888965,2.854360360217391,2.0316350185051393,3.8155712504676864,5.048963280442521
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,200,0.01,128,2.7023717901745656,4.808873829037152,5.170694416663839,0.833401760490707,3.9752829118567026,4.808873829037152,1.7487353478861956,2.3070606889266867,0.867217729831606,3.8797017722995335,0.898294013903483,1.7011368000320821,1.128950632637671,2.3196961690832247,2.710520557029312
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,200,0.01,256,2.27110153400889,4.0954611904959215,4.343686307634934,0.6584736920930673,3.26055654567623,4.0954611904959215,1.4172387155749993,2.046345067116189,0.6656128672811195,3.1606767975651575,0.7041069863551307,1.5176353622764676,0.940297853548176,2.0551227003662897,2.2790286631987984
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,220,0.001,128,6.915120363712266,12.435919522522298,13.632884190432112,2.3119307642135682,10.487448296774817,12.435919522522298,4.836163229175589,4.9991957538558,2.4607011753920554,10.365649893224315,2.4585937342954733,3.8805811254312306,2.82865814662904,5.245029401303625,6.950799093979437
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,220,0.001,256,5.015024601482131,8.957919285066355,9.729108761433988,1.640132082961433,7.5803254598021566,8.957919285066355,3.5292793571806773,3.7639960477520438,1.7558752500681167,7.57175621778266,1.7387145631738443,2.915424833509926,2.0805051906854373,3.8824687549317676,5.056368429136319
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,220,0.01,128,2.715517064640881,4.8558002157991735,5.235699168291161,0.8438777872500086,3.952102207957989,4.8558002157991735,1.7742219950499811,2.3565264121775145,0.8658167254957376,3.835559568816104,0.8884605613317503,1.7113806619653658,1.1412886678482779,2.3433198422783454,2.7179407180945145
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,220,0.01,256,2.283731147958861,4.085856422475893,4.307253665891105,0.6689782144112484,3.290996188595454,4.085856422475893,1.440590241277723,2.08777568240004,0.6728048041464885,3.2129193679921104,0.7034695193609686,1.5280207511839463,0.9485456666281488,2.079754373425473,2.297593028532347
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,240,0.001,128,7.141804948083148,12.54749174786656,13.758631805634952,2.315496396459058,11.099197350960024,12.54749174786656,4.94373291527562,5.10957230622574,2.499100456561837,10.786374483191585,2.4435846140293185,3.84894550683843,2.8871318358947153,5.2534274649575545,7.144864243077261
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,240,0.001,256,5.209233876354937,9.319340615853111,10.158183151596228,1.6845530693790725,8.017373908347416,9.319340615853111,3.6105760876157746,3.8966726908101825,1.8004590210936118,7.770280861125795,1.7795281319371932,2.874632691592177,2.0820698658029078,3.9593112648007978,5.238406466601391
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,240,0.01,128,2.7698551661018285,4.895155400635247,5.255799498973133,0.8408865291129376,4.138294718551875,4.895155400635247,1.832261192032231,2.376229910374053,0.8702461385658653,3.8741347442572382,0.9009026275036288,1.7345980923328537,1.1468715710005621,2.3931732762540534,2.769855166101829
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,240,0.01,256,2.348958407051749,4.177854448548848,4.457208520914483,0.693432261764422,3.4506848981010534,4.177854448548848,1.4596078516938154,2.0879117302654473,0.695565005175062,3.2388271625467917,0.7336517960185631,1.567569412347599,0.9679600819995203,2.1086357470493033,2.349556274129888
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,260,0.001,128,7.283127951938847,13.235381096522417,14.471028952978152,2.3865278729151185,10.939677671097357,13.235381096522417,5.064255849325958,5.265624599253496,2.521154315132424,10.824354440221068,2.4950638023939,3.9209832445914237,2.93927650213894,5.334089437860149,7.283127951938847
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,260,0.001,256,5.251693953848497,9.442906952627892,10.333142797423113,1.75096011857694,7.874401164881048,9.442906952627892,3.629270997283324,3.8854124113504076,1.869949930941411,7.770594402153496,1.8276955324094295,2.9401483724794533,2.1705356070430852,3.973053298105979,5.251693953848496
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,260,0.01,128,2.816279028281254,5.002667631894626,5.391883561282573,0.882707965074477,4.219632621506814,5.002667631894626,1.8120405911903557,2.407646442900206,0.9093910369387669,3.98662820561472,0.9267664231528291,1.730747585619186,1.198577902367588,2.4219043252353116,2.8246951102470708
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,260,0.01,256,2.3731600438994502,4.22931210913323,4.459163959697337,0.7223698123471453,3.533090929254379,4.22931210913323,1.460886270953645,2.13887949100553,0.7299452384059819,3.2831776019469805,0.7554267944125019,1.575032259603129,1.0178989680307908,2.1287707529580624,2.3876779789121065
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,280,0.001,128,7.29654486514942,12.911684147948996,14.097035618658103,2.3813412146858517,11.261420929119861,12.911684147948996,5.033668332334719,5.275803018263761,2.5847056773149504,11.106602780165645,2.5099931003421063,4.010929264494099,2.96632582321663,5.44466055448167,7.331926543364743
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,280,0.001,256,5.3833928809873886,9.548522219984802,10.360895871521885,1.6999600882943762,8.197568237714863,9.548522219984802,3.704203850824521,3.9555863286340895,1.8435206345852828,8.1355379911287,1.8006260445397209,3.0128414582358385,2.147798778249396,4.018606274082627,5.38896503502482
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,280,0.01,128,2.856688877597576,4.993260751433728,5.384650707849111,0.9106349317099112,4.25898673237878,4.993260751433728,1.8498731271010762,2.4262804920153536,0.9295914496641071,4.10828802296225,0.9627892064503557,1.8004569612035393,1.2385053701957662,2.4291599099066534,2.8587756298580116
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,280,0.01,256,2.4081305280431837,4.2692320582968994,4.521652723301285,0.7588853726810135,3.572503925879799,4.2692320582968994,1.489613708710737,2.151641485806524,0.7531758649398037,3.3626767583859634,0.7892910605652874,1.5974788114370364,1.030103016093417,2.160220735194411,2.4210553566030533
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,300,0.001,128,7.399960582788463,13.145540629822648,14.450786695942412,2.478046032995305,11.42190481904477,13.145540629822648,5.11608855328978,5.314264684843589,2.6236792603288968,11.243038129652557,2.5881706461553446,4.1192472031835035,3.086971495141458,5.542870040326842,7.449094876074138
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,300,0.001,256,5.37358816782759,9.528891481083026,10.411712100195945,1.798833542330456,8.177126704600225,9.528891481083026,3.698763025047589,3.943267369803016,1.8812202532049793,8.08711549232353,1.8934753225432674,2.983398820530152,2.192923983644562,4.210033488621405,5.3930976348160184
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,300,0.01,128,2.880113177500783,5.059299523474362,5.424158123540022,0.9447457203441842,4.348809224460476,5.059299523474362,1.8608276893746196,2.499302175282374,0.9599261177128665,4.09780197381277,0.9908288426318076,1.8388352067211777,1.2893457406204587,2.507321876187753,2.902471631256372
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,300,0.01,256,2.4543312032658355,4.3450243869694845,4.5970374083458045,0.7865276087412251,3.65740437498688,4.3450243869694845,1.4967133778132058,2.2030572042243564,0.7705210327975183,3.4194057249086507,0.8132990900722376,1.6433008179066986,1.0769109581951029,2.214110306190078,2.471020204032475
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,320,0.001,128,7.544105259578824,13.445499366313452,14.726281746714582,2.6630456054148635,11.642604355464547,13.445499366313452,5.186331062371039,5.3633633105518435,2.7612642149743754,11.425439529298334,2.7365536742516685,4.151529946325617,3.3082588768555854,5.590113413070609,7.596568340073307
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,320,0.001,256,5.478123862419692,9.650358798752988,10.581407303410092,1.9770058438217553,8.366742469069207,9.650358798752988,3.7654973784882224,4.001133475117966,2.032244567426917,8.244470720598654,2.029904383372749,3.0404808583542056,2.4046331110419232,4.202722181512781,5.497556996662285
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,320,0.01,128,2.938920579745074,5.139412069976351,5.45804882385441,1.0145545653052526,4.580724269208676,5.139412069976351,1.9050639605507462,2.5087718732069,1.0139554040836185,4.186631114382419,1.0307450976989483,1.8742315062851103,1.3591285481584976,2.550058835748417,2.9799495227651898
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,320,0.01,256,2.503940284151302,4.379495801695111,4.597925959301387,0.8720794816593264,3.819715343742703,4.379495801695111,1.516516447486316,2.214492468216747,0.8313984757596968,3.504552687190735,0.8576318914023513,1.695684893791792,1.1637390093196132,2.2562296863714195,2.5298786803723416
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,340,0.001,128,7.550030444127725,13.528262843064367,14.763122826796005,2.503032881503799,11.51066483115457,13.528262843064367,5.117230859565131,5.295768232017188,2.6605404020072623,11.706645079552207,2.6108935863847793,4.183858337151042,3.190646918787798,5.622737053598006,7.615650747847534
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,340,0.001,256,5.499905004384948,9.866937735799908,10.725283774537376,1.8269032118781185,8.354314887199815,9.866937735799908,3.7983130462342314,4.039192717976313,1.9570321939396127,8.323727077477221,1.8740229365937053,3.1568225982929627,2.346723987240159,4.234084986677444,5.5490520345902175
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,340,0.01,128,2.9970358681593487,5.221991779425685,5.546811616258692,1.0492726609291332,4.7014176573587125,5.221991779425685,1.937332694502718,2.4980393196241617,1.025563606355762,4.2222186728704205,1.04731809216396,1.9131629939593406,1.3774122238993343,2.5556084858419132,3.02374540548956
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,340,0.01,256,2.5538852793779365,4.530124573798888,4.7677390860655695,0.9104905510206488,3.989878239170468,4.530124573798888,1.5221517149204693,2.2426946537549153,0.857122158145544,3.508693389445508,0.8773535143315963,1.709430812657982,1.201543661455882,2.2634620996569184,2.590216991011064
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,360,0.001,128,7.672879667013997,13.374382837554268,14.707158729842952,2.614802487225875,11.624580338902478,13.374382837554268,5.283526961042228,5.286289600020934,2.746882016370092,11.893023988625332,2.745118343265694,4.348747446279105,3.247455780216785,5.734343563125889,7.672879667013997
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,360,0.001,256,5.569588561814307,9.77522029888437,10.726501159950134,1.9082406069153395,8.333080053583545,9.77522029888437,3.7526747509447116,4.084938264853356,2.0196421589153086,8.583636220236153,1.976324359336012,3.2252729997283662,2.3786302191710695,4.265609729332843,5.582864503776055
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,360,0.01,128,3.0380214170683906,5.288375592318863,5.673470977948715,1.1077379272568806,4.666946710672038,5.288375592318863,1.9631362568058661,2.517744805234963,1.0579490794880677,4.3264045110399385,1.107210463577988,1.9790652213511677,1.4244038720027892,2.592272657190298,3.060534286713801
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,360,0.01,256,2.5847583200530737,4.58574065698088,4.858137016910212,0.9827334505901771,3.9307474116498637,4.58574065698088,1.543014878662625,2.228733870340131,0.9069943249063908,3.6198260973197396,0.9440793903108775,1.7865643458549803,1.2496853593575927,2.3033960728223,2.6211479712309345
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,380,0.001,128,7.774922787803272,13.464137809605948,14.856548832788931,2.7419303152864254,12.379549150751433,13.464137809605948,5.338197975479385,5.3472661980515355,2.8360242056153426,11.877654414445256,2.839490827436617,4.310170323410806,3.235960990399826,5.736055452796655,7.815123910078779
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,380,0.001,256,5.705339950849421,9.840523087286833,10.802300494291734,2.0610504879227234,9.14671394363628,9.840523087286833,3.8043477137824167,4.082898706914612,2.102908099544901,8.681030488377791,2.097789053295156,3.326585270848944,2.447191518008588,4.331979217662598,5.758867818730747
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,380,0.01,128,3.093538911063081,5.287361727034851,5.836493289388841,1.2092113827706452,4.79850170173791,5.287361727034851,1.9580410482981565,2.5330426405304753,1.1643597485381838,4.411059212895498,1.181119688381014,1.9564811606930517,1.5050184915223164,2.6514647291132896,3.107465647490425
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,380,0.01,256,2.649907328620282,4.538175081682289,4.925235659243437,1.0763205342674016,4.178575761335346,4.538175081682289,1.562991583601049,2.2438752518937046,1.0086302524378927,3.648738750125748,1.007751159796553,1.773346095706011,1.3132855258759601,2.3174665453429757,2.6668289332272224
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,400,0.001,128,7.743117265911263,13.595484981238984,14.8857426343865,2.6380650642192625,11.945713468550236,13.595484981238984,5.424746724052952,5.2581777837512655,2.7748795837638105,11.952457430423001,2.7244938355669146,4.280566045691162,3.241679980482666,5.707878365938102,7.771803297637503
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,400,0.001,256,5.646875873124497,10.078829793373442,10.971343262195177,2.0054913543037918,8.527230812242845,10.078829793373442,4.021152740241402,4.12121846931177,2.0884813831560165,8.583643057177737,2.0334512237766145,3.3315388093584892,2.4230575179241596,4.249201392719487,5.697826462001335
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,400,0.01,128,3.1410361152736335,5.361931859555661,5.878275231443195,1.2103921484280682,4.910883401100149,5.361931859555661,1.955475977630476,2.552043666517927,1.1614061095876116,4.47014206264482,1.194407412775336,2.021677228959226,1.5304510535685858,2.6208615079054116,3.1505542336073407
eval_dirichlet_K40_scaffold_average_lr3e-05_seed2,dirichlet,scaffold_average,1903,400,0.01,256,2.6855881203251735,4.61321875217372,5.05552605373198,1.0871276255537117,4.125064640354042,4.61321875217372,1.5793061882217432,2.2693723413299884,1.0129783367498166,3.7378096961528136,1.0184337009478934,1.8275889870368696,1.321127435243876,2.338730355072293,2.6931742780646304
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,0,0.001,128,6.948590020982728,11.566780914493757,12.662405719607069,2.402411513191866,10.707506189484718,11.566780914493757,5.181316113021358,5.311167563384194,2.5300295822623373,11.052157304083911,2.475759688127757,3.6642197532690353,2.7955555147784334,5.044831487826298,6.963247989572573
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,0,0.001,256,5.108058987975677,8.541176521314028,9.373328467502885,1.8123676413395828,7.730059532329165,8.541176521314028,3.7064948272009817,3.9429013218093694,1.860537203651765,8.134686751198778,1.857312721833922,2.7835159134504543,2.1335855463876916,3.7132316173632303,5.110407678654927
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,0,0.01,128,2.7162738962716206,4.466406629722075,4.86995844577886,1.0740414986153655,3.8912048104015193,4.466406629722075,1.8734241318305882,2.5418068276371613,0.985175061167079,4.14601267513936,1.0382351434496264,1.6221732960134747,1.343069282058062,2.3046597100046604,2.7211288811731595
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,0,0.01,256,2.2984222755938677,3.759226612456579,4.073808042730702,0.9463283696097504,3.172816741927589,3.759226612456579,1.5332917876444003,2.23844006215431,0.8397230527402251,3.46857997370584,0.8794063664675192,1.4494030185881963,1.198237880286197,2.061508500577612,2.29904428496391
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,20,0.001,128,6.531222806283059,11.44552519381237,12.480341006299549,2.126792317126593,10.002433226720074,11.44552519381237,4.644411365016466,4.938018696498671,2.303166645756637,9.834793132363234,2.2408917596268614,3.5138599020705183,2.679716157461082,4.825360913350826,6.533489339277684
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,20,0.001,256,4.754980080490777,8.346429373712336,9.13428708877687,1.5498668768820958,7.284505777805179,8.346429373712336,3.441906341054984,3.750562624665797,1.6680167051966461,7.18210716900436,1.634599473310419,2.591628303452183,1.9442198131169226,3.6191164860070226,4.788232843311443
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,20,0.01,128,2.5732290864601786,4.465756414692696,4.801974015475014,0.8082365017496336,3.698632233791485,4.465756414692696,1.8197725784800691,2.4619306641072174,0.8241178659573362,3.6468315359093753,0.8486605399627544,1.5695615195066674,1.037679942566784,2.239122339733533,2.5738741750106606
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,20,0.01,256,2.1873303857850934,3.8295479178258427,4.0931116373117025,0.6623636958578863,3.0086694381877024,3.8295479178258427,1.5132724623693832,2.192199487884223,0.6619477039962469,3.068680607144526,0.6886611929787386,1.4066529836126693,0.8511180176148657,2.0000890073687203,2.1873710564756106
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,40,0.001,128,6.538470296883895,11.45540632495378,12.497800683394281,2.1489463290952493,9.730232455832816,11.45540632495378,4.636459920930314,4.928551076589347,2.3058069175236153,10.136190209663921,2.2345987952876807,3.5812358223763026,2.6263613926320537,4.800963522209479,6.538470296883895
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,40,0.001,256,4.7290754454899835,8.359739862310324,9.095901011559853,1.5436456851048745,7.021339904794369,8.359739862310324,3.3885823791762126,3.71682337864274,1.6475236634688006,7.104083767556328,1.6039800206611472,2.6323474540739435,1.92236713867787,3.621216989501084,4.732597431827086
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,40,0.01,128,2.5844210738254976,4.500068804644103,4.8535848112366375,0.8243613769912546,3.6963734716140353,4.500068804644103,1.780478171323514,2.482834887167913,0.8393585515428894,3.6756233932859748,0.8702497145861278,1.5788763302605888,1.0485939616342403,2.2538421347446813,2.58636108244229
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,40,0.01,256,2.1857956757193033,3.842632969194525,4.138191132919142,0.6902361352555404,2.9723834923399632,3.842632969194525,1.4809211186471796,2.195472030549231,0.6835240239978603,3.0676578044526535,0.7179789047846851,1.4248577807716245,0.872766460038601,1.996471493545834,2.185982140277162
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,60,0.001,128,6.515363266988052,11.230137682529898,12.28890880639668,2.1912217595479557,9.93614757958024,11.230137682529898,4.719249320870552,4.954912570992025,2.3447400295070304,10.009516349727638,2.319670706773872,3.4957539276183054,2.652799558742718,4.856782355744963,6.523653617814104
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,60,0.001,256,4.808260705516773,8.36474899264859,9.140746707322391,1.5760326890040741,7.261757654176114,8.36474899264859,3.4457553014281257,3.7583669559445863,1.6871725479074313,7.302057053663578,1.6615334912974973,2.6297675609576676,1.948702742122683,3.5861448836345593,4.808342111405666
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,60,0.01,128,2.5784208579752095,4.484934876338612,4.815312065413451,0.8145036048258631,3.7360249428807784,4.484934876338612,1.8224416465285969,2.4930445226816778,0.8265761566477169,3.5701291854840926,0.8526444140924027,1.605938779338754,1.0510046251908252,2.2436020851951577,2.5784208579752095
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,60,0.01,256,2.195483097077774,3.838815735969982,4.112006894212565,0.6883103412937607,3.020940482473498,3.838815735969982,1.5271653634583309,2.218333448289471,0.6758074945224527,3.0486288058725566,0.7136931734040945,1.4492184563749053,0.8771711105806109,1.9926420090947714,2.1958215266246257
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,80,0.001,128,6.52384897011443,11.524766520238249,12.632251106533559,2.1777810522609773,9.726918265020299,11.524766520238249,4.7006283608231225,5.0983393532820696,2.3062036818535496,9.878804506596367,2.2800108481651833,3.558883938255145,2.6277733533095584,4.882002943360839,6.5347896463390605
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,80,0.001,256,4.761139880280658,8.234975346414604,8.992282172020811,1.5871421286838499,7.121586648137847,8.234975346414604,3.4163278263669095,3.7837378263487604,1.6666641522358223,7.241951055491796,1.6573315489867748,2.6774126046044535,1.9107181064855157,3.6662558652132997,4.761837559760453
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,80,0.01,128,2.615245189231531,4.527454793310459,4.8924762581861545,0.8609856860287027,3.7466839506887646,4.527454793310459,1.8631651109714842,2.513999969781643,0.8553356442832883,3.6902953535297436,0.8847305529033229,1.6212026979078458,1.083046145912705,2.265853533125914,2.615245189231531
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,80,0.01,256,2.2191860890993267,3.859731102627894,4.164695978022971,0.7378364572615506,3.0309506840804823,3.859731102627894,1.546218121622663,2.2227629236080513,0.7086967922253757,3.122963157052156,0.7504940199372484,1.4652773674434132,0.9071602631349944,2.0109322336337705,2.2191860890993267
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,100,0.001,128,6.519411228886534,11.354071083234768,12.439358667708353,2.1995821390566754,9.645426551950976,11.354071083234768,4.725389740264062,5.206041759057291,2.3420645912134317,10.061785036096914,2.315902498316101,3.543859787573254,2.7026525104053856,4.8762057415319084,6.535366912348108
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,100,0.001,256,4.827513046924665,8.57060440335827,9.403949569670083,1.6401943414523963,7.069798748985082,8.57060440335827,3.419868086130608,3.8575109201364413,1.7153100141371525,7.334476043632664,1.7001992400876773,2.6374438914389926,1.9707247221346522,3.67860907831919,4.837486311223537
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,100,0.01,128,2.6374630534217816,4.584050646861129,4.9783576030880985,0.9005646900994029,3.7139914268653076,4.584050646861129,1.8283136311310215,2.542501717378285,0.8925563730861545,3.762496150967965,0.9203515973450528,1.6535306649866282,1.103816330154866,2.279289326630733,2.6374630534217816
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,100,0.01,256,2.242320307717532,3.945960334260268,4.291563111952127,0.7839637334899474,2.9891409013613828,3.945960334260268,1.505414756102414,2.2576484163646975,0.73956367277365,3.1530303250108807,0.7895484497065729,1.5022405098644407,0.9312975224208115,2.0433316766420906,2.242320307717532
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,120,0.001,128,6.671911211140817,11.622033211922323,12.715185741472087,2.2280285175675103,9.971250124667632,11.622033211922323,4.817992411187844,5.163166939623104,2.3593749530091133,10.25551248457864,2.33567190336981,3.5986116916802757,2.6802866541041275,4.944054101542778,6.671911211140817
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,120,0.001,256,4.895416187443146,8.505705484797476,9.321476267614276,1.6753279507550178,7.241511536477445,8.505705484797476,3.5086869520854895,3.8832203285443265,1.7438245901756109,7.520911878214302,1.7314128235769872,2.755082166267409,1.9734987387178125,3.6960202566519422,4.898217738869972
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,120,0.01,128,2.6904932396504546,4.660046022923211,5.069899792627632,0.9568824199046222,3.8072538180743667,4.660046022923211,1.8775819032856027,2.536256899170267,0.9291115962689708,3.866083011921886,0.9727427886050581,1.6628948090592939,1.1370306922691462,2.3247112951021083,2.6904932396504546
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,120,0.01,256,2.2957582697150007,3.97838599884459,4.345249296359106,0.8558020300537814,3.09029625469665,3.97838599884459,1.5822895877897218,2.280634084888853,0.795209374919713,3.274464026218877,0.8465428838032403,1.5174503818030116,0.9773709909504206,2.0721063884375215,2.2957582697150007
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,140,0.001,128,6.693470738053224,11.823800806937573,12.931034890857523,2.273974007581023,9.944511370165632,11.823800806937573,4.703979565947861,5.1101962879322596,2.4070513321364797,10.325905246053997,2.374654380761454,3.6067516735263716,2.7351129155844665,4.924689739838104,6.706238661088546
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,140,0.001,256,4.902733359135308,8.554614289644098,9.371015503251757,1.694502814383993,7.386951395532993,8.554614289644098,3.444644224086353,3.8743275425314265,1.7635650671031902,7.4469185045075825,1.7507101808930674,2.7065409716615503,1.9960368498887104,3.742116471180861,4.91496866947639
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,140,0.01,128,2.7211419768256486,4.726995580501669,5.209298715058084,1.047952161656043,3.8337123943922826,4.726995580501669,1.8713680758254956,2.5597966145928224,0.9909124872784237,3.9179512768287945,1.0375259976648141,1.662742474089902,1.1967009235437158,2.3510899144736985,2.7245101304027295
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,140,0.01,256,2.337657491616931,4.039830062241989,4.448720991056857,0.931607801914627,3.199378941558599,4.039830062241989,1.5764399057847605,2.2869268649611088,0.843053047980879,3.3180403915790118,0.9072759891418714,1.5301236891061356,1.0227638326085606,2.108167714349226,2.337657491616931
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,160,0.001,128,6.654053221984468,11.679486346526186,12.805005764260315,2.2779777228990206,9.910054147003295,11.679486346526186,4.830182734171751,5.173117277691991,2.4165777146364382,10.265622994633254,2.332407595612449,3.587435096780348,2.7612134176574306,5.059957016375752,6.689331250277558
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,160,0.001,256,4.898417848705457,8.698722584159132,9.497650226905625,1.7949941478398919,7.302662344063952,8.698722584159132,3.516333868442012,3.8947254519535885,1.8154982266057234,7.4802285985531,1.8209887648768939,2.7303002986169593,2.0936649159591276,3.7397776854796367,4.948938325994805
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,160,0.01,128,2.746261278174957,4.746432893872611,5.340599451177018,1.1903411046888641,3.9043754408738836,4.746432893872611,1.866088031521364,2.587417144207174,1.091514122202375,3.9055796007385335,1.1481118100975434,1.685388612511831,1.267976552869448,2.354307639413141,2.7514353421228623
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,160,0.01,256,2.388767949451114,4.1584863671560015,4.716653845200839,1.0941127604176561,3.2476612741354676,4.1584863671560015,1.580463113737262,2.3310716500865536,0.9646711339052774,3.3464467228451604,1.0341873277514118,1.5574609464264142,1.121048421794469,2.099709074186656,2.388767949451114
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,180,0.001,128,6.866876471598873,11.969086980819649,13.219141311699035,2.4588880418392915,10.474047324020994,11.969086980819649,4.917775623413099,5.23167113828885,2.555326206087266,10.38874378215548,2.484622006733744,3.6962432654314306,2.8439651685185385,5.12762933466346,6.878892215608045
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,180,0.001,256,5.062581093569646,8.85237737941456,9.85658090399236,1.9532702065692977,7.603823795840683,8.85237737941456,3.5594347598716483,3.918966875501362,1.935676268888088,7.584098417849619,1.9391602125220055,2.8525204537639257,2.155952859434827,3.7783508429240107,5.062581093569647
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,180,0.01,128,2.802097426373405,4.7875219542956025,5.459793927992854,1.3290899562394796,4.004396269918948,4.7875219542956025,1.877339724407064,2.592199381881319,1.1958525264790612,3.9846871454694517,1.273145767449134,1.7242819431592376,1.377708593796699,2.349067388723228,2.8020974263734044
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,180,0.01,256,2.446492883750219,4.209794618232546,4.869877819064649,1.2507698976452863,3.3837085261820192,4.209794618232546,1.5828322519114597,2.3209110545411398,1.0804940932451754,3.419421354769519,1.1767812982036692,1.621043071435674,1.2180582602411325,2.105531630771896,2.446492883750219
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,200,0.001,128,6.892325915568769,11.819771895544173,13.06782411909054,2.634816023755904,10.480081614110532,11.819771895544173,4.881387274597857,5.181979202524542,2.630016866320229,10.632270626928628,2.661092042570013,3.6847816089479677,2.9350812540215094,5.058231019767203,6.892325915568769
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,200,0.001,256,5.122744979109054,8.775175041666458,9.860106139207321,2.1837950084280715,7.750378181904452,8.775175041666458,3.543890144454341,3.961502847097329,2.082248661500521,7.727508406877211,2.170058871833797,2.9293826626511015,2.3079585127070934,3.799103001683645,5.122744979109054
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,200,0.01,128,2.8744786623497687,4.896923289110832,5.686334061885436,1.5147581241613672,4.10866262020154,4.896923289110832,1.8895389792380721,2.608550386036203,1.3344344834942745,4.069910772882896,1.4317372939102224,1.7847062797235287,1.4672649155287325,2.3785737954597166,2.8744786623497687
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,200,0.01,256,2.541241880207079,4.3089443345543295,5.125347614974766,1.4777330250424767,3.582677476555206,4.3089443345543295,1.5823257925390304,2.3469625580156563,1.2557726708452615,3.531350251280868,1.3718834937882665,1.672803417009084,1.3496267362366179,2.1483268088688567,2.541241880207079
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,220,0.001,128,6.828493188005414,11.913806864424922,13.320123178254216,2.7183535278362885,10.199267574375458,11.913806864424922,4.965311235350225,5.187457760090251,2.716158876127597,10.390061267387868,2.7213798448260964,3.7835003405971275,2.9395580614440275,5.100601504653432,6.850085395866089
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,220,0.001,256,5.092360976497996,8.769266075954356,9.853893330393555,2.1912257835386915,7.634933293449778,8.769266075954356,3.5904234453552473,3.955496866307747,2.082612962803467,7.588033047924811,2.1416706519350237,2.8786106184465656,2.3404251942498444,3.914819103591978,5.092360976497996
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,220,0.01,128,2.9222268886735225,5.072339023253442,6.017814209837767,1.623540929215311,4.12974994946626,5.072339023253442,1.9337364938113684,2.6444154411395604,1.3773267805933167,4.035244122988967,1.5270459678339618,1.8229009868149935,1.5437012373237762,2.387047883590615,2.9228718815867807
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,220,0.01,256,2.6166954372820923,4.464942280791867,5.472310395052619,1.6384531655323482,3.680833997391775,4.464942280791867,1.6166486599279049,2.367631438792831,1.3686291969769397,3.583001230571182,1.5091908416189277,1.7306003139472952,1.4785485625785861,2.1519031121291734,2.6173259446009505
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,240,0.001,128,7.048128880062752,12.283401540712696,13.79070973424342,2.8880644807191516,10.653260115353033,12.283401540712696,4.986334774051211,5.256626894959938,2.848303802072198,10.62880173479014,2.871529305713627,3.9613886463855543,3.199476199031937,5.007430293520922,7.051263098252592
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,240,0.001,256,5.321894226536121,9.30109547907952,10.696477753126828,2.5179613387395983,8.070967161854295,9.30109547907952,3.6313754517763708,4.014551049862193,2.3560174122442143,7.708368952202652,2.4512402858885114,3.2052087861722756,2.5071695773251013,3.9009431401399577,5.326437503309932
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,240,0.01,128,3.051789733181465,5.0758131525415475,6.242368850142246,1.9316525112921399,4.622084935665114,5.0758131525415475,1.9205033817412143,2.6342710081569742,1.6357437344511871,4.103324965001866,1.7918135320088875,1.9446984473494535,1.7470847617198695,2.4127275389804828,3.051789733181465
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,240,0.01,256,2.747882968678568,4.512072847377606,5.74634642533562,1.9253535126087282,4.1631847566237,4.512072847377606,1.6012104723490164,2.3861387302720987,1.600393958936236,3.617794572923278,1.764676804543284,1.8175613078112733,1.6615415751539284,2.1753469256794573,2.7478829686785686
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,260,0.001,128,7.071128184943431,12.145177572156358,13.552102175559805,3.1040813673020873,10.956506060512991,12.145177572156358,4.996847312708335,5.171262372267031,3.0567800161668375,10.712713698155216,2.994582024326186,3.907894190390621,3.230241608349119,5.117368975813002,7.100901522589382
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,260,0.001,256,5.302641732982598,8.907259763821623,10.270465312486598,2.6301246892723054,8.189932029821286,8.907259763821623,3.6139116947641496,3.942534601221691,2.48684934054225,7.9499785891945685,2.4810412572348133,3.038591541631196,2.555114827196965,3.8547715422790003,5.302652721838182
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,260,0.01,128,3.1349062912901426,5.266631702780305,6.615893411583461,2.079707497010722,4.759955140525405,5.266631702780305,1.9290325340527092,2.6450298608022016,1.7660205124423407,4.151038793611627,1.9080221694542083,1.9702986099393216,1.8688263693946066,2.4081847749608536,3.1349062912901426
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,260,0.01,256,2.8048770755473784,4.546049223014382,5.937313908878446,2.0865987582305863,4.230257772856035,4.546049223014382,1.6008713700156665,2.3813522877427222,1.752898503472862,3.7225263307793983,1.9037151878525111,1.8452868121182706,1.789683979096391,2.1716451684068163,2.8048770755473784
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,280,0.001,128,7.148877803404766,12.487917927673378,14.07106198918022,2.9085211032172613,11.124137091912452,12.487917927673378,4.978062883543734,5.100602158150362,2.80395678337153,10.577873993237052,2.907000951144461,4.017902468427213,3.0615054072937586,5.1819073543887235,7.148877803404766
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,280,0.001,256,5.370541158222647,8.9331072809267,10.321362303637743,2.584520859864042,8.703532487288713,8.9331072809267,3.5833860317095376,3.928385446480888,2.3637632060210403,7.822900826673696,2.4998148555544577,3.1534092238517983,2.5468564744149735,3.8907166973348475,5.370541158222647
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,280,0.01,128,3.1742257522054595,5.203447893748088,6.609448084192466,2.0339645322626345,5.095699665293591,5.203447893748088,1.9048644526296352,2.646709766249015,1.7163334613299606,4.189105194517879,1.891921180069571,1.9092573448181445,1.856406268994396,2.4323257493706496,3.1742257522054595
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,280,0.01,256,2.8683676613463165,4.755024422455899,6.434523605479246,2.060775724567379,4.755024422455899,4.471937569487253,1.5954521824418124,2.393940187763935,1.7101421211897043,3.6672329698188726,1.8917846906506195,1.8373192735594135,1.813808359187075,2.1846634321461416,2.8683676613463165
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,300,0.001,128,7.300197246256973,12.691278127759029,14.424768470972088,3.112908024302864,10.898698664534333,12.691278127759029,5.141770549194645,5.422892800708605,2.963580072158737,11.235402981014984,3.1301700803510997,3.80352147484392,3.328143662453554,5.217790152871335,7.302598478991923
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,300,0.001,256,5.451027814859627,9.242953025680663,10.786185108754985,2.773564160980424,8.324877567722094,9.242953025680663,3.7241783919057467,4.177635438407623,2.5236182423576,8.100230537983478,2.694666443838162,2.965673260150296,2.717093959466005,3.956981698786291,5.451027814859627
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,300,0.01,128,3.3340801408906584,5.197406666154249,7.113914605963244,2.500420920078616,5.197406666154249,5.155392226165366,1.9853543406564265,2.676294385871575,2.09183900484171,4.685619005037321,2.300633330327858,2.0550559987776444,2.0882940420251233,2.5015312380187544,3.3340801408906584
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,300,0.01,256,3.0252007396755674,4.724843249212592,6.79786434658678,2.5307268853043383,4.724843249212592,4.55328984428702,1.6719748742060512,2.399974885045548,2.0999614043503105,4.183094846485139,2.297089519038635,1.918612951650784,2.0244009561164287,2.223152726759298,3.025200739675568
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,320,0.001,128,7.442343759931004,12.638642881496198,14.55260784225397,3.4697954316623583,11.689811891036856,12.638642881496198,5.1595937262710985,5.213204781500459,3.3176741351118437,11.135268580350983,3.345246314638301,4.030202024081384,3.661979482019966,5.286282513738389,7.442950713752582
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,320,0.001,256,5.601254884145896,9.426814931062475,11.113008966319851,3.0139228722288576,8.997182992582333,9.426814931062475,3.7615346169807875,3.9663473889941354,2.7538274254823514,8.100297920476926,2.770662097482935,3.133148885743147,2.9856653777385995,3.9436867858997715,5.611182062034983
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,320,0.01,128,3.513835649037169,5.717550500930858,7.892537027037232,2.6703262000843497,5.717550500930858,5.322329598075371,2.001395552695855,2.708386889711298,2.2638377184181406,4.937737869330952,2.415896897012309,2.0344576919834942,2.29888290068017,2.518974972171856,3.513835649037169
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,320,0.01,256,3.2109846203019523,5.34874786010484,7.675288813542813,2.7100178506752957,5.34874786010484,4.667932949441989,1.6816464434201142,2.470490766004058,2.255556289372297,4.336696865437622,2.441297834354542,1.9185298569952798,2.2669902398044472,2.258284899723025,3.2109846203019523
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,340,0.001,128,7.396222825392585,12.127127302568477,13.936376707475201,3.722100975859491,11.25523537046259,12.127127302568477,5.237686822861608,5.41936279805603,3.4468464809937194,11.675905807696848,3.4996650527473636,4.022358887389486,3.532219920146166,5.354314665003608,7.404932227500978
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,340,0.001,256,5.72821729568843,9.374498197928686,11.409934046159739,3.603694485441427,8.721975703367168,9.374498197928686,3.8447706496599294,4.075602260020865,3.1294338396921373,8.67061769056472,3.3359002100586617,3.2059284028775856,3.1515007861656614,4.05802013184555,5.728224251789785
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,340,0.01,128,3.628352656821072,5.656518096526999,7.906129740046947,2.9802913189932245,5.493871623491602,5.656518096526999,2.001605264925255,2.7496990694264545,2.4676761121672093,5.202534582426822,2.692562105569401,2.1614199103688096,2.489459988755958,2.574589246670011,3.6283526568210718
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,340,0.01,256,3.335524992386412,5.24165156248891,7.840106808760401,3.0146781614459917,5.24165156248891,4.906930009215045,1.6853262869212888,2.507185119280091,2.4626227677882646,4.670269641650491,2.7013905908948495,2.0170782187448535,2.452924662524528,2.3063412859887413,3.335524992386412
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,360,0.001,128,7.383362539981891,12.61858106058126,14.084230815130898,2.9965647796592823,9.986713971816277,12.61858106058126,5.304484017956693,6.387737353171133,3.004189319025011,12.234803873919905,2.9687071862059806,3.766738267375769,3.175915831803304,5.673524502635831,7.428971823947562
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,360,0.001,256,5.510315051909039,9.550606294559527,10.878417624982983,2.5111747562235447,6.936314074885417,9.550606294559527,3.991334493509424,4.5531815152748445,2.3530002956136977,9.18341862388228,2.3973792407872656,2.9837837393489957,2.431694556649368,4.284644725782636,5.520708704253963
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,360,0.01,128,3.057085782600944,5.177479435243529,6.38044318448478,1.9850830440940128,3.5297100000793757,5.177479435243529,1.9675659419519964,2.888626998683871,1.6279176244273577,4.851636180136102,1.7726697967282048,2.0301459430640425,1.5257436087784821,2.5384074832682493,3.0611170174631366
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,360,0.01,256,2.7153622556762147,4.672937649404328,5.961030745501151,1.9614239784619576,2.7345885122652525,4.672937649404328,1.6035898132492923,2.4262219145734023,1.5940138981870344,4.473201036427668,1.7194723735135822,1.9290612127601294,1.3911299435751936,2.243573151552691,2.7197335697929907
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,380,0.001,128,6.992629778908886,12.077671080654389,13.471792590693854,2.6955403707391103,10.441332797694104,12.077671080654389,4.924477372793031,5.293651180417544,2.712163514633068,10.7516665860223,2.7199488880150855,3.791430283391932,3.018469228862422,5.2882450178814935,6.992629778908886
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,380,0.001,256,5.114079196229297,8.786173695982889,9.7993728893765,2.083080546464479,7.656136699302688,8.786173695982889,3.6054518634753303,3.9280290311146007,2.0144356464241904,7.755929564286716,2.0457816661067816,2.8491471584960255,2.217068906745395,3.9894408457172483,5.114569990899998
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,380,0.01,128,2.86177641474884,4.845475446641777,5.721174492661315,1.6140386159017275,4.031586457785096,4.845475446641777,1.890359123332724,2.515782595511925,1.3884568392277776,4.109112210194947,1.5257281618390846,1.8001432750240678,1.488304348101127,2.38902072233016,2.8624882354826715
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,380,0.01,256,2.4830348240990765,4.122801171663502,4.943257360028265,1.5326280704508375,3.4108632329199247,4.122801171663502,1.5639033142961796,2.226967491328565,1.3138554859896368,3.594578724962366,1.4105305421367986,1.6078230770470456,1.3352480844534547,2.1581375753918204,2.483928429432163
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,400,0.001,128,7.00237747739422,12.146199891360832,13.56905578241592,2.877054784714899,10.844912475610041,12.146199891360832,5.0284149388633255,5.040861649945957,2.784190400815223,10.62140226673121,2.8545216534840705,3.8085900114259017,3.1550390579374055,5.221359636463995,7.044671485110423
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,400,0.001,256,5.173928022437913,8.90071312750338,10.110466424648036,2.373826871277107,7.9573110501929225,8.90071312750338,3.6469508271839377,3.819459942643128,2.16835452884385,7.570866657192029,2.2974564833051896,2.881505793505134,2.4245295108097444,3.9731329342830697,5.173928022437913
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,400,0.01,128,3.076622411257523,4.954491662278474,6.128499683341442,1.9087372136535339,4.766676722236782,4.954491662278474,1.9126887605594896,2.528525291681046,1.6445341087649907,4.394715980733362,1.8030563849196877,1.7800274284961601,1.732620996860301,2.428278214046776,3.076622411257523
eval_dirichlet_K40_scaffold_select_lr3e-05_seed0,dirichlet,scaffold_select,1901,400,0.01,256,2.685533570462947,4.235196663936121,5.5020918015330045,1.8759404054686326,4.089649722535151,4.235196663936121,1.5746781784791868,2.2871364303950292,1.5735891565476348,3.772847306735112,1.7321125797616348,1.6281892172550547,1.598693342369349,2.197858361208841,2.685533570462947
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,0,0.001,128,6.497226837957312,12.367884172289147,13.722436991477144,2.4163801091260977,9.154099359953447,12.367884172289147,4.560216566854123,4.642961001968405,2.4614117666772932,9.510849137452887,2.412494304833615,3.094685110286119,2.717007769898646,5.002688949072432,6.507194386519729
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,0,0.001,256,4.79255671064557,9.14050611263453,10.305376200741877,1.9513196420747787,6.600527440770994,9.14050611263453,3.276884734432837,3.5211986733265705,1.9001123298507339,6.970851225621492,1.8940262266176804,2.481002450403342,2.043831065812838,3.7406371134094365,4.799668131995128
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,0,0.01,128,2.65805038667472,5.045460995198012,6.003849552348788,1.423599286389252,3.4804185525548466,5.045460995198012,1.6721342338746918,2.1413335642536446,1.2424293070210572,3.667132516578655,1.2964917734706338,1.7554015994325263,1.2474109938601816,2.224650497181543,2.6685249385718954
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,0,0.01,256,2.3261265891729694,4.463834260577804,5.452659943689658,1.3676180804658227,2.9156364393919705,4.463834260577804,1.3612057392799242,1.8795758279605868,1.1571228797716095,3.167357929503157,1.2224099090264389,1.6811624559605947,1.1151169551981894,1.9647996369329848,2.336836424503826
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,20,0.001,128,5.80248261660514,10.34363346291485,11.250302533735459,1.8884401014661631,8.78485379324491,10.34363346291485,4.166487798704964,4.3997965109550785,2.026197070195435,8.956804401688185,1.9858443982759397,3.1906017004250478,2.3846014086843224,4.42541741724355,5.870317021557026
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,20,0.001,256,4.262145267747875,7.559597598090713,8.220285176395018,1.363190767559358,6.294259188842344,7.559597598090713,3.0248729004351573,3.257066623646471,1.4509124633530037,6.475491651772469,1.4295178914046829,2.348892894424086,1.7242162870178384,3.315664458438363,4.267177809527311
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,20,0.01,128,2.264795121781577,3.9492076909692515,4.226651185513262,0.6787296700523264,3.2661215240940575,3.9492076909692515,1.558059719436887,2.0539582668400636,0.697071858531282,3.2653117051326186,0.7268101480629651,1.3854374774690188,0.9623164127976891,2.104904732638078,2.2773366541328697
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,20,0.01,256,1.952837066508264,3.486093086554052,3.6995090037967877,0.5476446745819389,2.7149617438343254,3.486093086554052,1.2939414119679529,1.8128082572711337,0.5494061426467546,2.804236592492491,0.58572975636975,1.2524588527130658,0.7962123352284447,1.8803663385043319,1.9680313662408484
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,40,0.001,128,5.75769777622463,10.405381844708089,11.370201955170028,1.9161709551340096,8.659319586798643,10.405381844708089,4.141905377602692,4.3074430533585355,2.0501914949052513,8.676246650448816,2.006898490550479,3.1115049267967465,2.3753200602435838,4.461774018811099,5.811234388708047
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,40,0.001,256,4.266139947843199,7.694103906751813,8.429245350361372,1.3932444277227995,6.36794582918733,7.694103906751813,2.9466095848871947,3.235918656680358,1.4752494917272412,6.307477092277823,1.4473287414652665,2.315375641671153,1.7583452042785537,3.382968762693269,4.276169492628809
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,40,0.01,128,2.2665686908412446,4.025871675862384,4.316483403904196,0.6801090849442252,3.229872970211013,4.025871675862384,1.5507355017713045,2.061522600697088,0.6994734191983867,3.2000698224178885,0.7213567665877663,1.3883065970929436,0.9457308518745884,2.087600032816566,2.2742981257918045
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,40,0.01,256,1.9476880580521718,3.4797939303722596,3.6928759471592216,0.5569209994435268,2.7376500977720606,3.4797939303722596,1.2831383822967017,1.8146254184099886,0.5586020315099561,2.720351364740376,0.5933591674923955,1.260143662355001,0.7890770765429226,1.877710254354425,1.958157979675172
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,60,0.001,128,5.649754032110731,10.152350409598036,11.19249094066487,1.9098714705792184,8.384346277841042,10.152350409598036,4.023115021606268,4.226409889084678,2.0508034391955943,8.456581733702686,2.0037331378412264,3.1104175276249464,2.3938770363340294,4.383701801842183,5.672496612383747
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,60,0.001,256,4.192021483890061,7.5202129745116295,8.239005292433696,1.3775180941780418,6.226741721014044,7.5202129745116295,2.903245785382977,3.2029285800660903,1.4612619578524795,6.221587878823946,1.433852443324196,2.332347279592918,1.7257746553215672,3.34246808158461,4.201227358334556
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,60,0.01,128,2.2706549063512633,4.007612158339553,4.305215613027929,0.6968215562957487,3.2533883417823364,4.007612158339553,1.5666420204471287,2.040901107747668,0.6996572968357152,3.2100755131145076,0.7395381285512317,1.3862779984886249,0.9559533419536518,2.0911512586177796,2.276283908258176
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,60,0.01,256,1.9611090239078133,3.4875076622143544,3.718664404801118,0.565620637486929,2.7350472478802135,3.4875076622143544,1.2802696968965621,1.8302478184074316,0.5618252199990161,2.763824069857654,0.6028542871649303,1.254491592839675,0.7966763959343904,1.8832854629938947,1.967361218629942
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,80,0.001,128,5.692507147162789,9.972857762453927,10.927973631004997,1.8539228879114447,8.731842778317981,9.972857762453927,4.025191695720936,4.32903735699256,1.985989685587487,8.641662983305112,1.9466241064125063,3.143412157644962,2.3293898772443042,4.414088477624294,5.725808385915697
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,80,0.001,256,4.205305650635804,7.582433676842522,8.271577675076085,1.3707266764829185,6.285700797625675,7.582433676842522,2.9636274398056415,3.2304166998623054,1.4557821209878918,6.259418268880871,1.429047036285924,2.3777213938809316,1.7144769281472425,3.37372796826012,4.237202370504622
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,80,0.01,128,2.2907664736046187,4.0756914413851755,4.367614799407798,0.7006212267414706,3.303873837385934,4.0756914413851755,1.551481818781255,2.0666030220866913,0.714241211216914,3.1779353630357163,0.7401156565909843,1.4092632865954406,0.9603747720006487,2.0874920094041505,2.2940779718915874
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,80,0.01,256,1.9614134237529255,3.4899874010806546,3.695373695913391,0.5701234807622053,2.758525957329166,3.4899874010806546,1.3152289374230526,1.845297296715247,0.5687871378872468,2.7700644167463797,0.6006598742011656,1.265011813089413,0.8031862405177964,1.8802750794042677,1.976430928520586
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,100,0.001,128,5.705194146241494,10.22860831097225,11.211340207082365,1.8988523855967883,8.597313971127825,10.22860831097225,4.066449171736581,4.25246985129994,2.043392791330153,8.638294758720033,1.982145975662295,3.1293418783723,2.3730354112971344,4.493321855135757,5.757571156797301
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,100,0.001,256,4.226725534123802,7.592795522240441,8.31166639271597,1.3919475875581806,6.34336811125866,7.592795522240441,3.0380813777498044,3.1934750932087645,1.4774454798009788,6.322029018671655,1.4538481590855514,2.3193474673979098,1.733135922088977,3.3621521834146026,4.257568027619168
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,100,0.01,128,2.279964822518475,4.006740853695716,4.304201086790895,0.7159059995007421,3.3063236182639146,4.006740853695716,1.5684333973790177,2.0740320880139405,0.7247609604733126,3.196995556274798,0.7531072634566066,1.4139901769208854,0.9574072668065909,2.1084829574236754,2.289590955282983
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,100,0.01,256,1.9685421293514753,3.5020767883798825,3.7340529629126786,0.5919352066299423,2.75394582312115,3.5020767883798825,1.3286666655233221,1.8355275198497534,0.5896896773585489,2.7770902911645186,0.6266871323413651,1.2567455884192038,0.8113091332986256,1.8841932251005706,1.98049976189344
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,120,0.001,128,5.821036209789502,10.439523291328063,11.36778477312577,1.907949681596806,8.77532906366005,10.439523291328063,4.070030734732342,4.348763021326335,2.0563957247019125,8.828677777406947,1.9946955564300528,3.154956069613553,2.384233313190943,4.400652615051671,5.853410300764798
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,120,0.001,256,4.305040713083951,7.664779276876143,8.360492283483845,1.3969525895215005,6.37915639290012,7.664779276876143,2.9714990136427017,3.281676120240056,1.5022559285393822,6.544984128689355,1.461897485462377,2.369733374384017,1.770014382625736,3.348111732785082,4.315447322442424
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,120,0.01,128,2.292083664188284,4.013998214007465,4.311733291820993,0.7108064652677126,3.3481590745121563,4.013998214007465,1.5723848898713382,2.1017413596305077,0.7270452771863698,3.229925459995624,0.7528177310705345,1.4134202422366722,0.9777152795424713,2.1169671330372792,2.3059714541764564
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,120,0.01,256,1.9786762221097205,3.490011348037303,3.7172597277115345,0.5899401956041194,2.801767153022668,3.490011348037303,1.3012373162007929,1.874940078069731,0.5807966334891707,2.8127373881947366,0.6243889124962407,1.264609025618106,0.8217329354940568,1.9171155910231343,1.9956750309450446
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,140,0.001,128,5.817043453413264,10.471485853267714,11.420236072501567,1.9387628383982438,8.648534699969169,10.471485853267714,4.114645600111641,4.412645791089126,2.0567605881633484,8.71758101799508,2.04587585865611,3.141814665350018,2.3847795936601734,4.429227821772786,5.834717155733994
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,140,0.001,256,4.258492640145077,7.61348699193973,8.280465294506877,1.3751772900322412,6.352931782353084,7.61348699193973,2.9849993048926287,3.2916443031463825,1.4807973383206712,6.428310498395553,1.4368068748474032,2.3777252576651344,1.7427669506908219,3.3667062582417953,4.285743169714269
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,140,0.01,128,2.3015980033063017,4.019128788611151,4.307564319062071,0.7002326158921472,3.3372858498354376,4.019128788611151,1.5846907429989951,2.1208596061831715,0.7170190795351415,3.2742871702759233,0.7458453883005591,1.419855397482279,0.9672680987325821,2.121450918352248,2.313950569560723
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,140,0.01,256,1.9909304453671997,3.533051076426855,3.755985430557908,0.5826902827722326,2.803269648169652,3.533051076426855,1.3131654591888262,1.8835940742501989,0.5753494766541651,2.8222122559902485,0.6183315141882398,1.2798932816755657,0.8181104439447515,1.905233989715001,2.005709145286734
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,160,0.001,128,5.8607580864837905,10.461370333735971,11.475538586758551,1.9362622823000553,8.715845289949995,10.461370333735971,4.096521131478121,4.337443303778361,2.0503420934716545,8.850913364345844,2.0207356816211957,3.2157983627305664,2.3926183780349892,4.564350576205644,5.869636691871209
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,160,0.001,256,4.288550832928039,7.720610995670799,8.431050934337422,1.3885621918133089,6.342984868877402,7.720610995670799,3.003089068644481,3.2952123816028767,1.4923453008790084,6.453729052867348,1.452505200172736,2.376100809765447,1.7583417624081126,3.337527081429381,4.307928181384191
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,160,0.01,128,2.343982651014973,4.134260414737818,4.4459558096867955,0.7186109351535866,3.389242387433238,4.134260414737818,1.5985174058457656,2.1419140166098556,0.73718542823394,3.3424885348399767,0.7567722895019632,1.4236090120856024,0.9945769115151466,2.1416175203171357,2.358238206878575
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,160,0.01,256,2.0115846604637384,3.571904603843878,3.8056512713874886,0.5876835284030687,2.8615840008385174,3.571904603843878,1.3311889951325004,1.9086530854060244,0.5896659263265588,2.8260803123388425,0.6162964779216646,1.2732500166738558,0.8379669109657245,1.915340059330751,2.026532139169691
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,180,0.001,128,5.984643753516454,10.647270489426392,11.68671391244192,2.0008971413480725,9.046802599504582,10.647270489426392,4.203506897848146,4.4725167289073715,2.129289068330024,9.015099784441622,2.095181811267144,3.22452752541763,2.4629333539270273,4.539929828359934,6.001267753372902
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,180,0.001,256,4.391227656003288,7.9351923674918305,8.678316964866443,1.4486414189478525,6.61900206413013,7.9351923674918305,3.0397412014706,3.3572923582544707,1.518770024810964,6.588270243034618,1.5017388149440754,2.398394800563085,1.7957059318905668,3.4189793783838454,4.426323178887976
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,180,0.01,128,2.368188420716812,4.090328279409912,4.363444360228896,0.7214640104827403,3.4994013835329367,4.090328279409912,1.6201795748244223,2.182005086229644,0.7388579151745698,3.370590525270834,0.7638571496772598,1.4431533012770605,0.9956225263986689,2.177866330701836,2.380547210219988
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,180,0.01,256,2.021678427555731,3.550209026211112,3.7770207903615973,0.5964897337376229,2.873886309491949,3.550209026211112,1.37193562872879,1.9237207228080218,0.5933338998627233,2.877386869310097,0.6277036830504437,1.2837801779101752,0.8412814770529531,1.9469046174865206,2.040044394687281
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,200,0.001,128,6.1013015637523695,11.081923727192807,12.10502705411569,1.9915566334123722,9.243543551294398,11.081923727192807,4.253985050165632,4.5273619909634535,2.15280395320628,9.295697086731153,2.086735248681426,3.2709309488942835,2.4951838104701713,4.664028859379267,6.171893033690151
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,200,0.001,256,4.497283759788064,8.061361685757477,8.801796808646387,1.4595362315599594,6.795849604781276,8.061361685757477,3.139067951837085,3.448021706637565,1.567290284764591,6.693431098268081,1.512725653250699,2.5044792474651607,1.8279393695169426,3.5325052600676434,4.52272987290973
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,200,0.01,128,2.4118358700695115,4.221066676701357,4.525909449760052,0.7343066433691059,3.528091171101005,4.221066676701357,1.6328297951449835,2.2051755239846074,0.7612323739302318,3.4570725699576346,0.7808931140957028,1.4802746160609275,1.0028708496939596,2.2142204689681,2.429693769475611
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,200,0.01,256,2.0580155697799163,3.6384241558519075,3.875874446900804,0.6003542528770663,2.9300709473824824,3.6384241558519075,1.3804348772428305,1.9703560068980266,0.6084752236236632,2.930319189065084,0.6365132105962368,1.3137389777581807,0.8316606733838973,1.9865322527189433,2.0817634597155035
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,220,0.001,128,6.162049735625409,11.009198314431309,12.08886749448878,2.0569246784053226,9.158413955630445,11.009198314431309,4.2908007170251325,4.622230819232579,2.218382183272247,9.281616148687966,2.1327469752595896,3.4000086110737766,2.5467730329546523,4.74728313989184,6.172973500662681
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,220,0.001,256,4.517531968772915,8.098728466117217,8.831649814441725,1.4887908055820502,6.806883765904891,8.098728466117217,3.1918964746297367,3.43846099534002,1.5866830555269102,6.754537608452258,1.5612817742652654,2.5514641612759608,1.8462786068835433,3.5802559323376015,4.552473781303528
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,220,0.01,128,2.45498283700611,4.275148241264977,4.613550979604484,0.7614391917246927,3.527284226146235,4.275148241264977,1.6759976725036188,2.25376782517796,0.7915226458589744,3.514344653706503,0.7941130424745667,1.5270510734432077,1.0216986028664845,2.2245510121380914,2.4604712210191626
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,220,0.01,256,2.1024355633741365,3.692066179905685,3.936311784978427,0.6257370545080679,2.9644796774954068,3.692066179905685,1.4107503088633169,2.011848904284931,0.6432890411196519,2.9951251239495966,0.6492906609005785,1.356527161771307,0.8634360294488453,1.9967859149837854,2.1174574435260753
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,240,0.001,128,6.2455966327709875,11.21425262240905,12.25882517910802,2.0952959400268907,9.45828628582369,11.21425262240905,4.491662358264871,4.711845334652177,2.2348337665007145,9.365953470342665,2.1983551934561136,3.3891934891073907,2.5892529118468666,4.627743306986479,6.282916215697376
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,240,0.001,256,4.615639033713237,8.260211235338693,9.057531389021932,1.5385363923360877,6.950642970270655,8.260211235338693,3.293148511064077,3.508499467402177,1.6090574416417072,6.800116917821549,1.607155903976715,2.529785219405071,1.8454653297190093,3.6105442509148604,4.625495804287747
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,240,0.01,128,2.4947286818279393,4.415710653153417,4.733648463975966,0.7955314247043209,3.703885862909495,4.415710653153417,1.7128560699223787,2.2685170507347565,0.8228236117058044,3.5171261459689056,0.8239681966431416,1.545992270537383,1.0415736056951386,2.2178004564785403,2.518274443675554
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,240,0.01,256,2.133476256009963,3.7936424114696194,4.025854325682038,0.6708184120815406,3.1038226597229563,3.7936424114696194,1.432354050246535,2.0204235664346153,0.6843321239183967,2.959784432439203,0.6831137830166509,1.384375846308299,0.8676659251814665,2.0184405838641655,2.1586548862013335
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,260,0.001,128,6.436208576757613,11.675610270987384,12.816242628617587,2.1291375097391083,9.930046965666428,11.675610270987384,4.542652012773581,4.800662849475225,2.293052218909484,9.624721017101102,2.2251189695114704,3.4914941918254008,2.662912935224729,4.790298468507852,6.509077146704393
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,260,0.001,256,4.7086240681766025,8.453208032574794,9.221194608783941,1.5660384410235515,7.132757708592316,8.453208032574794,3.3180759587386195,3.665388444426128,1.6701063519489263,6.9012920849746395,1.6269682667847898,2.607853400077605,1.9832711829713356,3.6366611050339475,4.7307646362127125
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,260,0.01,128,2.583573412986336,4.528667766420989,4.9370212853715785,0.8761997714981987,3.8641791642235925,4.528667766420989,1.787069398984218,2.323802600783808,0.8871950049842408,3.606668049601529,0.8856973416533195,1.5797330241727898,1.0978191592579478,2.3240732691083363,2.6022316766232154
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,260,0.01,256,2.2062709760518593,3.877995467116846,4.1709484668437,0.7559008731826811,3.209546456984389,3.877995467116846,1.4672849310391953,2.080868675416447,0.7472234219811874,3.0863499679868305,0.7490309661198553,1.4438559159304298,0.921275500829665,2.078630072885777,2.2298451651507407
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,280,0.001,128,6.6454031066480574,12.08975902099076,13.378153262844645,2.326383811145737,10.014445121614287,12.08975902099076,4.646772761624111,4.862039522929824,2.423394175049393,9.797560440444125,2.387029480365773,3.6118265520018213,2.7399472516985535,5.034283801304689,6.671902762541013
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,280,0.001,256,4.870466910186265,8.743822855468261,9.67876337573846,1.7474543097232744,7.365708169143005,8.743822855468261,3.3691946054955513,3.68735927709554,1.7851997544883746,7.205146356955744,1.7428797926539374,2.703670039215245,1.9798857287994027,3.745177919694836,4.889284453571042
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,280,0.01,128,2.681285872909137,4.601260015622874,5.152665737585419,1.07599454351946,3.971176042051753,4.601260015622874,1.799335431734494,2.3948731279262527,1.0465067763981868,3.757528745110261,1.0434763314432125,1.6833612917222662,1.2056520182936434,2.3732376042785948,2.68584173947014
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,280,0.01,256,2.3231151234545893,3.9679756350981736,4.466419781356079,0.9829172467097507,3.3812509118791567,3.9679756350981736,1.4902491829881088,2.145801691360667,0.9252397552018657,3.2362907565666283,0.9252426486157679,1.5307350996783804,1.0511782378233099,2.1304761423376,2.327568915122642
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,300,0.001,128,6.7056849262775495,11.943166534965803,13.137987706383134,2.2768185452613396,10.31058036006981,11.943166534965803,4.700755450728917,4.909596204386285,2.391757673334046,10.10894690402572,2.3467785968656614,3.645565826919704,2.8039403917127923,4.991796699488243,6.742681063255486
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,300,0.001,256,4.907031358090052,8.616321831373025,9.510002714984086,1.7447452362766873,7.607188936962972,8.616321831373025,3.467229186584347,3.728724703340694,1.802224215758955,7.211687467849861,1.766755852046337,2.7871930072408246,2.0725529192050005,3.798993693278026,4.928585391496092
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,300,0.01,128,2.82288566256498,4.934533154962511,5.677748439855993,1.294392001407266,4.126100441888788,4.934533154962511,1.8155199599542964,2.4019459265407166,1.2134616450622788,3.9599503320080958,1.2146124571333252,1.7812863513135095,1.3452322992398493,2.404064069515401,2.825436489193444
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,300,0.01,256,2.4468941716673704,4.203045894972426,4.901089366292248,1.2152014783413854,3.599972436632124,4.203045894972426,1.5089077206083015,2.174458552153163,1.125631749641864,3.3497951299722497,1.1170207251526263,1.6038815478096797,1.2018034758597198,2.1685257820803,2.4512374441217832
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,320,0.001,128,6.853519006367654,12.17014136052898,13.478181037067461,2.5657926678949674,10.389333528014099,12.17014136052898,4.793150036600821,4.912740132863093,2.651450207182403,10.201364632589886,2.5838841386195543,3.766121142643705,2.9035949194075585,5.114520036262465,6.853519006367654
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,320,0.001,256,5.051191318116428,8.899508806776181,10.004600793563515,2.120599476934783,7.763864671349673,8.899508806776181,3.5165479244404088,3.77528199800042,2.114559303335759,7.262079820341076,2.0428476766032944,2.8755117815611966,2.211722192909555,3.88409020981842,5.056941228874191
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,320,0.01,128,2.9459305135677054,5.083198640684737,6.053069795433773,1.6065483622160912,4.347758626357759,5.083198640684737,1.840656511869573,2.5151682966185436,1.471839482025117,4.061675874368353,1.4904319665634198,1.8730805688048955,1.5448380293238622,2.4277947844217813,2.951780041505526
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,320,0.01,256,2.603583110139322,4.394829561032352,5.374899587662425,1.5585672604424454,3.856562336585344,4.394829561032352,1.5475597059641988,2.2846743388046806,1.4040935832673056,3.55445690638215,1.4079252148888028,1.7343813803638677,1.3718480176466592,2.171258394615923,2.6075770875909488
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,340,0.001,128,6.971297270684072,12.648905839039447,14.285367102880715,2.7465330301917077,10.24891418727536,12.648905839039447,4.703099495882975,5.174212394173938,2.751085852165845,10.328718818493696,2.7165608657126312,3.8596708048072053,3.0084126648521843,5.179698384220123,6.9737663373592405
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,340,0.001,256,5.210197474266204,9.318482737930598,10.684760178271386,2.3068976236283967,7.761798303897037,9.318482737930598,3.5276686773461576,3.972126737584959,2.2227238516122414,7.569251998318195,2.2058802727119784,2.9560800215495004,2.293033392348519,3.929507583996143,5.213821022638564
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,340,0.01,128,3.067898558823741,5.271760027812502,6.40603251194769,1.8188255900801973,4.5777522782108955,5.271760027812502,1.8712854610535252,2.5499706902563575,1.6505727806254484,4.170154849547247,1.6391418820152048,1.940298100897906,1.6951295071543386,2.495670492825709,3.0727721940827006
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,340,0.01,256,2.7531754575249434,4.531735348993272,5.706457498341991,1.817123351825019,4.2175787156349855,4.531735348993272,1.5741464434694223,2.34656215131206,1.626055772389993,3.7241988975172866,1.6012218915582432,1.8060558956550914,1.559998899630812,2.2293564935007546,2.7577523028861948
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,360,0.001,128,7.282083655322755,12.953693219093486,14.782600083935096,3.0862647975754753,11.661505369170559,12.953693219093486,4.8234407867559845,4.9745240584044055,3.0315643052553036,10.256720450107334,2.988834734435223,4.061015632829253,3.2652136929355113,5.292426615616771,7.282083655322755
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,360,0.001,256,5.522256801480942,9.758616783495881,11.461091476745763,2.7579034315394155,8.677747797642787,9.758616783495881,3.6481156212515304,4.011226736405364,2.6094651169862426,7.697583817544644,2.613162034341952,3.1665418763511943,2.634441528550475,3.8939203467552153,5.522256801480942
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,360,0.01,128,3.349057856170322,5.852706712511393,7.426889562011209,2.1841037071506264,5.086791193126517,5.852706712511393,1.8571583987301123,2.6991789665310884,1.928442192371534,4.385684406188825,1.9759420812037092,2.118525863031884,1.903778980397227,2.515486031856063,3.349057856170322
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,360,0.01,256,3.0731497910796737,5.145349625717268,6.797079375911747,2.201285535476672,4.860411725413818,5.145349625717268,1.5869580684007794,2.5018639808033063,1.9395672702835844,3.9212982215729495,1.9667850003882938,1.988821371340521,1.8660396875184015,2.263239590654228,3.0731497910796737
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,380,0.001,128,7.187258961245473,12.409587262284731,14.322449275746274,3.381044063022128,11.279776191646544,12.409587262284731,4.866731019051718,5.113689079836079,3.271810978346892,10.517513772491359,3.204534061104744,3.8841225755455944,3.3709900514526283,5.240129416234921,7.187258961245474
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,380,0.001,256,5.433405090586445,9.31006860023029,11.072886356647128,2.975381031797221,8.384919327828822,9.31006860023029,3.5314286622362663,3.956816090184085,2.758248000864977,7.896209853325024,2.7391429042162567,3.0757090087857,2.800153674633535,3.9173287966268253,5.433405090586445
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,380,0.01,128,3.3759253645096914,5.794296189233616,7.6139015547442295,2.478359536289159,4.7816446501493415,5.794296189233616,1.8845535183473872,2.72180027266953,2.1596717693833383,4.733204078063781,2.1993443120041474,2.076501291274181,2.0549430758465492,2.485038140753771,3.3765709557795227
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,380,0.01,256,3.069694256133568,5.1350654925460395,7.007760779203679,2.447004427827374,4.389862309249233,5.1350654925460395,1.5555216378719985,2.5242937546821858,2.120351624759758,4.2416740692935075,2.1550983703596183,1.9851029769100892,1.9733350468057225,2.2261248940589584,3.0717088276922113
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,400,0.001,128,6.922627721963174,12.4625192133206,13.744394428121488,2.9179017214508933,10.563326250662247,12.4625192133206,4.796350264901877,5.174181267368615,2.8209699626539253,10.32640300156766,2.798619384652211,3.816187195242679,3.0577753072503873,5.2187335828279275,7.001775274599726
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,400,0.001,256,5.207453803576399,9.136782291581268,10.63618616647508,2.5566520536597506,7.770291127558853,9.136782291581268,3.575585236465242,4.1053081229541775,2.3878766022491744,7.54845630006943,2.3218853315732395,3.024734513705425,2.479990009229569,3.8723209918090165,5.214049455853679
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,400,0.01,128,3.1876888771353182,5.359529334318135,6.741022438427633,2.148396561356805,4.611946093089409,5.359529334318135,1.9098429925679152,2.722571860672249,1.8764103929121765,4.456563699567354,1.9426455795968893,1.9733721624876026,1.8792247014766623,2.477243447837043,3.190182836967101
eval_dirichlet_K40_scaffold_select_lr3e-05_seed1,dirichlet,scaffold_select,1902,400,0.01,256,2.9225503975126137,4.782999534114825,6.2840843321701865,2.181748364082489,4.26655168977141,4.782999534114825,1.5687441668382154,2.5763080636974482,1.8811528439075835,4.034311456190773,1.924728878989092,1.8723698983965524,1.8276787673780515,2.271313570696276,2.927505757804394
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,0,0.001,128,6.886527985358977,12.315052362282227,13.576475498679036,2.334509905256805,10.257324083543294,12.315052362282227,4.839912888323115,4.668058501558677,2.4458208182281123,10.649481027632078,2.4047682350113186,3.752931562099623,2.791561603641936,5.039542089658729,6.888682245888449
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,0,0.001,256,5.026229337023573,8.957407054769504,9.874363372731835,1.7175582129686973,7.501518985157176,8.957407054769504,3.539387281643309,3.5622066021151424,1.8330059802546346,7.60965170534337,1.745325577777167,2.7945168709140726,2.0575734242940773,3.8207432634025014,5.026712542316967
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,0,0.01,128,2.666018495474597,4.843645712222791,5.342124733438906,0.9682033950458725,3.780017700095648,4.843645712222791,1.7776370258456835,2.2169407104405097,1.0168349498888887,3.9098931497620586,0.8988932654701485,1.6318632941246527,1.171214665364709,2.2303365901416843,2.68258470279724
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,0,0.01,256,2.253098201935381,4.113028876805457,4.556493336231559,0.8608651814207375,3.117890480337271,4.113028876805457,1.4187034721264848,1.9819252925671755,0.9000503811743605,3.202581769415568,0.7649974893584242,1.4593075665079664,1.0194378893790028,1.9509758368654682,2.262873742238531
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,20,0.001,128,6.344519116702852,11.326522234505743,12.316489751046905,2.052639578342396,9.762050737604465,11.326522234505743,4.528547117232085,4.539941695498631,2.1991027390915816,9.418234400701062,2.1526695606433788,3.510169626907113,2.559385089324202,4.654955430813217,6.351535887899541
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,20,0.001,256,4.611092472700013,8.222083427637429,8.945827359509694,1.4553121717599748,7.078709233491308,8.222083427637429,3.26557577167757,3.4558668201689957,1.5725043408805766,6.835153228552762,1.5452364527108597,2.5657736630125734,1.8462641691987116,3.5562611538183893,4.6318085606354815
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,20,0.01,128,2.479850743014728,4.417338921578209,4.683163055564707,0.6856587118220995,3.61362503658944,4.417338921578209,1.6270089205316434,2.1786789357104985,0.7298403944508197,3.512981318304506,0.7599402425128468,1.5336165654175233,0.9941003395796841,2.188935733661149,2.4808836692365723
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,20,0.01,256,2.102740226981938,3.8108298084946344,3.98560092928007,0.5103601280502206,3.0021721071744456,3.8108298084946344,1.3204281788841166,1.9148112103333275,0.5539932115656688,2.9699202003783807,0.582643564010596,1.3646586154363964,0.8066985075540424,1.9348693239178893,2.1135060126337337
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,40,0.001,128,6.354139590253493,11.200257663262084,12.252977624373221,2.078247943743101,9.676266026620246,11.200257663262084,4.440620831018121,4.680262010519427,2.2305184717480935,9.688689894554127,2.176131103756232,3.452799902485976,2.564758883546845,4.814985205955664,6.371540086436412
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,40,0.001,256,4.6307825924602914,8.182859190802718,8.919536929000431,1.4758129594257932,6.913918982602303,8.182859190802718,3.2620128602570464,3.483920601474634,1.6060337810796577,7.1074293590053275,1.5461156898109647,2.5535017680014054,1.846487189404186,3.5833710212337775,4.645381526995306
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,40,0.01,128,2.451668046535832,4.342169989564594,4.603837738763645,0.6727330587874673,3.6031580421075167,4.342169989564594,1.6343042872665985,2.1368855012000614,0.7225900636100585,3.485367052359832,0.7424905423332052,1.52223920402286,1.0000933700460959,2.1546157618010957,2.454697504022241
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,40,0.01,256,2.0772700939162405,3.7832845210440524,3.965746278988641,0.5157904204424134,2.9550830511511568,3.7832845210440524,1.3476173866988943,1.8987270140696773,0.5526763345996215,2.9124592005320826,0.574764675476378,1.3591883897466717,0.8057659797115628,1.923997778148408,2.0924540138849426
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,60,0.001,128,6.3645108395445655,11.285425625225527,12.347356915137564,2.0588086826792904,9.735757163634545,11.285425625225527,4.527858056639694,4.64821981008996,2.2316979758832827,9.714567512276654,2.188875254015598,3.548573524399812,2.59594580961829,4.715966027976671,6.402884990698401
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,60,0.001,256,4.693768499181181,8.38210299085474,9.129192680086746,1.4794068176077915,7.096451102410544,8.38210299085474,3.332860971377563,3.479592133614876,1.6004979625121014,7.0052984158547025,1.556062560438645,2.60330080849946,1.8732051276309352,3.5133253189304283,4.695971146957583
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,60,0.01,128,2.466739764300627,4.419240109721745,4.703852915009609,0.6758371764567164,3.6718081758789145,4.419240109721745,1.633249101878813,2.162096470205502,0.7229621594407086,3.4358728524865096,0.7559193162236317,1.5305424264976495,1.0008591768794577,2.1466302546817575,2.473977231498562
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,60,0.01,256,2.105205786655388,3.9217890422315755,4.11090032004594,0.5146051080393562,2.9998212896464374,3.9217890422315755,1.3529301147972117,1.9110883977430917,0.555889922687019,2.908070677454983,0.5868841109322191,1.3791304333679393,0.7988881979621082,1.9118550967493224,2.1252710525490963
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,80,0.001,128,6.451354153589883,11.366711939495136,12.436772442800011,2.150757801354856,10.056189386719655,11.366711939495136,4.621142384231823,4.671958707731754,2.292692231537963,9.645502467860757,2.240231520539572,3.4943066928208335,2.6406232857776932,4.812080636383344,6.474266165695921
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,80,0.001,256,4.677177498244218,8.235673989321205,8.98101637171669,1.500809956101948,7.151282405975059,8.235673989321205,3.307507728022722,3.519263217375726,1.6307777505078875,6.990424167870887,1.5958713072724735,2.612234554226389,1.8600166258060318,3.5658003067784816,4.6836163534449025
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,80,0.01,128,2.500256519691357,4.424188350032699,4.708280714140406,0.6922178650014288,3.7280565414542814,4.424188350032699,1.6297928448744123,2.167264870778738,0.7447749237073583,3.524688035584806,0.7614352361226864,1.5640487480559664,1.0149177986511586,2.1571998271206354,2.500256519691357
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,80,0.01,256,2.102958733368278,3.8274987715434463,4.010991187340985,0.5257325504021871,3.010817782531687,3.8274987715434463,1.3404125984741093,1.9172197344456694,0.567720358939897,2.942607860614006,0.5904308672643516,1.3934422672708415,0.8204205866045973,1.9159496957082673,2.1166647957108964
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,100,0.001,128,6.375414454304094,11.301893579266176,12.335739717877475,2.1039727146536356,9.830986256246108,11.301893579266176,4.520876241752845,4.708868101110405,2.2558943897075934,9.682009685922376,2.179552668949024,3.5041802844429317,2.623559709766856,4.769526597492384,6.422494841630998
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,100,0.001,256,4.684407351807422,8.25538944852085,8.988287067299202,1.5027476974863112,7.131658926236708,8.25538944852085,3.3045400549316173,3.512437195926483,1.6049736123768303,7.24948861787747,1.5673782752978953,2.6014503844717294,1.866913209200897,3.5496887492364944,4.719217238504139
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,100,0.01,128,2.5056322273919394,4.440507452481324,4.705102463556283,0.687469533348142,3.7116061035241765,4.440507452481324,1.6447830276231326,2.184818145708058,0.73756685810828,3.6035301050395923,0.7597938875561787,1.5715268832419418,0.9930089630575913,2.1776376882074064,2.515501105689931
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,100,0.01,256,2.1083326478904527,3.831335747141747,4.013696470668228,0.5217520676729458,3.0552146491317402,3.831335747141747,1.3439505790265487,1.9340346879188304,0.5624342854715563,2.948744690573831,0.5890565333853354,1.3926735593940642,0.8136783474408924,1.9436666879562299,2.128333408038315
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,120,0.001,128,6.557871524213279,11.890788857699112,13.039946070300799,2.1579166970929715,9.821005514822692,11.890788857699112,4.565918644634897,4.65778822246726,2.3224867670249307,9.875085454685866,2.2758188025068353,3.5705547078498783,2.6181746617095807,4.857727611428879,6.570216426765117
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,120,0.001,256,4.790178254941971,8.671627274459464,9.466829046189922,1.5155761135938688,7.277544993204725,8.671627274459464,3.3502012195187825,3.539605488043704,1.63059358354492,7.099058701869003,1.6010740908971473,2.6675004621636966,1.8950469586400858,3.6009550322975663,4.808377927171162
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,120,0.01,128,2.542681349453581,4.516339980441232,4.812702576200953,0.7138549885681805,3.7474957196573286,4.516339980441232,1.661168936909061,2.208635138704221,0.7534199313810521,3.6138623395362877,0.7855043516174557,1.5711288060780964,1.0259602505322705,2.192711152533968,2.542681349453581
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,120,0.01,256,2.1439143237059803,3.8897140662889056,4.078728742789514,0.5508957980038856,3.0571056675006103,3.8897140662889056,1.3555364011288338,1.9523238116028667,0.5731939663687408,2.983334205615327,0.620788333691842,1.398987451666434,0.8313607640746424,1.9540980081973112,2.1495547417131404
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,140,0.001,128,6.595304576148598,11.940453501991872,13.033341960847423,2.162262876567315,9.958046766476697,11.940453501991872,4.599999468887555,4.773595101053659,2.33128115878637,9.85435214437905,2.291099727838176,3.5044984104409953,2.664620506902927,4.9179154566904435,6.610931859598331
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,140,0.001,256,4.78537462738153,8.652390175038997,9.404871025606644,1.5063386440016682,7.205356058947428,8.652390175038997,3.3050423685525274,3.501662156238582,1.6312830823703188,7.170612381165232,1.6124721299712779,2.668184850474417,1.9022598198691545,3.6625205687818863,4.804129964027873
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,140,0.01,128,2.5365955576392527,4.586709592543165,4.857403869223397,0.711743257325176,3.797885295662579,4.586709592543165,1.6590348183109485,2.207654019215139,0.7631387433455704,3.5730384295816755,0.7874662307938315,1.5824111797690485,1.030529555810157,2.231522501894359,2.5613037073233373
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,140,0.01,256,2.150557176778785,3.953040992171364,4.140792114521948,0.5620725918188406,3.1046690607595018,3.953040992171364,1.358604360345525,1.9463499584838315,0.5880395014613368,2.994635259912074,0.6288569526262714,1.4200213851974282,0.8508087198950717,1.9855382104846857,2.1746580671701135
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,160,0.001,128,6.683024089020428,11.927716742008988,12.973737976085674,2.1930547130065228,10.11491034717605,11.927716742008988,4.642975189869297,4.7463838274508525,2.3643126538998525,10.197648845537184,2.308464112072109,3.7094183672232743,2.691941344827203,4.979404011758584,6.703573942746079
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,160,0.001,256,4.855921022844061,8.559646938376456,9.315133151389201,1.562175592689042,7.420314880581215,8.559646938376456,3.3989001612076417,3.608586654713785,1.690785848583139,7.2922160744082545,1.6437518737834673,2.7895306266244067,1.956150457811363,3.6856193227632326,4.866538157602989
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,160,0.01,128,2.5848508025365313,4.682460413527294,5.015572615624067,0.7542099471344915,3.730481419501018,4.682460413527294,1.6996154349295054,2.247607028086188,0.7895173336960696,3.6349704668804392,0.8186712595643196,1.6227303844573466,1.0666763698715764,2.2410144281148416,2.5900217318988683
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,160,0.01,256,2.1870338102809757,3.9482523560261678,4.195865374439205,0.5963263813519056,3.106546337039683,3.9482523560261678,1.382843403296117,1.9768454100677744,0.6230560988538545,3.039540510500652,0.650905310533955,1.4560958658522574,0.8857333181619538,1.9703710386201914,2.1885448205656823
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,180,0.001,128,6.743137589332936,12.023514906323145,13.113224503105661,2.1836161472697246,10.339007965404116,12.023514906323145,4.672181250200868,4.897195292431905,2.3333877469410877,10.323264496445395,2.293113173144004,3.691849309559567,2.6925340058730893,5.044133082831085,6.788721685993551
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,180,0.001,256,4.9147606813892954,8.837030005788483,9.607195154494327,1.5754009390302526,7.520607375562332,8.837030005788483,3.409072723676795,3.6675649688732417,1.6828436461657594,7.395080855580744,1.668121377336454,2.6879959648563894,1.9539750112903465,3.757368034446727,4.951650350968346
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,180,0.01,128,2.615071254408494,4.6482269303737915,5.000948744608748,0.7820657426836073,3.8014532320958567,4.6482269303737915,1.7344772179961097,2.2907695421894183,0.8162073835952516,3.731362337204962,0.8466516907776481,1.6745680863094274,1.081550394729059,2.259038394432358,2.6209990281726987
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,180,0.01,256,2.2232080538535626,4.0442949446653955,4.252133750151955,0.6190454941153362,3.1746843316946687,4.0442949446653955,1.422502271821845,2.013383496675623,0.6331258701285475,3.103602159215372,0.6732392679596955,1.4711789324901225,0.8946132357373435,2.0053298550372434,2.2357249827712695
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,200,0.001,128,6.904576391227928,12.281279450405782,13.39485871218378,2.214868890472708,10.66835652745121,12.281279450405782,4.834345151571508,4.9057716394716335,2.386092498670514,10.257888294444996,2.3529616308737764,3.8175306766905415,2.7508346519346194,5.120539141243706,6.905764514632621
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,200,0.001,256,4.997239216592641,8.857408840841968,9.631594536619428,1.5667043288894267,7.64585911544509,8.857408840841968,3.5407472642400193,3.6522348138034864,1.6955010556175534,7.444292871690867,1.6726096713593037,2.832549047015186,1.9829936751882582,3.8169675623453485,5.004030835285229
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,200,0.01,128,2.6475325847527875,4.736043182890244,5.019468617655526,0.789673026295451,3.8784607538800753,4.736043182890244,1.7600401645945,2.3128062270294856,0.8232860719866915,3.7852072566880683,0.8522293650747872,1.6932168261275555,1.0830700453039326,2.3108733813857083,2.6651721412618277
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,200,0.01,256,2.2393901396233558,4.068692483229363,4.254505921552277,0.6289562542374152,3.2231877686923633,4.068692483229363,1.4304364817377573,2.0552299706908768,0.6420985725867955,3.1349320881443377,0.6790448759492583,1.5048108352874632,0.9131442204823065,2.06311210822159,2.264270919794819
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,220,0.001,128,6.902841072604167,12.470866886374884,13.62892507812299,2.2641423675364853,10.606089230505502,12.470866886374884,4.847044486181651,5.075125594545513,2.44725973005673,10.33531879830882,2.3929882236716393,3.79065600459653,2.811064016323941,5.2647758038042225,6.969832819484288
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,220,0.001,256,5.033087652898729,8.96753119331986,9.799067930942018,1.628314394286865,7.607115787936821,8.96753119331986,3.489463819875336,3.7833099863636335,1.7350785993734477,7.59806749140599,1.7306700958906422,2.8289872423920777,2.0862951738939817,3.8713992364298044,5.058206137221122
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,220,0.01,128,2.7240688391184653,4.826745755943006,5.217421751914681,0.8291578361928054,4.084661378008877,4.826745755943006,1.7646768476643138,2.3343748494075967,0.8454800628756337,3.8098937354857187,0.8795873217323956,1.715902886881078,1.143791420130383,2.3476190398928645,2.7260414676806453
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,220,0.01,256,2.302509731469896,4.164266935674564,4.372901455902242,0.658530273832743,3.3571090583544394,4.164266935674564,1.420707890592793,2.0735666928746617,0.6570345262587584,3.1967671610045496,0.7026322676002387,1.5411898314059207,0.9455232641243527,2.0914983742619286,2.3177088390098857
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,240,0.001,128,7.014403589310679,12.388439335998875,13.537457634746787,2.295081358611619,10.891308269677008,12.388439335998875,4.934008829732262,5.086998682953719,2.46424292681416,10.576887298675468,2.427738502539993,3.8575069736279426,2.816730470110713,5.211466617857418,7.043626132958361
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,240,0.001,256,5.118459703996882,9.163665954426357,10.012331920280037,1.6676289997347162,7.659831702460463,9.163665954426357,3.531490317684025,3.826305950286622,1.7778643060249752,7.696846081610878,1.7467142657938814,2.8543998193178814,2.059774226059198,3.8732322984622525,5.124483241977781
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,240,0.01,128,2.7380425389461416,4.829745390730045,5.18771401451028,0.8368952818618642,4.076080198586833,4.829745390730045,1.7904435137399115,2.435611630950733,0.8601590468878423,3.8902949326743874,0.8841520630085392,1.7134298066951426,1.1576440498375058,2.3771980396334604,2.7506691441392146
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,240,0.01,256,2.327476604527652,4.1640576952241615,4.4020372747820415,0.6938897325888744,3.396972840321011,4.1640576952241615,1.4442735138612932,2.131965981063792,0.6913676691215341,3.2558894608350033,0.7258437632142394,1.543707876766748,0.9716968361010537,2.096319539547227,2.341739628138378
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,260,0.001,128,7.139402656649302,12.845918411100092,14.064591165517717,2.369687595326393,11.21389946548743,12.845918411100092,4.961672584683817,5.093611257198791,2.5573772778271198,10.662686014382203,2.4776966094763857,3.9677091857825215,2.9270400851621785,5.440804428029814,7.2223050078349775
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,260,0.001,256,5.193545064542892,9.171467050591795,10.010274281297457,1.7166864117133485,7.986650059727621,9.171467050591795,3.6138139117999004,3.8233504279393387,1.8221515888552338,7.852427969238972,1.782386455270966,2.967958842612156,2.118265218066116,4.03418116651679,5.227889194800855
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,260,0.01,128,2.795254401782448,4.965199308546651,5.340462403359363,0.8555194119590624,4.152427814113459,4.965199308546651,1.797117781001817,2.4105311960340656,0.8880367859602757,3.946197499859885,0.8923717794178843,1.765221571055062,1.1563681936920955,2.422470286475484,2.8002700264053013
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,260,0.01,256,2.345631816077861,4.2512996860963295,4.477560544709313,0.7015292328582196,3.455077304218863,4.2512996860963295,1.4615293184373281,2.13229967259167,0.7020337455475351,3.2818161850193137,0.7336996223526489,1.5646370536275631,0.9766264659826176,2.133403903459187,2.3758927292375187
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,280,0.001,128,7.245275158480355,12.719574057247211,13.881802697963915,2.4156772669030584,11.099023100555495,12.719574057247211,5.006689455254203,5.191609233239652,2.5740390438433622,11.011621489213614,2.506486135371046,4.019300688626966,2.9040184826417264,5.492472861298784,7.251999315977957
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,280,0.001,256,5.32354073528975,9.591218458829617,10.51366767071958,1.7411147584685451,8.069736779793455,9.591218458829617,3.669684139241377,3.9313123897165156,1.840061954724808,8.053031334971026,1.8207677947651364,2.980999420962519,2.139456967030617,4.0621863976509855,5.36238054449704
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,280,0.01,128,2.8447315861226152,5.027350406873675,5.39745607402981,0.8847080669154114,4.145783154467102,5.027350406873675,1.8371345324353585,2.4574191911943055,0.8914831843714814,4.120570316735477,0.9360134646560575,1.768361791323322,1.197258641918031,2.4763211223851695,2.849884272034556
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,280,0.01,256,2.3953120425948695,4.3079294022247785,4.536045558287506,0.7230376090851623,3.4928846362134265,4.3079294022247785,1.4670304825079727,2.165676578700862,0.7127718884867502,3.392280582875901,0.7556804914844195,1.5859553037472824,0.9976102434378826,2.14667833506161,2.414667780819812
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,300,0.001,128,7.316715108098463,13.188153877850691,14.44075978463021,2.447086405620464,11.129495966875766,13.188153877850691,5.066063089296441,5.192237976232793,2.637704806717911,11.097481648380809,2.5612528639417502,3.947389560727529,3.033406113819569,5.47231696366185,7.360833549075806
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,300,0.001,256,5.341136257813235,9.480341842035875,10.373364024352417,1.7515715131638459,8.019043915308778,9.480341842035875,3.6942268237344664,3.9282738012691634,1.8848189530411652,8.05574959863463,1.8380415240517882,2.98238310044993,2.1748200642690154,4.117983097280247,5.344800000238642
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,300,0.01,128,2.8799555083283725,5.092979545266877,5.476582316108451,0.9006567042801084,4.353544063626314,5.092979545266877,1.846988724895339,2.485277616227485,0.9085592429728688,4.031660895860471,0.9474455853379198,1.8165178134692666,1.2328104644137288,2.4805296210598256,2.8884211459758973
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,300,0.01,256,2.4224433539553987,4.323679950202994,4.62636469163973,0.7384405132916514,3.53886448821644,4.323679950202994,1.495740054312192,2.1680495313733408,0.7295820087086464,3.3549883100508993,0.7729356885083188,1.633325477179299,1.0115450749598522,2.1801949379529244,2.428689746045019
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,320,0.001,128,7.56216114998535,13.314450027696225,14.54832280203766,2.5164146688633644,11.442614752076592,13.314450027696225,5.223696190246715,5.389369600674838,2.647271943715324,11.75983658977898,2.633963966097559,4.147091252426239,3.192959113689456,5.5564596082831565,7.5831885586358005
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,320,0.001,256,5.47866859470185,9.85100609291809,10.67891994841532,1.781556749160198,8.313724569818232,9.85100609291809,3.813715884635903,4.03174615105129,1.9011652906759273,8.317835388781031,1.8695623069378033,3.0871953548469793,2.2044171846288765,4.208898974545945,5.525946816957354
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,320,0.01,128,2.904053036669724,5.159902293200816,5.490603464898885,0.9627921631314502,4.367281407113491,5.159902293200816,1.898679806145589,2.480316984327327,0.9757800662664725,4.168061835466126,1.0020501178145809,1.8567607820910244,1.2919866979739674,2.5559681875985283,2.939956635047174
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,320,0.01,256,2.4399266080643702,4.425935304005115,4.673730974731274,0.7742041916928553,3.56680911279603,4.425935304005115,1.4983708076154487,2.191722357743808,0.7649198753185243,3.4380854325911643,0.7990157926861752,1.6561241583663906,1.0484753901985482,2.2352488407328353,2.4747148902267706
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,340,0.001,128,7.595494908671643,13.477183583178984,14.721621113704206,2.4926734067634544,11.675522971827538,13.477183583178984,5.24912766906894,5.344108169397337,2.6448093380895807,11.722911667357014,2.6294446798639983,4.242043817567333,3.0725237564508023,5.632346803153111,7.6456488908911915
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,340,0.001,256,5.533651338198288,9.896604963921384,10.779775064549439,1.795389321750883,8.50338032377886,9.896604963921384,3.807999308451162,4.040878663985741,1.9030482763340564,8.58265771958558,1.8821565208832653,3.059085594674896,2.232184671027769,4.188260964492521,5.601679464977415
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,340,0.01,128,2.9608292759704677,5.1669963433700845,5.532232736762787,1.001544548791712,4.531622191437693,5.1669963433700845,1.913094208429662,2.5158829874552295,0.9956686562525954,4.213999210086504,1.0211946843347157,1.8665810731253214,1.3568730914936764,2.5471088917003475,2.980403072561485
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,340,0.01,256,2.510765826571374,4.397924703211988,4.682050535781424,0.826748951812479,3.782312754716994,4.397924703211988,1.5360737972834204,2.2400220430771953,0.7956776729406025,3.495957709483063,0.8240078823762821,1.6626359968204574,1.1344533174079108,2.2513969844835784,2.5234657984359674
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,360,0.001,128,7.579673154845778,13.292926902013674,14.573298888360995,2.5026144295884594,11.83460492955668,13.292926902013674,5.237877174165283,5.341288113198966,2.6812957268948687,11.611870418546275,2.632901767241064,4.113911762458667,3.182290868021343,5.650206513682977,7.620089417941089
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,360,0.001,256,5.547464760756479,9.75364685359727,10.61582550562401,1.830130909528937,8.471061488572369,9.75364685359727,3.820093283649914,4.0761856570021395,1.934347047766842,8.37521476095671,1.9156577103888774,3.098587712378894,2.399877078829315,4.252776116829223,5.5597062661204655
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,360,0.01,128,2.957305029212846,5.1872461137913755,5.57876542981131,1.0558719684114073,4.55196260464309,5.1872461137913755,1.923603641933022,2.5118594281035875,1.0482741233831734,4.146389198985866,1.0552596310930697,1.9209447985166563,1.3688105798101604,2.516305415602336,2.9822480403229017
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,360,0.01,256,2.510756518404746,4.534413031159241,4.849198743613883,0.895413558440546,3.755297853422368,4.534413031159241,1.5558294716754046,2.2105935557862093,0.8413248939386407,3.4822671437064363,0.881584890705133,1.7089376647929342,1.147655987299819,2.2453731745898433,2.5467818826158086
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,380,0.001,128,7.577699120602195,13.403675259242835,14.745937464151318,2.566527319988451,11.435256410814032,13.403675259242835,5.251367531847612,5.366951392366561,2.7659820017495504,11.751460086066047,2.6705631929977365,4.139084335788784,3.141624000355264,5.741674446834883,7.613492313957423
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,380,0.001,256,5.532229951934235,10.073560311830244,11.060540749103312,1.8801068913781536,8.237435677254748,10.073560311830244,3.787468361008491,4.106516377403687,1.991595544124302,8.27160502307169,1.948253381241588,3.094937682936642,2.2861703549081827,4.349935837440477,5.571796002061516
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,380,0.01,128,2.99087475912776,5.316420646740117,5.691436376607234,1.0571022959365266,4.500383536697364,5.316420646740117,1.9107880900921212,2.521549837821037,1.038582538165558,4.241742567185121,1.066801527208699,1.986552387861429,1.3670212500404801,2.5790409065947393,3.019980030716944
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,380,0.01,256,2.535280779177616,4.611340530226124,4.97736096783997,0.9099557231988367,3.734668042732842,4.611340530226124,1.5489302702188221,2.2598951119651876,0.856244867983308,3.5374597561701386,0.9020301551970505,1.7539428832888404,1.1430887352043935,2.318251553985457,2.5794613921806038
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,400,0.001,128,7.7122165833501715,13.684889967717991,15.091061362461224,2.654723969193778,12.030925059997772,13.684889967717991,5.527037452958589,5.258096822478389,2.8412342077000536,11.661861333421141,2.720333751004626,4.388052370853828,3.2501625528510343,5.621923727025801,7.766025497964869
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,400,0.001,256,5.620959768499513,9.940088903528402,10.896944279619143,1.9900314852665155,8.820285834442672,9.940088903528402,3.976027470507014,4.037367599147837,2.0555213728963526,8.417253689083086,2.054713178328359,3.288399719839579,2.425382830755143,4.278331312358766,5.683390613231496
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,400,0.01,128,3.1036293735962674,5.298222391470803,5.831499535614824,1.1519961523225837,4.921468790117234,5.298222391470803,2.0012838245907347,2.5165935042108214,1.1466872470902303,4.370034848529808,1.1521905099330583,1.999243453452418,1.5101158617138861,2.6096385108037294,3.121821135552315
eval_dirichlet_K40_scaffold_select_lr3e-05_seed2,dirichlet,scaffold_select,1903,400,0.01,256,2.6281944655981198,4.540263243401453,4.914664311128785,1.0063262156073147,4.0705151959495245,4.540263243401453,1.5878548853833228,2.273942950235182,0.9694992426807931,3.6424955545646727,0.9667585520395973,1.7824279482640464,1.3018819070005614,2.3665466548350778,2.6549952478744903
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,0,0.001,128,5.26559366279154,5.477778089422749,5.9046722719663425,1.9169289997859904,5.209297230604258,5.304348104658774,5.477778089422749,5.429969549752357,5.428701787598392,5.306213959792791,5.253701771053822,5.187788843588076,5.275484282060525,5.201181651716682,5.30836866292652
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,0,0.001,256,3.720118946298012,3.8323589025029223,4.183750094394775,1.4735670272870733,3.6440084238759254,3.7162406174350417,3.8323589025029223,3.7673949531806628,3.8235583314755077,3.727726776204605,3.7327869151860247,3.744548876277536,3.678526308140151,3.6737933190164354,3.734550629387291
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,0,0.01,128,1.6250057336798471,1.6678993147668084,1.976537702272305,0.9654440421063983,1.6352987230698102,1.609710513396183,1.6618664124540625,1.6678993147668084,1.6506391232500517,1.624173067561064,1.6052142272375403,1.6160718081409275,1.56948131196477,1.6072206866745233,1.625005733679847
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,0,0.01,256,1.1463187857633732,1.1813390369071244,1.547381510001236,0.8883692948621398,1.1317312222636597,1.1391018494954317,1.14831026876559,1.1519870904349325,1.1813390369071244,1.123024630865243,1.1303136439263832,1.1636073503080182,1.1421982778473683,1.1504147626762453,1.1463187857633732
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,20,0.001,128,4.098830958496714,4.20550620256903,4.437061517986219,1.3760412736581544,4.050736137611517,4.077318484764769,4.0792491833592015,4.20550620256903,4.143989543112128,4.071007264183301,4.1468614494845495,4.137233316259453,4.16177180604706,4.019037479417834,4.109640632731252
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,20,0.001,256,2.8918189085657726,2.95467160858048,3.113796151399227,1.001018778524852,2.916939915587128,2.8927650475386533,2.903317566341647,2.95467160858048,2.8912455257077054,2.840648242875751,2.8974067325266515,2.892482345041153,2.9386361614224312,2.8531238104220327,2.8983075455090415
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,20,0.01,128,1.2342916871011245,1.282087502380961,1.3765406592764908,0.5029667459583653,1.2095882343520186,1.230653243385775,1.2438297182280085,1.282087502380961,1.235715906495543,1.240391057807363,1.2510505032585717,1.2384778235768537,1.2234457235598388,1.254764314170543,1.2411383168490877
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,20,0.01,256,0.8744575266575882,0.8890899793244322,0.9860589161582617,0.41399761314258027,0.8644639978835641,0.8861364637565309,0.8725195343658514,0.8890899793244322,0.8748524671267284,0.8835845656652008,0.8798954207687596,0.8648726322865026,0.871760944075547,0.8830967368320537,0.8770657501537327
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,40,0.001,128,3.8893752775065717,4.0367826666110185,4.3005448929774595,1.3519045674363064,3.9487530578206465,3.901878593431288,3.975325527246878,3.866580723020548,3.9013860876839286,3.8566769243020205,4.009167423557937,3.9240541542843412,4.0367826666110185,3.9684816051707736,3.939312403101101
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,40,0.001,256,2.779476149149228,2.8666679338215153,3.0313076717304246,0.9817260048104764,2.849015930410389,2.795928977347521,2.8518202246718136,2.759492648337525,2.8256016857131105,2.781395878610424,2.835326967085503,2.7501794055592224,2.819218347939674,2.8666679338215153,2.813722085019062
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,40,0.01,128,1.2132737348172327,1.2552284074019122,1.3628464399166658,0.5122134015720987,1.192478555998495,1.197272671091138,1.2516037986292814,1.211980703443533,1.2552284074019122,1.186835168866601,1.2145891709778738,1.2243823854787244,1.231975622452478,1.206865769499515,1.2175253723254462
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,40,0.01,256,0.8561244170276123,0.8854592729251999,0.9807186321808058,0.42789664832561114,0.8622315137079595,0.8466908660447232,0.8732195010984626,0.8676654196296105,0.8854592729251999,0.8450710321267548,0.8517241448906598,0.8502562738165778,0.8635577168567936,0.8553103037036872,0.860204903081943
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,60,0.001,128,3.8240423290591687,3.9995047082998885,4.2184493929439375,1.321050671891351,3.839588738380126,3.8282203058584505,3.8336052956222755,3.8503706854118698,3.816495099177723,3.804462080954147,3.847446536001664,3.847560112630378,3.9995047082998885,3.8303416358597997,3.85010755125178
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,60,0.001,256,2.7216019978134014,2.817632214121425,2.977604867792024,0.9620390475042027,2.817632214121425,2.7543816803173997,2.7291836444997797,2.7708439669547094,2.783250607453202,2.701047036273188,2.6995857658414977,2.7234429478504065,2.735032464620982,2.7202269566894985,2.743697696564751
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,60,0.01,128,1.1856191353071233,1.204435904193934,1.3074334652336326,0.5043797481635139,1.1808292905134132,1.1892425246655312,1.2016820495040768,1.1973591434880557,1.199944221738929,1.188163939767341,1.1987006321227822,1.176531711941035,1.194503509150337,1.204435904193934,1.1931713414589082
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,60,0.01,256,0.8417759029833339,0.8614448199660192,0.9768222792950236,0.41643695910910206,0.8514668339513659,0.8542548558161582,0.8500372838313893,0.8473477265253799,0.8614448199660192,0.8298151633581337,0.8315179076556144,0.8272891575180217,0.8415884761349255,0.8389506752599688,0.8434410379109087
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,80,0.001,128,3.7357541964818086,3.854755639758042,4.06683519081435,1.2655841140735047,3.708328354347455,3.753800550068824,3.7867320407826566,3.685540200538576,3.7357051415537943,3.6912284131850766,3.854755639758042,3.7645903747024243,3.795095659149797,3.7443165763097515,3.7523307875511276
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,80,0.001,256,2.648114529808196,2.7091619981438555,2.875551073923744,0.9382419267083777,2.6468066369300187,2.625735925988471,2.6932576362178064,2.63790633714884,2.7062466963653273,2.618981485478542,2.7091619981438555,2.6562086464112644,2.6539480095826855,2.6816965065448914,2.663175464817259
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,80,0.01,128,1.1530227224927863,1.1912901166768215,1.2746787538900977,0.46851155566600633,1.1472609512188658,1.1545039326786923,1.1912901166768215,1.153540193153158,1.1317226748636084,1.1425116032475189,1.1805137760760769,1.166960418100551,1.1704683016733788,1.1514240362606698,1.1591473532665866
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,80,0.01,256,0.8228713392868879,0.8456550765553276,0.9196459077529445,0.38385415552787383,0.8239329262809326,0.8247686027033669,0.826745671453679,0.8323709276438559,0.8202573725813975,0.8080648211134961,0.8298844167414465,0.8178697720077565,0.8222951231770956,0.8456550765553276,0.8252375585904631
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,100,0.001,128,3.5822518086707333,3.6729920969589096,3.8933790668382775,1.2365263120808756,3.523239686930079,3.5881417827150486,3.6565541803677184,3.6349597741618718,3.5850501508452113,3.59506814636874,3.6729920969589096,3.5919478130672085,3.636504351052757,3.5682802062375387,3.6055255858313893
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,100,0.001,256,2.5511768501716836,2.593319233083313,2.75909860772766,0.914103009167166,2.5260300839050367,2.5612928082409567,2.585600788675619,2.5530826618584923,2.5892023646185667,2.553976673641292,2.593319233083313,2.5138109567509237,2.5366987461020045,2.561797814077462,2.5576077851211108
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,100,0.01,128,1.1171720071486422,1.1454252207502735,1.2409277881300567,0.49563314618771487,1.1182592496308825,1.1169388020273308,1.1237269870126891,1.11704781611486,1.1195197743630376,1.1131298811765435,1.1270937912241195,1.1454252207502735,1.120693494227918,1.1159210442989196,1.1218096939724485
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,100,0.01,256,0.7931688457651275,0.8212529696360527,0.9107865175538957,0.4157097311350219,0.7966622673301522,0.8100965341288026,0.8092512528172289,0.801444800902937,0.8212529696360527,0.7796600797632992,0.7927419061457281,0.7940966203252928,0.802294680240452,0.7928711635243093,0.8001128301714956
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,120,0.001,128,3.3222598650492268,3.440858260882576,3.6587579106879984,1.1369524185486397,3.3068340375892276,3.255509818697157,3.339147594124754,3.2874492373809394,3.3667316163547185,3.3272042231596664,3.4293737433252622,3.3544647634151574,3.440858260882576,3.3176579317438684,3.3429820854832797
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,120,0.001,256,2.3608151942598137,2.424753688660323,2.558303511716941,0.8311237774617024,2.3518448187789724,2.3617051415663206,2.4098802973601967,2.3551630861841146,2.424753688660323,2.333412984743336,2.3822481875710713,2.381880875590507,2.366118093200675,2.3604788912588672,2.3728933057604555
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,120,0.01,128,1.0331488201721728,1.059963039530596,1.161505102559356,0.44228051645642064,1.0220959293039151,1.0286923406817883,1.04781805382762,1.0299146102974315,1.0384838467618662,1.0227552135963887,1.059963039530596,1.0368862885978378,1.0434046432268755,1.0398530455767188,1.0370464865370241
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,120,0.01,256,0.7375415687859878,0.7544210526200253,0.8422468450063482,0.3633949356199259,0.7268039769851095,0.7510278793919706,0.7544210526200253,0.7432802646648262,0.7540154086859253,0.7176435647543536,0.7532673461394155,0.7357707425800472,0.7487291058977991,0.731050644053691,0.7417045027649204
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,140,0.001,128,3.6183408185749215,3.749350109896962,3.963426114823624,1.2413908039423849,3.5949973538565367,3.6207426825502487,3.634949538533735,3.55767629350344,3.548603564158222,3.6468137992940823,3.749350109896962,3.725217686313005,3.6463774015855406,3.6257813883392878,3.6355573483940904
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,140,0.001,256,2.5737051945068607,2.6649321002784596,2.8201250509405096,0.9222372408424634,2.5985434377974475,2.608882009546909,2.6649321002784596,2.520851560318042,2.5641312841760797,2.54859098530954,2.6141188671156934,2.573212603801972,2.597883678869404,2.5658579422616463,2.585981465973421
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,140,0.01,128,1.117258701416959,1.1522815271526954,1.2712895365023853,0.5167370292850682,1.1153264825837774,1.0910558052758736,1.1066650461370182,1.1295879540205256,1.1078686130057473,1.1203026005859948,1.1394508414365994,1.1235697365100281,1.1522815271526954,1.1088895779339645,1.1196262398886216
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,140,0.01,256,0.8016267199550897,0.8235293692235381,0.9369901813731729,0.44213493341732973,0.7934112739946054,0.7891290142070888,0.8171905501042348,0.8023103937830562,0.8235293692235381,0.7902809404349685,0.8035281928252923,0.8127080362334944,0.8047537650004853,0.7940860360430789,0.8031703533155545
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,160,0.001,128,3.7218655034378676,3.855498735422494,4.070242933101789,1.2810980681820472,3.6690104315240406,3.8222088794645894,3.8257696798415117,3.722223213577557,3.6666278451413064,3.7802508366103886,3.855498735422494,3.681243341547059,3.8006330454261885,3.6701516192295753,3.7500410823734662
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,160,0.001,256,2.6620020400229474,2.740703225509368,2.9207911530870208,0.9457871682377046,2.6600013077184195,2.7016423088093733,2.740703225509368,2.659266215365726,2.6600487528937875,2.6613846831899335,2.72099893934635,2.648029621047978,2.6351863099630823,2.678778940770761,2.6767969011415595
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,160,0.01,128,1.1603100358171925,1.1812102414165975,1.2995020581918653,0.49154529529991875,1.1615467999333309,1.161753674909264,1.1521748867039372,1.1729884205589847,1.1486776050556509,1.159111955653522,1.1812102414165975,1.1716695809804574,1.178133403378475,1.1607432369080257,1.1648460224260886
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,160,0.01,256,0.8265238241623867,0.8422211364594085,0.9366166329735297,0.40312832163137124,0.8233105649845471,0.8296540353604427,0.8422211364594085,0.8260930704187265,0.8252721681437509,0.8219051181012867,0.8279689578236668,0.8298683531941021,0.8364872440541847,0.8210156107252838,0.8284036518777733
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,180,0.001,128,3.564876072577517,3.6585155890012695,3.8684046768483262,1.1908788107177868,3.562327935320665,3.6585155890012695,3.5223964892827255,3.5611140361580644,3.5477719288213203,3.607294021195456,3.608476140327515,3.5457814891385233,3.6219865845862764,3.5597841956439047,3.579769537508791
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,180,0.001,256,2.526941909229881,2.577539550094794,2.7370028814863585,0.8694447986506398,2.508247460520734,2.5259790388385843,2.577539550094794,2.558480366358156,2.568028219979267,2.496235134376319,2.524510360715114,2.5296103878650635,2.53103853378946,2.574790459834424,2.5395895215022946
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,180,0.01,128,1.1031011518581884,1.122866197602927,1.212592869855299,0.44122863019782615,1.0928837548481558,1.091656805540721,1.1058116087599197,1.0958265266555662,1.122866197602927,1.0990163327486557,1.1184545172641507,1.0991474245126982,1.118695790563184,1.1158854871289896,1.106082105038433
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,180,0.01,256,0.7881872475844239,0.8166626622583518,0.8934930709973775,0.3665860950348135,0.7718653364021217,0.7868315007966238,0.7952251773125389,0.7945272010557891,0.8166626622583518,0.7820597085140675,0.7844483377987148,0.7923024863595263,0.7814827194210844,0.7990213629668369,0.7905279602544206
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,200,0.001,128,3.465396666703711,3.588078284150605,3.799986985854469,1.1851599443435303,3.412947391582434,3.400132945746594,3.588078284150605,3.4266789736881798,3.5359935937683966,3.5506496276822865,3.5254979559274573,3.5058741758158893,3.5262508302200946,3.3735467284251763,3.4852756562788487
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,200,0.001,256,2.469737934718584,2.5498678477949293,2.7053966810671914,0.8669811650972652,2.4372576710088523,2.440579368033437,2.548786829393285,2.4638565538757278,2.5498678477949293,2.4351158838435976,2.517414705987601,2.515320645956898,2.4723008946550826,2.423171930386399,2.480794632917391
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,200,0.01,128,1.0817739636036678,1.119635933543983,1.2056177164819,0.46650342133210276,1.077807009213525,1.0687026918322935,1.0920297062325237,1.0683821308280437,1.119635933543983,1.0682511640640449,1.0843455643871203,1.0809222195512664,1.0972435979702126,1.0856830867982692,1.0844057012292743
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,200,0.01,256,0.7711076795748804,0.7961245938507214,0.8906553319347763,0.3910600212690511,0.7794755155912846,0.7633886381419587,0.7793111131832595,0.77670976658063,0.7961245938507214,0.7442864964691295,0.7754274364666921,0.7716659842114333,0.7765378845889311,0.7721827308823855,0.7736121947806023
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,220,0.001,128,3.7491061745421463,3.9172353320811166,4.180007028256825,1.349345580043049,3.723682033228814,3.6533926094917573,3.853971241190897,3.6894067255978964,3.6684890906646324,3.7705712601619257,3.844814139337958,3.651634934789854,3.9172353320811166,3.8485394834242634,3.7633222538096445
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,220,0.001,256,2.6955929121516884,2.741941248461174,2.9518698149173317,1.0282010123547638,2.7178796013240936,2.667671210138348,2.722248520751074,2.691898544980314,2.7316444996889953,2.6211577998679116,2.741941248461174,2.688348557580085,2.738839411235078,2.7181204757638713,2.7042101231365097
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,220,0.01,128,1.171850639427792,1.230609685094182,1.4275186243776068,0.6409851149564652,1.1607528265835563,1.1443686389930483,1.1898135125708111,1.1331761550527242,1.1433835095881373,1.1739789332585715,1.2206262507611025,1.167909152716701,1.230609685094182,1.2145486081940946,1.178375671715182
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,220,0.01,256,0.8355216454303014,0.854255749092545,1.065223619108094,0.5861331030237119,0.8443608643258116,0.8258662267320468,0.8388056541767748,0.8441436900398482,0.8473643271828567,0.8353730781660424,0.854255749092545,0.8337535705388117,0.8465757619260016,0.834560715092967,0.8405431744046405
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,240,0.001,128,3.7620135139332196,3.884013042396297,4.1227294530028225,1.3285046948963561,3.692110033659191,3.806768914322735,3.884013042396297,3.7039640610055926,3.7494598121764655,3.8259532998964607,3.848409437076293,3.824596141618659,3.7804911380031108,3.653247014939334,3.777572746104127
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,240,0.001,256,2.7045587616535256,2.77653819528849,2.9571624617185277,0.9432971298496544,2.625806971240405,2.730690851030229,2.77653819528849,2.7396701994394834,2.7438670242487477,2.7272068324996797,2.6731010824152612,2.7109784523412466,2.6711741425548796,2.71665672828647,2.7118853944214956
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,240,0.01,128,1.1827096949821554,1.208604245316462,1.3130323037501066,0.49972531097080625,1.148104696912481,1.208604245316462,1.1968061708270186,1.1923951731406377,1.1826911272394023,1.1800804715520758,1.1993428327649795,1.18682136501249,1.1863019904311682,1.1618322550161557,1.184419810809043
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,240,0.01,256,0.8384218800381116,0.8582335972476786,0.9581225750504242,0.42609739455006923,0.8101846067581191,0.8451659668854643,0.8582335972476786,0.8553183870022466,0.8500293565650016,0.8299655588673986,0.8488909200210673,0.8530858879101535,0.8331493968420303,0.8452954530534418,0.8430459917337357
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,260,0.001,128,3.8578895909115034,4.085508322199859,4.295494536813282,1.3381880444078251,3.6850968996488,4.085508322199859,3.976680998699407,3.832138279431801,3.8382349025116302,3.847193732599831,3.912093632751134,3.8770998079633765,3.978529434688023,3.755766166389838,3.8803916712528137
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,260,0.001,256,2.7636884180075225,2.8777179733586644,3.055875905899113,0.9726031233388883,2.7291876063135194,2.8777179733586644,2.793073417518695,2.775501839600925,2.8018273641057543,2.692720380041484,2.7906956469889845,2.809757350222755,2.799929335444775,2.677962451788971,2.775413134349496
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,260,0.01,128,1.195958949357853,1.2382644251833614,1.3433901299757436,0.4994375492583373,1.1569430506272427,1.2136105430332746,1.203145730519155,1.203721117252593,1.1969300145415287,1.184891287652586,1.2293751054069877,1.199782020102707,1.2382644251833614,1.1777717181788272,1.200656729676748
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,260,0.01,256,0.8577280201293331,0.8799035863672963,0.9870819488115515,0.41862716105535824,0.8563488377708811,0.8626737610443375,0.8598026635086136,0.8745616073591347,0.8781916896619145,0.8360557459701904,0.8614210860681975,0.8799035863672963,0.8721904982774525,0.8418014131099703,0.8624088544637282
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,280,0.001,128,3.686145450058337,3.83144694011993,4.064042762384841,1.2532426530773348,3.5947225266606884,3.721425303358782,3.679151084401081,3.761110529784479,3.62291064368919,3.6743825456450745,3.7380146142049444,3.694614117737803,3.83144694011993,3.6158049387707973,3.6940041664886443
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,280,0.001,256,2.656085298316287,2.7120301694482185,2.8868667270955632,0.9372942391765444,2.6471331819617294,2.653356031189732,2.7120301694482185,2.6633702247344235,2.6093721513500405,2.6138569373655938,2.6557626519806674,2.6538088986387893,2.7043889660233034,2.7024699538486456,2.6617695708626146
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,280,0.01,128,1.1455428893671933,1.168495617908357,1.2736065926333493,0.48220326950806747,1.1122365206043738,1.1553064948675968,1.1588198141425559,1.168495617908357,1.1595435713955151,1.1631948431618861,1.149435367051829,1.1437619242492192,1.1676636914940761,1.1147069626528614,1.1494788033759065
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,280,0.01,256,0.8218664848818723,0.8412359898657288,0.9386168649130259,0.4049782730599638,0.7938756178379724,0.8353702761144867,0.8412359898657288,0.825877153712826,0.8333628226276496,0.8103311512025763,0.8100346262789921,0.8245935143247367,0.821614548670513,0.8267970800766312,0.8224182430538773
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,300,0.001,128,3.764594490218011,3.9217681242616282,4.157432434684295,1.3060928071006659,3.696111496297835,3.793727175935993,3.9217681242616282,3.7503730921266243,3.8777799736535212,3.7664664439929108,3.8502263988919827,3.819715736704361,3.799756200161855,3.632369689492901,3.791692827757571
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,300,0.001,256,2.692275478820351,2.851904957432728,3.0177902961922136,0.9677660067172408,2.635991137965703,2.668354107397266,2.851904957432728,2.7260594394152284,2.743564479932558,2.622764820836,2.7075755862325868,2.746602818778573,2.698177417514946,2.6187408251077233,2.7028156378316477
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,300,0.01,128,1.176335664832133,1.213248493934269,1.3515819981364237,0.5266975251486825,1.1663004221386082,1.171330385668107,1.213248493934269,1.183897583858498,1.1974303173323793,1.1809911741032166,1.17690128619495,1.1946202224033944,1.19315606059151,1.1224563471759184,1.1802618443299135
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,300,0.01,256,0.8396519209457489,0.860666126951182,0.9909142494762659,0.45364754247371625,0.8260253740296655,0.8488572955098783,0.8582298901951095,0.840921356801719,0.8603612948097557,0.8268510082821369,0.8496862071970394,0.860666126951182,0.8269101085635909,0.8375836128406488,0.843713666824269
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,320,0.001,128,3.845456991372075,3.992226369806992,4.236204763406732,1.3147675942230246,3.767166698346862,3.814745490295987,3.827602877691632,3.9187276643741313,3.828742197349555,3.992226369806992,3.972404513773863,3.8849554891725098,3.942744700163951,3.827877358702066,3.8783848984480174
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,320,0.001,256,2.753492654004397,2.8584608778590317,3.001661238424906,0.9594508316287564,2.710426017162322,2.7661403093936494,2.804678188228074,2.767499013104262,2.7984340980363185,2.8108278753560905,2.7679263442519932,2.8584608778590317,2.7734172246886217,2.7602998328914112,2.78205880214391
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,320,0.01,128,1.197001688733067,1.2306160085025681,1.3280330253055999,0.49206094660689825,1.163270627554873,1.190745871274036,1.186169814067409,1.2126123949222836,1.2306160085025681,1.2180839341757494,1.2009526169396654,1.2104573306509296,1.2262290918632959,1.1865099471603886,1.2027295597928505
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,320,0.01,256,0.86358460210076,0.8788511976668648,1.0005369021546737,0.4137331463008514,0.8459818361335647,0.8598493314847323,0.8788511976668648,0.8601756245394659,0.8752316436233704,0.877601445252578,0.8500558268927346,0.8786074556924776,0.8679441939183774,0.8703771802154976,0.8665420895117146
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,340,0.001,128,3.985139133561973,4.111735759501293,4.373478172327216,1.3677549937204159,3.8454030985464733,4.076369565630336,4.111735759501293,4.000082046632195,3.978731494932718,3.960652638311507,3.960059049343438,4.0973191036781,4.067963807182291,3.8086614790323954,3.9918960169555393
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,340,0.001,256,2.8641280586503806,2.9709479234946548,3.169821312364244,1.0170458030865173,2.7887430706664524,2.8853377323226757,2.9547999198135777,2.9136299910689827,2.875481610905521,2.827021674495474,2.8377402850915727,2.9709479234946548,2.8413390908841403,2.84327089420762,2.8743606032376734
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,340,0.01,128,1.235864432993087,1.2745776490240721,1.4049451629001217,0.5332292027502739,1.2027767952986128,1.2745776490240721,1.2584568546328292,1.2509591817610897,1.2308177134738507,1.236778850894117,1.2210223272651768,1.258390067936289,1.2562456338567962,1.2127208518605994,1.2404697878548983
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,340,0.01,256,0.8901552534823214,0.9239010439302996,1.044004611929169,0.4590619278949448,0.8688124234092843,0.9239010439302996,0.912345191241371,0.9049272365304,0.8898535324376384,0.8790758406213379,0.8705385715960027,0.9150337866293956,0.8919960695257169,0.88727765565283,0.8945586465837394
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,360,0.001,128,3.77661813215738,3.950368927521254,4.209480600122655,1.3186987799729293,3.7092697613829895,3.8508889678157585,3.789195574909746,3.806082999288191,3.7304927689296328,3.688769334242802,3.873659378195262,3.731235009325075,3.950368927521254,3.7295127391012075,3.786791861398837
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,360,0.001,256,2.7059245838389607,2.7859263158778793,2.9719268557763807,0.9832168951056548,2.7154129879691657,2.7032420087006455,2.6848314453108593,2.742221325294706,2.7446200855821417,2.6360105439011723,2.7859263158778793,2.7315686391343093,2.722990346148905,2.644068653492365,2.7114424551999936
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,360,0.01,128,1.171453567908467,1.2175934851913313,1.356278857622452,0.5588254644105863,1.1408646062658256,1.1690553150037526,1.151380626243566,1.1880761612953827,1.169741340279203,1.1725491230800031,1.2175934851913313,1.1780418376351505,1.195003399662507,1.1649188137145174,1.17490494825071
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,360,0.01,256,0.8409263536358628,0.8751056726221095,1.012175560941496,0.48517727227624835,0.8226201566866963,0.8443593322041744,0.8382350212951173,0.8646384292922366,0.8751056726221095,0.8188722260020574,0.8571952868333754,0.8675545107898975,0.838443940691007,0.8298549161376602,0.8458917094791516
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,380,0.001,128,3.9179291055667362,4.121896475645704,4.390524221892506,1.332813536084162,3.8528764284457413,3.955974303471758,3.859895873223784,3.8814431782903664,3.9489926452910153,3.984216413456117,4.047340971701176,3.8642027032119968,4.121896475645704,3.9234646298957356,3.9449201111499
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,380,0.001,256,2.8226239056369598,2.8962122336302927,3.0820539641596376,0.9945438451812677,2.8197736504600206,2.87424022199328,2.805888672486733,2.8677847219841706,2.805090514490205,2.826408015092324,2.8962122336302927,2.8797868142983325,2.848187563212871,2.806287894973625,2.843155594627229
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,380,0.01,128,1.2337500436956028,1.3261078604943282,1.4089940115890172,0.494307485803929,1.194670628411635,1.2470468422395318,1.2081031397457853,1.1981408195999215,1.2080649633357194,1.2471924838182693,1.247868441441926,1.226796269983633,1.3261078604943282,1.2300548156413613,1.2339420588770025
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,380,0.01,256,0.8886192313414948,0.9158803257132007,0.9975981437015585,0.40840196398420275,0.876144611451532,0.9158803257132007,0.876510964034602,0.8966576778572398,0.88174110206495,0.8768769978550713,0.883592428248652,0.9014710023558834,0.892096550193185,0.8847734965141112,0.8886596196138639
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,400,0.001,128,3.6824353693771545,3.8097483025461196,4.067680516387995,1.3129842302638919,3.5753749729767437,3.590380225702875,3.8067201876518983,3.6639207185280545,3.8097483025461196,3.6559455821966726,3.792531464400498,3.595883228474193,3.7640975526559424,3.6650899962513384,3.693029601530437
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,400,0.001,256,2.6512003275696467,2.736266358820225,2.9259649772595306,0.9836384511092541,2.5859399208807514,2.6514967495858315,2.736266358820225,2.6637146623122314,2.719980422539833,2.5552047081387403,2.702855021985661,2.640983910528418,2.6842431149246124,2.6264020587914714,2.6572689821615563
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,400,0.01,128,1.1456543957063368,1.1772942257849075,1.3207923334780034,0.5608803547493706,1.104702815790719,1.1241477689759163,1.173261197600362,1.14988469669122,1.1665372208291627,1.139117436642814,1.1772942257849075,1.136784789960382,1.16698557585888,1.1341746698056367,1.1475085908992337
eval_iid_K40_mbsgd_lr0.01_seed0,iid,mbsgd,1901,400,0.01,256,0.8220292139279722,0.8464311201725033,0.9997694686916834,0.5000916091008019,0.7944631746579364,0.8344302850110934,0.8320463051718852,0.8274253128508559,0.8464311201725033,0.8006724125254477,0.8431884648368245,0.8313888435559699,0.8267724176040842,0.8111571122992897,0.824960846335838
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,0,0.001,128,4.918720228811245,5.102705074291529,5.530675256871112,2.043994801020285,4.873559510944994,4.988793264767455,4.96037549757084,5.028340288694991,4.858748496428715,5.102705074291529,4.912156224868024,4.8336480207876305,5.068127042368295,4.977764247985428,4.961166075635397
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,0,0.001,256,3.489902425924188,3.554547713554469,3.997630966907041,1.746538328107624,3.535378488831951,3.503369791297222,3.4973912702939383,3.5240588691036083,3.379330683005826,3.554547713554469,3.51269711928938,3.474707856960838,3.5374710601394077,3.540799519421979,3.5063017747834775
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,0,0.01,128,1.5040258314592463,1.5524992407668459,2.1540849400296116,1.3715710059195114,1.489802899655922,1.4917282524421078,1.5089001449560582,1.523243985013881,1.48480214215312,1.5388006659490647,1.4953907223932215,1.5338707334067772,1.5524992407668459,1.5311769840668041,1.515192143712917
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,0,0.01,256,1.068445229715012,1.0835381798366537,1.7536720951593538,1.3399679775488462,1.081209856298737,1.0539448047248272,1.06573718037547,1.0781515575856402,1.0545184546540292,1.076427109456555,1.0835381798366537,1.0797135761138783,1.0760272295037712,1.073024743155356,1.072276946892333
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,20,0.001,128,3.288525961636411,3.397677764333225,3.572245065557656,1.1304471011846189,3.258782594647025,3.2443216198524842,3.3191835724752994,3.3390424234116454,3.279973883413242,3.307041117378486,3.397677764333225,3.295043172418152,3.3442234046849997,3.3528979869184674,3.314113744015478
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,20,0.001,256,2.3439925135646558,2.4224329698412856,2.557603770455971,0.8145869046837085,2.3748934072228782,2.305336588057754,2.3286836794840333,2.3320165215869815,2.3311936100194957,2.4224329698412856,2.3842355426231334,2.3579983595819898,2.413006959933984,2.3583659547759592,2.361093757320178
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,20,0.01,128,1.013639470431303,1.0451576474634838,1.1089653763190312,0.41170452109810984,1.0143115763257045,1.0068175463409526,1.0160814254115873,1.0307202772169675,1.0059995534275388,1.0175956094813727,1.0134176859322124,1.0247792495938095,1.027726802489989,1.0451576474634838,1.0203242636299081
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,20,0.01,256,0.7163839883287152,0.7325590198945661,0.8093336369859776,0.3383958782837815,0.7318304736099059,0.7286651313160144,0.7232391039841005,0.7117421764385329,0.7234712223023224,0.7198436335624601,0.7095223390162269,0.7247815024328133,0.7212874369270172,0.7325590198945661,0.7227305424127686
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,40,0.001,128,3.1953930921708644,3.2858857398710497,3.448558307594405,1.084542627280207,3.2480039831344376,3.1990411000561303,3.27742029688387,3.2263482269876307,3.243837634721441,3.2162133412711693,3.2076380132455626,3.2190844156464546,3.2858857398710497,3.2326321270647433,3.2357242317450168
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,40,0.001,256,2.2556065332676556,2.3120368693166222,2.448482647406122,0.8021005999511239,2.2993952671259614,2.2765452174582874,2.277937677106372,2.267291941016835,2.3120368693166222,2.2708855505881815,2.2754153383207028,2.2690697098378485,2.2954122037341147,2.2838721616687483,2.28282953246644
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,40,0.01,128,0.990737673537303,1.0183010388662899,1.1007859952344679,0.4124873125607825,1.0012909718997298,0.9933140760141919,1.0047995667550162,1.0068234745962945,0.9809271519718155,0.9888484496600253,0.997427012153324,0.9941963975938644,1.016912126813638,1.0183010388662899,1.00034723357513
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,40,0.01,256,0.6993460706767645,0.7139607127802361,0.7969696458093312,0.3397009739423538,0.7139607127802361,0.6916301844672073,0.7042574666264491,0.707461837265765,0.7055832587246222,0.6932007331613325,0.7030334070560945,0.7037423230343239,0.7090620293551705,0.7056312739161607,0.7037856007522952
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,60,0.001,128,3.338858045839464,3.475855311232172,3.6827045795033295,1.1402589248150052,3.312562225248406,3.371624413353583,3.3657645199114534,3.3747332333948723,3.3785447350312383,3.3382047786582305,3.3256502275741253,3.4081457552703758,3.475855311232172,3.3309760544093843,3.3685110820183453
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,60,0.001,256,2.3834300814432963,2.4166290430083364,2.550024026882333,0.8451755200884274,2.389411607100977,2.4017210256054913,2.404536104623253,2.4043672790382815,2.4166290430083364,2.3401917862664616,2.3497825077312777,2.39569665363477,2.4164068159937884,2.380427848551611,2.390046444410014
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,60,0.01,128,1.0492736616263045,1.0794401891640606,1.191198938509828,0.4590505402368958,1.0477505310990922,1.0229437899555052,1.0715361239330767,1.0708548960329805,1.0304050897037538,1.0488075569558717,1.0466259024777047,1.064109547465234,1.0794401891640606,1.0596699213685512,1.0543573094294525
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,60,0.01,256,0.7423061734716282,0.7540670070476029,0.8540014447155656,0.3899743320632282,0.7511119705455765,0.7321711246409676,0.7512554569460157,0.7506398395732427,0.7433222108790877,0.7540670070476029,0.7384098895222135,0.7529968675358042,0.7527283821689619,0.7503553213507003,0.7477379361627607
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,80,0.001,128,3.5388215720658724,3.689900715495201,3.9008508938107838,1.236595607285356,3.55903166850907,3.498560181121228,3.515069063028564,3.5759607120472015,3.501973357006211,3.5052163688855265,3.6454637521009823,3.5585265642150623,3.689900715495201,3.5313141967360298,3.5586269683491034
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,80,0.001,256,2.516580213825292,2.5902835814996354,2.7451399404700054,0.9172899584856371,2.5076740959965793,2.5422194632068873,2.522323047193405,2.5185321238603486,2.546530897566539,2.5099296657787984,2.580071257045567,2.5833833212382182,2.5902835814996354,2.4811309020471906,2.5384485416321088
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,80,0.01,128,1.1028378761550506,1.1374030742278125,1.2761602542097141,0.5380522475837629,1.091396432497614,1.0892475663154095,1.0994709509030904,1.1374030742278125,1.0979654033765414,1.1001519591511923,1.1054067211851133,1.100364296667237,1.1251713647740933,1.1279445403309936,1.1075642649418815
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,80,0.01,256,0.7832517936264177,0.8108391852467495,0.9433362001789715,0.4690361743022208,0.8108391852467495,0.7836493892423733,0.7797961881794636,0.7902000461369217,0.7911558697528566,0.7668352832950053,0.7948025914173618,0.7767403776692478,0.7885560795639122,0.7807037100622648,0.7864085748962694
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,100,0.001,128,3.895207306854109,4.007063594691426,4.269507036928879,1.3289570804763715,3.8668806535952007,3.884778857524117,3.915438429162695,4.007063594691426,3.810488007018708,3.9134457915045657,3.8700833915416823,3.9864002885019505,3.923974752134704,3.9303459470329147,3.911272122424656
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,100,0.001,256,2.758864827757728,2.8294036487834573,2.994979039076802,0.9682453585859163,2.7560850658637803,2.7779495264496896,2.8020898651615536,2.788958581723727,2.727812688301678,2.742346956801182,2.801057868081911,2.8294036487834573,2.784767679170379,2.782144182528926,2.779408973255852
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,100,0.01,128,1.2157568496780118,1.2522558407230393,1.3456200716301094,0.5046199929999844,1.201191236685299,1.2077085535478729,1.2468134025298032,1.2405453790577043,1.217764690283015,1.1810310738741343,1.22603497101319,1.2522558407230393,1.233157016435377,1.2318690870504323,1.22401740958103
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,100,0.01,256,0.8605133992119536,0.8960749194517663,0.9874121665639735,0.41347255826959667,0.8560624801734982,0.8674681315839128,0.8960749194517663,0.8728185385111759,0.8655689725711893,0.8362634297889036,0.8553151291022545,0.8781346947924012,0.8558500526592948,0.8659455049918008,0.8650825396755951
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,120,0.001,128,3.6901084952597887,3.859968035361577,4.097406564848227,1.3259337490132574,3.7232749299914465,3.7088419431308743,3.6553586004196434,3.6690030617884872,3.6550705886279036,3.7455733738166064,3.7073388201111355,3.7509809421844387,3.859968035361577,3.7990923810182173,3.7279625929488494
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,120,0.001,256,2.625741512860488,2.682093097548567,2.8765063429286237,1.0102335536535025,2.6362370201429375,2.682093097548567,2.674051525707341,2.6524640077875996,2.631304981700242,2.6421266267306565,2.6433884940569827,2.6528392943663763,2.679435908424203,2.6237373198347647,2.651839328966401
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,120,0.01,128,1.1459339970066391,1.1919945439712305,1.3718753519297289,0.613697971465057,1.1276208816328945,1.1407154478908315,1.1533296938622768,1.1391396629564103,1.1146257430742395,1.1697483130302364,1.160551088626363,1.1508123748815862,1.1885521661068161,1.1919945439712305,1.1539508654654205
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,120,0.01,256,0.8137194381671523,0.8286360005433028,1.0133624317637657,0.5536842228689454,0.8212329919323983,0.8183303691028627,0.8229738916589765,0.811203130307786,0.8197306507447556,0.8079927389166432,0.8218689761600227,0.8161323639546262,0.8286360005433028,0.8141968835474629,0.8182499744554514
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,140,0.001,128,3.7835218185083845,3.910438605481093,4.129616072497533,1.287616725332731,3.7648392824625203,3.79186829326988,3.7521635382746212,3.863612401160481,3.6656601740048327,3.7842217335693373,3.781818680895425,3.885447342578533,3.910438605481093,3.768480105732461,3.7974693758133062
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,140,0.001,256,2.675795844388581,2.721556567632733,2.869535294425134,0.9368618310683965,2.6768695349369147,2.721556567632733,2.6960256371107563,2.6759169656534394,2.687929014679275,2.669980894461441,2.7016074464807693,2.716499659891165,2.6922888981718547,2.660671409951912,2.689999849920005
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,140,0.01,128,1.1748344061460756,1.1987529109409563,1.2951451483470457,0.47982541029920445,1.1598481479237837,1.170804630470964,1.1740815663118904,1.1987529109409563,1.1534533549340185,1.1837111063192,1.1760933107349063,1.19237255972624,1.1968303997054384,1.1883973993224446,1.179524187169054
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,140,0.01,256,0.8341114104064584,0.854932602014443,0.9467923961124188,0.39211385912174934,0.8272740210811627,0.8403357107578495,0.8442228755222131,0.854932602014443,0.8371721122220925,0.8317195754902426,0.8416904769971123,0.8505570554952978,0.8412315249408933,0.8302478102060603,0.839979469786955
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,160,0.001,128,3.5502057913364697,3.6565262348132284,3.892943755443341,1.2369007489978183,3.524433999609734,3.5444422317213653,3.5542674670108827,3.581093906558131,3.5872166567801176,3.573777528629452,3.6565262348132284,3.5323848199590913,3.6101514137410287,3.5875635737528837,3.575381070055079
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,160,0.001,256,2.5353380257854243,2.602728791432135,2.7785742196391907,0.9245708333447547,2.527524210966752,2.56012235066977,2.542272607384997,2.5817401640703603,2.5823742367209057,2.507730517768058,2.602728791432135,2.5364634883046,2.5252830918947513,2.5251699028215633,2.549311443159874
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,160,0.01,128,1.1059469696100674,1.1399530332689318,1.2477590747878502,0.5282237745840042,1.086800673208062,1.0989074103242666,1.1399530332689318,1.1011001209931839,1.1105660196754148,1.1101206874286935,1.1297139897471078,1.1079724031261449,1.12984480243041,1.1340944548936298,1.1150313212594127
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,160,0.01,256,0.787611178049634,0.8041692848368358,0.9348891794537648,0.46505708741174473,0.7911310528747687,0.7937747128204431,0.7953252722635228,0.7963850081191325,0.8041692848368358,0.7709561101727069,0.7952679152186051,0.7842318245581981,0.794296581850941,0.7811930957531553,0.7907237124495513
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,180,0.001,128,3.530417309424939,3.6759599197880104,3.9066566666210507,1.2353533090011914,3.4250327900880517,3.5660122626464177,3.5071751185811944,3.4861150003451193,3.5371743737262635,3.555439689637098,3.6710954147512425,3.6377118941578943,3.6759599197880104,3.500584686514481,3.557105367624
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,180,0.001,256,2.529105700919711,2.6198037455486656,2.764651240455199,0.9164870844587822,2.4966634300085544,2.5768581297720305,2.540162348741499,2.500839653933843,2.5660390307305994,2.51287888715182,2.6198037455486656,2.5602426105989915,2.5747563586931626,2.4809878318122007,2.543268591078044
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,180,0.01,128,1.0995365979902187,1.139665756531957,1.249476876568255,0.5139391033818747,1.078916630814878,1.0896310478823008,1.0947887667592375,1.0940529142763378,1.091205996955154,1.1037406863553487,1.139665756531957,1.1158515167407834,1.1301372098649283,1.115161802883215,1.1054683972904487
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,180,0.01,256,0.7822009763086641,0.8047480044650028,0.9211276507364884,0.44659870485420444,0.7861933108356721,0.8047480044650028,0.776992089008978,0.7850756504509123,0.799584376728123,0.7733030128681703,0.799417683141547,0.7867030850694016,0.7906776305369863,0.7733824343788499,0.7876785107288228
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,200,0.001,128,3.6885469255468175,3.8734745301918503,4.147936817783662,1.3084092568590422,3.6404928624985438,3.669449132712853,3.70945327821714,3.6154575394809787,3.684190368977603,3.7069057735168656,3.8565552186886976,3.6948119622839912,3.8734745301918503,3.6326270579977535,3.709291967762985
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,200,0.001,256,2.627467476659725,2.6973626568044216,2.8511444083434325,0.9650742210661875,2.637301546270519,2.629658625831532,2.6755004634137656,2.583340332285192,2.6973626568044216,2.6044097442607734,2.6765419473210517,2.648873938272062,2.69274389063637,2.5552480493264853,2.640486726829082
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,200,0.01,128,1.145471604619374,1.1731453377638474,1.3085120672205661,0.5445116498622388,1.1231904089647309,1.143649186825776,1.1731453377638474,1.1464924477225444,1.132738037252373,1.1491829376445881,1.1709102382961911,1.14430796793539,1.1656618592524999,1.156216486006651,1.1506518849325427
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,200,0.01,256,0.8174488970810133,0.8358912501493515,0.9763917173282741,0.4703332258037158,0.803412493194235,0.8260426245065686,0.8358912501493515,0.824650539330593,0.8248176340920326,0.8108343596504656,0.832880990808872,0.8147147847900388,0.8190871096092414,0.8158401554619552,0.8208719152166296
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,220,0.001,128,3.459625343902905,3.547866104792101,3.7447581759653694,1.1632966837613552,3.3830152703438334,3.50291940042177,3.454245227288055,3.5090463474614757,3.429735016704849,3.5053103298305515,3.541967627750736,3.4543134309710704,3.547866104792101,3.3528449582628252,3.4686809447459477
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,220,0.001,256,2.454561386039003,2.5094126831591548,2.667602294793767,0.8539562790283044,2.4328900952868766,2.4605444075424727,2.4933281450810023,2.5094126831591548,2.500841017337995,2.419858301547689,2.500534367640051,2.47652906257557,2.458641738404874,2.425383055528745,2.468000419968744
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,220,0.01,128,1.069677992397498,1.0917611496968078,1.1960610873601663,0.45216638516961466,1.0437608758833827,1.0671473604864703,1.0818079211146205,1.082460076469644,1.0626430820884125,1.0822800118161549,1.0917611496968078,1.0868103167041316,1.0861528597483574,1.0720343916991544,1.0757738441907467
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,220,0.01,256,0.7609204204045952,0.7830172640214953,0.8784566300444341,0.38251906750103637,0.7497560376691551,0.7652094599866107,0.77440724393897,0.7798128069242144,0.7755144978049352,0.7526807955451174,0.7718610509517752,0.7830172640214953,0.7595028108883957,0.7520859065267443,0.7664729996253105
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,240,0.001,128,3.710580492938349,3.8990600128538926,4.168052458262167,1.2872358033253906,3.6336391259828016,3.792622646847019,3.6701531486219796,3.7105319231494205,3.613668501788797,3.732600094703396,3.712328650100397,3.780178468374709,3.8990600128538926,3.782941519558046,3.7336408961957406
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,240,0.001,256,2.661662718252823,2.7456503565664896,2.903360129924284,0.927267998886463,2.6791142141148376,2.7456503565664896,2.7176854381812823,2.6982665249863773,2.6548494820760253,2.617551917720933,2.6497829130251938,2.7037298857361662,2.692438065576081,2.6393727785507712,2.680103080672373
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,240,0.01,128,1.1669865101149164,1.204266185596765,1.2990344014672475,0.49774767192543967,1.1635555332507121,1.1881836561045014,1.1638826036917744,1.168551224628864,1.1556443472319018,1.1776593748779098,1.1887596098179911,1.158130265773892,1.204266185596765,1.186307354668631,1.175592162606822
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,240,0.01,256,0.8318655057339855,0.8457435293491291,0.9393793340100237,0.42452623440030846,0.8457435293491291,0.8425315175378275,0.8331459896909601,0.8366424571308,0.8341971205472721,0.8241555350162625,0.8443864275249107,0.8311873024221363,0.8341484974794954,0.8355501835457649,0.8361919692442962
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,260,0.001,128,3.7804584249391184,3.951577702634506,4.219591953826356,1.342042496581806,3.657817990173339,3.745082099605097,3.7579476531230274,3.7802018363885135,3.69658164027228,3.9319044014437647,3.760555129840251,3.7815122607862452,3.907833416236976,3.951577702634506,3.798285075225637
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,260,0.001,256,2.7098555935563144,2.7747845404868534,2.934254624013043,1.028029546855972,2.7069495867947055,2.703556135406315,2.7587700964959074,2.7747845404868534,2.7101739488403958,2.70896849770496,2.7379142236858707,2.747827302732188,2.749595443383529,2.6812948057192,2.7281299970505644
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,260,0.01,128,1.1809257777544908,1.2299759028861834,1.38564377125736,0.6047023599214054,1.1643267583627481,1.197256508670023,1.1595537454249638,1.173397064513221,1.1443319711494297,1.2123833144741043,1.1772130732762656,1.1860811920366015,1.2206497733107102,1.2299759028861834,1.186815919740681
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,260,0.01,256,0.8444232406038614,0.8602483753096999,1.018573783890194,0.5461235968304546,0.8526294338863623,0.8580021078972168,0.8507416709675072,0.8602483753096999,0.8436335171903513,0.8480847390656912,0.8525390263228021,0.8546447376105168,0.8563415750378822,0.8342858900237996,0.851145858296452
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,280,0.001,128,4.041233334607271,4.298282303091711,4.5731133059937035,1.3925920854772509,3.9565960910855,4.17078831528225,3.9918906849598317,4.036355529111459,3.8790465186175647,4.0894504872944,4.070241170010741,4.080028050630905,4.298282303091711,4.043562292593507,4.063092554024804
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,280,0.001,256,2.890639207368697,2.9612062205571643,3.1313150884802328,1.032585724361887,2.8577594728248457,2.9612062205571643,2.9239841535624405,2.916523254168977,2.845827776322618,2.886774612129881,2.9371954114035064,2.9531570237448763,2.902959549540696,2.900367345548721,2.908798450879067
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,280,0.01,128,1.2602031930551478,1.3325174522236656,1.4521971109238692,0.5709659430183749,1.2310627338787774,1.2784846537551422,1.2482778291344239,1.245266563030885,1.258988596723904,1.2812680484943755,1.2828246405268835,1.2547931468559592,1.3325174522236656,1.2465092645878322,1.2663000403553955
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,280,0.01,256,0.9025232422274784,0.9372071121441613,1.0520352202721708,0.4948014417760044,0.9039582487154931,0.9206582704825448,0.9106469342212452,0.8892149228721536,0.9372071121441613,0.9059399615411036,0.9079468335928468,0.9147357433938206,0.9139563245622088,0.882352036658139,0.9087787289511138
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,300,0.001,128,3.805091253036653,3.9047108461858975,4.139639579889454,1.2927993896634526,3.8160864844657083,3.8111090446281484,3.8962486282789524,3.8073053563092563,3.834935979805369,3.794132046315637,3.8749532140292575,3.7583039886958054,3.9047108461858975,3.7590743099975494,3.8260042518712387
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,300,0.001,256,2.72406765500047,2.828508902482711,2.9931277386467596,0.9461341457412671,2.6823639813103552,2.6841738458375604,2.828508902482711,2.7177965761126455,2.8080804460046735,2.663912617508843,2.7770523319618126,2.734085145754191,2.762568568962225,2.636626058725808,2.730188933734769
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,300,0.01,128,1.1958372097236811,1.2312160310990596,1.345653594957916,0.49631198223084144,1.1713491577047146,1.2250932187695096,1.2001589537636812,1.189008646625715,1.221968917335884,1.179894008812061,1.211826020888099,1.168447058113596,1.2312160310990596,1.2058511950903286,1.2006728979783776
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,300,0.01,256,0.8497808353009737,0.8744969223252604,0.9682481402980927,0.4157147688160868,0.8392959052456331,0.8612069343589811,0.8593968998425384,0.8534052868050377,0.8744969223252604,0.8330127311605167,0.873121735053479,0.8560415632874392,0.8516854311890467,0.8282669325654936,0.8531211285841663
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,320,0.001,128,3.9158274742276236,4.067212125049796,4.327798102554166,1.3468250533471386,3.800684412515858,4.067212125049796,3.983192351107413,3.92965859392177,3.939589426610023,3.9282800549061165,3.9832305738498124,4.047846469238236,4.00647005223774,3.789476804090454,3.9485481769331554
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,320,0.001,256,2.8051565593504044,2.9649873477573,3.1265492616227966,0.9874460206606178,2.775484545704786,2.8329552046351516,2.860493447372401,2.779592638053473,2.8481305474098693,2.764960401762104,2.8422107569911925,2.9649873477573,2.795393824074215,2.749488896840482,2.8220132720158735
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,320,0.01,128,1.2142259086276668,1.2527100139308505,1.3659783888801507,0.5025037762799892,1.1572543019950938,1.2527100139308505,1.2327593857841574,1.2512953719907793,1.2127173592548333,1.2147583248734846,1.2263560302278134,1.232101838446666,1.241593115178142,1.1775902469395827,1.220269363604015
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,320,0.01,256,0.8677917709861321,0.8983669416156164,1.0036853776775732,0.41510209348769145,0.8401578214158308,0.8983669416156164,0.8818773631303912,0.8868745273211294,0.8855019272235134,0.863548104548271,0.870649481128848,0.889866851816815,0.8674017462165431,0.8512465012810847,0.8737225736872916
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,340,0.001,128,3.722444844004644,3.8550258269543782,4.069871093121947,1.293874432115196,3.6472065692570044,3.733942427111536,3.771853573547321,3.79203477399646,3.7602495100623163,3.75536837873839,3.7270270160146266,3.727868443778244,3.8550258269543782,3.7616252543972624,3.753556968349785
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,340,0.001,256,2.651214730232699,2.7063751443716817,2.8663753178722393,0.9444208283084258,2.6512346710860824,2.6477158840564856,2.7017868269046676,2.675301548654898,2.665652419889469,2.618309943812893,2.6854459240983943,2.7063751443716817,2.658594045049703,2.66748832241979,2.667907183235693
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,340,0.01,128,1.161642764903434,1.1878604659504182,1.3099643797978844,0.5170500459399349,1.1423458677872205,1.1410627935094093,1.1692123753876378,1.162329813831641,1.1526298661748011,1.1878604659504182,1.1841465386847005,1.159187436411564,1.186061015650514,1.1710548996021581,1.1657033713072609
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,340,0.01,256,0.8290015592332279,0.8556135996486537,0.9705373702391374,0.43606933253373936,0.8259826880669229,0.8256105656582825,0.8556135996486537,0.8301675092693503,0.8253984398948596,0.8226315500866052,0.8342549980692904,0.8436257317160458,0.8446443508326648,0.8210103485328776,0.8329649472246985
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,360,0.001,128,3.8526758979878215,3.9949799226604568,4.232319777440532,1.3217559413030302,3.8235320443519782,3.9458792199877912,3.9304767891358887,3.8405693523181466,3.9773166430184603,3.839966086939523,3.868326530937662,3.877757186202109,3.9949799226604568,3.7387592538210543,3.8844755677708616
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,360,0.001,256,2.7525584945095685,2.847795491410315,3.036798572838553,0.9551734714152795,2.6882825949447473,2.803050357667291,2.812020617991057,2.812074282148778,2.847795491410315,2.67875738923419,2.8039130465894617,2.8349731779850136,2.764876465052028,2.6754144667848294,2.7728368574857383
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,360,0.01,128,1.2006838992319437,1.2357745120602244,1.357780384650172,0.5166002158754331,1.1891361163655925,1.2249894341321383,1.2182550295305512,1.1952777019970287,1.2357745120602244,1.1962628963985313,1.2076569525525438,1.220958994633642,1.2309830333112617,1.1842872975410859,1.2104830975213303
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,360,0.01,256,0.8631736608816845,0.9044511749687956,1.025398631785847,0.4286323926711567,0.8556976220037055,0.8731656453368847,0.8892942197945914,0.8764182600077588,0.9044511749687956,0.8341820374533462,0.862983254318944,0.8936736782597233,0.8535299397408994,0.8444265107135148,0.8690479658986499
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,380,0.001,128,4.027281209083015,4.133731847838249,4.359514305278342,1.3792113271217712,3.9239747660613564,4.112355941270438,4.110406626973413,4.070380538221297,4.054277747827108,4.026605176550516,4.039072629881036,4.026570919840706,4.133731847838249,4.003817215637875,4.050541684636353
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,380,0.001,256,2.88926569192159,3.0368186644515354,3.211587761810843,1.00571726489466,2.833576325176533,2.8905630032861667,3.0368186644515354,2.881792630120322,2.962200042781053,2.8382473538622226,2.870631209758076,2.971044426999096,2.8401784365244254,2.8688886212043867,2.900112873101951
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,380,0.01,128,1.2540709904773821,1.3085923893598435,1.4077125202084795,0.5335338993313048,1.213061716335563,1.2771941530932762,1.2644007650447353,1.2708374516990344,1.2310673605263245,1.2748404562533568,1.2469555022462875,1.2677228285909599,1.3085923893598435,1.267203799994261,1.2624367111898367
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,380,0.01,256,0.8988776801325904,0.9407977657999077,1.0322072775456226,0.44256825470996963,0.8884626094132113,0.9050872492105525,0.9238501841417582,0.9075693013870753,0.8988806127161996,0.9150018303528091,0.8790207135422207,0.9407977657999077,0.9091682116772078,0.8944339154652826,0.9063840995551028
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,400,0.001,128,3.8448485034851134,4.005168348332305,4.282069442580611,1.3346100677303345,3.7263636867032965,3.9997795413825457,3.8660052568679535,3.9241808922584913,3.8276582661884078,3.9668098307206816,3.835248061653456,3.7329679998976055,4.005168348332305,3.762136888363659,3.8659408726765205
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,400,0.001,256,2.763651375278737,2.851590136284959,3.0909195233887874,1.0071768377982455,2.6947150318332334,2.851590136284959,2.8511308953986263,2.8499332834019206,2.760159844061295,2.7902090853719086,2.7893297910216837,2.7741469868677693,2.785827968919493,2.7089543042356166,2.7860975341546115
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,400,0.01,128,1.2002015518788993,1.2425727918655953,1.3698905077051426,0.4943887613030968,1.1445827287932036,1.233669263821347,1.2043663406392648,1.2413286059584192,1.2079893880799173,1.2044685104898025,1.1950113778011828,1.1815396556171296,1.2425727918655953,1.2036336386838582,1.2062419512927758
eval_iid_K40_mbsgd_lr0.01_seed1,iid,mbsgd,1902,400,0.01,256,0.8641795955270646,0.8864058033388182,1.0052397850978245,0.4123837938757143,0.8506233951266265,0.8792532163016847,0.8744129676267216,0.8864058033388182,0.8789323769975742,0.8481001629591378,0.8690326135267702,0.8850474946495301,0.8689836477132974,0.8486924058933593,0.8690623571170702
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,0,0.001,128,5.189990534198693,5.384239910143324,5.758090691395549,1.9226508710767045,5.269022218279271,5.287383738313797,5.113012126433743,5.236916851782051,5.190634791536155,5.104429133922601,5.171147709083205,5.174294347030487,5.231802588487357,5.384239910143324,5.216905095231634
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,0,0.001,256,3.6846115359815053,3.74666796570741,4.057607341031946,1.4650768052575824,3.6736339931981625,3.6450786609782377,3.7077389658385758,3.7258998608832465,3.6325350411394424,3.7084714051491923,3.7346947251217144,3.74666796570741,3.6506922746443213,3.6613059581381022,3.6888764563088583
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,0,0.01,128,1.6117997948209268,1.6553353671114255,1.9368520010488348,0.9271903954223778,1.6144455797626056,1.622203286707871,1.593283011319617,1.6024288961710444,1.6466441451730314,1.5785236098011979,1.6073565376753565,1.6017456440852387,1.6385728436085598,1.6553353671114255,1.6162215557086235
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,0,0.01,256,1.1264124470886383,1.1411241504807534,1.442982927137796,0.8489522858314051,1.1221188709755607,1.1303688282988256,1.1386013431152724,1.1122681250574313,1.1262233823153975,1.1398193077736662,1.1289024005913586,1.1193426818273389,1.1411241504807534,1.1309569896900358,1.129007604897323
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,20,0.001,128,4.194041593168952,4.290619995505462,4.531398944110567,1.4204344641333393,4.2233641984846235,4.101154306494933,4.290619995505462,4.285907891811795,4.140353192231917,4.209038439109907,4.279885982729009,4.262146238897106,4.188981162065935,4.233303402598226,4.221906711445402
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,20,0.001,256,2.9570802985533167,3.022491029655539,3.1855793053873436,1.0644118326254608,2.952052944872929,2.9149578639785463,3.022491029655539,2.9298772619522335,2.959427669156661,2.9303032586433084,2.9705453763841017,2.983532985075452,2.9442750632798176,2.9751326132279527,2.9584099896714116
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,20,0.01,128,1.2792651886929256,1.3151713486655934,1.4248947920714625,0.516126983439787,1.2853516955299016,1.2620725064952758,1.2771221416309033,1.3096436133077918,1.305912414768119,1.2598097586015597,1.2747948570024112,1.2963164965229108,1.2503078555116802,1.3151713486655934,1.283829233612874
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,20,0.01,256,0.9000818310371315,0.9261593546823873,1.0328671573807566,0.4220142771859818,0.8947656015791841,0.8912620720527907,0.9079180863868678,0.9181259439446101,0.9188880766003569,0.8785174978377149,0.9014025955674679,0.9261593546823873,0.8945259071370729,0.9216106038913048,0.9054398294758671
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,40,0.001,128,4.260853362080159,4.3996435950994215,4.6657263264256645,1.4494678042087648,4.372044159563629,4.171137046702676,4.296525232445819,4.3996435950994215,4.198454267014752,4.235276607250579,4.246399398910602,4.267129125135004,4.327031111070708,4.323118483829081,4.284245369860058
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,40,0.001,256,3.05017465917235,3.1098417376678236,3.2696681450571488,1.030258130041334,3.063780826221296,3.0365961992609427,3.093741507209609,3.1098417376678236,3.0113350945825745,3.0502979582979273,3.0503720336021525,3.0428810126865877,3.036430396826166,3.066390478936579,3.0562891353135146
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,40,0.01,128,1.313589626485878,1.3490420434409442,1.4489936771249907,0.5010059685702812,1.3317104210752813,1.2878114469919653,1.3193851119650206,1.3490420434409442,1.2930786034217971,1.3087670363703863,1.3232284506652188,1.3250664354395227,1.3005541597412895,1.3142917653626163,1.315411132128124
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,40,0.01,256,0.9282778379452877,0.9394447285431898,1.0345869883229153,0.40482010041841887,0.9231502038683101,0.9222735628001448,0.9341835867411828,0.931507780459522,0.9255496075590314,0.917793237350866,0.938765222939653,0.9394447285431898,0.9295981161906905,0.9303344008296134,0.929284581906742
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,60,0.001,128,4.321221000126266,4.447444186614161,4.767329325730985,1.475092706045797,4.447444186614161,4.348792517493903,4.269009169198408,4.416706315763788,4.22505254426591,4.306311102588936,4.270800827435626,4.251286702447345,4.336424165979202,4.41079039193455,4.328876288329992
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,60,0.001,256,3.080972825030508,3.1827432480096443,3.324591947515398,1.0439787892530692,3.0776676938159016,3.0603775222181957,3.090848449944299,3.1245775559826323,2.9950974457610755,3.067430519610717,3.0462752290025343,3.1032687620421084,3.0609241793264697,3.1827432480096443,3.0812854128238585
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,60,0.01,128,1.340838600575582,1.380442356484606,1.475587700174527,0.5072849431825195,1.3472743732819266,1.3248758239898906,1.3254602210454394,1.380442356484606,1.3592050333412886,1.323586141529665,1.3551744085933923,1.33523470049739,1.3263124639350643,1.3744422274062067,1.3453540147983734
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,60,0.01,256,0.9492377833545025,0.9755570705608217,1.053221979198677,0.40218966369355874,0.9609388227673814,0.9402999147943005,0.9643451483075083,0.9484749926184618,0.9755570705608217,0.9342504276902074,0.9299192538811507,0.9465452204775747,0.9502906667059764,0.9649832636317013,0.9516623303765203
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,80,0.001,128,4.10853076849251,4.2001270864845335,4.467857285216831,1.3986760695528728,4.101104621828214,4.121912568598499,4.181079063361096,4.112837813992719,4.046976307607678,4.162667132318904,4.131408720437877,4.167114002170675,4.100390315489596,4.2001270864845335,4.132790094522596
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,80,0.001,256,2.9186139741873096,2.994804519026773,3.1735551774913255,1.009907412928589,2.909167688464504,2.9263800185568702,2.993357870312712,2.925039474922044,2.891068614490452,2.9355627364896466,2.9103762798187724,2.923282062436268,2.944113020928323,2.994804519026773,2.935495425471903
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,80,0.01,128,1.268999581987184,1.305813852654273,1.3945410648930208,0.4996443348045504,1.253158815356192,1.244803664109526,1.2539047164156172,1.2528592504834772,1.2898902855198122,1.2614766785752736,1.2678133474487834,1.305813852654273,1.285531959000702,1.2870166225017516,1.2703748101755465
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,80,0.01,256,0.9008771270845273,0.9141396662381535,0.9971172712891916,0.40642208228851273,0.8901427543530369,0.8961291210792992,0.899970548867079,0.8861197976374383,0.9141396662381535,0.9056202325274051,0.8994546524655536,0.9076198427301428,0.9015938653833996,0.9121615308406167,0.9013356062822319
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,100,0.001,128,3.5247461376779867,3.63895833458468,3.8377954844520588,1.2936293095828477,3.605833434679538,3.47815912398704,3.63895833458468,3.5314558991544724,3.5461564125747387,3.4904407619088422,3.5531794500060996,3.5118717790811007,3.603449806748757,3.5599102188699345,3.5522860958347264
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,100,0.001,256,2.521695445011132,2.6020757354403043,2.748558897972748,1.0043410650640336,2.6020757354403043,2.5418448047648936,2.5408780836725295,2.535841827327895,2.562792354763541,2.4695595149811576,2.5475497680734174,2.507450820513842,2.4960365829104694,2.490567207098557,2.529731216549844
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,100,0.01,128,1.0947828690584016,1.1249628663516105,1.2979256297152673,0.6397805007837966,1.0967817262354258,1.080461410566935,1.107291895373066,1.0958404255042309,1.0982618037541212,1.0912739745625497,1.0965872818613074,1.1249628663516105,1.12305918452026,1.0980935420732594,1.101338410666201
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,100,0.01,256,0.7802823822306485,0.8017267368518386,0.9938467905208505,0.5893604996681466,0.79621934021615,0.7877186534976723,0.785018314911305,0.7845043500285341,0.8017267368518386,0.7727155575355564,0.7767020482242731,0.7869092023218593,0.7759477611037813,0.769639891717063,0.7837700232531044
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,120,0.001,128,3.9981293561335387,4.080613712745175,4.337779116309266,1.343319029978295,3.9811371848415438,3.984225691240873,4.0568991448439355,4.0127397705456795,3.95789686044578,4.080613712745175,4.031119926857872,3.9857667461865787,4.068645999742012,4.060448048083838,4.022160584232294
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,120,0.001,256,2.8358190470121625,2.898785909736145,3.0632928013527714,0.9720154979760706,2.84666842229915,2.867241050819871,2.898785909736145,2.859998676883931,2.8570788378063283,2.8448581744337718,2.8511210345363,2.8408482295452044,2.8109823983059665,2.8408843781186155,2.851925980117255
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,120,0.01,128,1.2370546501621078,1.2676082365764623,1.359081268701057,0.5006692198417916,1.255772475042826,1.2253259037406392,1.2676082365764623,1.2581361140730738,1.2122475185380432,1.252712867330132,1.2350743838874234,1.2267079785344863,1.2659305670739305,1.2556744649799618,1.2456515779940396
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,120,0.01,256,0.882441177549449,0.9046067005161277,1.0114072004825745,0.40653550043470993,0.8907731301630865,0.8789205592625979,0.8963619479812993,0.9046067005161277,0.8861665513254224,0.8731534042749924,0.871960152908728,0.8799712337203112,0.8887697196214766,0.8932730769977143,0.8864511522045864
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,140,0.001,128,4.293082970666358,4.451025997678555,4.74308757532044,1.4507018876187467,4.3183744157352475,4.342419491968457,4.258211722269272,4.288032104422495,4.272578801839473,4.3662027022329415,4.451025997678555,4.2959086686403705,4.436326298061136,4.349302046691576,4.33828410470525
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,140,0.001,256,3.0739854080275726,3.174551749436363,3.36435481718274,1.0766589084097749,3.0687604435124145,3.0952088453924764,3.120611118780024,3.036498392377545,3.001561759437088,3.174551749436363,3.143224708149968,3.1149908079351327,3.1281775454005,3.1013275117796817,3.09887161550307
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,140,0.01,128,1.3267354077933668,1.370268831337988,1.499101155125698,0.551366845671744,1.3198572457995312,1.316428257164221,1.3262265017133903,1.3557429805409937,1.3192312117906915,1.335620792738545,1.3430612224966372,1.3348888719068461,1.3385010403861917,1.370268831337988,1.3360815698828994
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,140,0.01,256,0.9506684327050104,0.9754292330969234,1.1001848750117222,0.45208233507366025,0.9588677376333595,0.9471152498635276,0.9459585657320891,0.9754292330969234,0.9340523347597851,0.9455358752591267,0.9504335618200804,0.9655319463608028,0.9512326099866857,0.9706922958982769,0.954563208678609
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,160,0.001,128,4.33767505554702,4.482395581053095,4.728198168482473,1.5188904855829342,4.406387513991511,4.279071535677985,4.33237750631162,4.4726514160304935,4.345085469004116,4.482395581053095,4.405365928138499,4.418640149007605,4.3473407597169755,4.285028048625676,4.377955165842271
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,160,0.001,256,3.1045021661270784,3.1818306661592457,3.3782154812961163,1.1291402131728978,3.1281616552952034,3.0906587658051814,3.1454239690512513,3.10523543536516,3.0705348523931333,3.1818306661592457,3.1162116387408627,3.1144438211239924,3.12869787460454,3.098038648751425,3.118061991404011
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,160,0.01,128,1.3355438621233493,1.3885071931737978,1.5278950749444689,0.6509851876454305,1.3404431841354714,1.329370673274794,1.3343688791545028,1.3771351898602358,1.3403933198553288,1.3420265305033758,1.358323823037459,1.3885071931737978,1.3192116575779735,1.3371200980874387,1.3468463461760933
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,160,0.01,256,0.9575029140044325,0.9890942782115247,1.1610017830683483,0.5710831145135616,0.9595228740685345,0.9387583138400438,0.955755443095412,0.9721614470815707,0.9515039709657046,0.9746421633931374,0.9671955590994017,0.9878281350251902,0.9463825964273486,0.9890942782115247,0.9644181666263987
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,180,0.001,128,4.181058303153716,4.294603776637191,4.5823733916057625,1.4144863046352936,4.109338547346481,4.200358070863199,4.1928848082378245,4.2894189672771965,4.183506242072547,4.2827659445029855,4.294603776637191,4.168530254040842,4.177060331739661,4.179387029495264,4.208185511113825
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,180,0.001,256,2.98592389562332,3.026844280415415,3.2166060734557385,1.0373777593051032,2.9564188539560585,3.026844280415415,3.0143838927781608,2.988621265698585,2.9958400852877873,2.979043336794824,3.0140044564145967,3.0210118140254307,2.960326975087089,3.021545910815949,2.9979048319488144
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,180,0.01,128,1.2952672316023772,1.3186392505379403,1.4266025529867437,0.534483102752677,1.2904577759119775,1.2946343800348001,1.3135799735647777,1.3186392505379403,1.2928234070637292,1.3162886856882032,1.316448756232213,1.296944340714656,1.2817550868886611,1.3152749432849518,1.3037490466039634
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,180,0.01,256,0.9245454231935143,0.9552065766152764,1.0531202595747269,0.4367655747566636,0.9227066459957166,0.9377814244200411,0.9552065766152764,0.9418551379029513,0.9311217801653133,0.9231595678249852,0.92602259093135,0.9315045921580497,0.9224133973690101,0.9272189536363535,0.9319519152979581
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,200,0.001,128,4.060359707199281,4.1708022875133075,4.429084170881194,1.373000127167717,4.057857390390733,4.035209943284431,4.009292319451568,4.1708022875133075,4.043612560112966,3.985869443244139,4.055602183826113,4.160576076553458,4.096353026264228,4.166442911216605,4.078661021423768
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,200,0.001,256,2.904841040604399,3.0165901160260984,3.2069853548231495,1.0104650155517123,2.889477892171983,2.9229159623681538,2.9265180061228175,3.0165901160260984,2.8920947403261814,2.8652446192351233,2.879569868522758,2.9618446717974782,2.8950248481269147,2.9731207379226063,2.922597214411521
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,200,0.01,128,1.2621404779576348,1.2954920766481297,1.4093287259663791,0.498337761666198,1.252522504617533,1.2350289550509637,1.2539499263958496,1.2954920766481297,1.2937277885481049,1.271802712200178,1.2581565824401806,1.2784671986371556,1.2610745646473662,1.294017726853867,1.2695763195458742
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,200,0.01,256,0.9013924698929612,0.9287901074973928,1.0260492880453733,0.41219407741270725,0.8849692310464881,0.8894231534259275,0.914560990116373,0.9170841823251091,0.9179982428872189,0.9287901074973928,0.8912524501020093,0.9080760118497485,0.8874003436493093,0.9009054576557727,0.9041639293980034
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,220,0.001,128,4.097418587946734,4.251022005217047,4.46737659729143,1.4004934617167217,4.158769738869631,4.0351875079078745,4.135016824987019,4.135815574699445,4.091147148673041,4.072838267405394,4.251022005217047,4.044914149515294,4.1715299251107645,4.149054318796261,4.124994149602012
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,220,0.001,256,2.9103766729535883,3.0287954017730905,3.189476266233451,1.0150614455750635,2.9166222534065813,2.846572815710868,2.9835519843514753,3.0002144337029812,2.9291357038020838,2.8955407748757134,3.0287954017730905,2.917791779772229,2.8912269075788832,2.9511179220723416,2.9365272701438823
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,220,0.01,128,1.2788203619998788,1.3203834621522803,1.4215981035998428,0.5146489863830053,1.285063544026219,1.283185620125027,1.2731730079694077,1.3203834621522803,1.282312793607642,1.289313461224423,1.3045742402764042,1.271874623235153,1.2958934027053848,1.306155770256063,1.2912765992669113
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,220,0.01,256,0.9121078468605068,0.9429181257601029,1.0342419763910211,0.41245023094424804,0.9151850107702416,0.9029594978601253,0.9366843448891653,0.9429181257601029,0.9301194056050985,0.8993890816463954,0.9124711328460942,0.9123069145357405,0.9124268004802896,0.9266643677578172,0.9192133284892853
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,240,0.001,128,3.876378681778489,3.989800537316022,4.261469414403441,1.3525058477712333,3.818025666391487,3.8716207303544463,3.8303480534827696,3.9306751058060434,3.810049660513158,3.9467851660341213,3.989800537316022,3.9158340416781936,3.9836747910712225,3.989749854588195,3.909247561133681
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,240,0.001,256,2.7748405067915107,2.838316439070254,3.026029984210742,0.9764817743751213,2.7218447234732768,2.8067257960975303,2.819127033006444,2.8303613751660746,2.7869397454467997,2.7977493786847965,2.838316439070254,2.8084567310591004,2.812800448768983,2.8028077253944996,2.8026782333113855
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,240,0.01,128,1.211120608983569,1.239478519062953,1.3447172748721505,0.4862431760811676,1.2088676610419389,1.1965798179730216,1.225369259537183,1.218700102693619,1.1967875039778881,1.2082341690404086,1.2268805371845843,1.217294347847222,1.239478519062953,1.2341863805967843,1.2173174846860657
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,240,0.01,256,0.8696303358362818,0.8864317089305281,0.9760553728458032,0.39305266512585774,0.8663417192309953,0.8641048929788606,0.8820781361291381,0.8864317089305281,0.8627039544086245,0.8728908965547821,0.8681399077097234,0.879779268230267,0.8509689790857393,0.8669436408758169,0.8700955593273901
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,260,0.001,128,3.9799096089236317,4.245350260128419,4.479491069126748,1.3674128549238453,3.969782670095155,3.8754313518004135,3.9769404073970986,3.993751823257907,3.872494205960435,4.004653272394627,4.10221711223151,4.245350260128419,4.012924688379844,3.8865391786008474,3.995468005826507
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,260,0.001,256,2.852030193926853,2.9621377299840397,3.1571070147760243,1.0286878885628394,2.8115725420761124,2.8329467085731044,2.89392000514684,2.870266587039903,2.8025039717478393,2.8258149484042288,2.954991948015638,2.9621377299840397,2.8207300114124574,2.817883368837636,2.859828857571943
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,260,0.01,128,1.2175505873085117,1.2594370332595557,1.3736017177719069,0.5264483685051518,1.2083979281010782,1.2017403218728162,1.2169019736751485,1.2594370332595557,1.214214906234196,1.2503246392487932,1.2400566876606165,1.2546565208251146,1.251306203320898,1.2288268954973776,1.2327511215811522
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,260,0.01,256,0.875785230675824,0.9060659458212138,1.0074160098074811,0.4515823452967193,0.863758930594606,0.8721424748845156,0.8927795135905563,0.8953188776690126,0.888918723283193,0.876517312119729,0.889140685535142,0.9060659458212138,0.8802914349400099,0.8671007835013658,0.8832964208211391
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,280,0.001,128,4.167093852242983,4.323325003398302,4.575611290987305,1.4218854425402099,4.17912911466639,4.217519670653517,4.145081909268188,4.255190861133166,4.180676284793325,4.182947895986619,4.323325003398302,4.183321249873833,4.226117617132272,4.148144389190257,4.204456453329595
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,280,0.001,256,3.00656409761277,3.0872545247043406,3.244130269709161,1.0248871377660032,3.064806788234491,2.9685800141334977,3.0872545247043406,3.0278435319059054,2.9767541450232167,2.979162906149817,2.9883196079035956,3.062886799807378,3.024473674689346,2.9889769050559827,3.0171794003686143
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,280,0.01,128,1.3007397925764037,1.3285377039026383,1.4256833398103659,0.5147701626955357,1.268269739262433,1.3161750201320952,1.30267331223066,1.3243944676222434,1.28671180847824,1.313843613755899,1.3162243627404278,1.3212289366101906,1.3195574039940758,1.3285377039026383,1.309883668423782
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,280,0.01,256,0.9284915345569446,0.9530024023810622,1.051371010475566,0.4229267840001706,0.933713207131936,0.9256565719969777,0.9341365653356366,0.9370836841778061,0.922901929594964,0.9420448924561952,0.9291323956081088,0.9530024023810622,0.920800751216734,0.9381422066025472,0.9337065576571132
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,300,0.001,128,3.871895741624907,4.123955339075933,4.367056260051596,1.3404550452149326,3.8251929100615616,3.8690288943502935,3.8502896100640833,3.8999899192207663,3.8240685421288063,3.8163861793056344,3.928527762209982,3.831755913188675,4.123955339075933,3.988446003809639,3.896855571369009
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,300,0.001,256,2.7762970004863816,2.854423815209217,3.0234175813799546,1.0078870489025666,2.854423815209217,2.8016077017122014,2.778341606041449,2.8378829459277277,2.808529015014708,2.695232772270618,2.80894682773214,2.818572957959782,2.796214509287005,2.7989653095109235,2.800163849435198
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,300,0.01,128,1.2060231953645106,1.2481507648767434,1.3978498816463287,0.5594837797394397,1.1932415857144727,1.2243691917612245,1.2059198182542914,1.2149533522735136,1.182093821615328,1.1947376388419533,1.2255219840281406,1.1898470711768632,1.2481507648767434,1.2330252207080397,1.2113577175024415
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,300,0.01,256,0.8586643497542047,0.882245191838696,1.0168448032166297,0.4750005679113108,0.872216057520006,0.870644285484384,0.8588084818604679,0.882245191838696,0.850584071209736,0.8539541392893008,0.8675806033279211,0.8647697733110729,0.8540423616683348,0.856864346156735,0.8632235846770727
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,320,0.001,128,4.266611226992831,4.38293442263065,4.67279416481242,1.4551675050360418,4.273138726581526,4.356691670581538,4.299548146773875,4.282384434537644,4.38293442263065,4.223484292730497,4.328191228464066,4.262584371824603,4.35112160148613,4.22213792841184,4.298545266008884
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,320,0.001,256,3.040506027597144,3.1075340128488005,3.3218698385714047,1.0555547911427743,2.988228135787116,3.099284229571611,3.1075340128488005,3.0932502601259046,3.065319981032095,2.9769545805462183,3.103619929765919,3.10477071755996,3.061382852295979,3.0579941997223665,3.0661691321849385
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,320,0.01,128,1.3291985369759003,1.3723753495492612,1.5095262496603377,0.5855144173688371,1.311090471048878,1.3468054032682264,1.3586148141485475,1.3723753495492612,1.3488286142137358,1.3235882233932486,1.3208200228701317,1.331433752500005,1.3514590338793355,1.2888352772110865,1.3355948116325473
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,320,0.01,256,0.947085529108351,0.9953922662268534,1.115871718647857,0.49377889711410733,0.9247116217568911,0.959909566441147,0.9953922662268534,0.9710618597752685,0.9663273243611384,0.9405886916056596,0.9659495553607926,0.9758443784880247,0.942509949745346,0.9294925202156914,0.9574127943551628
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,340,0.001,128,4.417344985957024,4.6187469987833705,4.911056568120351,1.6100939870073678,4.325734813783821,4.6187469987833705,4.451710097483624,4.459035585746794,4.307336469466937,4.52700635156715,4.437372006348981,4.398963789826462,4.45125751596185,4.327789277968971,4.431445214465805
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,340,0.001,256,3.195876013580482,3.271678378132372,3.509681965852476,1.17771258344713,3.1980081676894834,3.240868344715849,3.271678378132372,3.1987183894863884,3.1517840897781833,3.245037678076174,3.2279654058970912,3.2420192843507043,3.1828987552757644,3.1490774138525772,3.2110459018958717
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,340,0.01,128,1.3621677766403386,1.4069195507648928,1.572780958013295,0.644045126281753,1.3153977669572685,1.4069195507648928,1.355270868474723,1.4061544317006627,1.3375114886872796,1.3928403870959214,1.3518469787815908,1.3857054835178173,1.3854662748971889,1.3659099961675694,1.3706043011848652
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,340,0.01,256,0.9827899016052538,1.020355478576796,1.1814707724827405,0.5707772923788625,0.9797451123552273,0.9888953430491213,1.0079335572979198,1.020355478576796,0.9705157158656172,0.995212117576215,0.9586881891900904,1.0083890208577637,0.9745118171817913,0.9890517149679613,0.9894971346687609
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,360,0.001,128,4.189626583685549,4.347738651684478,4.583776256641062,1.4343356271989691,4.150695061432436,4.235741870424887,4.347738651684478,4.279139872202454,4.22225926005909,4.281916285300865,4.27685498648332,4.310355329840216,4.212317319107563,4.088852331942964,4.241213395748341
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,360,0.001,256,3.03362569031332,3.1574502627836263,3.3317304046273564,1.0831804048747549,2.9937936322068954,3.0696363316815747,3.1574502627836263,3.0574320108164725,3.025957225657612,3.059466921255978,3.0921618077857045,3.1045080699315077,2.9712224325851784,2.9492983507391144,3.0486974868766006
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,360,0.01,128,1.3108781119652317,1.346945354314574,1.4812679440395449,0.5817653627576473,1.3001576253818066,1.3253674080800832,1.3365569290215513,1.346945354314574,1.3281653213541684,1.3229011117199636,1.2926629598457493,1.322643978535917,1.3313984603198254,1.2938524946426213,1.3201812777513426
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,360,0.01,256,0.942729869351552,0.9766518500558307,1.0888813299253213,0.4934777071113161,0.9386345659141917,0.9603746861229797,0.9766518500558307,0.9699581540730537,0.9469685520199084,0.9444482326962133,0.951485158330224,0.9544729957152893,0.9253515550386894,0.9340478307214689,0.9503587481716109
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,380,0.001,128,4.22218751753941,4.411302403495799,4.649954535897665,1.4383537996292273,4.266732120630882,4.411302403495799,4.314960746715289,4.308444141571199,4.191808564029558,4.168234691107998,4.22659613478554,4.283948101970043,4.299448297733808,4.104577900651651,4.258412264718303
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,380,0.001,256,3.0251876237803907,3.1230595376255548,3.3437016950877,1.0636165796089152,3.0180800824802922,3.1073152137005384,3.114904967976128,3.0295585901456397,2.9592330721154685,2.9995528433079497,3.006228659825653,3.1230595376255548,3.0428430417896326,3.020645019711823,3.0425902256119524
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,380,0.01,128,1.3166710261567625,1.3691668090210873,1.4958799694668208,0.5425404103274607,1.2691404586627104,1.3691668090210873,1.352561026345924,1.351903043274193,1.3155615161866814,1.2754495171274627,1.328894014514234,1.34182313809971,1.3266006201153886,1.2785455819276694,1.3213958015244498
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,380,0.01,256,0.9415273134178083,0.988604605279706,1.092947170366159,0.4482856698050569,0.9138344958057033,0.9599087807127857,0.988604605279706,0.9670825885110808,0.9385278337718851,0.9261042922138132,0.958344788009074,0.9624425757134993,0.9385423501086846,0.9391337189351961,0.9494821818052026
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,400,0.001,128,4.00187586451841,4.186397484308635,4.45055890036677,1.3942736412310264,3.9421628634511903,4.114005548557961,3.9520224489590534,4.049083716822322,4.086703535657446,3.951657748738221,4.162625075712647,3.958344511328449,4.186397484308635,4.008507096956455,4.042103247868132
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,400,0.001,256,2.8663346551531372,2.974065395924081,3.136706673780223,1.043553504546987,2.8417913488192306,2.8956469464862717,2.897944110876187,2.9327629645624897,2.8656501357749793,2.8402763684092367,2.974065395924081,2.9216080321012186,2.8683798860879905,2.836104523714777,2.8877465097792525
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,400,0.01,128,1.2496065619321173,1.2896871145350253,1.4110603342651713,0.5442905564444013,1.2390899309309265,1.2608877473930309,1.2219254384027063,1.2576094599332583,1.2456045685540083,1.249340965990812,1.2887454004420107,1.2494976888472118,1.2896871145350253,1.2684022557536014,1.2572388399619416
eval_iid_K40_mbsgd_lr0.01_seed2,iid,mbsgd,1903,400,0.01,256,0.8926197188834802,0.9178832669632059,1.0327877130250196,0.47015487335276956,0.8940609330547009,0.9002995175171585,0.8951657554133793,0.9172579289974067,0.884226287491453,0.8889129158199752,0.9178832669632059,0.9052307413586458,0.8901515835681156,0.8865474731996007,0.8980467115617855
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,0,0.001,128,5.26559366279154,5.477778089422749,5.9046722719663425,1.9169289997859904,5.209297230604258,5.304348104658774,5.477778089422749,5.429969549752357,5.428701787598392,5.306213959792791,5.253701771053822,5.187788843588076,5.275484282060525,5.201181651716682,5.30836866292652
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,0,0.001,256,3.720118946298012,3.8323589025029223,4.183750094394775,1.4735670272870733,3.6440084238759254,3.7162406174350417,3.8323589025029223,3.7673949531806628,3.8235583314755077,3.727726776204605,3.7327869151860247,3.744548876277536,3.678526308140151,3.6737933190164354,3.734550629387291
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,0,0.01,128,1.6250057336798471,1.6678993147668084,1.976537702272305,0.9654440421063983,1.6352987230698102,1.609710513396183,1.6618664124540625,1.6678993147668084,1.6506391232500517,1.624173067561064,1.6052142272375403,1.6160718081409275,1.56948131196477,1.6072206866745233,1.625005733679847
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,0,0.01,256,1.1463187857633732,1.1813390369071244,1.547381510001236,0.8883692948621398,1.1317312222636597,1.1391018494954317,1.14831026876559,1.1519870904349325,1.1813390369071244,1.123024630865243,1.1303136439263832,1.1636073503080182,1.1421982778473683,1.1504147626762453,1.1463187857633732
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,20,0.001,128,0.1503480898766341,0.16518708921600325,0.17593778305463306,0.050613286797267516,0.1467012849829753,0.1493007703440309,0.14852295363274964,0.14370587534489054,0.16518708921600325,0.15661590804635084,0.15106888996507722,0.15236045143560253,0.1504842857627448,0.15478095399257202,0.15197892326226306
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,20,0.001,256,0.10963265613439004,0.11582790322588558,0.12268576085919054,0.03683874026995251,0.10690267239518565,0.10706853211621037,0.10763700455604036,0.10911262164571643,0.11383905543226096,0.10976393465685398,0.11582790322588558,0.1146325414853522,0.10803662086643642,0.11260513475960295,0.1105889430890705
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,20,0.01,128,0.04817722250257284,0.05066174444601228,0.053941312450265975,0.018102235632777155,0.04694916809860385,0.048314272056447206,0.04921012421360166,0.050013873114059026,0.05066174444601228,0.04892152766325356,0.04957205962862755,0.04758346581535457,0.0490184247726777,0.047819785796509404,0.04881860148892645
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,20,0.01,256,0.03477411006460507,0.03771711821144598,0.040424782208500896,0.014613967471322502,0.034521798282422335,0.03496235401306607,0.03587977292789439,0.03669993080853578,0.0354725654972027,0.03401639841795351,0.03514617163856735,0.03771711821144598,0.03382467380955581,0.03435737945261081,0.03527910786000042
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,40,0.001,128,0.17510705009033328,0.20732773120297093,0.22212568633846577,0.05916624363735859,0.20732773120297093,0.177246074234027,0.16897890750229835,0.17789380230143456,0.17449438181381152,0.1700289728836626,0.1667021892420528,0.16919859361444448,0.18199587221311167,0.1745644576096522,0.17719260912405396
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,40,0.001,256,0.12699792022460704,0.13843406361376134,0.14795252121427754,0.043497545116394205,0.13419462181540856,0.1256805326222005,0.13031974083753975,0.13596182859530598,0.13843406361376134,0.12407167228213489,0.12781757063509694,0.12974339734052448,0.1327972192494619,0.1241126035263612,0.1303994388921319
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,40,0.01,128,0.054820053342866666,0.05785115938879227,0.0622938780230363,0.019784183041464166,0.05581826217280986,0.05725502492249484,0.056819697310577684,0.056978339412320125,0.05785115938879227,0.053629947163137494,0.055288738043019765,0.05254404621948387,0.05613757441484766,0.05346475376586365,0.05560519923064707
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,40,0.01,256,0.039863006648638274,0.04278401297468636,0.04556206195070997,0.015057782101250928,0.03879873843817916,0.04083053352265321,0.04191408505121807,0.04278401297468636,0.04198553595691711,0.039809610973039804,0.038855421643858655,0.0417790041861296,0.037897880343684236,0.038745724774638154,0.0403733039572127
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,60,0.001,128,0.18923202111542295,0.21105078127534085,0.225604729650402,0.06300313681727888,0.17513148446787677,0.19793629926827047,0.19971090979775757,0.19660508673628874,0.19202768541267368,0.19498915073216722,0.18510519393355676,0.1842914973274927,0.21105078127534085,0.17774535571622851,0.19174106406166155
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,60,0.001,256,0.13821823388550095,0.1508452576363451,0.1601978977033701,0.046584310862239915,0.1266977932148641,0.13670649168948198,0.1508452576363451,0.14216331286361275,0.13430896928530892,0.14218708867897492,0.13631217790400751,0.15050122768068083,0.14021170036098116,0.1360283253954156,0.13976996028299676
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,60,0.01,128,0.05915863640648658,0.06118145291745299,0.06540116740168872,0.02065954728251428,0.0580571721746937,0.06038553556256654,0.05986238755043443,0.06083409734992229,0.060588066780093694,0.06118145291745299,0.05921769904720757,0.05738763391302278,0.060516569048611586,0.05660944797033598,0.05948309519725766
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,60,0.01,256,0.043476015396372615,0.04708885527834497,0.05075757766863418,0.016032562270259752,0.04089485568781142,0.043839861573005984,0.04505572136051913,0.04708885527834497,0.04315053034731503,0.042546535794175014,0.044580768460378194,0.04445820192622764,0.041438398163691305,0.04181467126441622,0.04352408665429221
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,80,0.001,128,0.19618493761976122,0.22320356467421545,0.2389796949088309,0.06595675324773705,0.19421341251602084,0.21044789404431585,0.20214653034460436,0.19079360944366663,0.18899121677646774,0.22320356467421545,0.20008873329988056,0.1867383631149263,0.20986851310665958,0.18375872291437553,0.19938126206811707
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,80,0.001,256,0.13990087273775623,0.1491319931548219,0.15954279856665965,0.04790180376374998,0.13308496384384522,0.14268788555364964,0.1491319931548219,0.14892740401560958,0.14221783615682668,0.14690426380115154,0.13991941890335333,0.1447052691319968,0.1394118209047889,0.1414174639708808,0.14291590275511531
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,80,0.01,128,0.06308526996893767,0.0700221500583215,0.07468722192047836,0.022386819059355696,0.060726611699730954,0.06464937863903664,0.06474208585047378,0.06261730814092863,0.0643039988291993,0.06810156784216344,0.0700221500583215,0.060232629714612594,0.0628837678016515,0.06002032879042388,0.06390652204289193
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,80,0.01,256,0.0450394129630817,0.04736713516703732,0.05104688141046655,0.017167715885455723,0.043536665535161494,0.046225856212177424,0.04736713516703732,0.0471488407506893,0.04519677877434718,0.04622852725723961,0.047152674607851566,0.04693120387368173,0.04253506023042682,0.044160259027278645,0.045677158073106607
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,100,0.001,128,0.20825477629197633,0.23482546901516296,0.2505340976769196,0.06918085081827012,0.2132598741057254,0.2054862094063668,0.2294980045088208,0.21003113023936756,0.1975212938401801,0.2302222827433123,0.23482546901516296,0.19517616969283835,0.21251006311368612,0.21642973905776627,0.21488201969502682
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,100,0.001,256,0.14836838517193635,0.16336960476115517,0.17453575518444858,0.049763419531540586,0.15572934465805516,0.14556156695895808,0.16336960476115517,0.14732603293880367,0.14081256552217372,0.15327431088137683,0.1629853842065589,0.15171039144208784,0.14106858442672113,0.15588888633619907,0.15196629495429045
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,100,0.01,128,0.0655108988318813,0.07907000349127524,0.08480476582331714,0.02271454273514449,0.0639447950920671,0.06363220501609788,0.06722434062703711,0.06509811023747947,0.06473040517839539,0.06790997389265609,0.07907000349127524,0.06353345224810884,0.06275123788192279,0.05992303938444125,0.06596492528906898
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,100,0.01,256,0.04680114955271365,0.05024345112936006,0.053574280701423393,0.016986863310560835,0.04543326223782616,0.046957947838159673,0.04770029385266234,0.046191979681663324,0.046342930201417665,0.04666258385257225,0.05024345112936006,0.04931787410508834,0.042956787134651606,0.04656044442908204,0.046875503995941085
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,120,0.001,128,0.21877942272477416,0.2907700213968667,0.314486640581797,0.07335096199761659,0.2907700213968667,0.2241083762576672,0.2228961909206717,0.21127057003354666,0.19126159444096447,0.2219775035642526,0.23422545645673604,0.23225388961995277,0.21742983517353673,0.19786034127267765,0.22587001272989732
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,120,0.001,256,0.15815806699096793,0.18654794593137916,0.2002018965993103,0.052958406708713476,0.18654794593137916,0.15834074701137332,0.15680325174187132,0.16219210459247912,0.14944990855694723,0.15722228419709502,0.15238443209314725,0.17230445800499114,0.15407923362136836,0.165764377186261,0.16184797466455145
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,120,0.01,128,0.06619360354690339,0.07220659307087438,0.07743986842579383,0.0229325598087131,0.0713837954843537,0.07131399933738418,0.06721570400093356,0.06462637547257628,0.06334066157707346,0.06758493536488486,0.07220659307087438,0.06741471099975269,0.06463867592148183,0.05930778408405264,0.06701471625511145
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,120,0.01,256,0.04751306618827431,0.05032507546686089,0.053409039787032264,0.016978354688827812,0.04948159552740817,0.05032507546686089,0.04908407274997532,0.047202893868732776,0.04737111328981682,0.04769948330347013,0.04853820835985225,0.04965824183821457,0.04513986870961117,0.045385386020186796,0.0480177088690152
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,140,0.001,128,0.21763319287528646,0.2584837377690733,0.27801188664872056,0.07302120583485004,0.2561860471114641,0.23635060005695407,0.23376131063396338,0.2045905478796054,0.21205068188543472,0.21236894808967197,0.22348319055301039,0.2584837377690733,0.19735933173432146,0.19251515738347916,0.22379275504570842
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,140,0.001,256,0.1571529312939247,0.1769538342207369,0.1885622765236891,0.05228251250082637,0.1635651432597859,0.1769538342207369,0.17106610038266115,0.1578675455261903,0.15474391625934197,0.15246162059086824,0.1531214124917267,0.16747164182533109,0.15067586860406554,0.15793237498996637,0.1608045346894096
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,140,0.01,128,0.06641163500979687,0.07141799631400371,0.07619615240225507,0.023040699328060833,0.07141799631400371,0.06952329456366324,0.06977667052574633,0.06316529264310258,0.06371393994545747,0.06637254435820633,0.07050419728222242,0.06996062556652106,0.06383412146106111,0.06070437817281623,0.06699446616916878
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,140,0.01,256,0.04821798691100014,0.052254447967546795,0.05581637694760332,0.01706475635485629,0.04877756432858417,0.052254447967546795,0.05004275038109053,0.048003207112259194,0.04812972372204411,0.04689421907234468,0.04898592558674292,0.048162915357417464,0.04835927649920464,0.04695488360126521,0.04867912180781893
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,160,0.001,128,0.223579837139839,0.2537912707680276,0.27121584327714426,0.07444123899959755,0.2257802363348877,0.23407841297281404,0.24803897414424714,0.22374631183079302,0.22328745502448255,0.242556932550301,0.2537912707680276,0.2386284486645035,0.24466836495744512,0.20367225126747487,0.23425303771106842
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,160,0.001,256,0.15883210377480267,0.16886168162439197,0.17958716924297408,0.05356109142514083,0.1562991708377693,0.1658732262425071,0.1630192849937878,0.16886168162439197,0.15721223781257226,0.1626954951570618,0.16799022226540736,0.16147041730416414,0.16326228148862745,0.1608341612328949,0.1627986594138712
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,160,0.01,128,0.0683714697683726,0.07286421820449324,0.07728446125594873,0.023672932335796003,0.07167238316138562,0.06984266462293838,0.0724136050383901,0.06322883084315346,0.06579578012330478,0.06977789206909328,0.07192687351619621,0.07286421820449324,0.06711758870429788,0.06170870436382607,0.06873862581828456
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,160,0.01,256,0.04988365244676888,0.05234757050995339,0.056217122061946026,0.017821312306277034,0.0510220769653169,0.05234757050995339,0.050719961884627365,0.05014929962039435,0.05048097235696277,0.04727429777861551,0.04984674476010264,0.04989354202190306,0.04966953109581029,0.049024459551407044,0.05005866410019797
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,180,0.001,128,0.2229124800944004,0.2606842935559499,0.2813639494202771,0.07495754373557098,0.23227794999828846,0.24153658659342786,0.2523636095467155,0.23559346812290263,0.19192789983750327,0.2158536754771456,0.2606842935559499,0.2509997568485106,0.22409878270048633,0.19407626892834973,0.23103177524553387
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,180,0.001,256,0.16303861208360995,0.188985508147368,0.20247928316282704,0.05460609344029391,0.158918053866112,0.188985508147368,0.16848460030544715,0.17682907837557105,0.15064290653467685,0.15980255899840176,0.16951896083575355,0.16117523029014388,0.16019910138567456,0.15376686219610514,0.16519029321407866
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,180,0.01,128,0.0674280517470303,0.07762605044596496,0.08342618191881845,0.02321163100719032,0.07014868607309734,0.07222788882533664,0.0738569118955046,0.06209641202228442,0.05757155868471815,0.06947301081399596,0.07762605044596496,0.07296079771895848,0.06926383525450598,0.0594691023187996,0.06875509597118733
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,180,0.01,256,0.04976152169112483,0.054757888835086185,0.058457387037532796,0.017412801759543288,0.04942344396100154,0.054757888835086185,0.0514883607622832,0.05017388271775814,0.04668064694963287,0.04847018630454126,0.051531130049974616,0.05125265624928656,0.05002850381935832,0.04740385911306018,0.050169994970785906
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,200,0.001,128,0.23218212184494588,0.29924917252424654,0.322745711578658,0.07732090819816079,0.25805234025710727,0.29924917252424654,0.2605952793853699,0.2169366314541198,0.18045718647107092,0.269147665821491,0.24575650962071863,0.2351670525535326,0.23449913313748674,0.19063702685780534,0.2414849613368332
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,200,0.001,256,0.1683323376155444,0.1978612197777223,0.2120136148272405,0.05639127108882919,0.1728163750410901,0.1978612197777223,0.1745698240857487,0.18933521880645193,0.1653513819067029,0.17168440242003072,0.19073251223007867,0.16898777490661382,0.16444680066789868,0.15462655882632645,0.17551111249796433
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,200,0.01,128,0.07108375501985037,0.07995880323119293,0.08535075890271096,0.023912906477855263,0.07486034825879756,0.07922871031822133,0.07995880323119293,0.06233103252343822,0.05939873293442746,0.07444462612677122,0.07366567198127819,0.07715746535868324,0.07092114903186152,0.059462731126980944,0.07153710324384027
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,200,0.01,256,0.05160855389691112,0.05476667460556506,0.05829087920425265,0.017642950925684076,0.05176936529013493,0.05476667460556506,0.0537184878661603,0.05230981378065364,0.04812064347538866,0.04938617597770271,0.05174571979918256,0.05357459907703301,0.05080282923072236,0.05196202902949943,0.0518506279566445
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,220,0.001,128,0.20952105669531443,0.25406075479300244,0.2736672875182272,0.07021629061532414,0.21801224667732677,0.25406075479300244,0.2166199100242383,0.2043239526930622,0.17236217039768667,0.22054015754168776,0.22233322263219493,0.2516031745864296,0.18805617694087562,0.17733066946900722,0.21415948732917622
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,220,0.001,256,0.15539005451334412,0.1728836284915396,0.18508703747861963,0.05197978695949524,0.1621556404943613,0.1728836284915396,0.15442894387787617,0.15603565904123137,0.1564816403716129,0.15453516577494822,0.1565133487359512,0.17139414780119272,0.13994848596326998,0.15436787318857942,0.15812452333774854
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,220,0.01,128,0.06728892348393126,0.07753608986845166,0.08304225434002725,0.02283791722851333,0.07139295300286806,0.07466008208067901,0.07753608986845166,0.060461426664596085,0.054460006486271785,0.06790078650043178,0.07202520759372671,0.075496499715406,0.06316670149331895,0.05623009877050053,0.06778947428511038
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,220,0.01,256,0.04933797082334451,0.05328556468756587,0.056877126177702776,0.01685095185364617,0.05328556468756587,0.05143080631592097,0.05324029124945396,0.04764480959638536,0.04838964321141279,0.04724632948209848,0.048317776184826716,0.05175266666088015,0.047104414837054256,0.04954482897308881,0.04984904305291424
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,240,0.001,128,0.23027543400715486,0.28367571047474965,0.30523879902374507,0.07689092036247137,0.28367571047474965,0.24463324046187962,0.241062802725904,0.2043058896993142,0.16652952330995438,0.2640055834386253,0.22797813213189572,0.2727718932981456,0.2603872763867315,0.17254914543548142,0.23697126587313447
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,240,0.001,256,0.16404419080082777,0.18612453552845878,0.19992477755625393,0.05576499359847742,0.18312341827036163,0.17317577641800824,0.18612453552845878,0.1639401631686772,0.15813906965959743,0.1704002795022173,0.15696774120666004,0.17147779255083395,0.17683463684982303,0.15357321147653646,0.16970141469072944
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,240,0.01,128,0.06919761101714016,0.08201907308085683,0.08815016926278327,0.023226245210131124,0.07422553933615182,0.07324432060360798,0.08201907308085683,0.06312867833404384,0.05366795572460434,0.07572834081529281,0.0716892496337499,0.0794240714901042,0.06674841322276295,0.059046765986471045,0.07042084459043442
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,240,0.01,256,0.05038452622599764,0.05486777700388617,0.05851739544051997,0.017241623343055058,0.05374880090394564,0.05196973908674691,0.05486777700388617,0.049986303196359536,0.048614521689271085,0.04877604131351176,0.050281514144738276,0.05003553111389075,0.04897136075778274,0.04923086725457522,0.05069025771179336
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,260,0.001,128,0.23483234541481868,0.34713904593808914,0.37613411329967233,0.07748146732978613,0.2420995256100836,0.25220555587412413,0.34713904593808914,0.22503993222820798,0.1641732377156497,0.2861002945028997,0.23553561628637318,0.258904108566402,0.2167116538378833,0.21476409498395863,0.24854988692384594
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,260,0.001,256,0.1800535577887668,0.27924341563393135,0.3038798113287401,0.06061509554531769,0.17846354785225588,0.27924341563393135,0.19811412766617506,0.1731688789154018,0.17859360254388462,0.1888659093510207,0.16186844156712213,0.174370555981185,0.16272835770442812,0.1568059782368902,0.18822962419816425
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,260,0.01,128,0.06982709667117981,0.08134879620775023,0.087085315248239,0.023294433755688355,0.07217525922853679,0.07585132095727716,0.08134879620775023,0.06973175512135027,0.053047383730736815,0.0734412042636439,0.07302625134750056,0.07394527191088451,0.06732232222726303,0.06253798203599467,0.07063604005593993
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,260,0.01,256,0.051301330914868375,0.06043448019118742,0.06465868987506736,0.017239785129930938,0.052408816817094334,0.06043448019118742,0.05362623861416192,0.05690136278266358,0.04928089056383973,0.04868000086616468,0.05018390686589476,0.052431426419668525,0.049917208845779396,0.048514243155089516,0.05236767724680871
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,280,0.001,128,0.23381417598029533,0.3549192720827901,0.38754309620471455,0.07834411520431758,0.2922707632174258,0.3549192720827901,0.23556075619569417,0.21116895274992853,0.1642686648880636,0.2246681070670467,0.27260762129178556,0.2483042073331098,0.22612621830829102,0.16972636131397562,0.2459351615134852
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,280,0.001,256,0.173013139234849,0.24194131913741695,0.263224293903429,0.057141164249983084,0.1942888620484822,0.24194131913741695,0.18153252062794425,0.17870528679602932,0.15220569103759857,0.1625891748743841,0.18347720724563496,0.17064491237369483,0.1688863222834027,0.14856828017242846,0.18004274686653995
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,280,0.01,128,0.06942985179659168,0.08156427792923339,0.08714071743525353,0.023202249510944854,0.0746661371229404,0.08156427792923339,0.07981080328314112,0.06393180320319572,0.04831056692013993,0.07846818821630032,0.07277901769611815,0.0719852609397173,0.06893314051820862,0.05698669001964554,0.07046551965114196
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,280,0.01,256,0.05084676548169642,0.05697690382284585,0.06100458402771534,0.01722930806880088,0.05450808211177251,0.05697690382284585,0.05538491706175379,0.0493117159964388,0.0463640183035934,0.052017250415132193,0.04929588952150846,0.052152428294862746,0.05079887689701132,0.045573779257483044,0.051360982507905675
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,300,0.001,128,0.24166479719803655,0.32694755461792085,0.35406828859926154,0.07989035253211522,0.32694755461792085,0.29225867936734046,0.24683423425805498,0.22669136687834204,0.18558753942554487,0.30986872090079337,0.260461544866895,0.25156801179828236,0.19303069604642134,0.17065932061328634,0.25151529722479676
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,300,0.001,256,0.1733099755102984,0.22882260888523165,0.24659627900672043,0.05754246201376063,0.21389233861247872,0.190252238170763,0.1743321615317836,0.16272550138640307,0.14434308326194153,0.22882260888523165,0.1702884798446243,0.17219062767721144,0.1478061641229752,0.15361021706917272,0.17779268533405948
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,300,0.01,128,0.06744350609524334,0.08275514677908725,0.08871684893683482,0.022469179597811053,0.07760449105483688,0.07158553105172968,0.08275514677908725,0.07050876585372734,0.06114287021200664,0.07023348521830226,0.07161485124625926,0.07082387692282878,0.05811254715060194,0.054391301119173154,0.06936730420545803
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,300,0.01,256,0.04998854952511544,0.0630296511524883,0.06792666385076686,0.017145690546373285,0.0630296511524883,0.05221008192106765,0.054588863042546405,0.04882340732384835,0.05005443395253398,0.04901787203593109,0.04725337024261135,0.0506139427058883,0.04584596981013626,0.0453574124178775,0.05091590791828657
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,320,0.001,128,0.2207153402060416,0.30795540937134613,0.333450835150868,0.07258855966712115,0.1977554548778225,0.2940261267003609,0.2159903518808705,0.19458547601711365,0.183945461179848,0.22163528453465633,0.30795540937134613,0.22482296710094105,0.2326272727667237,0.17504913600251992,0.22872944792602934
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,320,0.001,256,0.1594838554496304,0.18930549087510176,0.20325367786583293,0.053246353388937455,0.1551804982715906,0.18930549087510176,0.15722566654108278,0.16219330089302247,0.15786498971482957,0.1623155182520261,0.17954712675357967,0.16297843512226323,0.17004718882265105,0.13812877729444273,0.16401419512345372
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,320,0.01,128,0.06772778372789187,0.08113093409960374,0.08708291533306263,0.022963164451260436,0.06733293538519738,0.08113093409960374,0.06780785247179291,0.06374290740078013,0.053750973931307906,0.07079114274281594,0.07820722056191218,0.06784902614641522,0.07336223981985275,0.05633055650711539,0.06852195149762125
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,320,0.01,256,0.04853956179104803,0.05620704075059257,0.06011330708814131,0.016625403135207596,0.04935777461587958,0.05620704075059257,0.05010553664366115,0.04897627926778875,0.04348523629642328,0.04803791822758641,0.0490947688273022,0.04725100108371503,0.05095891117802801,0.04409495318337183,0.04887473620997445
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,340,0.001,128,0.222167398145208,0.27795330942590124,0.2991334025130354,0.07448593236537315,0.23387850788282555,0.25098787549394014,0.21461563663629907,0.2699617836933786,0.17742228281202044,0.225439045211627,0.27795330942590124,0.24747940543278635,0.1803036104828584,0.25019431253870905,0.23506284693595866
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,340,0.001,256,0.15776063026821002,0.1729647566592703,0.18449703342972998,0.05295371730007289,0.1602906438489014,0.16308298840502802,0.15388093109461629,0.17056742329116073,0.14853693470372548,0.15951010945004565,0.1655251889114054,0.16468607113969888,0.1729647566592703,0.16933730688051168,0.1629970721156113
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,340,0.01,128,0.06827878895502246,0.08176139059909754,0.08737366164291552,0.02271906593307599,0.07212635420309815,0.0804930175456061,0.06798244013435058,0.07419604640662802,0.05361655377036422,0.06676002022859442,0.08176139059909754,0.07801977703945503,0.06904332162273125,0.054049314146305885,0.07042723668775186
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,340,0.01,256,0.048053070846154365,0.0542958164799657,0.05786319067976765,0.016394521140419113,0.05000610283614824,0.0542958164799657,0.0465766379012806,0.04917934160930072,0.0436080944080154,0.04860137884354508,0.04859776724503635,0.05128792721480436,0.05151972847697388,0.04451617852039361,0.04891683125712815
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,360,0.001,128,0.21700807878000436,0.24798624318583667,0.2647070674820635,0.07170392503019066,0.22767258826455694,0.24036405147451212,0.23611259628475897,0.2100687145225353,0.18457740979622866,0.23068965446061393,0.24798624318583667,0.20728688886624652,0.22593070054271489,0.1964117103152559,0.2215539476105098
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,360,0.001,256,0.15679012822047558,0.17136771035835605,0.18285901441891309,0.05169099159036566,0.16218290302381197,0.17136771035835605,0.17063146033919596,0.15835770798592827,0.16024967086378278,0.16567426041279706,0.14351394937553583,0.1610102165468987,0.16547711975722543,0.14218743520029703,0.16034676488406202
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,360,0.01,128,0.06719453395505746,0.0774132841512406,0.08317002319781594,0.022363842405189117,0.07082349710293842,0.0774132841512406,0.06850960046643717,0.06889956697057334,0.05752686500924898,0.07109664317678796,0.0710774067977661,0.07420053132737461,0.06308209263414158,0.05548687228702543,0.0681391465108221
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,360,0.01,256,0.04747522673774774,0.051986277544997905,0.055290774366656185,0.016112395034122824,0.05006263835890751,0.051774415278347724,0.050419300135964656,0.050927313052284685,0.04345583900750913,0.04939308460532924,0.04356293027499085,0.051986277544997905,0.050087132533915134,0.04305977177992013,0.048594041164333385
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,380,0.001,128,0.20602669127679013,0.2638101307262694,0.28481253096399833,0.06862695607478285,0.22518349787002795,0.2638101307262694,0.18616933764884955,0.19852416647693916,0.15248261375255792,0.23057416533377154,0.2308427979051099,0.25861894811673997,0.17944467894499633,0.16374911978873768,0.21212637216100025
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,380,0.001,256,0.1566602320415373,0.2122828479219017,0.2299184115845604,0.052403616599958756,0.1501309057461005,0.18394203998816736,0.2122828479219017,0.14258621961119186,0.1368715557586174,0.17192434359299003,0.1397699392049555,0.16504105250516934,0.16182903670618426,0.1421219565003007,0.1622412018365736
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,380,0.01,128,0.06351056305468139,0.07712614248648905,0.08283331354802201,0.021307548858804877,0.06732849837433891,0.07712614248648905,0.06575096524864464,0.06185055929151578,0.05575099734591842,0.0636175602946658,0.07511764504375189,0.07529530028830456,0.05370414865548762,0.05008412907943416,0.0651845194488558
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,380,0.01,256,0.046374128017504145,0.05151080985418817,0.05488208771715827,0.01577205217266271,0.04659677397834781,0.05151080985418817,0.047335734538078746,0.04635473575026346,0.04398833261757832,0.05101569439825254,0.0458985559552534,0.05026649437873254,0.04753090808351393,0.04148682914917937,0.04729204241854194
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,400,0.001,128,0.23514801032023905,0.39382075759240415,0.43058238477922867,0.07775012584843977,0.19231910679420228,0.2458502862883332,0.20293976045313034,0.24552145040759918,0.18459595359421338,0.22540028184064306,0.30463371332528266,0.39382075759240415,0.19550204078674627,0.15039771163054746,0.24341575385477665
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,400,0.001,256,0.16469412214545245,0.22197777086110693,0.2414928655885798,0.05502075767939661,0.17251682060211304,0.16792936338712453,0.14157920974500357,0.205506271094407,0.1392387502677605,0.1537720535108858,0.1708815310548654,0.22197777086110693,0.17487351801634338,0.13808579330482934,0.17070329833212192
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,400,0.01,128,0.06359309213488978,0.08063624852625101,0.0870300772234582,0.021361196532777838,0.05975522975389351,0.07578510953561672,0.06347797356725626,0.0682346644321954,0.05185634372772133,0.065765396557019,0.08063624852625101,0.07270280945357745,0.05942286964613323,0.042897926873792964,0.06494064465620611
eval_iid_K40_scaffold_average_lr0.2_seed0,iid,scaffold_average,1901,400,0.01,256,0.047879747211119816,0.055522233949854484,0.05969975818904617,0.016327305894373374,0.04939234042749408,0.05157192966483767,0.04645271852203746,0.051844487878774485,0.042983278681274856,0.04952829110942847,0.0469415403513935,0.04821089297698239,0.055522233949854484,0.04230029376200136,0.04862655529389927
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,0,0.001,128,4.918720228811245,5.102705074291529,5.530675256871112,2.043994801020285,4.873559510944994,4.988793264767455,4.96037549757084,5.028340288694991,4.858748496428715,5.102705074291529,4.912156224868024,4.8336480207876305,5.068127042368295,4.977764247985428,4.961166075635397
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,0,0.001,256,3.489902425924188,3.554547713554469,3.997630966907041,1.746538328107624,3.535378488831951,3.503369791297222,3.4973912702939383,3.5240588691036083,3.379330683005826,3.554547713554469,3.51269711928938,3.474707856960838,3.5374710601394077,3.540799519421979,3.5063017747834775
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,0,0.01,128,1.5040258314592463,1.5524992407668459,2.1540849400296116,1.3715710059195114,1.489802899655922,1.4917282524421078,1.5089001449560582,1.523243985013881,1.48480214215312,1.5388006659490647,1.4953907223932215,1.5338707334067772,1.5524992407668459,1.5311769840668041,1.515192143712917
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,0,0.01,256,1.068445229715012,1.0835381798366537,1.7536720951593538,1.3399679775488462,1.081209856298737,1.0539448047248272,1.06573718037547,1.0781515575856402,1.0545184546540292,1.076427109456555,1.0835381798366537,1.0797135761138783,1.0760272295037712,1.073024743155356,1.072276946892333
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,20,0.001,128,0.1460680352362818,0.15427417029576235,0.16391423021547535,0.04949491110167272,0.1441462003698255,0.15154501528209527,0.15326440726491847,0.14691225205248507,0.14893016144105448,0.1509197289176457,0.15314584110005391,0.14576512440888365,0.15427417029576235,0.13930837351613634,0.1488901028715743
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,20,0.001,256,0.10366959808278337,0.10929159224700993,0.1164285200720605,0.03561867455712186,0.09888389547189151,0.10281538858714082,0.10802046798398134,0.10922374892159536,0.10356659916038777,0.106494946017382,0.10174233812727733,0.10929159224700993,0.10792648415289485,0.09930294145670421,0.10479496524257781
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,20,0.01,128,0.046167690578129646,0.048693146250872954,0.05163284174954217,0.017262652788282352,0.04661665987288343,0.048693146250872954,0.04663218300853463,0.046259885407290265,0.047255618470144985,0.04616497367162374,0.046771637104617896,0.045617068895282935,0.046478024602510104,0.04422198150689986,0.04648361502942613
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,20,0.01,256,0.03298174462827436,0.03485729215819843,0.03758916809958888,0.013362337319014185,0.032593697338866,0.033401446163309284,0.03459644571106719,0.03337318857212936,0.03391433697835088,0.03312418723263305,0.03207584033250768,0.03485729215819843,0.031908661661672826,0.032542120652354664,0.033252257323468266
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,40,0.001,128,0.18101259094203367,0.21377537737080207,0.23051185152755307,0.06184513566531032,0.18076607291373234,0.1929926154866808,0.16885499538359186,0.20847469677242736,0.21377537737080207,0.17203417633736956,0.18379344072847054,0.1791294197987511,0.18786811029878991,0.17407849895302335,0.18672360048068912
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,40,0.001,256,0.12841052485310656,0.14507338300201467,0.1583219429995067,0.045519983942763256,0.12181991597081289,0.13125889038179317,0.12146134181511212,0.13846998452113576,0.1361459219009424,0.14507338300201467,0.12580423694994416,0.12784090125890196,0.12192877856648138,0.12764303630152107,0.12996428537653906
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,40,0.01,128,0.0549903923828088,0.05933598707040237,0.06291234351381231,0.0210671686303273,0.05688308196828813,0.057230870827004274,0.05434586735275041,0.05632072382115473,0.05933598707040237,0.05513242156277731,0.05326410167823038,0.05194173055795136,0.05866565776482069,0.05328027238126398,0.055688735679515065
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,40,0.01,256,0.039347251173488,0.04191229542141341,0.04458983160595341,0.01608314152466399,0.0395351784915661,0.04191229542141341,0.03940709849315202,0.041073470518086574,0.04073571069758277,0.03986725593319628,0.03830127213230943,0.039819227152268946,0.03830443783441374,0.04095471674768025,0.04000686633470743
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,60,0.001,128,0.17831132867880264,0.1913008692382028,0.20463033771521252,0.060788944144057944,0.1736440984788168,0.17635983888586587,0.18842592796999572,0.1792934892387555,0.18926976209710114,0.19079055635226624,0.17919702595804865,0.1746280510171921,0.1913008692382028,0.17318562032185658,0.18174857428119284
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,60,0.001,256,0.12714264858777344,0.13433152473463972,0.14424163691634578,0.04356753713473396,0.12733434990179973,0.12836746580396957,0.13219453002041212,0.1340958650052935,0.13076439481970947,0.13004608014868968,0.1297377761727561,0.13123583702831323,0.12121870322035522,0.13433152473463972,0.12998242791624523
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,60,0.01,128,0.056150125660571815,0.060584182453091356,0.06499729587851802,0.019801156474654073,0.05638772261508354,0.05645400347540547,0.057264519071024346,0.05387349382029929,0.060584182453091356,0.05839700704942053,0.05610888328269439,0.05422677587162392,0.059032603336892316,0.05370078865164646,0.056644712736494476
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,60,0.01,256,0.04050146806489547,0.04255768673320613,0.04551973092126915,0.014864853211054376,0.03998127872431439,0.0408864058353792,0.04165725325822553,0.04252703807229691,0.042234348561085946,0.040997640963643556,0.03976934561583239,0.04255768673320613,0.038599540475603066,0.040655501880122166,0.04100509141386942
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,80,0.001,128,0.19166894564613518,0.21320220399591328,0.22645499697884114,0.06374828719521657,0.185318705926731,0.1934200937528617,0.20380250402748717,0.1905531493907405,0.19802057500597828,0.21320220399591328,0.20461349606514598,0.190571404354595,0.20959939036136008,0.17732639925641094,0.19693357915335896
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,80,0.001,256,0.13811841724192694,0.1513584359556302,0.1615115850524588,0.046606916725240574,0.12848026827085618,0.14662825964442852,0.14750203822401572,0.1425875985939591,0.13713005385474836,0.14066245967582378,0.13648777271499482,0.1513584359556302,0.1349275371572155,0.14100579167207844,0.14082330824498163
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,80,0.01,128,0.059488760461317805,0.06559423840064166,0.07007630964319432,0.02139070267768623,0.05942965055237393,0.06005628030080307,0.06342035784382118,0.05756339474167295,0.06141551234064837,0.06182914459167337,0.06559423840064166,0.05651711329396043,0.06164213824437599,0.05684834725011933,0.06049571112684251
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,80,0.01,256,0.04307148565223099,0.04503376439651386,0.04891645303563957,0.016847645951979618,0.041158463944644494,0.04436700846385204,0.04503376439651386,0.043954231246154545,0.043042276830142556,0.043698103091261035,0.04324681814892031,0.044970829682142895,0.04071011125550588,0.043484996463795056,0.043388417418903855
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,100,0.001,128,0.2060362481678719,0.23292955620045822,0.24866971087373727,0.06940324315782141,0.21768948804295593,0.20512344988061942,0.23292955620045822,0.22256544924884378,0.23027759759723881,0.19853251432028632,0.21746392527899555,0.20458882428060063,0.19490550841933663,0.18448940851699236,0.21139311160237004
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,100,0.001,256,0.14764693452336336,0.16426323704630333,0.17405536384765927,0.04953071510668152,0.1421791082871824,0.15205001284522027,0.16118694701833272,0.15814048641734477,0.16426323704630333,0.14420487537883286,0.15346303363984948,0.15515203755262574,0.13561987822366736,0.15281469136780984,0.15214116682175413
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,100,0.01,128,0.06353670111455348,0.07057822421323176,0.07609564910685047,0.022246941427008636,0.0664901025487725,0.06501862779875744,0.06731446413524061,0.06253087736407108,0.06501361203256548,0.06671986091760214,0.07057822421323176,0.06097185639776732,0.06267084736765127,0.05701537607779955,0.06453313429445014
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,100,0.01,256,0.045940882555012504,0.047492127462701685,0.05054486049237177,0.016942101284874066,0.046076283668245406,0.047492127462701685,0.04726529040327572,0.04687875363999239,0.04712012926809263,0.04633687347241862,0.046865557089056736,0.047003694552500495,0.042907154231655066,0.046063044715884,0.04641779771639847
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,120,0.001,128,0.21342307063356863,0.25066811866902783,0.2691000010400453,0.07114987645457567,0.2192817412643652,0.2219894751461664,0.2440029833456905,0.20254766383404188,0.21043384786410654,0.22214010050038935,0.25066811866902783,0.21738133946674085,0.21066176228542333,0.18660439033584467,0.21928159493178664
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,120,0.001,256,0.15261943475635226,0.1710322932005059,0.18191628159380102,0.051892407849195035,0.15248410923139488,0.1559764795716842,0.1710322932005059,0.16391919944605338,0.1476485553015447,0.15553123824456302,0.16521258414899095,0.15267154331344418,0.1477750185213466,0.15086544557342754,0.15649067506742906
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,120,0.01,128,0.06457610067002306,0.06937294744231674,0.07436131667742718,0.023080075885238985,0.06746864267890398,0.06658613629233326,0.06699426272926237,0.06512633661829319,0.06428623074917589,0.06448825271207793,0.06937294744231674,0.06463450408343416,0.06671805931872407,0.05764473356855869,0.06539976770250594
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,120,0.01,256,0.04697622434903552,0.049632350325569716,0.05304764125463389,0.0171836752162447,0.04807772342595785,0.04844204885356983,0.04794656283292309,0.049632350325569716,0.04617400362014399,0.046476427404063825,0.046851835803029256,0.04809401092756948,0.04578590368388201,0.04703359255526947,0.04746480358946443
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,140,0.001,128,0.2179395423710558,0.25650570780967763,0.2763699453597896,0.07337118136358689,0.2549023916650058,0.25650570780967763,0.21004570884900325,0.18856125837280543,0.20977765510811403,0.23986309149556015,0.2345044783942527,0.23447786260142958,0.20337207017344264,0.19156717998410636,0.2236104479749898
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,140,0.001,256,0.1592231388225401,0.1863044304601783,0.19964212564516498,0.05349776089941386,0.17776234810468805,0.1863044304601783,0.16077987939202093,0.1587532199202686,0.16004110149311004,0.16184381863958336,0.16426224944579926,0.16370543349303993,0.14828887332689947,0.15221149075188384,0.16373991782144331
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,140,0.01,128,0.06733579005589506,0.07435042054265886,0.0796211501755209,0.022911328827375812,0.0683367325618138,0.07110468950157736,0.0694303520378111,0.061385660221695844,0.061219757639163916,0.07398816882061095,0.07435042054265886,0.06881297793200823,0.06710164255801619,0.061214614197790986,0.06785995667123808
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,140,0.01,256,0.048992489929361616,0.05178559152799815,0.05535912844653626,0.01755365620305609,0.05011908532530734,0.05171098271839084,0.049246643337897814,0.050084642800398024,0.04826645901643634,0.05178559152799815,0.04966937974105502,0.047513694080724415,0.046116564981865026,0.04781254515530243,0.04926299399848018
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,160,0.001,128,0.21786445838997617,0.24683159053100576,0.2636239071066175,0.07323139303069542,0.24683159053100576,0.24460126554865572,0.20741873274094105,0.204266175119735,0.18293937165006888,0.2445022303473211,0.24233886185889839,0.23387759188044385,0.2215655404384681,0.1948685212887166,0.2234374296702354
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,160,0.001,256,0.15923408780649329,0.1702398183364394,0.1813292621324968,0.05340462120752694,0.16975481722036243,0.1702398183364394,0.16589079796773074,0.16253209548194608,0.16050506458185163,0.17019213779960493,0.1611869825083078,0.15215680494557815,0.16938978203612465,0.15786917968045053,0.16407634958356854
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,160,0.01,128,0.0671072416985188,0.07440974721781708,0.07975436648184515,0.02302257896942295,0.07440974721781708,0.07328455516313863,0.0659978567190855,0.06055480094863959,0.05428039572715623,0.06995077295488021,0.07281980278325603,0.07193665999092091,0.06818529382562145,0.060308129150440266,0.06747845654500176
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,160,0.01,256,0.049260076575803474,0.05187479417629209,0.05515887563568828,0.017174288893420334,0.05187479417629209,0.0509875677387403,0.050289798463770796,0.04934590111484089,0.046633284540714276,0.050157193064134534,0.04931623033392457,0.04883453604744848,0.047832413834909396,0.04796491593070697,0.04934641914371071
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,180,0.001,128,0.21239101217940962,0.2551013376197292,0.272866293754853,0.0712521043857827,0.2111299245113029,0.23048291613286315,0.20633539560177033,0.20227852437924082,0.16710492087698467,0.2214504197948264,0.24642721400828324,0.24566364835063334,0.22428523404390985,0.2551013376197292,0.22239852026382315
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,180,0.001,256,0.16151322690494718,0.19963026960175387,0.21419206394958054,0.0548220880791041,0.17501533700321384,0.19963026960175387,0.16413277234100293,0.17435889422601364,0.14468717356829253,0.16562913722174907,0.16276636461980135,0.15954978989228089,0.15601605320236664,0.17401191091039267,0.1681549201996268
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,180,0.01,128,0.06534980677046863,0.07607850440361363,0.08184001927638557,0.02269355544288712,0.07468486568717846,0.07072030735932502,0.0615799047681488,0.05851248011159461,0.0510203062509711,0.0690709686955664,0.07607850440361363,0.0716357060023868,0.06592386525754182,0.060811213765384634,0.06643224317989346
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,180,0.01,256,0.047913209694190904,0.05185807798737159,0.05521954786808967,0.016940204133584724,0.05185807798737159,0.050966305441718186,0.04793864464783188,0.04887416696530492,0.043151523385643493,0.047653820629906925,0.05037241564468504,0.04812386119104018,0.045582339553437164,0.0487739481207475,0.04839059510849307
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,200,0.001,128,0.22456606658103198,0.26423696773775324,0.2832032382156797,0.07452657948723167,0.23890784356609818,0.24409016985818552,0.21791557764472266,0.22078883107310385,0.17250676881781213,0.25401806824566175,0.2636138827751179,0.26423696773775324,0.23022393115456263,0.21124570970890047,0.23326313523284717
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,200,0.001,256,0.168382924466215,0.1908506449174415,0.20356078475752404,0.05579801766365296,0.1908506449174415,0.17832835393532362,0.16032672364275913,0.17735147800280446,0.14631591499129676,0.17187083275800577,0.17788716327247936,0.17538675118339003,0.17838336756538395,0.17310886076270846,0.17335592419224696
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,200,0.01,128,0.07006872883170895,0.08334821369171364,0.0890339010075028,0.02386721322848528,0.07359781616786355,0.07737620540244486,0.06657406345221527,0.06797900365417128,0.05345136971321214,0.07744184722030736,0.08334821369171364,0.079992398348138,0.0677393115024758,0.06567601045854986,0.07180453773007181
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,200,0.01,256,0.05099535532200886,0.05461264887235002,0.058231640795135896,0.017621749500999536,0.05225716854851599,0.05461264887235002,0.050825834020273984,0.05259743793308059,0.04444143543326533,0.05235263035116061,0.05375467419840354,0.054298789497050796,0.04809468034579209,0.052504590520567065,0.05165917333147671
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,220,0.001,128,0.22855669185562322,0.2885491193214826,0.3108522829469667,0.07738045806767482,0.2885491193214826,0.2518150124049668,0.25342410192806974,0.2060354484961708,0.1738406916783887,0.23920672239298352,0.2619516413872563,0.2631933799795663,0.25548051964704116,0.18744908639639218,0.24064145360484104
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,220,0.001,256,0.16706235550612958,0.19913113128701038,0.21425315329626965,0.0561491307982883,0.18927708579718497,0.1738297439666205,0.18113938521542103,0.15785096726034042,0.19913113128701038,0.16696887680928993,0.17812724653438383,0.17073242706828015,0.17266711560286283,0.16312954832106671,0.17567210167349176
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,220,0.01,128,0.07111024524689011,0.08495346309317449,0.09130425894966278,0.0240819312905547,0.07838070807442135,0.07647622620747326,0.0719021528958493,0.06540467771714815,0.05390468333903202,0.07731623825901858,0.08495346309317449,0.07681414596861233,0.06916979349421963,0.06156407162247582,0.07212174067166847
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,220,0.01,256,0.05126348213176245,0.05797660630208677,0.06182056547724318,0.017746368198985937,0.05797660630208677,0.05371540359113669,0.052171090979943664,0.05117793939445238,0.04696288066480663,0.05134433804214783,0.05343583229348259,0.05028879919403063,0.04708291511929144,0.051192479140348426,0.051624811088496037
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,240,0.001,128,0.24579387118458348,0.30487487904317045,0.33118145645862296,0.08210341757252448,0.27530848906717,0.2574335172104886,0.26208780873241794,0.23267875643346042,0.18640570127153636,0.28701989629436647,0.30487487904317045,0.23435963129340104,0.2574684254041164,0.2410802715185171,0.25579416050798326
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,240,0.001,256,0.16946965840454722,0.20311677584911325,0.21836511520490592,0.05670083269479069,0.20311677584911325,0.17717633372022912,0.17430502123993988,0.17202957156661275,0.148968096186845,0.17014972839223558,0.18376185288024635,0.153222824719733,0.16917004033619717,0.17778853810497713,0.17356256363517583
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,240,0.01,128,0.07303020839756057,0.08506623087769119,0.0916405485505971,0.024329644556977885,0.07870275193686756,0.07640371322640985,0.07047788759729047,0.07415982286581557,0.05487313624595926,0.08154699399531441,0.08506623087769119,0.07571591130493754,0.0709629596359924,0.06320111949413137,0.07359260957603642
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,240,0.01,256,0.051211369429387296,0.05576924000182877,0.05943792629247605,0.017485956818020537,0.05576924000182877,0.053023982700937555,0.0524220315032096,0.055107010167675434,0.04551247166836062,0.05046664082778446,0.05455231413018042,0.048621716745752115,0.047960477436790515,0.05110315202985097,0.05155253204432504
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,260,0.001,128,0.22969512721164845,0.2922694939474595,0.31541170968959203,0.07648684022402576,0.25580749545242965,0.2922694939474595,0.2109851296264097,0.2129720731511184,0.1720775099405532,0.260573602979181,0.26132064682268785,0.22848586834145104,0.21940310305711586,0.20920636899688866,0.23465705436490264
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,260,0.001,256,0.16455416938761136,0.20069892084284666,0.21594043774605787,0.05540634617087211,0.18401901766854648,0.20069892084284666,0.16728851705568548,0.1803284471332816,0.14277504727889806,0.16177687564212706,0.16992796545206787,0.15258751393935097,0.1499814954350156,0.18127749281916095,0.16991696952393728
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,260,0.01,128,0.0713172260879743,0.08462997193282648,0.09047466246717185,0.02411882473524744,0.0757891032599499,0.07864546530841962,0.06640287902956009,0.0720444387983224,0.05142502309476082,0.08462997193282648,0.08323455713387047,0.0767468553830566,0.06643058257766234,0.06779038578476657,0.07291243793775307
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,260,0.01,256,0.05150395014507158,0.05671304979744588,0.06033822427470581,0.01755577336185485,0.05671304979744588,0.055999981028006275,0.0514818622816014,0.05308979932570591,0.045139027218789894,0.05271830165771598,0.05378454402718032,0.04924053162634863,0.048878758128508296,0.05304259772808633,0.05211341980508348
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,280,0.001,128,0.23222160564962924,0.2805347820285171,0.3013167997473173,0.07808119875566437,0.26209587748606533,0.26728132348678707,0.2805347820285171,0.20759347089579386,0.1882193698048334,0.27848758825296055,0.26566036516148606,0.23889950360656573,0.20186454714517849,0.1868491245628956,0.24046216524274974
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,280,0.001,256,0.16752410351027242,0.184532794393535,0.19792792003471718,0.05632170132254813,0.184532794393535,0.18351123392486843,0.18017508139183291,0.16063698557511627,0.156272326060746,0.17757856186872353,0.16977836925921422,0.15848207313567092,0.16634181517769434,0.1741024159554014,0.1714274554125285
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,280,0.01,128,0.07045000618547871,0.08595787663833872,0.0925196465082911,0.023583309376033073,0.07173059021038516,0.07488832005227543,0.07791157611475051,0.06473987460048959,0.0556224051733356,0.08055714573021276,0.08595787663833872,0.07280720061705152,0.06659593081649003,0.06102201049256725,0.07172632541637172
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,280,0.01,256,0.050495172516768126,0.056886341612198174,0.06121054182458268,0.01721823146573335,0.05365495476989926,0.056886341612198174,0.05276492358470795,0.049948654456216136,0.04733039956136835,0.05246924629988609,0.05493004939747447,0.04909545627367074,0.04660759569291295,0.049804628582299185,0.051446619873619294
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,300,0.001,128,0.22926457450435345,0.3062060616817715,0.33272346398156455,0.07701118962106,0.2559638728550939,0.25327689736664394,0.21725217113111378,0.20906901835995634,0.17643193850692385,0.3062060616817715,0.2599346091392596,0.23097963230663068,0.19924682374554376,0.2042206726573743,0.23404879915607485
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,300,0.001,256,0.16511287695954188,0.18293835436749237,0.19480073339670273,0.05534708731175656,0.1825840884909143,0.1801328532239813,0.1668797220545304,0.16680917404457377,0.15693701390407863,0.17652227244950083,0.17851385344135645,0.18293835436749237,0.14583139603705347,0.16753129115468185,0.17085533129469635
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,300,0.01,128,0.06949908655865672,0.08808476757781249,0.09462135692275596,0.023551046992231015,0.07074689788252109,0.07535340567254252,0.06756129731166517,0.07128439614742514,0.05154538833296935,0.08808476757781249,0.0835703849062204,0.06896440319276856,0.058125204140353534,0.06105318450925416,0.0704210448011176
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,300,0.01,256,0.05002002183258959,0.05410638955280998,0.057448998087992455,0.016882116319241525,0.053623894246734624,0.05306985407661287,0.04990499105095187,0.051511045583765284,0.045258367029367856,0.05410638955280998,0.05379064062048681,0.04847468541777796,0.045282961634936746,0.05022339466618217,0.050623919941439575
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,320,0.001,128,0.23286171019561774,0.29168506558259916,0.3156770170158307,0.07792929742091532,0.2604563230357419,0.24906174926114868,0.2380386951517786,0.19899817379711834,0.19379730370829273,0.2869209311270363,0.29168506558259916,0.22281189650347666,0.206847029705765,0.19141924791911732,0.23667811500882388
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,320,0.001,256,0.160813016973598,0.1905256762217341,0.20479312421625265,0.05367036484766295,0.1905256762217341,0.17036622820085504,0.16449704530365475,0.15973940112613058,0.1650502658183117,0.16807153000741826,0.1727155538062716,0.15236258937331676,0.15661103172670926,0.15614625388833855,0.16593491425002968
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,320,0.01,128,0.07059799743615332,0.09139252985793674,0.09893888498205673,0.023638502429373973,0.07755708465140959,0.07246114181809143,0.069767603078031,0.06628478447387033,0.055066851027025805,0.08686489065192339,0.09139252985793674,0.06191518770354395,0.06422877117289474,0.05687159961711132,0.07116921787317877
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,320,0.01,256,0.04969856874575579,0.05881852407443366,0.06336418648618738,0.01681240763294286,0.05881852407443366,0.053271786922409886,0.048710353298528984,0.048639633543800534,0.04731489955846722,0.0522016720851458,0.05436318357116861,0.04545396945677343,0.04601133914786877,0.04568324597196805,0.050224645518651925
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,340,0.001,128,0.23078375734200748,0.31103175265779187,0.33662340969650956,0.07680533422574272,0.2360014306630532,0.2620454786018293,0.2435162445379051,0.280529071256786,0.1955137818246049,0.2490261791797502,0.31103175265779187,0.20791860502627754,0.19089952751453632,0.17355984498415572,0.2385660187408471
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,340,0.001,256,0.16883072107146857,0.1981935169020988,0.2139711615766746,0.05657217505434493,0.19136746388463155,0.1704949447614001,0.1981935169020988,0.17564429460850256,0.1971816141782912,0.16117788641114475,0.18261384635615086,0.16693186429492052,0.1346279857925247,0.1546175268802828,0.17433469511442143
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,340,0.01,128,0.06869333404887984,0.09125534765781038,0.09931704044022854,0.02324488124515307,0.0730722860768125,0.07529090918006888,0.06731257243356015,0.06914097574527135,0.049333848235022876,0.08008086523766826,0.09125534765781038,0.06357874490574283,0.05620509921362342,0.05508651990633929,0.06908678862424883
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,340,0.01,256,0.049754777057491525,0.05867184746779368,0.06323282943193678,0.016907940532395225,0.05867184746779368,0.05304731587112053,0.050915821227948764,0.049101893469802725,0.04822748764792039,0.051403384112291686,0.054925364030844595,0.0450171595150438,0.043384514727896235,0.04723771239678534,0.0503835057518401
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,360,0.001,128,0.22614633535530762,0.297888227612727,0.3237513302284993,0.07691685968303154,0.20775984188429797,0.22428170359082877,0.21036301758773526,0.28012341185505873,0.182062537961417,0.2931035554965144,0.297888227612727,0.20936906653283377,0.22248515990667106,0.19129480356687098,0.23535309046163955
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,360,0.001,256,0.15573172481906675,0.1772058539445066,0.19041402119979092,0.05152880373121897,0.16474954189613866,0.16245493127655472,0.1421139142442955,0.17195350798152076,0.14211449398498557,0.17713350083362708,0.1772058539445066,0.14268423531790755,0.1662104708039561,0.16275489145690633,0.16147661665910287
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,360,0.01,128,0.07034837642607296,0.09095170233746012,0.09838654120137316,0.023716721405681266,0.06735043745427252,0.0701237003836284,0.06237751398042186,0.07339003387759754,0.058794672241887086,0.09095170233746012,0.09040010135653546,0.06754639043343787,0.07001231059850664,0.05893003958938702,0.07181132092715402
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,360,0.01,256,0.048580632054377244,0.05450313203420069,0.05861204039665451,0.016450102956699818,0.05315715991710009,0.04870491201637641,0.04345501076283562,0.049109627939466154,0.046484717443657175,0.0544319984282806,0.05450313203420069,0.04546104634468704,0.04730333086926807,0.047505909903975206,0.04914603926448439
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,380,0.001,128,0.22221157725307852,0.31168841172565137,0.3379052206467068,0.07310198422720994,0.19885099056711367,0.22393942080976612,0.18215351400799792,0.18988665762506388,0.1829961305301838,0.2753233834949155,0.31168841172565137,0.273240583151757,0.16577697775938802,0.2125466725129887,0.2264257388143574
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,380,0.001,256,0.1657325506250173,0.21990521382521847,0.23785966539593648,0.05592223171668579,0.16029471520531016,0.16702988573796826,0.15963472584655558,0.21990521382521847,0.14089915757692523,0.18217393205212648,0.1917667204428975,0.1604154261464919,0.1441359130826572,0.15924768154053054,0.17003452910295036
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,380,0.01,128,0.06680033288412851,0.09455479967470558,0.10291571236497667,0.02231497209335471,0.06741782217976844,0.06539712018257399,0.06830708679584947,0.06139348823881111,0.05246697392982307,0.07919041192486548,0.09455479967470558,0.06587667698257252,0.05149995146192394,0.06077032865969825,0.0677543311030833
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,380,0.01,256,0.0490437041991725,0.057635588510487314,0.061631359342563044,0.016491702025207753,0.052206343298940555,0.049800542063546706,0.05373831202706556,0.048653753358210046,0.04412110117768474,0.052579368967490735,0.057635588510487314,0.04333549151082613,0.04340048662769636,0.04712669934715621,0.04947343296587972
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,400,0.001,128,0.2207756586385592,0.33880917109824193,0.3703072839784253,0.07357610027142442,0.2195968648180574,0.19990795674449413,0.22996895812798251,0.20209334775564577,0.1747606254449727,0.24223729933119134,0.33880917109824193,0.2184142800376759,0.20352365760670635,0.24199977746041898,0.231001261068328
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,400,0.001,256,0.15539605948051044,0.19405153592622384,0.20968032241997966,0.05176348592072583,0.17582418294130522,0.14452862396716146,0.1525412236857234,0.13238764005196757,0.16558353374054538,0.15416767539022505,0.19405153592622384,0.1357312591227088,0.1455512258252414,0.16217846722952808,0.1572735023030358
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,400,0.01,128,0.06823219348748853,0.09325103887667112,0.10119237943102333,0.02331001546942359,0.070132620748864,0.06394238277316718,0.07175134307201222,0.07057947525473218,0.05385966556353428,0.07606207144455492,0.09325103887667112,0.06564088077869228,0.06688913322847558,0.06376243718687424,0.07026202293969713
eval_iid_K40_scaffold_average_lr0.2_seed1,iid,scaffold_average,1902,400,0.01,256,0.04657117080868139,0.05452852382583135,0.05868596210428584,0.015847432090856463,0.05452852382583135,0.04577584068875389,0.04647460537578611,0.04538436737480053,0.045154087630223556,0.04988105062562679,0.05409615111254829,0.04265384412313156,0.045464850018646724,0.04466963198989774,0.04756427302342546
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,0,0.001,128,5.189990534198693,5.384239910143324,5.758090691395549,1.9226508710767045,5.269022218279271,5.287383738313797,5.113012126433743,5.236916851782051,5.190634791536155,5.104429133922601,5.171147709083205,5.174294347030487,5.231802588487357,5.384239910143324,5.216905095231634
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,0,0.001,256,3.6846115359815053,3.74666796570741,4.057607341031946,1.4650768052575824,3.6736339931981625,3.6450786609782377,3.7077389658385758,3.7258998608832465,3.6325350411394424,3.7084714051491923,3.7346947251217144,3.74666796570741,3.6506922746443213,3.6613059581381022,3.6888764563088583
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,0,0.01,128,1.6117997948209268,1.6553353671114255,1.9368520010488348,0.9271903954223778,1.6144455797626056,1.622203286707871,1.593283011319617,1.6024288961710444,1.6466441451730314,1.5785236098011979,1.6073565376753565,1.6017456440852387,1.6385728436085598,1.6553353671114255,1.6162215557086235
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,0,0.01,256,1.1264124470886383,1.1411241504807534,1.442982927137796,0.8489522858314051,1.1221188709755607,1.1303688282988256,1.1386013431152724,1.1122681250574313,1.1262233823153975,1.1398193077736662,1.1289024005913586,1.1193426818273389,1.1411241504807534,1.1309569896900358,1.129007604897323
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,20,0.001,128,0.128895442024742,0.1406820442412952,0.15052466884299034,0.04331455223363749,0.12094911629934732,0.1406820442412952,0.12298254766345251,0.12627200477628528,0.12823493125539911,0.1328868369076445,0.14042079920503564,0.13858379253288922,0.1288414437288865,0.11928889473829415,0.13013300425915084
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,20,0.001,256,0.09492151792946876,0.10905935455169796,0.11626187966681718,0.03214650056381372,0.08675448439051966,0.09481785517506736,0.0974347767123724,0.0933655140441463,0.09184043978781255,0.09323960595207627,0.10461627166489561,0.10905935455169796,0.09914510170034713,0.09170199267408678,0.0964018803810208
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,20,0.01,128,0.04252366485807273,0.04516695607556468,0.04861888055297519,0.01575834743277228,0.041639653243602075,0.04516695607556468,0.041351299662918714,0.042868216602596265,0.044026899435562,0.04392859346508512,0.04131010505499877,0.042944158025338484,0.0437570186129767,0.041337716424377446,0.04285303581410276
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,20,0.01,256,0.030425527888015644,0.032056240944387165,0.034191321886660575,0.011743668448684429,0.02904620660747323,0.030791560663558645,0.032056240944387165,0.0318398612924892,0.03090780133727554,0.030090864493889872,0.029202242407114404,0.03124895452623236,0.03106610794190732,0.029926508239769074,0.03063315371481515
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,40,0.001,128,0.15030892785829406,0.17703722123671475,0.18969304062148734,0.05037589176159701,0.15152816104606348,0.16343474373225625,0.15240189627478407,0.15762682880058632,0.17703722123671475,0.1442903781725155,0.1483624260009649,0.15054645528316637,0.16153603688466292,0.14536383246498918,0.15550122982781367
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,40,0.001,256,0.10827510768992324,0.12012700901873395,0.1286584847708226,0.03645577165660052,0.1072811970492313,0.11187473873990644,0.11488950305459496,0.12012700901873395,0.11484779878583275,0.10447695754280951,0.10158262834387316,0.11042265526524646,0.10864784796923863,0.1008930637635437,0.10966162433628658
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,40,0.01,128,0.04868996526416011,0.05393399191877877,0.05791141605755049,0.017871449742807438,0.047667009397437496,0.05090439607879044,0.046782044469699836,0.050594215469535006,0.05393399191877877,0.048892572559298506,0.047190955046691595,0.04761093223306466,0.05138903697532056,0.047207394664259224,0.04926890817047195
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,40,0.01,256,0.03506325909088374,0.03761097810995105,0.04066885995913553,0.014103249492615696,0.033826534742530556,0.03599646943073058,0.035778234587845105,0.03761097810995105,0.036530447309823674,0.03425645123033301,0.03336849994680652,0.03695751460261099,0.034227793438285796,0.033898954448002096,0.035274100514330824
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,60,0.001,128,0.16505435311648287,0.18198675194868924,0.1945047702283444,0.05612198785476339,0.1645475862169694,0.17662467287743422,0.16354762194371622,0.17064927992779463,0.18198675194868924,0.1628598941932681,0.16057691602090132,0.16730634216543636,0.1806623948241098,0.16555441826932493,0.16958986762284067
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,60,0.001,256,0.11803811188580857,0.1268486741032911,0.1354269936128736,0.039849506411121144,0.11466681674749984,0.12270251332061455,0.12132431558496955,0.1268486741032911,0.1205165327574382,0.11784676757884875,0.11109616547730003,0.12189890288685226,0.12122517497583903,0.12165811055697545,0.1200519037873937
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,60,0.01,128,0.05224314300896822,0.05509163852350788,0.059093585450834325,0.018581159702436328,0.05141447959372675,0.05352098918144986,0.05127043101644097,0.052929839209655744,0.05509163852350788,0.05206692101762427,0.05255411696693303,0.05077838709066742,0.05405787538631767,0.052171193921139856,0.05260103615123015
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,60,0.01,256,0.03726269203732081,0.03948552582791035,0.0428841969881921,0.014779359041090187,0.03598223966658983,0.03690505421715223,0.038044011557787555,0.03948552582791035,0.037083015745628355,0.037294218569527804,0.03698028459578125,0.03828074355737421,0.03688697476859635,0.037899929095223724,0.037495569429074165
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,80,0.001,128,0.18163544513111657,0.20985906578843483,0.22324625522696087,0.0606957264882495,0.17742370072542696,0.1846947263229844,0.19110169822948267,0.1881005926331951,0.20985906578843483,0.17443286266403502,0.1802980176192468,0.1764648697065686,0.18667148092909464,0.1670553329149144,0.18394608069815047
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,80,0.001,256,0.12955560792218243,0.14009001917673436,0.14899472310806075,0.044045391953607904,0.12491190519192552,0.13655927723754366,0.1344948907853947,0.13765497677037464,0.13274116811430484,0.1281905361170909,0.1289811558219153,0.14009001917673436,0.12471165467654076,0.1262149260586604,0.13156244760566393
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,80,0.01,128,0.055767976880684834,0.06073145381741255,0.06399458675834063,0.019767837172611494,0.05547063464413318,0.056853728351699,0.05782375670852016,0.05432774992393482,0.06073145381741255,0.05525244295827514,0.05706252943129546,0.05360188784723372,0.05611174455250738,0.05433327465876131,0.05619207967354875
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,80,0.01,256,0.04002143357378865,0.042574411458849055,0.045542190783416474,0.01552243335743186,0.039107094986644164,0.040136643164049655,0.041909628354663706,0.042574411458849055,0.04127967813906692,0.03980374703455863,0.03917884788987483,0.0407731709304634,0.038701414047436974,0.04049992574280828,0.040414279149910665
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,100,0.001,128,0.18432488836587888,0.20791549173093304,0.22131550580537343,0.06179110928386805,0.18618623734470294,0.18550199443464124,0.18773314508156225,0.17804123564386376,0.2063867371954116,0.1841530614186918,0.20791549173093304,0.18292781064556862,0.17461426175546768,0.19753421737359494,0.18940113480092013
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,100,0.001,256,0.1330544836869544,0.14687777109792235,0.15621805340835768,0.04439691936719711,0.1284128610782613,0.13294900100835058,0.13663554397562017,0.14025831027408425,0.14048685832800967,0.12889745731966004,0.1331928568827159,0.1316829255113823,0.1252187521648687,0.14687777109792235,0.13460743762380384
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,100,0.01,128,0.057016676336611526,0.06019054535912634,0.06402908710757757,0.020170016467065448,0.055877399447433106,0.05764339999049828,0.05891914376517017,0.05399558112824124,0.06019054535912634,0.057780285728134366,0.05805655455935764,0.05684458284300345,0.059876949198172304,0.055611181878063846,0.05750932055360947
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,100,0.01,256,0.04103814981318007,0.04305861278248534,0.04581324119682043,0.015043498721349576,0.039502380516218946,0.041436925218803294,0.04274221991347373,0.04305861278248534,0.042786982034191734,0.041026836620881996,0.03932400165305738,0.041762991400378716,0.04003084489121528,0.0421099841759903,0.04139875524379429
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,120,0.001,128,0.20207655023869447,0.22110066980207901,0.236051656411901,0.06830791854299428,0.20316650623587112,0.1971600512807126,0.19565083965190092,0.2163737448072167,0.20454839617911205,0.2061096764933626,0.22110066980207901,0.1945890996538799,0.21889192834727353,0.19435231261392943,0.20542729378155852
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,120,0.001,256,0.14398439242638003,0.15257663217498996,0.1629092194639242,0.048588481142812494,0.13849340968805302,0.14125849663128234,0.1441655407974486,0.15083484402340264,0.1467236729035755,0.15257663217498996,0.1488798659069376,0.1429021220291575,0.14224739599430572,0.14737800498371945,0.14560821905777213
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,120,0.01,128,0.06109361837380466,0.06532133107637508,0.06976944863919961,0.020995988123921294,0.05993805900085479,0.06382537975182481,0.062463506791220716,0.05820669376817163,0.06532133107637508,0.06148431836393414,0.06410917923443515,0.05947927485147953,0.061976621939058604,0.05846496829087326,0.061571244732261825
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,120,0.01,256,0.04396486953465578,0.04605744750262781,0.049170708361426126,0.015810019882509727,0.04240762565422709,0.04559376849013309,0.04488841841883922,0.04596810048500561,0.04605744750262781,0.04340988502905578,0.04332677202331448,0.045318610961112636,0.04187733811546942,0.04398068536718524,0.04430568722433731
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,140,0.001,128,0.21753541238236204,0.2512603909326049,0.2696176570908605,0.07264154314906378,0.20643033135548947,0.2250969046534267,0.2214468530601779,0.2026769496056311,0.2202645452911479,0.2512603909326049,0.22464017760941454,0.23611149048416286,0.23194211215705135,0.21878906250379193,0.2242598157008778
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,140,0.001,256,0.1551498195557593,0.16757627091676622,0.17787077675536553,0.05248650373661477,0.1579227950625825,0.1575092047342498,0.15382966184177826,0.16302326403088857,0.1577527986869747,0.16127898040525,0.15211576435061686,0.16377067902335668,0.1516377951641258,0.16757627091676622,0.15872039309317365
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,140,0.01,128,0.06544673242797795,0.06847832432003913,0.07238042654207343,0.023059787983688372,0.0679146922235741,0.06625151703218343,0.06780889990934127,0.0627546495944703,0.06813897531913865,0.0673949695952016,0.06847832432003913,0.06574371527526329,0.06530590943875797,0.06386474664428964,0.0663912256531287
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,140,0.01,256,0.04691588470163723,0.04933254979401422,0.05257075680053659,0.016755696048922016,0.046112495297568896,0.048483074229743496,0.0468173310001052,0.04888175036668401,0.046939380875720145,0.046761456883977204,0.0460494411263104,0.04933254979401422,0.0448288129874245,0.04839681121061219,0.0472803588645104
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,160,0.001,128,0.220066387275599,0.24480553950094197,0.2644503514154153,0.07407962479697384,0.22847355111545992,0.22798909949338625,0.21817842862893302,0.2065773401560038,0.219763916251732,0.24480553950094197,0.23569884797313181,0.22681128787369567,0.2206035375014854,0.2126217131448281,0.22439972575524147
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,160,0.001,256,0.1569542300286427,0.17367532883345865,0.18649134461154016,0.05320827615591299,0.15622366359518838,0.1598480855337845,0.16032472251932822,0.1533320326186604,0.1588687997834017,0.17367532883345865,0.1621073021283481,0.16944507708497653,0.15399522807061397,0.1602667359761936,0.1609238193259361
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,160,0.01,128,0.06784102355871986,0.07397501551235029,0.07893552941547234,0.023563113760822395,0.07397501551235029,0.06630051479179952,0.07279595665724188,0.0620590468782895,0.06997745499219771,0.07000468620883762,0.06919319175629278,0.06950395953288255,0.06741124042706599,0.0629761799848258,0.06851635632660737
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,160,0.01,256,0.048768851614435386,0.05081106722809962,0.053883957956524745,0.017454817207794297,0.04902375555931786,0.049402616643530586,0.05081106722809962,0.04831227978624747,0.04924703840144342,0.04922932856428924,0.04739662952407695,0.04985140093702475,0.04783658447905131,0.0488320458933007,0.04900315891853088
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,180,0.001,128,0.23083472669410907,0.2719368860815949,0.29365377795405334,0.0774356334108588,0.26767266053868355,0.24495379912669674,0.24391494162938404,0.20059361748167281,0.24007175306363168,0.2624186639481477,0.22650966940983808,0.22250310272523627,0.2719368860815949,0.2014048645247865,0.23941787054495292
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,180,0.001,256,0.16874270263889657,0.1814285365936693,0.19340064677894309,0.05673061063870611,0.18113419206082554,0.17052066292510473,0.16897144982840084,0.1688673944879488,0.1744787723984877,0.1814285365936693,0.15812751152661836,0.16664341345458794,0.17259211973574204,0.1657771041379351,0.17098480075873507
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,180,0.01,128,0.07119512235033051,0.07716268077536124,0.08243900556929465,0.024382443076108304,0.07426546155131114,0.07716268077536124,0.07461790076429117,0.06235068041899911,0.06806554364582917,0.07711742731227295,0.07327750091346863,0.07382777407668899,0.06942047690410229,0.06470157584915726,0.07164532173862895
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,180,0.01,256,0.0512106143536083,0.053844002827007575,0.05690323409786262,0.01804638360437678,0.051771974805510414,0.05174113931733144,0.05215680722960763,0.049378921352857943,0.052049022412857034,0.053844002827007575,0.04882819359518634,0.05160191610498447,0.05008289349736558,0.05150444784761711,0.05131503217057961
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,200,0.001,128,0.23126538873608976,0.30631610523951597,0.33197010780432634,0.07779750841554317,0.24648695769603166,0.2554632562971029,0.243220090638925,0.1889811694537093,0.21861639316408685,0.30631610523951597,0.24090812064413203,0.2214906369921089,0.2300259004498869,0.2012806977025449,0.23728264437853566
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,200,0.001,256,0.16659877079499588,0.18697700713422444,0.19974283548637464,0.05534030197633215,0.16097199126255085,0.16866954199064563,0.17863647503833813,0.1603804697690441,0.1672137400362326,0.18697700713422444,0.16599001251439743,0.16620184930508192,0.156540087289682,0.17043566755605452,0.1684173305774978
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,200,0.01,128,0.07187641787905623,0.08078472495008761,0.08643403105430514,0.024699526745153647,0.07258479287338299,0.07835698489340402,0.07675123905584956,0.06140710526762395,0.07089771597232103,0.08078472495008761,0.07450912919271911,0.07468324138437914,0.07187603441350679,0.06120033837469604,0.0725695907693375
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,200,0.01,256,0.051407695425711816,0.05334692061150067,0.05632467612986843,0.017739362581868184,0.051297143723056673,0.05236266370189823,0.05263709854874546,0.050291139890919156,0.05107950834232243,0.05334692061150067,0.05262367796991523,0.05266332708126715,0.049274812400970744,0.052803391784077135,0.05185267720560528
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,220,0.001,128,0.24664249192005858,0.3258299441537487,0.353466096825035,0.08228011525071596,0.24861391644568107,0.26667829459563575,0.3258299441537487,0.20476118246955896,0.22532202505461507,0.28334766627423075,0.2597591939138507,0.23962979186945024,0.2241826050921041,0.1914075247883102,0.24977316879838568
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,220,0.001,256,0.16950173017208414,0.20204693733465065,0.21685187274843631,0.056999304357603316,0.16866901379483004,0.1743599488839395,0.20204693733465065,0.16531979569957148,0.1725834053420203,0.18092844035352126,0.16519536996060907,0.16375490378675275,0.15439394114227992,0.15672369969796468,0.1708886613948074
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,220,0.01,128,0.074005332513642,0.08785738000814759,0.09462630669829108,0.02503565949066848,0.07484702449358782,0.08785738000814759,0.07653547163454008,0.06404866705015215,0.07073999164218293,0.08757132014466341,0.0771192171074589,0.07472906834124361,0.0706017070010965,0.06211137666809007,0.07505199560409401
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,220,0.01,256,0.05194445476117879,0.056257999094290294,0.06031283038318918,0.017852645419833522,0.05241386205417583,0.056257999094290294,0.05288626753006857,0.04991737167489099,0.05117380701223053,0.05602635642390714,0.05114180824389063,0.05605291018468914,0.04898165986250381,0.05090695876199608,0.05263717561561555
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,240,0.001,128,0.24651767906885166,0.2926946104750086,0.31493612443160685,0.08218453444391055,0.254679686553325,0.27578196574861286,0.259973377939311,0.2421966607258828,0.21165095596340683,0.2926946104750086,0.24321464630729153,0.23755603800413516,0.2797581580234228,0.19300938722273103,0.2507454013830981
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,240,0.001,256,0.17840930764660473,0.21228316673816497,0.22754619540913548,0.05881050848800503,0.17625414078986065,0.18218035689022338,0.17968700207909594,0.16447196497749667,0.16939557195966407,0.1845081100803102,0.15785818059109138,0.21228316673816497,0.18966923504596256,0.17712339616353004,0.17990614700399743
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,240,0.01,128,0.07324665172333505,0.08804844809942343,0.09419848969445434,0.02469530977532094,0.07591045668602607,0.08804844809942343,0.07120862243200085,0.06641073655800592,0.06611818917692575,0.08768772115858488,0.07849482335437276,0.07730866878702981,0.06949218186713434,0.06229757668672814,0.07476961336840655
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,240,0.01,256,0.05174217606331467,0.05617497424307073,0.05997265840854504,0.017701088287616698,0.053470887754757716,0.05617497424307073,0.050836944461366794,0.05026782425855186,0.04901221716911943,0.055903907432120585,0.05126230379466984,0.05564057731903473,0.04868143064452465,0.05325474275172424,0.05251961909062444
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,260,0.001,128,0.2335988502770943,0.2858840645900804,0.3079573354542393,0.0779500992466248,0.28160491589333375,0.25450921392407666,0.23684522399298039,0.20693383059945322,0.2093778993088464,0.2858840645900804,0.2567683911136761,0.2621123000442923,0.23771954469179865,0.17437603226529347,0.24292237220449656
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,260,0.001,256,0.17117119204557224,0.20917084044395448,0.22510175398226304,0.05731444612311325,0.20917084044395448,0.17496247284588853,0.17482465131570735,0.16176508997629255,0.15519312781014286,0.17726446054485703,0.1725048341010749,0.17711597113048105,0.1579604169299955,0.16824175757902615,0.17349013622063367
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,260,0.01,128,0.07388043236054023,0.08419502163470355,0.09012235377173944,0.02492003260538811,0.08419502163470355,0.08174742801169983,0.0725625707488931,0.06535957689411707,0.06315959263737358,0.08368739051870212,0.07672619382049797,0.07988239214124113,0.06992198623998919,0.06090334792518901,0.07427500618286113
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,260,0.01,256,0.05163873490615341,0.05493710500679209,0.05876425071912768,0.017787602116804874,0.05493710500679209,0.05408750362459418,0.05265123047774551,0.0520390589903176,0.04884873366620577,0.054086196152759544,0.050937469484611,0.05412717126652425,0.04932170621967434,0.051687304730260765,0.05231047631484819
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,280,0.001,128,0.2432172774755197,0.28699981419779647,0.3100287774589274,0.08167785078735809,0.2713793166266679,0.2705311393154925,0.2281202212992025,0.23751401243542808,0.22259577830031327,0.28033345734935106,0.2578147877401798,0.28699981419779647,0.24639935742389085,0.228207341511319,0.25397832433361045
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,280,0.001,256,0.17094826456003634,0.19453840180481274,0.20859083441165857,0.05789640156954458,0.18005281111815316,0.1775023665637838,0.1750373835322851,0.17419259625395953,0.19453840180481274,0.18376436303949034,0.1621208056513198,0.18523532782375732,0.16646681934211352,0.17299998719355655,0.1774139965901099
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,280,0.01,128,0.07596458045192217,0.08646239432266957,0.09238757202597506,0.025778753083193193,0.07880444834162002,0.0801648139006138,0.07269138519224473,0.07233944967527148,0.06541722387688198,0.08646239432266957,0.08082708661341015,0.0797458081738188,0.07558773427110038,0.07156679970413804,0.07657444415876641
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,280,0.01,256,0.05258450132345258,0.05748147350920105,0.06144925332565845,0.018079956018467548,0.05748147350920105,0.05296766836366923,0.05274421633405303,0.05258628803520467,0.04950692903058711,0.055203619435075055,0.05240278962771106,0.055669453722673574,0.05052523500965942,0.0532211398832027,0.05327829661058571
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,300,0.001,128,0.24454322103938067,0.2714266110217474,0.29120583924791094,0.08259591103845038,0.262654396606824,0.2608003994299356,0.2651440725749764,0.218276308707529,0.2458225125388815,0.2714266110217474,0.2518032569542862,0.25170683999639076,0.2572922537544985,0.24975357914097687,0.25384810163867083
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,300,0.001,256,0.17559039180824118,0.1933359496420851,0.20598735303191165,0.058814203994662785,0.1933359496420851,0.19156681858974167,0.1809475683499878,0.17796912069000626,0.17283038830087438,0.18659888849785802,0.16331007990100357,0.1863363005737229,0.1693885820144832,0.17464893086693611,0.17993534783555748
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,300,0.01,128,0.07427410656488567,0.09032109084211563,0.09750890691599876,0.024976286283825637,0.07833493321834316,0.07954102492705435,0.07175688513676487,0.06949915948889901,0.06785232678338558,0.09032109084211563,0.07722514307770906,0.07874249253150031,0.06818058726179291,0.06700964834960624,0.07517123528886482
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,300,0.01,256,0.05311533389680729,0.05856570650250853,0.06284327026786442,0.018349189608152714,0.05698737060933755,0.055615135590827515,0.054322725277054666,0.05417031143827092,0.052249498951696914,0.05856570650250853,0.05067876274875216,0.05547817697666969,0.04767835507921005,0.05052517786550865,0.05371975541012691
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,320,0.001,128,0.24988057675458458,0.302060821005603,0.3248967282975134,0.08382692248205371,0.25362540142269363,0.26496676873914266,0.24162304312663746,0.26055221018959235,0.26493459251360196,0.302060821005603,0.2609259285945432,0.2722727484398625,0.24281626616208463,0.2254678895446613,0.25966204150179745
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,320,0.001,256,0.17463108703643432,0.19076545476507817,0.20295566562511272,0.05814171634597642,0.17365409100960114,0.1726462899839267,0.16981028228396497,0.19038608227536175,0.17622620787745877,0.17800755931568,0.18058914831807404,0.17939794784428795,0.17433158962079123,0.19076545476507817,0.17870821767113246
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,320,0.01,128,0.07584716466875625,0.09779496859664209,0.10608147056918396,0.02579495242758573,0.07846703557763886,0.08638751610976529,0.0756252496732213,0.06940863361949598,0.06088923708334584,0.09779496859664209,0.07784731271534995,0.08496558855080184,0.07299547991705001,0.06658992717899165,0.07776238442925956
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,320,0.01,256,0.053035972181173376,0.059080031647025286,0.06353412979556822,0.01812094850536427,0.055829404480236815,0.05570386148989486,0.05326417543660735,0.05350043972317705,0.046526590365382425,0.059080031647025286,0.0518359864490677,0.05876856526166735,0.04950000746793714,0.05410774464785885,0.05393792571069673
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,340,0.001,128,0.2489488578803018,0.3414707246568754,0.36995941923686215,0.08303414504244845,0.3130557136048582,0.3414707246568754,0.2383554170230313,0.3045775172702079,0.18257734760789035,0.28834788661094557,0.2658122707642052,0.2752843185130183,0.22857160639886692,0.20969236824851062,0.2689459767133549
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,340,0.001,256,0.17323220642016618,0.2049041696713416,0.21837590051357944,0.057491530714071745,0.19072889788012623,0.2022817160354688,0.18121117192585745,0.2049041696713416,0.16074690114737575,0.181385172718067,0.1735236406068293,0.17941633641736673,0.161571865104646,0.16536911311698727,0.1807240566742801
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,340,0.01,128,0.07650890224745152,0.09057188290286874,0.09738642378017401,0.025595580839985373,0.08593036117963863,0.07949259373288604,0.07057937670065144,0.07971899172426268,0.058789779649311834,0.09057188290286874,0.07555474820414959,0.08149347100540935,0.08593989803552456,0.06377194594574305,0.0777826475561105
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,340,0.01,256,0.05301745383924639,0.057311115655721306,0.060933050345215595,0.017929000603379645,0.057311115655721306,0.05235675483187484,0.054652287226390636,0.057235069881788024,0.047372503995729585,0.05691644025858624,0.050297792419564315,0.05476100529501551,0.05487167936067717,0.04860961967685052,0.05354865705916771
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,360,0.001,128,0.2528832162525292,0.32201338831472065,0.3478008983038204,0.08453715547348127,0.2684169225118751,0.2744564607279471,0.22937249834792758,0.2640733932035566,0.21306826768136466,0.32201338831472065,0.2911999631027481,0.2858298084145943,0.3033731626970691,0.23455244961006783,0.2706210315961055
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,360,0.001,256,0.17577546153744109,0.2003636005700364,0.21468539744905454,0.05960420779003268,0.178395258192657,0.18004218908233058,0.18134835818357015,0.19594790420768055,0.15549213854119492,0.18784248333164522,0.178630524007502,0.1770706884531044,0.2003636005700364,0.18451290268021145,0.18232908335536388
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,360,0.01,128,0.07762729464411132,0.09472731480065306,0.10182219871373457,0.02598468822672642,0.08848134228114239,0.08180091909794206,0.07333104619771827,0.07865798362423455,0.06271738436873749,0.09472731480065306,0.08309742468945161,0.07612347122429586,0.07366171118093581,0.07140356506810262,0.07887716726189817
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,360,0.01,256,0.05338764696181262,0.061570245736796266,0.06642379807763935,0.018453081459653606,0.058821289951671796,0.052355737781997265,0.05585574271826337,0.061570245736796266,0.047780051826986136,0.058914436768164984,0.05173062513591292,0.05239620999118879,0.0523499074944549,0.05398032419366478,0.054718807927803065
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,380,0.001,128,0.24615469289615063,0.31298638166302883,0.3385748607431256,0.0820253959414985,0.3064793070084519,0.2568813191484183,0.2260686143934695,0.26724101830672453,0.21242231652076202,0.31298638166302883,0.24265058277196236,0.27222965007336475,0.2538187168276312,0.17798193438771348,0.25585462109815993
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,380,0.001,256,0.16702556033595475,0.1883130218553583,0.20061059737090284,0.0558163753791488,0.1883130218553583,0.17143238213399503,0.16623365207847854,0.1848939818244708,0.14177511732549739,0.18595180912148207,0.16570965355212383,0.17744922826791254,0.15983161659871217,0.14858854770073585,0.1696823935228738
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,380,0.01,128,0.07350120130922967,0.08993388877006374,0.09686538891082408,0.024573392473413568,0.08280325905677767,0.07453081988919878,0.06935794395544227,0.08255241726612277,0.060106257694641334,0.08993388877006374,0.0774827332363182,0.07946777392289298,0.06483020828036759,0.055916658869927666,0.07442166691241829
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,380,0.01,256,0.05144119859271324,0.060073508772228196,0.06444249879033175,0.0173921771389707,0.05490061609738395,0.051281407352667924,0.05525488366063484,0.0573778553813796,0.0430867560304744,0.060073508772228196,0.04968944868740706,0.052870861800061654,0.04535318971639838,0.04491072354862401,0.05176169441908585
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,400,0.001,128,0.27642961618264,0.46269772121735325,0.506165475819469,0.09166114081427681,0.25718401730094564,0.27810891851880754,0.23418366960680354,0.25600668017523237,0.22348493959208077,0.3144507222556307,0.30466062842744024,0.2440793547601115,0.46269772121735325,0.2146105863562634,0.28726887937975387
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,400,0.001,256,0.18364210885169263,0.25642020611485616,0.2778219371519291,0.06130639929982177,0.16408643369312145,0.1879005091241811,0.16836924190092956,0.1952059880776691,0.161600577383788,0.20146526611722096,0.1940391409092061,0.1831994746803113,0.25642020611485616,0.17141216422455102,0.1901931193259728
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,400,0.01,128,0.07753766535726621,0.09728602318156808,0.1043601437347858,0.025615122745695326,0.09336406689119837,0.08276627933291555,0.06703944723395545,0.0857057665374708,0.057238239010115155,0.09728602318156808,0.08169428087297545,0.07858396686421637,0.07624245054642007,0.05825214946119416,0.07886905461167469
eval_iid_K40_scaffold_average_lr0.2_seed2,iid,scaffold_average,1903,400,0.01,256,0.052417714582695105,0.06035574455580226,0.06457177861145699,0.0177284887520576,0.05565421001664515,0.0542861331062305,0.05062847911844393,0.058280261822054556,0.042273160016337206,0.06035574455580226,0.05275206659433675,0.053496132514969916,0.04925926143796571,0.048852613486909724,0.05281260504907714
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,0,0.001,128,5.26559366279154,5.477778089422749,5.9046722719663425,1.9169289997859904,5.209297230604258,5.304348104658774,5.477778089422749,5.429969549752357,5.428701787598392,5.306213959792791,5.253701771053822,5.187788843588076,5.275484282060525,5.201181651716682,5.30836866292652
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,0,0.001,256,3.720118946298012,3.8323589025029223,4.183750094394775,1.4735670272870733,3.6440084238759254,3.7162406174350417,3.8323589025029223,3.7673949531806628,3.8235583314755077,3.727726776204605,3.7327869151860247,3.744548876277536,3.678526308140151,3.6737933190164354,3.734550629387291
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,0,0.01,128,1.6250057336798471,1.6678993147668084,1.976537702272305,0.9654440421063983,1.6352987230698102,1.609710513396183,1.6618664124540625,1.6678993147668084,1.6506391232500517,1.624173067561064,1.6052142272375403,1.6160718081409275,1.56948131196477,1.6072206866745233,1.625005733679847
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,0,0.01,256,1.1463187857633732,1.1813390369071244,1.547381510001236,0.8883692948621398,1.1317312222636597,1.1391018494954317,1.14831026876559,1.1519870904349325,1.1813390369071244,1.123024630865243,1.1303136439263832,1.1636073503080182,1.1421982778473683,1.1504147626762453,1.1463187857633732
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,20,0.001,128,1.5929393865362074,1.6717442385131966,1.8037696189567982,0.576731771783614,1.6073895181683429,1.60517089550975,1.6717442385131966,1.5934892350333087,1.597000522698689,1.5893254774732766,1.584495614305448,1.6017736838296694,1.6067690634004226,1.5576059813073935,1.601709276148184
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,20,0.001,256,1.1442559912903187,1.222912630578291,1.3217124333577344,0.44089549222310803,1.1162016885477162,1.140593111804647,1.222912630578291,1.1488721526627672,1.1514443755001535,1.1331288418863472,1.1503680185102616,1.1590036563077997,1.1254203000294145,1.1435608117646727,1.1494792185532872
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,20,0.01,128,0.5104279958085882,0.5362967631613696,0.6196839182428995,0.28250035007066265,0.5076262948685913,0.518488571056949,0.5362967631613696,0.5091282610503568,0.5162276692746245,0.5053756892468084,0.502568468119077,0.5223640762771059,0.5133831441956723,0.4979457467690091,0.513048512768976
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,20,0.01,256,0.3673988420717549,0.3915328749190908,0.4879843152994055,0.25954799568431997,0.3660990001898233,0.3660675385161986,0.3915328749190908,0.36558006791394204,0.3690353260333241,0.361241599025773,0.3623439547266056,0.3786238808272898,0.36255681383171606,0.3703325906019545,0.36944635865011327
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,40,0.001,128,1.71736755775527,1.800472420065457,1.9212184789756086,0.6099415564639568,1.6083643638757967,1.800472420065457,1.7476517467747121,1.6807694955828825,1.7432063672492293,1.7147959886822552,1.7034335506279432,1.7742328446699502,1.7974895273888758,1.7080752432183628,1.7287330908901555
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,40,0.001,256,1.240441238004541,1.3085170392617005,1.4154605416442245,0.4680055302292754,1.17449443979663,1.2551970414991285,1.2670075807597463,1.2514974653603284,1.2607288850921268,1.2523660886912387,1.196696507404228,1.3085170392617005,1.2615372499135464,1.2251531126525006,1.245838866573443
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,40,0.01,128,0.5462807321175427,0.572016330549188,0.642396877171957,0.2763917947802186,0.5078864871399811,0.572016330549188,0.5476205740711263,0.526129048734913,0.5617710693760763,0.540483928967113,0.5541484836061098,0.5539751332023766,0.571669633049415,0.5466531375412493,0.5485586440287671
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,40,0.01,256,0.393130814423229,0.41664149203938317,0.4894558041761158,0.25486298083429443,0.37108773185465826,0.40665203626603036,0.3961200548893873,0.4005613177834325,0.4016193603756601,0.39013900828039894,0.38346614263613954,0.41664149203938317,0.40392631117116795,0.3893640537815141,0.39614848902948585
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,60,0.001,128,1.627511425987162,1.70437357055223,1.8178648367419683,0.5691833334046166,1.685607923519844,1.6930134825986332,1.6413778628452518,1.5842023889559922,1.5836488480072197,1.5867030038084171,1.70437357055223,1.6733262859473916,1.700380192031372,1.483032424706625,1.635009034085699
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,60,0.001,256,1.1691488259103753,1.2443711762775413,1.3345968116573594,0.42670592640704397,1.182443129182129,1.199425471840683,1.2340404086155665,1.2013293493214514,1.128767011438653,1.1278116461918681,1.1745067487585743,1.2443711762775413,1.156715405671538,1.1133094100102237,1.1770424515135627
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,60,0.01,128,0.518857479046446,0.5424384367984518,0.6003534265521292,0.24528530803782947,0.524719639316729,0.538729739020638,0.5240942655652178,0.5070801163773303,0.5086947051271616,0.5170643002049428,0.5424384367984518,0.5239861884439544,0.5339896034697176,0.478649872370327,0.5202444472663403
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,60,0.01,256,0.3741494005965714,0.3924678669200613,0.46252565487890224,0.21558596275345157,0.37347785001776207,0.3773301160874067,0.3924678669200613,0.3886390307152055,0.3635947911056094,0.368253207183129,0.3724904188597476,0.39233985314380354,0.3653555610683867,0.3498867652524771,0.3746106975848267
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,80,0.001,128,1.4938446591113725,1.6288410205513302,1.7419342979459393,0.5200381829762499,1.5713238154332063,1.6288410205513302,1.4414703589379187,1.4981869898416746,1.4948136827242366,1.490216163406062,1.5826228312602515,1.6085912358735208,1.4907057001654018,1.3287434589452398,1.5159095708350385
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,80,0.001,256,1.0758177689457504,1.2120153923267971,1.2931298166771854,0.3935035741878117,1.0253099498174192,1.112617246426623,1.0879628165511326,1.0837006679463517,1.0551128457183134,1.1066734377583791,1.0796647930375292,1.2120153923267971,1.0556544923812403,1.041345438859831,1.0871384999192268
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,80,0.01,128,0.4781568381942519,0.5079741311761206,0.5640461551966774,0.21433174332583554,0.49533167501322456,0.5079741311761206,0.45756179630428867,0.464507296213665,0.47731145699338784,0.4783295356860788,0.492838580179418,0.500150248937401,0.48019223455431165,0.43376430207468886,0.47926220100079897
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,80,0.01,256,0.3430493791958527,0.3740569331446245,0.4296903395797681,0.19184251580854897,0.3342261906022198,0.35188772334575547,0.34498623750393537,0.3476339400009613,0.3399427050706194,0.34970925686244037,0.339763166011197,0.3740569331446245,0.33343063167998577,0.33737667886139755,0.34548678578105263
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,100,0.001,128,1.4414927482401179,1.4992504330648122,1.5942867671638579,0.49996125416973386,1.4771370003976416,1.4992504330648122,1.4165856312330074,1.4679151352958337,1.416783028966678,1.4599793623175865,1.4870677555305167,1.4557599191086061,1.4947302491179697,1.3342851896412404,1.451727663859249
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,100,0.001,256,1.046202710833137,1.1279309892223817,1.2134046063833144,0.37619472083995203,1.0114667871087295,1.0810369915133626,1.093376221037632,1.07272537696352,1.0185434039139356,1.0524227322500261,1.0157022554327233,1.1279309892223817,1.0383965953489598,0.9980160841993543,1.0517188116726732
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,100,0.01,128,0.4570001573272552,0.4759487721046248,0.5243062710465055,0.20229697831820379,0.4548295968765264,0.4681712051370455,0.45308970518623476,0.4562233827585678,0.45227952348804357,0.4713682109844312,0.46548740967509084,0.46825485808733247,0.4759487721046248,0.42316434507977047,0.4591040721265819
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,100,0.01,256,0.3346624098578459,0.3530895146820311,0.4012124359141812,0.17282637607673526,0.32106753795408305,0.34261035556856767,0.3515543123118394,0.33984277131469104,0.3287143760436079,0.34244853851698404,0.3243784117256143,0.3530895146820311,0.33455481039231116,0.3195164841627727,0.335973982641688
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,120,0.001,128,1.5402700293615654,1.6251953688079697,1.7449668001227443,0.5309938770079976,1.5811631844166334,1.5321317113608455,1.5285119355350327,1.4119710645134458,1.5489649879856324,1.594648680307143,1.5841533150570892,1.5702722313054518,1.6251953688079697,1.4192236541429089,1.5411185853693408
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,120,0.001,256,1.1275601587749324,1.3048218168598607,1.3790462106472787,0.38675290467994294,1.118011825267817,1.1633051957401601,1.1638465517746628,1.1015029596986634,1.1008444842747844,1.1278266913579464,1.095445168571164,1.3048218168598607,1.0922862174888728,1.0846640117983224,1.1369729064925425
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,120,0.01,128,0.49078576805862045,0.5178523644715007,0.5630583360476388,0.19755868043205946,0.49759881270257783,0.4864802565455485,0.49606722965986466,0.4570903067766423,0.49923015765486767,0.5001453687813301,0.5139824329594201,0.4921622622789289,0.5178523644715007,0.4479528563794519,0.49131379690156923
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,120,0.01,256,0.3552931351217247,0.37119587056609815,0.40693908077907764,0.16586977045246198,0.3548260310800518,0.3623614369522571,0.37119587056609815,0.34830284355825736,0.3484809427800493,0.35888173220778535,0.3535982680954363,0.3683933774495772,0.347596925299065,0.3457956180757505,0.35604596351849055
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,140,0.001,128,1.4443893679358037,1.6427970657171505,1.7606088181824862,0.4985242677497335,1.3936430477563524,1.4718789221790853,1.4372734236465106,1.46798539539535,1.370849212183801,1.5345653736631897,1.6427970657171505,1.4645749170567421,1.4908909013745337,1.2589876478369224,1.4565400933077068
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,140,0.001,256,1.0445108518434085,1.124739703839878,1.1975137700306366,0.3750213884092402,0.9890421701379731,1.0476145290476373,1.070997509253716,1.088272259167304,0.9925222209859694,1.07017880246531,1.032830286268301,1.124739703839878,1.0401736739850962,1.003482812445801,1.0468129081948396
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,140,0.01,128,0.46332403711878944,0.5162522666958937,0.5817280644727962,0.21369367418869306,0.44455896410074425,0.47055132278479467,0.46566444869652174,0.4608871834160914,0.43351467227197166,0.4821046497985419,0.5162522666958937,0.4728639125551259,0.47975282597987434,0.4054447124328629,0.4640405510865815
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,140,0.01,256,0.3346192151374249,0.3539463181552169,0.40015873043067707,0.18398201424136917,0.3171131771983096,0.3392786796609696,0.34671055917451205,0.3446819744747749,0.3265534544365755,0.33965881418551885,0.3292069344038671,0.3539463181552169,0.3335885586929574,0.32096445869739954,0.33535721934790497
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,160,0.001,128,1.484908357757658,1.6510929015184723,1.7625537912822868,0.5113231551048155,1.6510929015184723,1.3834212637316896,1.5139582039158346,1.4592724713365859,1.4632410369834215,1.513783546974369,1.5799642595342558,1.6270744609987695,1.5352930762418797,1.3843067930797508,1.5136449782217827
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,160,0.001,256,1.0845515319922623,1.1497180094404473,1.219731593543359,0.3729267235789751,1.1497180094404473,1.062184001643131,1.122634980785613,1.0889290411471457,1.1326555159827858,1.0640716669745032,1.0615386497328925,1.1495871599405956,1.0793030278547868,1.0593991943510568,1.0975862500853772
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,160,0.01,128,0.47849875108903206,0.5157724137677742,0.5621281491121445,0.1913802105059721,0.5047020323450856,0.44533352870296117,0.47110117514936817,0.45699645686084955,0.4748126020132203,0.4798201200615284,0.5157724137677742,0.5034661426271434,0.49158137440791305,0.44624122714286363,0.4795607726596947
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,160,0.01,256,0.3486759838806011,0.36661087573375556,0.4023658999115048,0.15772722117330287,0.3598407009319231,0.3410223273640277,0.36201897919630854,0.34341336085671254,0.36661087573375556,0.34600739693875804,0.3418334018404042,0.3571188530359335,0.3506654757897898,0.32886438164720266,0.3499140888415845
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,180,0.001,128,1.5592293619284918,1.6280525912744712,1.7375510795091984,0.5373373793579915,1.59417267116199,1.5526231098880516,1.6227880389487395,1.606423120040193,1.6221956824671544,1.5658781664587593,1.6280525912744712,1.5568703653138039,1.5791425856483383,1.3756275975292054,1.5719414021661313
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,180,0.001,256,1.1289550377028006,1.208017398046258,1.3017335019031093,0.4094536606171471,1.0567254899894793,1.0935862528620814,1.1957545341015152,1.1736087413941463,1.1268996622282041,1.1686144473006888,1.104113847516315,1.208017398046258,1.0657878409853727,1.1234697038230381,1.132775791239099
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,180,0.01,128,0.5033882695501646,0.5229377281422761,0.5788564310629317,0.22249132156252502,0.5141534061944687,0.5082925277691775,0.5128817382127233,0.5199511164810611,0.5010196270716294,0.5059379959348941,0.5229377281422761,0.4974259402283784,0.5043208676967401,0.4501492544083913,0.5040809562576717
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,180,0.01,256,0.3604490042793683,0.3755547940776202,0.42952188527316393,0.19233563842092424,0.34008008438716497,0.3572644780389197,0.37239194680009513,0.37492150388751294,0.3592610816602809,0.3755547940776202,0.3596339021394603,0.3723215469868601,0.34533291535039434,0.3590666248985743,0.3617717148691479
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,200,0.001,128,1.5886476411464008,1.7545023062845866,1.8750379101159516,0.5567345372564207,1.625334352296641,1.7545023062845866,1.5048510406620497,1.6521412747783677,1.5814273464675208,1.5537835142945124,1.7117122580570332,1.608015707017226,1.4766952877937523,1.4208487462160801,1.5919926729851186
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,200,0.001,256,1.1482847200780733,1.2344754708120629,1.3166353205363908,0.41872513464982686,1.081228687696071,1.2078680457640447,1.182222856101368,1.1802315851033671,1.1537466547790134,1.1967965928087694,1.125547450806734,1.2344754708120629,1.101867684094226,1.1156684057208812,1.1589506776321628
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,200,0.01,128,0.5049251744779198,0.5673240611932009,0.6349490474478648,0.22692588264666924,0.5244778785363206,0.5673240611932009,0.4833095298623904,0.5032195064741527,0.5142070907346277,0.48781647175814896,0.5441487957740023,0.512900147059195,0.48403939594205836,0.44453661500448866,0.5076609954304331
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,200,0.01,256,0.36722858114942464,0.38765395689562765,0.4469897818149705,0.20286673923870954,0.3490692427436237,0.38765395689562765,0.37525631558396505,0.3651703079621598,0.37128742063092335,0.3803551874934997,0.36540170503523123,0.38547800664792264,0.35712607600836177,0.34655820757636996,0.3685877541586048
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,220,0.001,128,1.6212492849223603,1.7123565177445514,1.8293378724764053,0.5707414015464529,1.6572405780162807,1.700838563107107,1.6583311952928304,1.532674807715422,1.6586455629757644,1.6741995800260603,1.701477670941179,1.6431546430958266,1.7123565177445514,1.487831608059019,1.6441804369241835
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,220,0.001,256,1.160519441766749,1.2096139008358668,1.2912452843658841,0.42818351317453396,1.1680960564374276,1.2096139008358668,1.1642150897766983,1.1813293719105227,1.1819147420399911,1.2015111790149264,1.165696974940755,1.1477186696954917,1.1819694898530004,1.1275494429196906,1.173184930879914
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,220,0.01,128,0.5198452743244015,0.5500632765444285,0.6185830324983026,0.24761007894690912,0.5292276540057218,0.5500632765444285,0.5302986578646887,0.49229416007829313,0.5316384535111929,0.5311288929915305,0.5491350902442166,0.525349269092857,0.5129191923595681,0.46340655692253735,0.5221428930410881
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,220,0.01,256,0.3740061695455475,0.3906483868496021,0.46635148268960286,0.22260574961713,0.37287040905002544,0.383205636126941,0.37565217412371377,0.37509610248284214,0.3906483868496021,0.3844100577787199,0.37848929018940614,0.36602027292726075,0.3642179755049162,0.35460543960414603,0.374658849175552
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,240,0.001,128,1.4242241419095847,1.6332067353563036,1.7473566423754896,0.4889837846229223,1.5261163905082442,1.5209887930670662,1.3575386692006675,1.3115652461627747,1.4264830028538436,1.5397926063771608,1.6332067353563036,1.458213829036181,1.3483111105407877,1.276442474384169,1.4440348977860826
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,240,0.001,256,1.0292974603382692,1.0885647327992531,1.1648669438235262,0.36437053958092297,1.0449274813060672,1.0885647327992531,1.0495255152295246,1.0211960792968122,1.016706524274073,1.0742957998700713,1.0460612602945272,1.0830394249273194,0.9685580190884188,1.0243861118096294,1.0422900545882936
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,240,0.01,128,0.4558836383684332,0.5030417754513333,0.5463396621271094,0.18790894445432968,0.47924485738056544,0.4853286496968997,0.4458271102126786,0.42726885324804753,0.45251597713693925,0.46918671580664256,0.5030417754513333,0.47133741853449085,0.43151798858335594,0.417708407314246,0.4590582728286751
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,240,0.01,256,0.3290497127152287,0.34492182804464383,0.3846432579741048,0.1579001786540195,0.3347316343092995,0.34492182804464383,0.3328106510249455,0.31946655336470553,0.3253579354323953,0.33470936905230164,0.3298874850833788,0.32691770265077563,0.3128967414081931,0.3351807087939465,0.3297995915637558
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,260,0.001,128,1.4595013144714417,1.622011911054375,1.7204821252838125,0.4908386565083713,1.4294566609884254,1.539612299533924,1.4247302729975393,1.3975069477919604,1.3969216513914557,1.622011911054375,1.5828116777139662,1.6171812489846595,1.4015535929272034,1.282137157995681,1.4733547876566233
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,260,0.001,256,1.0385837398421607,1.1224393856737005,1.1872158939630153,0.36056699968776396,1.01583592053301,1.0839045998666559,1.0335103687455671,1.0656377903310512,0.995027285661985,1.1224393856737005,1.032703748638101,1.1033437878782002,0.9844298874607869,1.0416117994034544,1.0487302201209832
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,260,0.01,128,0.46684881584584537,0.5225185122471966,0.5641550891743161,0.19073514802707645,0.4665333976826192,0.49140066987059117,0.44917443166800924,0.44163245132294254,0.44274622558682414,0.5092865215024973,0.48708782533775485,0.5225185122471966,0.44708145901811813,0.4086765263460855,0.46781410648901944
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,260,0.01,256,0.33503068112517637,0.36420406616738926,0.40530222687679496,0.15896999509106172,0.3280578585585973,0.3476853768892442,0.32484449856266473,0.33064628102218957,0.3162782332402898,0.35937893413810273,0.3314812944886497,0.36420406616738926,0.3227053980560622,0.3249235912002524,0.3353776520358
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,280,0.001,128,1.4954882113301582,1.6932030156131843,1.8192034773433008,0.5175508949875395,1.5312523709297885,1.5993852687510057,1.5375694005429332,1.5264795225413903,1.4828556611148922,1.6932030156131843,1.464484337802286,1.572818954137681,1.3722742259736214,1.2551795594455104,1.5079757934153424
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,280,0.001,256,1.0775262556680134,1.1444128270655216,1.2180944076265303,0.38344640934600754,1.0376705348714867,1.1367731398931051,1.1038494820771223,1.093984131203624,1.1105662206558728,1.1444128270655216,1.045315510444347,1.086245179535252,1.0579571959761143,1.0784666302442454,1.090060233457366
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,280,0.01,128,0.4775796675180051,0.5400599959628438,0.5924196479595066,0.21141222882730346,0.4881154632291932,0.4991802838347468,0.49290867592271137,0.4817155403888588,0.46264977474218744,0.5400599959628438,0.46273326174814117,0.5039147643592379,0.4528278702389883,0.4000998338004345,0.479722963543835
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,280,0.01,256,0.34526605737370125,0.3702475040296426,0.41020700738988075,0.1785303777894672,0.32814080898826964,0.35186412367529746,0.35355677051554946,0.35208055989567105,0.3530974248666541,0.3702475040296426,0.3235544795361689,0.35420666694985226,0.33503613473735616,0.33861861147126177,0.34630485242468895
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,300,0.001,128,1.5848082584171226,1.838544610638176,1.9383870723173602,0.5412725099035115,1.6444037359169572,1.6899769161421132,1.6081593864183137,1.5776663749027429,1.4523145947887826,1.838544610638176,1.56084314171582,1.6906584967561982,1.4391699293180416,1.4552611931429353,1.6002596690966895
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,300,0.001,256,1.1155150633627198,1.2379330323401627,1.3075573968590115,0.3993741739936111,1.1502443171808774,1.1643160384075353,1.1822351300716814,1.119675846592856,1.096123395621857,1.2379330323401627,1.0307434965672877,1.1402489822091526,1.0235033016342927,1.0921510372678438,1.1254761310447123
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,300,0.01,128,0.5057700280187456,0.5687754059178398,0.6165697675667731,0.21714219145905397,0.5188588715823331,0.5227665758648884,0.5073099137740331,0.49060478335076063,0.4704225977768664,0.5687754059178398,0.5116506657716174,0.5578580094600322,0.45205698971612956,0.47377526235764883,0.5086422308532699
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,300,0.01,256,0.36098524219606676,0.3870169278646964,0.432176434011785,0.1851656351978679,0.3737846389963077,0.37041507355642406,0.383507933702236,0.3573035358553455,0.34893908733422585,0.3870169278646964,0.33951544561665886,0.36911503045605665,0.3315407973048622,0.3527369029968737,0.3618102113916073
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,320,0.001,128,1.5377714527475779,1.6838159241329367,1.7927439294330623,0.5349582913087433,1.5481306966399504,1.6119831223377554,1.5543179946533194,1.5830223677304323,1.4341042121568492,1.6831698054821318,1.653934743828226,1.6838159241329367,1.4862335879881314,1.334503223259184,1.5610029886387295
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,320,0.001,256,1.0912978148391541,1.16481172894498,1.2397928630162234,0.39698838279814236,1.0497918289222112,1.1535484802076765,1.16481172894498,1.1261580708122005,1.0544247324637293,1.1182797245413292,1.066066182292761,1.149643238649524,1.0420935165154468,1.1051144194911737,1.1038808749990934
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,320,0.01,128,0.49802977143467325,0.5575745904967092,0.6102212243678593,0.20930701396981374,0.48704454858164425,0.5182661467584235,0.49691523745022415,0.5042728988225903,0.46075159077886896,0.5575745904967092,0.5238134014382833,0.5311699227493257,0.4677951002730665,0.42441701172306184,0.49856730491360884
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,320,0.01,256,0.35277439305487784,0.36689657096777856,0.4081766857845353,0.17595610328332334,0.34371099374149255,0.36318431092713943,0.36375141592419136,0.36019528199789036,0.3411316034942787,0.36689657096777856,0.3407767261877915,0.362407444504953,0.3353321384686797,0.3557473783527352,0.3534899521361212
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,340,0.001,128,1.703317577210016,1.8592636105052769,1.9851770467750407,0.5913349367260291,1.8173116886582004,1.8088519067701692,1.7302802905333778,1.5525348123477622,1.6490638184376625,1.714646049346422,1.8592636105052769,1.8361148763284079,1.7512993118855025,1.5410384588130541,1.7294002312164298
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,340,0.001,256,1.210796379135023,1.2769281774818826,1.3585848294083156,0.44147666757798665,1.2257920982946349,1.2769281774818826,1.265262076289376,1.247596451399502,1.1695881759845481,1.168322771046026,1.2260262000820243,1.2732091150072613,1.2358428448642675,1.1759161199042802,1.2270981793139093
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,340,0.01,128,0.5494729316288978,0.597269161590056,0.6554202053012771,0.2542601479759792,0.5660789621086538,0.5705211054309696,0.5476220893951724,0.5029965802931298,0.5287584350878057,0.5578108855488766,0.5903611069703076,0.597269161590056,0.5646741629388312,0.4890468499804506,0.5525263905148602
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,340,0.01,256,0.38768062496624534,0.4064510850363023,0.4662548493853734,0.22413704275055313,0.3869131704069558,0.4064510850363023,0.40331649424618116,0.3809418585723426,0.3720925782686735,0.37669559317079887,0.38343997411903025,0.40252379358763846,0.40308682553481756,0.3845789780985122,0.3901883179047878
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,360,0.001,128,1.5439572213692663,1.7438942633607373,1.869514155216384,0.5367180091419191,1.5815943879073366,1.7438942633607373,1.5760749569122083,1.7184229283904657,1.3955137884920363,1.540517650466001,1.6426768670772258,1.578148221163226,1.420222546663718,1.32419768251568,1.557553263537341
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,360,0.001,256,1.1321147586504086,1.22369555594674,1.3158040298028448,0.41392346449772444,1.09264398987635,1.1962865168298629,1.1457003450104166,1.22369555594674,1.0844573739733265,1.1846538700593279,1.1412970001584657,1.2031291927948913,1.055957259197178,1.0882491629411664,1.1429740011038596
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,360,0.01,128,0.49576591997877784,0.5442601393131019,0.5991408429856024,0.2243026337896911,0.498847152505299,0.5442601393131019,0.5014287315679898,0.5345912680970456,0.4504893261695014,0.4862385958177826,0.5261502880335245,0.5106524661411915,0.47171632156340665,0.42638273063408133,0.49634397048990947
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,360,0.01,256,0.3641968989470106,0.38774914566930285,0.4437600382609866,0.19551335893486302,0.3435655810189909,0.38774914566930285,0.36271737173718466,0.3847653959783886,0.34132522389274084,0.3850140195432724,0.3622855477019986,0.38503099398908747,0.3441755707279181,0.35244528832493216,0.36536391488420417
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,380,0.001,128,1.5629991328203479,1.75915060025349,1.8667408339625557,0.5472967398588251,1.546071281992566,1.5886319451857005,1.6363891587341646,1.595678636697007,1.4922187940811946,1.75915060025349,1.6727681600505728,1.6597432917013621,1.6453765350859215,1.2284390613608873,1.5883514410166641
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,380,0.001,256,1.1053491032655138,1.1980699233479244,1.278918163321709,0.40867964254770317,1.0894582085528854,1.1423196450764463,1.1690567668945857,1.1314675411863966,1.0429254160113821,1.1404763603652366,1.154739555470937,1.1980699233479244,1.1031917837037895,0.9757243615993252,1.1164663343001338
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,380,0.01,128,0.4934278449145099,0.5345073068563032,0.5936216091854356,0.23755888966840846,0.4836059312783672,0.5148232711275273,0.5172939905302549,0.48357303441401756,0.46461393394367323,0.5345073068563032,0.5268588088447094,0.527944590870343,0.5122536186281534,0.3883398432397763,0.4971353052582572
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,380,0.01,256,0.34897887191908794,0.37958030770135487,0.4341363303304309,0.20728557602724618,0.33470388399648515,0.36190710864640785,0.36316898579486234,0.3562329400875964,0.3328494823457463,0.35068037919709316,0.3711767324404463,0.37958030770135487,0.3423837183772793,0.3126018501444563,0.351050206576341
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,400,0.001,128,1.4697384412922863,1.6690235586890065,1.7703838231408173,0.497321653997855,1.5320028779651242,1.5552767600318702,1.614688765314587,1.3940865943967626,1.3210991076906027,1.6690235586890065,1.4394909743028204,1.570472864862081,1.6050509407534055,1.1448193296256388,1.4924100460652114
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,400,0.001,256,1.083305064672489,1.1919146371415914,1.2812702793720816,0.37811702940062153,1.027294594623422,1.1597794222518298,1.1919146371415914,1.1210690839553459,1.0308178124730065,1.1812113519274672,1.0180510720553644,1.0928848184715887,1.130338605203462,0.9786717888278771,1.0955370167414566
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,400,0.01,128,0.4730873486683703,0.5367278669974196,0.5770214739216853,0.20654940443446165,0.487132899840975,0.5091354786350971,0.5212116974226697,0.448638179700578,0.4319972086050745,0.5367278669974196,0.46288311147092626,0.48102530879616545,0.502926674535353,0.3676572074620063,0.47727422135783887
eval_iid_K40_scaffold_select_lr0.01_seed0,iid,scaffold_select,1901,400,0.01,256,0.34794070062748855,0.37878341707557805,0.4269802642620603,0.17670209256599348,0.3354215091399076,0.3679608151856797,0.37878341707557805,0.3471944245449911,0.3343709272930317,0.37850493180893185,0.3266448761473302,0.35541166450435513,0.3584735447109693,0.3115496594307622,0.3500820325499439
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,0,0.001,128,4.918720228811245,5.102705074291529,5.530675256871112,2.043994801020285,4.873559510944994,4.988793264767455,4.96037549757084,5.028340288694991,4.858748496428715,5.102705074291529,4.912156224868024,4.8336480207876305,5.068127042368295,4.977764247985428,4.961166075635397
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,0,0.001,256,3.489902425924188,3.554547713554469,3.997630966907041,1.746538328107624,3.535378488831951,3.503369791297222,3.4973912702939383,3.5240588691036083,3.379330683005826,3.554547713554469,3.51269711928938,3.474707856960838,3.5374710601394077,3.540799519421979,3.5063017747834775
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,0,0.01,128,1.5040258314592463,1.5524992407668459,2.1540849400296116,1.3715710059195114,1.489802899655922,1.4917282524421078,1.5089001449560582,1.523243985013881,1.48480214215312,1.5388006659490647,1.4953907223932215,1.5338707334067772,1.5524992407668459,1.5311769840668041,1.515192143712917
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,0,0.01,256,1.068445229715012,1.0835381798366537,1.7536720951593538,1.3399679775488462,1.081209856298737,1.0539448047248272,1.06573718037547,1.0781515575856402,1.0545184546540292,1.076427109456555,1.0835381798366537,1.0797135761138783,1.0760272295037712,1.073024743155356,1.072276946892333
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,20,0.001,128,1.5676666242750408,1.621666248764969,1.7335088308989925,0.549579105607131,1.5511282209753756,1.579320649258066,1.5732925618647282,1.5515500472954276,1.621666248764969,1.5627245313606704,1.5929103942143152,1.6128611036913347,1.6171191184754286,1.5269020920956453,1.5792373980767296
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,20,0.001,256,1.1337551258431064,1.208025574091762,1.289213103769537,0.4186088102291076,1.1176794286902416,1.117471501894846,1.1745355882617823,1.1602956739092911,1.1413881355184763,1.1089326381613585,1.1301632953532363,1.208025574091762,1.131289557808075,1.1188523254675917,1.1412497397750256
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,20,0.01,128,0.4991018709818019,0.5152490615653222,0.5760387971917368,0.24404038378859358,0.49545279919800206,0.4997235432720745,0.48838487303923883,0.496143178713109,0.5077700774580453,0.506976161779958,0.5152490615653222,0.5058100268046545,0.5022469805048759,0.4920486956598337,0.5010408706974313
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,20,0.01,256,0.36124228324291485,0.3750433240046437,0.4357918039609755,0.2129608813298055,0.355405496053171,0.36237409651194546,0.36970336436577583,0.37071818810652407,0.36945713961042514,0.35396785586251206,0.3623079999214081,0.3750433240046437,0.36073351257454456,0.3542204399736301,0.36346358757570374
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,40,0.001,128,1.5945580429803838,1.7049587942194007,1.7945705652391128,0.5513056075221648,1.605745768160104,1.6274372932191965,1.638908730388511,1.6206877434461784,1.7049587942194007,1.594867095866736,1.5775181247698873,1.6037649167874053,1.6310528322358677,1.4960386194875814,1.6108754756941361
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,40,0.001,256,1.1630855546309034,1.2253801019679578,1.303038313676528,0.41005030312432267,1.1458285384955793,1.1506281001729737,1.2011161284442227,1.215245374430538,1.1822549455207267,1.1281891951908964,1.152825585205548,1.2253801019679578,1.1398588274397659,1.1420372623365298,1.1688026965333769
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,40,0.01,128,0.5036013734289609,0.527163195741879,0.579798721219937,0.21919779724161945,0.514836060847166,0.527163195741879,0.511738746268047,0.503933139702422,0.5189315518365082,0.49978368137234214,0.4932058026936772,0.5075405182656844,0.515378256349691,0.47750502972556175,0.5071815438180552
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,40,0.01,256,0.36739049342963015,0.38506421553666487,0.43664773831809944,0.18393541106141273,0.365666026519908,0.3736017539799197,0.38026205853513745,0.3815894903921662,0.37194743723383755,0.3579648631136833,0.35720897160428766,0.38506421553666487,0.3604271456648654,0.3562619050634972,0.36914582443375077
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,60,0.001,128,1.543549476103977,1.6654537653225787,1.7897666659272904,0.5360641015926761,1.495810495028352,1.6212603297064219,1.4857135843539797,1.6654537653225787,1.569594280082415,1.5276655777229677,1.5687253722940748,1.581860346097954,1.5407349875057628,1.4757899314801814,1.5543296042385575
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,60,0.001,256,1.113008466780406,1.1977356086794348,1.2875713944853184,0.40660957641379697,1.0522121559175548,1.1696017008324149,1.1233935674979771,1.1551607072278545,1.1079773950597567,1.107849599703156,1.1027736852715222,1.1977356086794348,1.0754165546893906,1.0938942140099852,1.1193872554646196
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,60,0.01,128,0.492371544313857,0.5138997274864938,0.5787884208954392,0.23861182926809282,0.4746850786317068,0.5126250102160518,0.4810902185564137,0.5138997274864938,0.5039836146399914,0.48036790582737576,0.5015470712153152,0.5004116510246268,0.4923441849404642,0.4698902233764707,0.4933117437935013
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,60,0.01,256,0.35419520433459245,0.3729495828343006,0.4409421289039799,0.21142403987834485,0.3395326879832067,0.36757926584461414,0.3635247609303906,0.35981466063992484,0.3572545725322584,0.3500694468063499,0.3521439026695104,0.3729495828343006,0.33915825516310927,0.34555377037813967,0.35492614748463164
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,80,0.001,128,1.6216446831094224,1.720166942828682,1.842855688454834,0.584660604408621,1.6185275598779807,1.6205879520845912,1.5848073740792046,1.6582990544321703,1.6628946601059522,1.6983764718782541,1.720166942828682,1.665165737472691,1.6446508176480146,1.5561148838027739,1.6436340626267034
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,80,0.001,256,1.188751808238531,1.2445511559229516,1.337713024031415,0.4574814952341661,1.171138353935479,1.212550597102417,1.1968680878383318,1.222386449901005,1.1733326194551263,1.1898634082323465,1.19930111174852,1.2445511559229516,1.1708911663572998,1.1698156469714602,1.195313169048615
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,80,0.01,128,0.5189075109201172,0.553738843789456,0.6297599630611792,0.2662839680139108,0.5139295345578209,0.5258711498569594,0.506183549526806,0.5117639120069141,0.5278444280773574,0.5229466901843978,0.553738843789456,0.5270035015322269,0.5290419792170309,0.49553887248360984,0.5216018298356244
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,80,0.01,256,0.3812647241774211,0.3971340921039532,0.4746653509510427,0.24224072748977876,0.37491004652273663,0.3971340921039532,0.379374181881699,0.3797160951235391,0.375041069689354,0.3792097653424708,0.38388342049212737,0.3966796354065965,0.38549796091749333,0.3735620555237659,0.3825854759171795
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,100,0.001,128,1.4749055095425607,1.5603800445033196,1.6546389697413,0.5088739824706991,1.5005646002576887,1.5211335751548751,1.4610823626376352,1.4351120814685883,1.5078240999819752,1.4236786972122888,1.5603800445033196,1.5007341105408896,1.5424377389106156,1.3780815461104514,1.4840975729092538
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,100,0.001,256,1.0712840885502812,1.1556560923365649,1.235687168358007,0.39370739123155235,1.0334615381597074,1.1107202748470433,1.08426279178579,1.0658861677831073,1.0609757301941507,1.0529334996314563,1.088729891170337,1.1556560923365649,1.045714976450356,1.06104281967657,1.0764769071226525
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,100,0.01,128,0.4717898654900612,0.497367784669192,0.5473834462980671,0.22195535519362503,0.45718385965361175,0.4923778474537835,0.46879365093644065,0.45956753220916463,0.492334907468757,0.46612057024899917,0.49199349359374295,0.4747360248532249,0.497367784669192,0.44111764230605155,0.47449723452766956
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,100,0.01,256,0.342488656484319,0.3628982821608864,0.4180209283489127,0.19803281583119153,0.32423212545729624,0.3519635730676335,0.3494075944569806,0.3439666923336938,0.3442879398396041,0.341952063726688,0.3393327837796182,0.3628982821608864,0.33550614489831887,0.33947375497473453,0.3434410698758016
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,120,0.001,128,1.5622475304195405,1.6810628494176374,1.7919291862491011,0.5417992496678278,1.5675757904014103,1.5955353591303623,1.6512106703583873,1.5563501502202004,1.5174600643207696,1.49983285423376,1.6341551138403942,1.5590101613949954,1.6810628494176374,1.4662407244441482,1.5741900403529838
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,120,0.001,256,1.1287495906462572,1.2178993697608556,1.3074356607711315,0.423856609929639,1.089438487084115,1.17253113374252,1.1641926208047284,1.1497945565937449,1.1250004349333511,1.1128036502511736,1.119195762871386,1.2178993697608556,1.124097208579436,1.1159992931995644,1.1396474186040242
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,120,0.01,128,0.4940089760295931,0.5351372341818774,0.6036756714465239,0.2383307500207748,0.490170626720501,0.5119255110830772,0.5075804083946388,0.49172974402316366,0.47793898141467706,0.467626409582354,0.5157491263950073,0.4975150724831425,0.5351372341818774,0.47180724573865884,0.4971280980290114
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,120,0.01,256,0.3601601143853655,0.37996013581616583,0.4395278186479484,0.2137052288823443,0.34472192157849096,0.37050931283610816,0.36331950622273207,0.37061710818111127,0.3632204102079568,0.3491297193540735,0.3580527678667445,0.37996013581616583,0.35659902186375525,0.35811054359660655,0.3615614192826887
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,140,0.001,128,1.39926900792841,1.5411452854189982,1.6632607300231448,0.48624357047414934,1.452440885297692,1.3795060657089255,1.4657213799687945,1.3604956409270823,1.4915788637705922,1.3464817844123584,1.5411452854189982,1.4054053556625816,1.4160521762661635,1.2377460148948225,1.411992979220618
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,140,0.001,256,1.031849338536094,1.101864111592507,1.166963326708332,0.3737730040442715,0.9898337150897752,1.0339554635728132,1.0714520548169089,1.0616775876165152,1.0484964515054085,1.0133913817676845,1.035747923219322,1.101864111592507,1.0197827338904426,0.9926133653879425,1.037421167598583
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,140,0.01,128,0.44597170167668254,0.48207462316526223,0.5480778044564962,0.21290139141070477,0.4580702146835523,0.44609197545800566,0.46153006775058886,0.433674219672374,0.46295776440112535,0.45029082167022344,0.48207462316526223,0.44290288689481533,0.4544594260707059,0.4012666047439414,0.4497897939750564
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,140,0.01,256,0.3295216623147341,0.3483489754442283,0.3977302199277549,0.19289747089449907,0.3197528029241437,0.3366986340630055,0.3441347208486331,0.33671871795167085,0.3367360309006889,0.32644426676927285,0.32951428320046466,0.3483489754442283,0.3187415869474075,0.315409141836521,0.33141798949567647
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,160,0.001,128,1.497332301938535,1.80017999569234,1.9257439122327003,0.5200569091679123,1.5022398541338988,1.4986383707591608,1.5488280301586228,1.4340336919639898,1.4529595901027055,1.4890273159037242,1.80017999569234,1.4805910078841518,1.5367224366331895,1.2797982337394647,1.5072641930393116
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,160,0.001,256,1.0879286260456338,1.1814301844312138,1.2591895736450196,0.38896462338685095,1.0894650607320528,1.1123880400201132,1.1192381217847944,1.048841173903483,1.0652179778541697,1.1093794876609966,1.1814301844312138,1.1304283542827616,1.059083543996563,1.0725193757136404,1.0994597104374075
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,160,0.01,128,0.47361717417939975,0.5242179069076691,0.5884935103166713,0.2152133708563599,0.4747815614896004,0.4902632653605525,0.4910376231463346,0.45151000533450214,0.46187413767100677,0.4703094199474261,0.5242179069076691,0.4716440448835036,0.4842627333149869,0.4130628452689969,0.474094645647009
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,160,0.01,256,0.34736236519100033,0.36831000253337026,0.41323529934407555,0.18308944318411025,0.3363532089513948,0.36831000253337026,0.3519955253507289,0.33551782642494415,0.33844673129652375,0.35225515720733375,0.36037677366257104,0.36212400373580605,0.3351067745834501,0.342272201015428,0.34847391718679804
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,180,0.001,128,1.427573007428252,1.5645713093743878,1.6937315119042886,0.5197829635034741,1.4921456185029527,1.5035307423192363,1.5164596315062264,1.4342229325478812,1.4465231875375533,1.3868314828758055,1.5645713093743878,1.3974035222780012,1.4020310151292334,1.22429567126534,1.4396072454800286
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,180,0.001,256,1.0411485811219874,1.1027945555441137,1.1825731970870403,0.3985103537695634,1.027845168478893,1.1027945555441137,1.0755242622786947,1.074462232770378,1.015988312889212,1.0413717820805424,1.0693367869660617,1.076391346460998,0.9870024885992216,0.9853590083930486,1.0463143061987472
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,180,0.01,128,0.4538398628314364,0.49427409037661585,0.5694615746828865,0.23649318968447164,0.46642986175484763,0.4738253921910293,0.46437583211752026,0.4551513806070863,0.4481835265297242,0.45126549798320986,0.49427409037661585,0.4470320074537703,0.4542341027785546,0.3957495544330449,0.45568353669344147
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,180,0.01,256,0.3326063325964415,0.34810861786616976,0.41566688221756676,0.21606334839430763,0.32683894630881055,0.34810861786616976,0.34398804511975395,0.3393652839008732,0.3271367411385352,0.3346771094807124,0.3387680412214963,0.34232495762014375,0.31077397407591734,0.3148123418458144,0.3328910525497121
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,200,0.001,128,1.4894605949429023,1.6110996956120816,1.726911579570341,0.5176721467033185,1.5969823907805314,1.478066444712289,1.5081927406987772,1.5098725466716307,1.43835793980253,1.6110996956120816,1.5756487425212768,1.597840322244455,1.4610889027300002,1.27915997673154,1.5086650753856121
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,200,0.001,256,1.0978415376108899,1.1650387875083228,1.2394343502795202,0.38811813429593384,1.133947304894405,1.1077507857521518,1.1048070558852268,1.0951670587122402,1.0841131606863446,1.1618476224996004,1.0741510743357239,1.1650387875083228,1.0615780606884595,1.022388483099819,1.1018834398483797
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,200,0.01,128,0.47993060670145404,0.5158226087423111,0.569347878084972,0.2120274210316294,0.513037380536999,0.48194413841036715,0.4817092009035853,0.4732128468531215,0.4638487799549514,0.509324130887441,0.5158226087423111,0.5103677514028496,0.45275014997712615,0.4048062628600882,0.4818109000557286
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,200,0.01,256,0.34974237155329446,0.37417545814114245,0.41884536995541943,0.187440961073149,0.3577051919646264,0.3614418733003513,0.35174090880849274,0.3465803084525331,0.34527298576425886,0.36130019748686015,0.35104144504790846,0.37417545814114245,0.33132619308360983,0.3297560028869013,0.35127446732606205
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,220,0.001,128,1.5831890004055431,1.8258978581765524,1.9434324251362896,0.5363703030573828,1.8258978581765524,1.4673248152027916,1.6046664386257528,1.4429858541931755,1.6034340897214316,1.6587603327004765,1.734537367420372,1.530176047835534,1.6002940318247938,1.4093480591268992,1.5926034011732004
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,220,0.001,256,1.1150777798515448,1.2089013711359822,1.2827996042603627,0.39504796256312896,1.2089013711359822,1.1164946342164226,1.1569121936197468,1.103566696471653,1.1538132618481436,1.1373155576981082,1.1495957094952827,1.0885489239639663,1.0988640750082084,1.0663701740892002,1.1287265590194329
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,220,0.01,128,0.5026017860192439,0.5474105366566228,0.5879152806084018,0.22453206144978752,0.5474105366566228,0.47271334084911365,0.5205923502055763,0.4675697108569347,0.514234169291789,0.5222325084277771,0.536085771690086,0.4846592242277775,0.5335252455674703,0.45393956455634366,0.5062519566138849
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,220,0.01,256,0.3587627458554106,0.371283629434448,0.41989551226300315,0.19208898926530915,0.371283629434448,0.36004369050582646,0.3681551811031142,0.3515935165180729,0.3613447343929126,0.36425770730551726,0.36125504251857077,0.3526908952912547,0.36502775348134375,0.33734343707212044,0.35942104194222535
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,240,0.001,128,1.5564112367389782,1.6778011077457795,1.7907435226108144,0.5363586754480723,1.657468291582107,1.5902659968372066,1.6294339471579158,1.562036923568127,1.3996923073126235,1.6712411741216897,1.6778011077457795,1.6030743346822256,1.551245762521259,1.331669115502891,1.5712389049047113
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,240,0.001,256,1.1135326023552876,1.1883870684676034,1.2760061591596046,0.40985945881324076,1.1192687725687236,1.1299301457106032,1.1787526638337442,1.1883870684676034,1.0729563355807106,1.1551840906796689,1.082976578364999,1.1196426263822126,1.1105200405778723,1.0541213137139636,1.1219525993776123
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,240,0.01,128,0.49774249363697104,0.5397742675590733,0.5971445252486541,0.237540196239796,0.5384548667489941,0.5080685090157173,0.5140471321132561,0.4780902627376575,0.45448354040952105,0.5370349818417939,0.5397742675590733,0.5054529066072104,0.489302929764672,0.4247332885227092,0.5002497867200708
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,240,0.01,256,0.35835395270387027,0.378035824425862,0.4432735478498731,0.20776292923864484,0.34875842437764226,0.3685529233229076,0.378035824425862,0.3696239417053938,0.34521449595231796,0.3664349639027,0.35591395339247806,0.36610387862907606,0.3523210026862939,0.3422653619798906,0.3595033697746397
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,260,0.001,128,1.5910747468136288,1.8183292496521524,1.9553934608195174,0.556184647511517,1.5006179163114663,1.8183292496521524,1.5902852227906326,1.574909701635801,1.411122227952433,1.6636067850159655,1.6299446846000436,1.676001687839563,1.683507215317961,1.4612021427420254,1.6050353922851501
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,260,0.001,256,1.12961824784517,1.2588421879328073,1.355706531701496,0.41194953390122846,1.0979097317630953,1.2588421879328073,1.1465826684925269,1.1248928820820503,1.0476716894315508,1.1411438741851452,1.1011618015799767,1.202822673218467,1.0894086165457713,1.157339028090713,1.1382238361458579
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,260,0.01,128,0.5131877932820832,0.5653045768127509,0.625224736481641,0.24244853634345123,0.49867160989796105,0.5653045768127509,0.5100915391923302,0.5013565884800018,0.45506374141389105,0.5202509477665649,0.5297376913363305,0.535863656152361,0.5309623403475091,0.4801274694025189,0.5135906713524578
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,260,0.01,256,0.36281718430772225,0.3941667642605525,0.4639446075451701,0.22123966205870393,0.35927301529466865,0.3941667642605525,0.37427325104108006,0.3598996397802147,0.3415324425181005,0.35586437194697756,0.35125993628430824,0.3855057475400844,0.3475659552656011,0.3727242939705884,0.36456279733941593
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,280,0.001,128,1.5219146931507603,1.7030451982074581,1.7964195936953862,0.5289585155445907,1.6062151600479553,1.6342628179500436,1.6022108348001034,1.4084089488815568,1.467491722651236,1.4221449853557517,1.6115736857133203,1.7030451982074581,1.5841456911750178,1.3567998526588179,1.5435485688189166
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,280,0.001,256,1.10382013578696,1.1892363552271703,1.2754127052662045,0.4017193309458995,1.153352757217377,1.1892363552271703,1.171815485787867,1.1049536287310329,1.0428014170602018,1.0944258596768164,1.0982574935798959,1.121639202973699,1.09325441127372,1.0835014668218852,1.116118594215313
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,280,0.01,128,0.4922775282075704,0.5450810983389306,0.6023336509930665,0.2066097558644032,0.5095805560792551,0.5365426457465694,0.4953916818816463,0.44934120237298963,0.49579730204992695,0.47038302411778465,0.5134747735135158,0.5450810983389306,0.502687174853142,0.4354064394901513,0.4964865408726541
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,280,0.01,256,0.35546426199765246,0.39180805805469454,0.43677451766610625,0.17541144195418557,0.36937701813021817,0.39180805805469454,0.36028219855937593,0.3424405395174773,0.3483589547220431,0.3461928808798815,0.3478330200566811,0.3626426093559118,0.350032970494346,0.34381881654497604,0.3565749745419337
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,300,0.001,128,1.5165930001111587,1.7189772086939705,1.8540957563723515,0.5238368301342212,1.7189772086939705,1.6532937172879951,1.5338045466006145,1.3450531503094552,1.3567930074936017,1.7174296294058848,1.569876837727904,1.5956599765689468,1.3424812020221228,1.413279823454226,1.5313620931945615
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,300,0.001,256,1.0980717150007138,1.2127835378747713,1.302105475098003,0.39979422544742715,1.1998921365605228,1.2127835378747713,1.1470996141204217,1.0332948269710402,1.0334465185691506,1.142174732785955,1.0879590507787098,1.1049731200026889,0.9802048478200908,1.0970774884785681,1.1061508329226064
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,300,0.01,128,0.49063790848595124,0.5398834878275871,0.5970704709428394,0.22851947518470228,0.5368843788986954,0.513884506799087,0.4800618599393668,0.45229585124729677,0.4505787499697585,0.5398834878275871,0.5217389062110892,0.5180157601952065,0.4424669080350748,0.46396044895229116,0.49329874481634584
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,300,0.01,256,0.3564044459744948,0.3860557706470579,0.44344624800297827,0.20387164524436704,0.3823583016055999,0.3860557706470579,0.36046670846912987,0.3451410264903383,0.3381340196619895,0.36713731994607157,0.34872101954613005,0.357758858772444,0.31944707382080323,0.36192183417665597,0.35721863465080694
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,320,0.001,128,1.473720558697221,1.6988003297940115,1.8120803722237937,0.4908252464968162,1.5767924020563446,1.6988003297940115,1.5612836216164516,1.364621205840226,1.3257560705088807,1.4852399182245146,1.4990934610404614,1.5726117095856582,1.4889938025827127,1.1988197078525802,1.483584214851043
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,320,0.001,256,1.0420661671644487,1.1275573140650283,1.2160839889570172,0.3601981756278172,1.0842448938564706,1.1275573140650283,1.1024445708760968,1.0140936618997836,0.998718660994443,1.0724721358500557,1.0161928025841895,1.0296178630341488,1.0351830404456697,1.001003559461532,1.049035305816353
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,320,0.01,128,0.46192804573565593,0.512145316484724,0.5589711786084918,0.18325020974599046,0.4758663637092423,0.512145316484724,0.47306575393408795,0.43471290766113907,0.4282537688234855,0.4684262753130289,0.49793845749910237,0.492216715434199,0.4551723423791243,0.3885838288128696,0.4639754155713281
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,320,0.01,256,0.3320209422941186,0.351658385803889,0.3994182150274566,0.1529350228264084,0.3332002967579509,0.351658385803889,0.344410351355276,0.3333603131286264,0.3241647005603002,0.3380932020339938,0.33021379069312784,0.328213740695143,0.32750818533349957,0.32153506342053567,0.3333519504249113
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,340,0.001,128,1.4349834501053411,1.5809702537858916,1.6976555023339963,0.506111852239684,1.5146698517150181,1.4197996643283342,1.4435791573271013,1.45235212667582,1.3197232766031994,1.4224251004678805,1.4728909352749335,1.5809702537858916,1.4889301585836923,1.3098899595183142,1.44464062648319
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,340,0.001,256,1.0652323449767127,1.1102611852434678,1.188955328408125,0.3887773174242881,1.0686514324629528,1.082796161273157,1.1102611852434678,1.066944304553265,1.1006187751283951,1.0284926603064695,1.0186381665880901,1.0587130388739248,1.0741351474277199,1.0908659930078806,1.070370227662912
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,340,0.01,128,0.4595075131114038,0.4927232273902764,0.5403008008052345,0.20757896539312745,0.4927232273902764,0.46566202565079645,0.46532320145452943,0.44344919191415605,0.39572836139247475,0.46354223403001554,0.4792554959850551,0.4899532866617904,0.4734040688589636,0.4228555476574385,0.46010007470589276
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,340,0.01,256,0.3376518719497998,0.35067239362876973,0.39827655678801005,0.18203690765754246,0.34236680581835205,0.35067239362876973,0.3476816805588394,0.33484994964507925,0.32224966608851285,0.34190906544928173,0.3287425077642692,0.33477870043230545,0.3435205956901229,0.3368959352503821,0.33846617837082227
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,360,0.001,128,1.492253223433293,1.7119974307187045,1.8437620700623232,0.5082289372695918,1.7119974307187045,1.5277568642419208,1.576830607215776,1.3970410484584077,1.4606732161471008,1.5827906577346351,1.5057589982661923,1.483929425919316,1.5406944055330372,1.3131325510704195,1.5135818529048204
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,360,0.001,256,1.087695486100462,1.1726031551711154,1.2477147502840695,0.38614576739216006,1.1726031551711154,1.1619527781960524,1.052307028732177,1.1020488642037614,1.0792704291357762,1.0962204495949144,1.0548962764294956,1.0775807319446455,1.0939421113181709,1.0359250953902919,1.0934968983706144
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,360,0.01,128,0.48184639675488977,0.530712121718748,0.5768443164007633,0.2036144529704813,0.530712121718748,0.47951353278665515,0.5231669310035599,0.42583077425625765,0.4543019281135399,0.4921861671163596,0.48869283987492834,0.48194015477021374,0.5082379598478486,0.4247875176872049,0.48219278289814904
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,360,0.01,256,0.34836017252980755,0.3669859795066098,0.4160208715427138,0.18139952078338914,0.3669859795066098,0.35919111440601054,0.349001241573828,0.34042169563673713,0.33642802611471373,0.3463314056727334,0.33970946345997455,0.3495001122578935,0.3618426481168252,0.336280506616783,0.3487237519545804
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,380,0.001,128,1.5836600961749387,1.9537959743771423,2.0982323728971073,0.5504562482988351,1.6051929625279429,1.7029755933562825,1.6185230297908706,1.46172855837886,1.3547103151752202,1.62882630082388,1.9537959743771423,1.586155470140674,1.5303639984764816,1.4518757738831771,1.5970133927656722
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,380,0.001,256,1.1495385304276162,1.2711705008845184,1.365730898515861,0.4063722974918618,1.0963773198199613,1.163950702571316,1.1705780544157265,1.112855650005523,1.0561039150478748,1.2244431667353102,1.2286348203005328,1.2711705008845184,1.0927835274282436,1.1579816463229262,1.1593384746319004
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,380,0.01,128,0.5009968145782019,0.5706277688650095,0.6319619652985012,0.21824106963343837,0.5117483712010559,0.5634551510477805,0.5196969116523259,0.46375094426361463,0.43421247976430005,0.5259350861369299,0.5706277688650095,0.48788652141735406,0.4788849532418789,0.47879640463360396,0.5051625696031546
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,380,0.01,256,0.36612217341210235,0.3992242536034239,0.4464003433490173,0.18546004880055353,0.3506293013856568,0.37412508578531734,0.37091040770778366,0.3585710569020035,0.3288565629932417,0.39387494047969496,0.3728614831574572,0.3992242536034239,0.3463600881517698,0.38958346189136506,0.3691190326562426
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,400,0.001,128,1.5163750942288705,1.7565191913638212,1.8680918850111332,0.5212931529516349,1.645338874431683,1.4781510890090008,1.575137450813512,1.3473527273772614,1.514339300936395,1.626052074596782,1.7565191913638212,1.5754410384897082,1.4962203361686701,1.3457187863336304,1.5408687602740465
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,400,0.001,256,1.081604061359356,1.1673738655841914,1.2495187507683156,0.3825918516976434,1.1366490171342944,1.0608229388546395,1.1673738655841914,1.0407020630827066,1.0339059313797616,1.1160056243798522,1.099078934870312,1.1041017132388486,1.0978728294175928,1.0529085274807641,1.0917199762559797
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,400,0.01,128,0.48352251387284545,0.5221631458752791,0.5754620586992124,0.20914788821332503,0.5221631458752791,0.4765574841426364,0.49416897480349625,0.430815482074112,0.4596409947329348,0.5116094345596807,0.5142914287604461,0.4919649723249429,0.4970500728728339,0.4449860815715837,0.48519861859364743
eval_iid_K40_scaffold_select_lr0.01_seed1,iid,scaffold_select,1902,400,0.01,256,0.3466892148964967,0.3692575448434455,0.41778328295028344,0.18054591361215835,0.3692575448434455,0.34249426655514065,0.35781310050258375,0.3270049028041721,0.3203965391307834,0.3540097930639873,0.3532908115719351,0.34643832131129376,0.3558697752623918,0.34448161962033264,0.3473812812291529
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,0,0.001,128,5.189990534198693,5.384239910143324,5.758090691395549,1.9226508710767045,5.269022218279271,5.287383738313797,5.113012126433743,5.236916851782051,5.190634791536155,5.104429133922601,5.171147709083205,5.174294347030487,5.231802588487357,5.384239910143324,5.216905095231634
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,0,0.001,256,3.6846115359815053,3.74666796570741,4.057607341031946,1.4650768052575824,3.6736339931981625,3.6450786609782377,3.7077389658385758,3.7258998608832465,3.6325350411394424,3.7084714051491923,3.7346947251217144,3.74666796570741,3.6506922746443213,3.6613059581381022,3.6888764563088583
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,0,0.01,128,1.6117997948209268,1.6553353671114255,1.9368520010488348,0.9271903954223778,1.6144455797626056,1.622203286707871,1.593283011319617,1.6024288961710444,1.6466441451730314,1.5785236098011979,1.6073565376753565,1.6017456440852387,1.6385728436085598,1.6553353671114255,1.6162215557086235
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,0,0.01,256,1.1264124470886383,1.1411241504807534,1.442982927137796,0.8489522858314051,1.1221188709755607,1.1303688282988256,1.1386013431152724,1.1122681250574313,1.1262233823153975,1.1398193077736662,1.1289024005913586,1.1193426818273389,1.1411241504807534,1.1309569896900358,1.129007604897323
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,20,0.001,128,1.5617415270428456,1.6263733724987803,1.739645690222724,0.5490634137062561,1.5436973038007882,1.5867320671680916,1.6261481416417638,1.5688656359798752,1.6263733724987803,1.5604359230736915,1.5414946205815387,1.5974172222646166,1.5540410060623955,1.4947274239258264,1.5704670886550132
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,20,0.001,256,1.12518101677146,1.1780654649052686,1.2560741138754128,0.4129273525931072,1.0875837456375472,1.1138630855716896,1.1780654649052686,1.1473442929134487,1.1501009224686853,1.1344720958821684,1.1235209120719634,1.1657358674019946,1.0933187013608912,1.1224034168779289,1.131984990043226
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,20,0.01,128,0.4972601177468443,0.5177207251058292,0.5801219262574002,0.23808393185568577,0.48979160766719215,0.5094472670236412,0.5162526071234231,0.5131729998328236,0.5177207251058292,0.4927436103717139,0.4847214492021101,0.49667010188755356,0.49114892646803776,0.49271968672864885,0.500575934778206
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,20,0.01,256,0.35820069635198915,0.37678862934060403,0.43991715134308385,0.20710672328575455,0.34530574105378514,0.3606163061001412,0.37678862934060403,0.3669182409842447,0.3718179032803481,0.35580575168353046,0.3549327740545161,0.368274291745825,0.35022030932087006,0.352653970794973,0.36046462297504667
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,40,0.001,128,1.536641133468425,1.6209328390992401,1.720931185927107,0.5258159189465643,1.504637608127017,1.6126447229437637,1.5196542976802825,1.5567139984668825,1.563980121122634,1.5302033874013052,1.5740089569688693,1.5165825605502623,1.6209328390992401,1.4352508915960962,1.5443353414356544
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,40,0.001,256,1.1049568649205825,1.1687007808272531,1.2391663045238703,0.39442556772916426,1.059045320876604,1.123291499436993,1.157275425674836,1.1573534509474486,1.1217948644771127,1.0862182603050097,1.1154508286038325,1.1687007808272531,1.0859686934044595,1.0646500803542398,1.114598936633632
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,40,0.01,128,0.48776992320529006,0.5121663590361166,0.5704804219920488,0.21821449185253244,0.48495051840467396,0.5121663590361166,0.47959024653716326,0.49633167426217123,0.5001591342097835,0.4826846081453349,0.4867937969150565,0.4812657739790892,0.5080981669503907,0.45467938160065796,0.4889242215090606
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,40,0.01,256,0.35301311103687133,0.36951553004606014,0.4184967886340154,0.18943594151887258,0.34120792113026055,0.3602361184841857,0.3650730409922433,0.36951553004606014,0.3615660604913991,0.3478173769426636,0.34450212340400155,0.3682341628121502,0.3448030751222723,0.3382701881551304,0.35430409184904854
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,60,0.001,128,1.5815554845317528,1.7226925436067468,1.8281826019632712,0.5490072653494033,1.5218684104188878,1.7066265708438697,1.5534242879535982,1.5605009124652487,1.7226925436067468,1.5066141101081205,1.5788616589664661,1.6858186200489138,1.5906326735947034,1.4799580924394076,1.5927862480341577
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,60,0.001,256,1.1335087438664013,1.2364757170048906,1.3272521041578431,0.4125595274150306,1.0627428862238937,1.162886080694604,1.1617127179078133,1.1758504389893691,1.1985191883547284,1.0801122438192445,1.0990475029337319,1.2364757170048906,1.1027261358417841,1.0757448884979766,1.1369708652846575
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,60,0.01,128,0.4998655488740382,0.5370653320081412,0.5961192002704009,0.2456044915815854,0.4907346134499588,0.5258816133498257,0.4996655694796861,0.4989174068578136,0.5370653320081412,0.490229040609218,0.5063621461220994,0.5128441043882322,0.5110489415489593,0.4688007137461851,0.5044875324214187
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,60,0.01,256,0.3618789619180256,0.3841128817564398,0.4399446168876758,0.20996357529153925,0.34379687980772156,0.3671980693796326,0.37424554011277483,0.3763654868936999,0.37134614852636527,0.3540427578582461,0.35637209841805617,0.3841128817564398,0.3648150616052045,0.3440962954956526,0.36387109329649875
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,80,0.001,128,1.5500068464656669,1.6298643190307895,1.7379854097661684,0.5321759386169139,1.6298643190307895,1.6024341568283527,1.5591651012194405,1.4901493863160271,1.6095810812507678,1.5464554639029087,1.615023763194337,1.5658837190755912,1.5509411818179466,1.443480545979737,1.562287358465251
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,80,0.001,256,1.1354748964758454,1.1998314023828476,1.2824478778848063,0.39606091132876464,1.1301129628104634,1.1452117990074264,1.1698522375048257,1.1493011351861557,1.144381329415595,1.11211193321677,1.1148652133819472,1.1998314023828476,1.0823208695005502,1.1114407525236314,1.1363869569135039
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,80,0.01,128,0.4957881777543989,0.5162477247717312,0.5578072060620967,0.2109084081868217,0.5137894191633586,0.5060900290746602,0.5048755206406368,0.4709744073516981,0.5162477247717312,0.49002397324904,0.5107413185079095,0.5111601885281263,0.49985171760302993,0.47401128264680736,0.5000137942717873
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,80,0.01,256,0.36191348277657914,0.3895427258763426,0.42679545468383195,0.17734187321647427,0.3655372397123018,0.36587470224449964,0.37619998067967686,0.3613631396844969,0.367544647355568,0.3534312066495923,0.3522156884594098,0.3895427258763426,0.34430895469514167,0.3533145016214361,0.36314920088001085
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,100,0.001,128,1.536453338044311,1.6753784462305423,1.7930322260027676,0.5530304790229436,1.5193559397912024,1.6753784462305423,1.5508690081633478,1.5183055428618093,1.571603334591102,1.5336855610853979,1.5830969690475118,1.6028945610160332,1.5536421214951968,1.4297822344810391,1.5550388522568408
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,100,0.001,256,1.122478550987998,1.1840353707800235,1.2835860995690043,0.4291020103950241,1.0898575979037899,1.1840353707800235,1.1811116800002852,1.1584093965649715,1.1088451540906992,1.0904231645115794,1.1039491340415275,1.1832641953172007,1.0869118467316314,1.0551993245051008,1.1251163295666846
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,100,0.01,128,0.4916051227774485,0.528306467194103,0.5991354367445669,0.24798871840392894,0.4886263868726176,0.528306467194103,0.4915813512715254,0.48574751538412136,0.5108649558131932,0.4881277070189453,0.5016625531803909,0.4862142325512129,0.5029602559485444,0.4566082267073678,0.4943933346278228
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,100,0.01,256,0.35864826481433226,0.3815279304882303,0.4516132483774598,0.22703498411423978,0.35187195278939676,0.3815279304882303,0.3745939149925397,0.3696117375680308,0.3609924293384349,0.35236216210612603,0.34628660998476596,0.3798147164896251,0.3569461586738877,0.3392160654727773,0.3615850152187494
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,120,0.001,128,1.5390929028129288,1.6696641761171704,1.77513449353226,0.5366242943047526,1.6588523718178312,1.4709213246662494,1.6696641761171704,1.516623996409961,1.6225502625148693,1.620903174345458,1.5557757357499757,1.5342399593113973,1.4601743897231685,1.4366345859250098,1.556717141034457
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,120,0.001,256,1.1325766605901861,1.199305729153833,1.2792438258811785,0.40551606971130555,1.1743085414890184,1.1257277446080651,1.1984188589915798,1.199305729153833,1.1568554251374983,1.1280646107318775,1.0651689250896061,1.1813108321601653,1.0576627964797847,1.0981733839318577,1.1395773441591104
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,120,0.01,128,0.49016249733593115,0.5327816989071,0.5967577155699201,0.22121695177275524,0.5177555170094992,0.4665899051016565,0.5327816989071,0.48355594300738586,0.5079399160035691,0.5062406575098116,0.5007582615217072,0.4969027827353521,0.4663432136190912,0.4542151468151028,0.4938826550596355
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,120,0.01,256,0.3604241144466374,0.3834409902172205,0.44328112951910664,0.19570251702556127,0.3658224826711755,0.3575124123257449,0.3834409902172205,0.37810888459943726,0.36989898448217745,0.3611531642371927,0.34620592342930856,0.375486827391747,0.34285728600008225,0.3455806938132962,0.3628660132346419
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,140,0.001,128,1.5075091817910888,1.6232374507898057,1.7353328577527025,0.5105085896566631,1.5785163711103825,1.531372176189848,1.4742870342985768,1.5094730258749751,1.6232374507898057,1.4800827639284315,1.5927794765502679,1.550633062656036,1.4695218947969844,1.3520158465489853,1.518000044975976
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,140,0.001,256,1.0820747190231037,1.1340234925228485,1.2071579118647608,0.3798650295743149,1.1088023333751464,1.1116910421459119,1.1096947126857137,1.1340234925228485,1.121726378923002,1.0662072743957425,1.0792812069062534,1.12765285237726,0.997650409919376,1.0401980870464966,1.0904845952855624
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,140,0.01,128,0.4812414549090262,0.5121534307469948,0.560701924671787,0.20069755275735776,0.5026874538317692,0.4764585965725275,0.4870742926075846,0.48016757722594405,0.5121534307469948,0.4746035315783113,0.4920856605463947,0.49536531625836067,0.46584437431712283,0.43557248607033927,0.4826312105127473
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,140,0.01,256,0.3477979902791234,0.36557803147709084,0.42092684316903894,0.17455576005403392,0.3521556692244992,0.348926947915805,0.36302637870132476,0.3619990665283926,0.3588786131760482,0.3399927270877996,0.33629739363707073,0.36557803147709084,0.320162566867632,0.3333433000428333,0.3483316061728322
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,160,0.001,128,1.5084258660976908,1.6511316352000796,1.7769803069878307,0.5379237673914666,1.4781921619982246,1.495196910179735,1.6198881557412188,1.452575655872506,1.4321041716315368,1.6511316352000796,1.6301378313329724,1.609995363843841,1.4629778567983696,1.3635509413740434,1.5225257756851638
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,160,0.001,256,1.0883603342643902,1.2297632036339756,1.3071851699705686,0.3949708817831839,1.0244299964668395,1.0782390764501066,1.2297632036339756,1.1145513236147262,1.0566999638284118,1.112401853497059,1.1364335320986194,1.1355043603094777,1.026624676317671,1.0802880509442028,1.1010214818542048
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,160,0.01,128,0.4801573543735715,0.5276253531544149,0.588067516178874,0.21463853649965406,0.49064048037009156,0.46907751817958054,0.5276253531544149,0.47514979095486237,0.4669657418400408,0.5195173452667579,0.4906274728679681,0.49674066121222477,0.47165329203669926,0.44344634012403455,0.4857407743182718
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,160,0.01,256,0.34614597090876187,0.3764957031802639,0.41542397261450337,0.18763124257983996,0.3331645193391993,0.3414082174770983,0.3764957031802639,0.3516862293272067,0.3413924664718332,0.34911125641942303,0.34545805573904037,0.360747041193891,0.3288408431162526,0.3511747018692206,0.3481892501472379
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,180,0.001,128,1.643448277742345,1.8098644757746456,1.940478020214161,0.5713120410478079,1.6275824827594196,1.597241592004758,1.7273252883963748,1.5861657897343444,1.7567423946195315,1.8098644757746456,1.6940551644274842,1.718494399536278,1.5245603387807274,1.549878958033739,1.6616554450335648
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,180,0.001,256,1.194158771022669,1.2778885107047735,1.3644739654155047,0.4267109753556653,1.2168607721313522,1.2232761552571334,1.2778885107047735,1.2035762905225045,1.242278972373355,1.2188958928340194,1.1697269503754892,1.2514223535782418,1.1044413863488787,1.171057705129224,1.208850687079815
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,180,0.01,128,0.5228999214672627,0.5766185053712114,0.6375075767943119,0.23068716643148554,0.5131772376784007,0.5086731652760788,0.5586242687153982,0.5058830909992039,0.5766185053712114,0.5438221219726673,0.541759490618241,0.5236867390895379,0.48606512696545123,0.49649888055646063,0.5261968296371856
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,180,0.01,256,0.3807397245492686,0.4075859856952297,0.46436217577069316,0.200988052991294,0.3796489444573061,0.39296526187237135,0.4075859856952297,0.3804144795926783,0.4018674098763792,0.3734274310444698,0.37469847266753664,0.3913249252355389,0.3555841033711832,0.3683815452627117,0.3828865564958538
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,200,0.001,128,1.567420595856129,1.684933331012194,1.7919365716339961,0.539695923358603,1.6841557990893938,1.5096047230431908,1.6490510641603389,1.467259457572689,1.684933331012194,1.5897517990098993,1.6740879557034551,1.5932514847259882,1.6515205839459244,1.3555741218402964,1.5893376051647983
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,200,0.001,256,1.1281440667959148,1.1921339628182206,1.278598783253887,0.40684814489804444,1.1464006156617264,1.1457405190207732,1.1921339628182206,1.1212443657277156,1.1612857773889238,1.1136234701388046,1.114452161353557,1.1536495456467482,1.159528641348647,1.1208066500978886,1.1431401936173113
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,200,0.01,128,0.49870935864881044,0.5316196048292159,0.5964398163931901,0.23271387812657132,0.5316196048292159,0.47979220240308246,0.509209834983246,0.4735036114496875,0.5078023280759466,0.5212397205600708,0.5279698352953879,0.4981069923102097,0.521728781955431,0.429947624100189,0.5009783371239003
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,200,0.01,256,0.3621957456181843,0.37970373929091583,0.44570719417632204,0.20199626212775273,0.3643929940551646,0.35530525913725786,0.37970373929091583,0.35866698901786387,0.36014192763990716,0.37029648930526754,0.3553272133610387,0.3649841602219266,0.37219243636872745,0.35114932628258844,0.36331345182532815
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,220,0.001,128,1.6413224438983418,1.8105897710224501,1.9411231490788368,0.5858791531781485,1.6781515872493369,1.629665596163834,1.6908365573190076,1.497386319172107,1.5979749238855951,1.7108368426305278,1.8105897710224501,1.6696029805348553,1.721897950629392,1.4291651100116445,1.6470227142509342
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,220,0.001,256,1.1849718855130278,1.2444759466665858,1.3431448297103041,0.44502812290849736,1.182568078874077,1.1965832085925738,1.24250418832558,1.147010097745484,1.178903842522499,1.1731616848993902,1.2364634937614765,1.2444759466665858,1.1557919556590044,1.1148876439540123,1.1879495748586533
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,220,0.01,128,0.5215197636271437,0.579736419016611,0.6623152092192679,0.2738234454102529,0.5332814796866772,0.530062389859849,0.5372144488621863,0.4828511352229247,0.5262669115508049,0.5444279691007027,0.579736419016611,0.5237911379963178,0.5370443518073006,0.45504979875214613,0.5259654892895186
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,220,0.01,256,0.3756896469187431,0.3947215000468757,0.4714584175448867,0.2448342898806383,0.37291850601829923,0.38798322907733673,0.3947215000468757,0.37011497721629655,0.37861528707299635,0.3850022903134205,0.39088005716171453,0.38865334865412526,0.36335235772626057,0.3580198557561363,0.379210687319715
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,240,0.001,128,1.4893161102083117,1.6403097196281946,1.738616407433876,0.5183624667415069,1.6125182353692662,1.4839307568650635,1.6403097196281946,1.358732167918924,1.569429223531218,1.4783200801241525,1.5678238291767836,1.4830005563349917,1.5091418686748455,1.3699573648787184,1.509941308421698
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,240,0.001,256,1.0622571661179752,1.1500116158893934,1.2200639768229622,0.3741620681010224,1.1500116158893934,1.0902452477027047,1.1225958927734117,1.0120389411716906,1.1020663694586843,1.0185098139897553,1.0892509706543423,1.039006357490289,1.0658491561650707,1.0495657664407927,1.0747624345585733
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,240,0.01,128,0.4778993606458731,0.5222110278109123,0.5681123676037043,0.20028051268620245,0.5222110278109123,0.46355462855745677,0.5126535350374892,0.42543885943865367,0.5050133410491396,0.4790608584489613,0.4918655624775191,0.4762836985993286,0.47706625607698144,0.4376209646175707,0.47998115760200855
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,240,0.01,256,0.343662289043753,0.36745807358237065,0.4119786503092229,0.1682016649131188,0.36745807358237065,0.34509269691278616,0.35594804323236934,0.3219369658724635,0.35662925780469085,0.33093332327979125,0.34823805156820925,0.334410759410893,0.33989112892629797,0.33828078893023794,0.34412472811623246
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,260,0.001,128,1.5390200504109013,1.6576795731111535,1.7639115217930585,0.5249962255378388,1.6576795731111535,1.4714980732670564,1.6108976150585226,1.5352430959793995,1.5382463904896588,1.6192622722530035,1.6248788793440248,1.6479158931346256,1.521600523393215,1.2965349377714126,1.5558120729035727
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,260,0.001,256,1.1115142865591867,1.2001066685615833,1.2715617599608642,0.3955440891475773,1.1540091084493078,1.0955613924494074,1.1518710093336475,1.1097370821673955,1.1146188363533562,1.1103169387390819,1.079747583405289,1.2001066685615833,1.0912026938629393,1.092458077551567,1.1205263355045232
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,260,0.01,128,0.4856466005203288,0.5257342020714163,0.576640077036672,0.2038982516221315,0.5257342020714163,0.463477317089173,0.5132021574237557,0.48985328757405766,0.470774369441991,0.5059410525302139,0.5183259439449243,0.504157698627113,0.4711210741623438,0.4150260101436802,0.4887927631257738
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,260,0.01,256,0.3537747521543105,0.37484267841499763,0.42649475278948823,0.17900839729274742,0.37003335644661495,0.3425082556372643,0.37484267841499763,0.35316756292548573,0.3528971041901674,0.3562868884087675,0.3478570555338367,0.3673228317855958,0.3398878265474693,0.34332710533298233,0.35500359066519876
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,280,0.001,128,1.5193967409270295,1.6217406065087419,1.7122194010982166,0.5151289364612436,1.6012001980000699,1.4719709217384644,1.5458817194583816,1.3705348180702581,1.5272836139470611,1.6217406065087419,1.6145489100214256,1.5435949014780737,1.5940916867543065,1.471212293401546,1.5380618192908753
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,280,0.001,256,1.0877757326919002,1.1666049001648737,1.2589082320496023,0.3815251047045925,1.0975281083686985,1.055461203126593,1.083337943540611,1.0321372530027972,1.116384017372161,1.0995846397958955,1.0822486769516815,1.1666049001648737,1.126105722681095,1.1030628744562454,1.096812899210526
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,280,0.01,128,0.48269581728596156,0.5154439133783715,0.5585214300871604,0.20447773003566436,0.503868612309727,0.46528422507349115,0.48518250702855537,0.43427641135777467,0.5030253110224652,0.5154439133783715,0.511179842794834,0.4879507128824597,0.4916224015372662,0.4653616854802673,0.4869027377637226
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,280,0.01,256,0.34631790705362847,0.3584301848301177,0.4001193477335766,0.16722093569182375,0.34994162404059276,0.33859924676814807,0.3430165174870135,0.33240477178071476,0.35481905046968143,0.3584301848301177,0.3466580610225745,0.35673031410723216,0.35467140577384293,0.34473921862820517,0.34809422185697736
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,300,0.001,128,1.398669779982559,1.5587528842657485,1.6612795559573323,0.4848823522720569,1.4722426281853953,1.3470168208770745,1.2935143877160027,1.297953982737133,1.4665855821798233,1.5584787042325658,1.46267252028829,1.5587528842657485,1.3412771243441055,1.3674993856917461,1.4197797778485592
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,300,0.001,256,1.015013508166098,1.1145743563179957,1.1903754329629368,0.36696442916509786,1.0122300028255131,0.961650344481222,1.0202836522604477,0.964589148616069,1.0292480068263443,1.096176169446541,1.005195098201586,1.1145743563179957,0.9785251941625281,1.0352578119376405,1.0229227267186984
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,300,0.01,128,0.4475164465647903,0.49551028982828066,0.5397494983382536,0.18439853091767938,0.4489491696283961,0.43815083942143473,0.41515973343501034,0.4251059555521097,0.4713109384616547,0.4927152808135275,0.47368967362258263,0.49551028982828066,0.4227647879122683,0.4300531259395436,0.4522272274663975
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,300,0.01,256,0.32628037232492674,0.3583372017761037,0.3951761559354859,0.15665720737798208,0.32273035276104806,0.31350990895098996,0.32874086587947193,0.31591676943044245,0.3287349132774564,0.343022287540961,0.3221787598639239,0.3583372017761037,0.31494279034239175,0.3327828368249427,0.3283574759048046
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,320,0.001,128,1.6041937147994976,1.7661295703165647,1.883072385742421,0.5528770781783869,1.721646142459912,1.562170961446996,1.4794213184572111,1.5814690633972865,1.5811609609895008,1.5839299472575532,1.7661295703165647,1.709286209531002,1.717998623739024,1.4390644980364986,1.6176024961936075
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,320,0.001,256,1.1510803568230032,1.221201265312638,1.3010680548344002,0.4068752434102189,1.146889487267788,1.1481697763216496,1.1803446263467832,1.1610221053796235,1.0970827533395155,1.1221774533512456,1.221201265312638,1.220636496081758,1.1719925092718284,1.1410873115627667,1.1616643483485838
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,320,0.01,128,0.5117994732296505,0.5544806519622795,0.6151084016097618,0.23297906190742368,0.5321914748207897,0.504390834912123,0.47606020960487144,0.505645633414667,0.5156551482819979,0.5296810316880441,0.5544806519622795,0.5300421771796612,0.5278633167705284,0.4784690154434322,0.515982240021566
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,320,0.01,256,0.36609427322606586,0.3875437796465924,0.43895164679394266,0.19569435483718417,0.3530418455191775,0.36967443020373564,0.38178858974624275,0.36327801304597857,0.350516957465698,0.3663296837858548,0.37375913311325787,0.3875437796465924,0.3707624394931103,0.3629684433801026,0.3681287402401168
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,340,0.001,128,1.4723547400752612,1.601665072591084,1.7178558099307009,0.5084537917550166,1.4291993206764655,1.4704230848195168,1.5095196892037195,1.3486754041524276,1.5350878249451718,1.586954702114907,1.601665072591084,1.4670306507755655,1.4672151611129087,1.4438558644151358,1.4876894723896472
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,340,0.001,256,1.0853903812114767,1.1265713403382933,1.1906964805271891,0.37661135953497255,1.123571962153064,1.0645107453431852,1.096863647756563,1.1162405732936838,1.0939468876340426,1.089278985716251,1.0928289482797258,1.0372620007462763,1.0748269755273232,1.1265713403382933,1.0919043933694397
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,340,0.01,128,0.475441671911038,0.5142583535319242,0.5603308906271515,0.18771675781133193,0.4680404040833268,0.47298316717660005,0.46710585240935215,0.441930100657419,0.4991015935505226,0.5090056919433361,0.5142583535319242,0.4622715143352745,0.4781732850814881,0.46867879476840524,0.4786355913425997
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,340,0.01,256,0.3469064374913805,0.36098258099725444,0.39535184827288633,0.15821943504725905,0.36098258099725444,0.34208014058893293,0.34912885174674213,0.3487779217581065,0.35529707277560624,0.3452661676256589,0.34594053927864826,0.3252297534824248,0.35019027056798674,0.3569824972168562,0.34811319348924613
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,360,0.001,128,1.4913919032299945,1.5912751740739461,1.690774114684054,0.5103210416156313,1.5250212243578996,1.5428217483936308,1.5912751740739461,1.402596519912897,1.5168138884464637,1.5283238444949436,1.5861891324862571,1.5717316420261538,1.5781575468621414,1.271975359897235,1.5144886722144058
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,360,0.001,256,1.071134729393676,1.1194998432126733,1.1922287414802848,0.376884124005652,1.1194998432126733,1.101771599007943,1.056004396475613,1.1078711553400038,1.0717266997122668,1.0567461890851144,1.0483823206785279,1.0919650983208284,1.103690044231105,1.0654511004883542,1.0825814515358563
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,360,0.01,128,0.4729963252078765,0.5085845066727044,0.5588791874085179,0.20280783684342232,0.48808640496167754,0.46906205548060576,0.5039391879804952,0.43736714796926024,0.4671925801998026,0.48442997466137416,0.5085845066727044,0.4885181177323507,0.4841161532830839,0.41905897251364255,0.47578573006591496
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,360,0.01,256,0.3405739278332558,0.35134115984287556,0.39365916252760835,0.1732048194496799,0.3487923502095172,0.3373842600578716,0.34480467503239354,0.3497172294886684,0.3342886617119602,0.33645099345177576,0.3400910582239526,0.35134115984287556,0.3453897178675234,0.33499906810342356,0.34238075277257557
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,380,0.001,128,1.4568617577389784,1.6849112835514088,1.8036081541609734,0.49257524173153144,1.494781753441192,1.424095502549523,1.5185343143035888,1.5185466519534063,1.3280207501745245,1.5944164589568102,1.6849112835514088,1.5187620415535037,1.402022231938917,1.4064778717356639,1.4922990437911914
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,380,0.001,256,1.0582346550036692,1.1372927011696001,1.208422296053808,0.36160369109035256,1.0037591949585833,1.1175376662779328,1.1372927011696001,1.082170471840154,1.0205184192043633,1.098759073929128,1.1183554356598202,1.1209056510656237,1.0078344174794465,0.9980394221855149,1.071850791019927
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,380,0.01,128,0.46330252029605845,0.5099966239381539,0.5495845506490988,0.17745210091510524,0.4519518267524765,0.46517802254280294,0.48663979352729,0.48011012728325114,0.43537180390775865,0.5099966239381539,0.49837815982692574,0.472165190323142,0.4449650780802249,0.4317823031604318,0.46833437505387066
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,380,0.01,256,0.3370683999399263,0.35908487904086656,0.3953403423338243,0.14915813614618306,0.3130553277365875,0.3539544376843446,0.35908487904086656,0.3423517405546866,0.32285563155087477,0.3545142139695842,0.3496420603688821,0.34829351319184776,0.3313702379687142,0.3150440226486586,0.3394064003604696
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,400,0.001,128,1.381123824073898,1.6213961280355844,1.7341631897112488,0.4690913444149341,1.4089783439643988,1.389125780736209,1.417592370351024,1.3971345299092026,1.2502394064559268,1.5354232579787326,1.6213961280355844,1.5215533896717717,1.2882010639224584,1.1684003734706225,1.4059067579912143
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,400,0.001,256,0.9985728816915357,1.1124191285971563,1.1921977028840232,0.34239307910413097,0.9720497577364923,0.9923642891791936,1.0193899529654054,1.038268664303006,0.9248398900822945,1.0352065800576302,1.0489066530481872,1.1124191285971563,0.9320096104719545,0.993322840846589,1.0083065238186915
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,400,0.01,128,0.43897736749455424,0.49629616757927925,0.5317842597766242,0.16415699641574272,0.4603239248937669,0.44291423311525513,0.4534759049060667,0.4167037048857833,0.4116617565710718,0.49629616757927925,0.4775423484120295,0.4734323937087992,0.3969245336161081,0.38404317872986166,0.44275862159348994
eval_iid_K40_scaffold_select_lr0.01_seed2,iid,scaffold_select,1903,400,0.01,256,0.31845050136857106,0.341941670824293,0.37231154818905127,0.13346093682058416,0.3150870108727815,0.31958123805658134,0.32564680807736224,0.32382922655032054,0.2959282283753794,0.3372672981950008,0.31846122613752254,0.341941670824293,0.2990673808662836,0.32350412315753974,0.3203254322241823


==> anc/supplementary_material/experiments/nn/records/trajectory-diagnostics/report/summary.txt <==
18 K40 trajectories, both partitions, three methods and three paired seeds. Snapshot runs reproduce the original training runs bitwise. 21 checkpoints per trajectory (0,20,...400). Three shared Gaussian directions, relative radii .001/.01, nested samples up to 128/256 per client. Raw clientwise results and sampled-direction maxima exported. These are trajectory-specific empirical diagnostics; not estimates certified to bound global smoothness or Hessian similarity.


==> anc/supplementary_material/experiments/nn/records/trajectory-diagnostics/requests.json <==
[
  {
    "name": "eval_dirichlet_K40_mbsgd_lr0.01_seed0",
    "config": {
      "model": "resnet18_gn",
      "method": "mbsgd",
      "clients": 10,
      "partition": "dirichlet",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1901,
      "sampling_seed": 2001,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 0.01,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_dirichlet_K40_mbsgd_lr0.01_seed1",
    "config": {
      "model": "resnet18_gn",
      "method": "mbsgd",
      "clients": 10,
      "partition": "dirichlet",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1902,
      "sampling_seed": 2002,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 0.01,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_dirichlet_K40_mbsgd_lr0.01_seed2",
    "config": {
      "model": "resnet18_gn",
      "method": "mbsgd",
      "clients": 10,
      "partition": "dirichlet",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1903,
      "sampling_seed": 2003,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 0.01,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_dirichlet_K40_scaffold_average_lr3e-05_seed0",
    "config": {
      "model": "resnet18_gn",
      "method": "scaffold_average",
      "clients": 10,
      "partition": "dirichlet",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1901,
      "sampling_seed": 2001,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 3e-05,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_dirichlet_K40_scaffold_average_lr3e-05_seed1",
    "config": {
      "model": "resnet18_gn",
      "method": "scaffold_average",
      "clients": 10,
      "partition": "dirichlet",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1902,
      "sampling_seed": 2002,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 3e-05,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_dirichlet_K40_scaffold_average_lr3e-05_seed2",
    "config": {
      "model": "resnet18_gn",
      "method": "scaffold_average",
      "clients": 10,
      "partition": "dirichlet",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1903,
      "sampling_seed": 2003,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 3e-05,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_dirichlet_K40_scaffold_select_lr3e-05_seed0",
    "config": {
      "model": "resnet18_gn",
      "method": "scaffold_select",
      "clients": 10,
      "partition": "dirichlet",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1901,
      "sampling_seed": 2001,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 3e-05,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_dirichlet_K40_scaffold_select_lr3e-05_seed1",
    "config": {
      "model": "resnet18_gn",
      "method": "scaffold_select",
      "clients": 10,
      "partition": "dirichlet",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1902,
      "sampling_seed": 2002,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 3e-05,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_dirichlet_K40_scaffold_select_lr3e-05_seed2",
    "config": {
      "model": "resnet18_gn",
      "method": "scaffold_select",
      "clients": 10,
      "partition": "dirichlet",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1903,
      "sampling_seed": 2003,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 3e-05,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_iid_K40_mbsgd_lr0.01_seed0",
    "config": {
      "model": "resnet18_gn",
      "method": "mbsgd",
      "clients": 10,
      "partition": "iid",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1901,
      "sampling_seed": 2001,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 0.01,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_iid_K40_mbsgd_lr0.01_seed1",
    "config": {
      "model": "resnet18_gn",
      "method": "mbsgd",
      "clients": 10,
      "partition": "iid",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1902,
      "sampling_seed": 2002,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 0.01,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_iid_K40_mbsgd_lr0.01_seed2",
    "config": {
      "model": "resnet18_gn",
      "method": "mbsgd",
      "clients": 10,
      "partition": "iid",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1903,
      "sampling_seed": 2003,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 0.01,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_iid_K40_scaffold_average_lr0.2_seed0",
    "config": {
      "model": "resnet18_gn",
      "method": "scaffold_average",
      "clients": 10,
      "partition": "iid",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1901,
      "sampling_seed": 2001,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 0.2,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_iid_K40_scaffold_average_lr0.2_seed1",
    "config": {
      "model": "resnet18_gn",
      "method": "scaffold_average",
      "clients": 10,
      "partition": "iid",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1902,
      "sampling_seed": 2002,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 0.2,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_iid_K40_scaffold_average_lr0.2_seed2",
    "config": {
      "model": "resnet18_gn",
      "method": "scaffold_average",
      "clients": 10,
      "partition": "iid",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1903,
      "sampling_seed": 2003,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 0.2,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_iid_K40_scaffold_select_lr0.01_seed0",
    "config": {
      "model": "resnet18_gn",
      "method": "scaffold_select",
      "clients": 10,
      "partition": "iid",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1901,
      "sampling_seed": 2001,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 0.01,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_iid_K40_scaffold_select_lr0.01_seed1",
    "config": {
      "model": "resnet18_gn",
      "method": "scaffold_select",
      "clients": 10,
      "partition": "iid",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1902,
      "sampling_seed": 2002,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 0.01,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  },
  {
    "name": "eval_iid_K40_scaffold_select_lr0.01_seed2",
    "config": {
      "model": "resnet18_gn",
      "method": "scaffold_select",
      "clients": 10,
      "partition": "iid",
      "dirichlet_alpha": 0.1,
      "partition_seed": 2024,
      "validation_seed": 2024,
      "validation_per_class": 500,
      "initialization_seed": 1903,
      "sampling_seed": 2003,
      "local_steps": 40,
      "batch_size": 64,
      "control_batches": "local_steps",
      "learning_rate": 0.01,
      "weight_decay": 0.0,
      "rounds": 400,
      "evaluation_interval": 5,
      "evaluation_batch_size": 256,
      "mbsgd_budget_reference": "scaffold_average",
      "deterministic": true,
      "evaluate_test": true,
      "cache_evaluation": true,
      "train_eval_per_class": 500
    }
  }
]


==> anc/supplementary_material/experiments/nn/reporting/make_paper_figure.py <==
"""Render the main-text accuracy figure from the saved 400-round results."""
import argparse
import csv
from pathlib import Path

import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
import numpy as np


def main():
    root = Path(__file__).resolve().parents[1]
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--report', type=Path,
                        default=root / 'records/final-400/report')
    parser.add_argument('--output', type=Path, default=root.parents[1] / 'AISTATS2027/figures')
    args = parser.parse_args()
    with (args.report / 'plot_data.csv').open() as handle:
        data = list(csv.DictReader(handle))
    plt.rcParams.update({'font.family': 'serif', 'font.size': 8,
                         'axes.titlesize': 9, 'legend.fontsize': 8,
                         'axes.spines.top': False, 'axes.spines.right': False,
                         'pdf.fonttype': 42})
    fig, axes = plt.subplots(1, 2, figsize=(6.75, 2.3))
    methods = ['scaffold_average', 'scaffold_select', 'mbsgd']
    labels = ['SCAFFOLD averaging', 'SCAFFOLD selection', 'Minibatch SGD']
    colors = ['#2563eb', '#d97706', '#15803d']
    for ax, partition in zip(axes, ['iid', 'dirichlet']):
        for method, label, color in zip(methods, labels, colors):
            rows = sorted([r for r in data if r['plot'] == 'test_accuracy_rounds'
                           and r['partition'] == partition and int(r['K']) == 40
                           and r['method'] == method], key=lambda r: int(r['round']))
            if len(rows) != 81:
                raise ValueError(f'Incomplete curve: {partition}, {method}')
            x, mean, sd = (np.array([float(r[key]) for r in rows])
                           for key in ['x', 'mean', 'sample_sd'])
            ax.plot(x, mean, color=color, label=label, linewidth=1.3)
            ax.fill_between(x, mean-sd, mean+sd, color=color, alpha=.14)
        ax.set(xlabel='Communication rounds', ylabel='Test accuracy (%)',
               title=f"{'IID' if partition == 'iid' else 'Dirichlet 0.1'}, K=40",
               ylim=(0, 100), xlim=(0, 400))
        ax.grid(alpha=.2)
    handles, labels = axes[0].get_legend_handles_labels()
    fig.legend(handles, labels, loc='upper center', ncol=3, frameon=False,
               bbox_to_anchor=(.5, 1.02))
    fig.subplots_adjust(left=.075, right=.985, bottom=.23, top=.72, wspace=.27)
    args.output.mkdir(parents=True, exist_ok=True)
    fig.savefig(args.output / 'nn_comparison_rounds.pdf', metadata={'CreationDate': None})
    plt.close(fig)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/experiments/nn/reporting/summarize_diagnostics.py <==
"""Recompute direction maxima and endpoint means/SD from per-direction measurements."""
import argparse
import csv
from collections import defaultdict
from pathlib import Path
import statistics
import math


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--input', type=Path, required=True)
    parser.add_argument('--output', type=Path, required=True)
    args = parser.parse_args()
    groups = defaultdict(list)
    with args.input.open() as f:
        for row in csv.DictReader(f):
            key = tuple(row[k] for k in ['run', 'partition', 'method', 'seed', 'round', 'relative_radius', 'requested_subset_size'])
            groups[key].append(row)
    maxima = []
    metrics = ['delta_avg', 'delta_max', 'L_loc', 'L_g'] + [f'delta_{i}' for i in range(10)]
    for key, rows in groups.items():
        if len(rows) != 3 or {int(r['direction']) for r in rows} != {0, 1, 2}:
            raise ValueError('Each measurement requires exactly three directions')
        row = dict(zip(['run', 'partition', 'method', 'seed', 'round', 'relative_radius', 'subset_size'], key))
        row.update({k: max(float(r[k]) for r in rows) for k in metrics})
        if not all(math.isfinite(row[k]) for k in metrics):
            raise ValueError('Nonfinite measurement')
        row['rms_individual_probe_maxima'] = math.sqrt(statistics.mean(row[f'delta_{i}'] ** 2 for i in range(10)))
        maxima.append(row)
    args.output.mkdir(parents=True, exist_ok=True)
    def save(name, rows):
        with (args.output / name).open('w', newline='') as f:
            w = csv.DictWriter(f, fieldnames=list(rows[0])); w.writeheader(); w.writerows(rows)
    save('sampled_direction_maxima.csv', maxima)
    endpoints = defaultdict(list)
    for row in maxima:
        if int(row['round']) == 400 and int(row['subset_size']) == 256:
            endpoints[row['partition'], row['method'], row['relative_radius'], row['subset_size']].append(row)
    summary = []
    for (partition, method, radius, size), rows in endpoints.items():
        for k in metrics[:4]:
            values = [r[k] for r in rows]
            summary.append(dict(partition=partition, method=method, round=400, relative_radius=radius,
                                subset_size=size, metric=k, mean=statistics.mean(values),
                                sample_sd=statistics.stdev(values) if len(values) > 1 else 0.0))
    save('endpoint_summary.csv', summary)


if __name__ == '__main__':
    main()


==> anc/supplementary_material/experiments/nn/reporting/summarize_results.py <==
"""Summarize rerun histories, or recompute tuning choices from archived validation scores."""
import argparse
import csv
import json
from pathlib import Path
from collections import defaultdict
import statistics as st

ARCHIVE = Path(__file__).resolve().parents[1] / 'records/final-400'


def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--stage', choices=['evaluation', 'tuning'], required=True)
    p.add_argument('--runs', type=Path, help='Directory of named run folders; omit for archived tuning scores')
    p.add_argument('--configs', type=Path)
    p.add_argument('--output', type=Path, required=True)
    args = p.parse_args()
    args.output.mkdir(parents=True, exist_ok=True)
    def save(name, rows):
        with (args.output / name).open('w', newline='') as f:
            w = csv.DictWriter(f, fieldnames=list(rows[0])); w.writeheader(); w.writerows(rows)
    def write(name, value):
        (args.output / name).write_text(json.dumps(value, indent=2, allow_nan=False) + '\n')
    configs = json.loads((args.configs or ARCHIVE / f'{args.stage}_configs.json').read_text())
    if args.stage == 'tuning':
        trials = []
        if args.runs is None:
            trials = json.loads((ARCHIVE / 'tuning/records.json').read_text())
        else:
            for name, cfg in configs.items():
                folder = args.runs / name
                if json.loads((folder / 'config.json').read_text()) != cfg:
                    raise ValueError(f'{name}: wrong configuration')
                history = json.loads((folder / 'history.json').read_text())
                tail = [r for r in history if r['round'] in [380, 385, 390, 395, 400]]
                if len(tail) != 5:
                    raise ValueError(f'{name}: incomplete validation window')
                trials.append(dict(cell=f"{cfg['partition']}_K{cfg['local_steps']}_{cfg['method']}",
                                   learning_rate=cfg['learning_rate'], initialization_seed=cfg['initialization_seed'],
                                   mean_tail_validation_loss=st.mean(r['validation']['loss'] for r in tail)))
        groups = defaultdict(dict)
        for row in trials:
            key = row['cell'], row['learning_rate']; seed = int(row['initialization_seed'])
            if seed in groups[key]: raise ValueError('Duplicate tuning seed')
            groups[key][seed] = row['mean_tail_validation_loss']
        candidates = []
        for (cell, lr), scores in sorted(groups.items()):
            if set(scores) != {901, 902}: raise ValueError('Missing tuning seed')
            candidates.append(dict(cell=cell, lr=lr, seed901_loss=scores[901], seed902_loss=scores[902],
                                   mean_validation_loss=st.mean(scores.values())))
        selected = {cell: min((r for r in candidates if r['cell'] == cell), key=lambda r: (r['mean_validation_loss'], r['lr']))['lr'] for cell, _ in groups}
        for row in candidates: row['selected'] = row['lr'] == selected[row['cell']]
        save('tuning_candidates.csv', candidates); write('selected_rates.json', selected)
        # New evaluation configs use only validation-selected rates and the fixed evaluation seeds.
        evaluations = json.loads((ARCHIVE / 'evaluation_configs.json').read_text())
        for cfg in evaluations.values():
            cfg['learning_rate'] = selected[f"{cfg['partition']}_K{cfg['local_steps']}_{cfg['method']}"]
        write('evaluation_configs.json', evaluations)
        print('Scored tuning candidates and wrote validation-selected evaluation configurations.')
        return
    if args.runs is None: p.error('--runs is required for evaluation histories')
    groups = defaultdict(list); per_seed = []; endpoints = []
    for name, cfg in configs.items():
        folder = args.runs / name
        if json.loads((folder / 'config.json').read_text()) != cfg: raise ValueError(f'{name}: wrong configuration')
        h = [r for r in json.loads((folder / 'history.json').read_text()) if 'test' in r]
        if [r['round'] for r in h] != list(range(0, 401, 5)): raise ValueError(f'{name}: incomplete history')
        key = cfg['partition'], cfg['local_steps'], cfg['method']
        seed = cfg['initialization_seed']; cell = f'{key[0]}_K{key[1]}_{key[2]}'
        groups[key].append((seed, h))
        endpoints.append(dict(cell=cell, lr=cfg['learning_rate'], seed=seed, test_accuracy=h[-1]['test']['accuracy'], validation_loss=h[-1]['validation']['loss'], folder=name))
        for r in h:
            cost = r['cost']
            per_seed.append(dict(run=name, partition=key[0], K=key[1], method=key[2], seed=seed, round=r['round'], train_loss=r['train']['loss'], validation_loss=r['validation']['loss'], test_accuracy=r['test']['accuracy'], gradient_samples=cost['local_examples'] + cost['control_examples'], communication_bytes=cost['uplink_bytes'] + cost['downlink_bytes']))
    save('evaluation_histories.csv', per_seed); save('evaluation_results.csv', endpoints)
    write('evaluation_results.json', endpoints)
    exports = [('training_loss_rounds', 'train', 'loss', 1), ('validation_loss_rounds', 'validation', 'loss', 1), ('test_accuracy_rounds', 'test', 'accuracy', 100), ('test_accuracy_gradient_samples', 'test', 'accuracy', 100), ('test_accuracy_communication', 'test', 'accuracy', 100)]
    aggregate = []; summary = []; paired = []
    for (part, k, method), runs in sorted(groups.items()):
        if sorted(seed for seed, _ in runs) != [1901, 1902, 1903]: raise ValueError('Missing or duplicate evaluation seeds')
        for plot, split, metric, scale in exports:
            for index in range(81):
                points = [h[index] for _, h in runs]
                def x(r):
                    return (r['cost']['local_examples'] + r['cost']['control_examples']) / 1e6 if plot.endswith('gradient_samples') else (r['cost']['uplink_bytes'] + r['cost']['downlink_bytes']) / 2**30 if plot.endswith('communication') else r['round']
                if len({x(r) for r in points}) != 1: raise ValueError('Per-seed cost axes differ')
                values = [r[split][metric] * scale for r in points]
                aggregate.append(dict(plot=plot, partition=part, K=k, method=method, round=points[0]['round'], x=x(points[0]), mean=st.mean(values), sample_sd=st.stdev(values), n=3))
        values = [h[-1]['test']['accuracy'] * 100 for _, h in runs]
        summary.append(dict(cell=f'{part}_K{k}_{method}', test_accuracy_percent=st.mean(values), sample_sd_pp=st.stdev(values), n=3))
    for part, k, method in groups:
        if method != 'scaffold_average': continue
        av = dict(groups[part, k, method]); se = dict(groups[part, k, 'scaffold_select'])
        for index in range(81):
            vals = [100 * (se[seed][index]['test']['accuracy'] - av[seed][index]['test']['accuracy']) for seed in av]
            paired.append(dict(partition=part, K=k, round=index*5, mean_difference_pp=st.mean(vals), sample_sd_pp=st.stdev(vals)))
    save('plot_data.csv', aggregate); save('summary.csv', summary); save('paired_differences.csv', paired)
    print('Wrote individual histories, aggregate curves, endpoints and paired differences.')


if __name__ == '__main__':
    main()


==> anc/supplementary_material/experiments/nn/requirements-cpu.lock <==
--index-url https://download.pytorch.org/whl/cpu
filelock==3.32.3
fsspec==2026.7.0
jinja2==3.1.6
markupsafe==3.0.3
mpmath==1.3.0
networkx==3.6.1
numpy==1.26.4
pillow==12.3.0
setuptools==78.1.0
sympy==1.13.1
torch==2.5.1+cpu
torchvision==0.20.1+cpu
typing-extensions==4.16.0


==> anc/supplementary_material/experiments/nn/requirements-gpu.lock <==
contourpy==1.3.2
cycler==0.12.1
filelock==4.0.9
fonttools==4.65.0
fsspec==2026.9.0
Jinja2==3.1.6
kiwisolver==1.5.1
MarkupSafe==3.0.4
matplotlib==3.10.9
mpmath==1.3.0
networkx==3.4.2
numpy==2.1.3
nvidia-cublas-cu12==12.4.5.8
nvidia-cuda-cupti-cu12==12.4.127
nvidia-cuda-nvrtc-cu12==12.4.127
nvidia-cuda-runtime-cu12==12.4.127
nvidia-cudnn-cu12==9.1.0.70
nvidia-cufft-cu12==11.2.1.3
nvidia-curand-cu12==10.3.5.147
nvidia-cusolver-cu12==11.6.1.9
nvidia-cusparse-cu12==12.3.1.170
nvidia-nccl-cu12==2.21.5
nvidia-nvjitlink-cu12==12.4.127
nvidia-nvtx-cu12==12.4.127
packaging==26.3
pillow==12.3.0
pyparsing==3.3.3
python-dateutil==2.9.0.post0
six==1.17.0
sympy==1.13.1
torch==2.5.1
torchvision==0.20.1
triton==3.1.0
typing_extensions==4.16.0


==> anc/supplementary_material/experiments/nn/requirements.txt <==
numpy==2.1.3
torch==2.5.1
torchvision==0.20.1
matplotlib==3.10.9


==> anc/supplementary_material/experiments/nn/run_experiments.py <==
"""Run the archived 400-round tuning or evaluation configurations."""
import argparse
import json
from pathlib import Path

HERE = Path(__file__).resolve().parent
ARCHIVE = HERE / 'records/final-400'


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--stage', choices=['evaluation', 'tuning'], default='evaluation')
    parser.add_argument('--configs', type=Path, help='Override the archived configuration collection')
    parser.add_argument('--list', action='store_true', help='List run names without loading PyTorch')
    group = parser.add_mutually_exclusive_group()
    group.add_argument('--name', action='append', help='Exact run name; repeat for multiple runs')
    group.add_argument('--all', action='store_true')
    parser.add_argument('--data', type=Path)
    parser.add_argument('--output', type=Path)
    parser.add_argument('--device', default='cuda')
    parser.add_argument('--download', action='store_true')
    parser.add_argument('--resume', action='store_true')
    parser.add_argument('--snapshots', action='store_true', help='Save model weights every 20 rounds for diagnostics')
    args = parser.parse_args()
    configs = json.loads((args.configs or ARCHIVE / f'{args.stage}_configs.json').read_text())
    names = sorted(configs) if args.all or args.list else args.name
    if args.list:
        print('\n'.join(names))
        return
    if not names or args.data is None or args.output is None:
        parser.error('Specify --name or --all, --data and --output')
    if set(names) - configs.keys():
        parser.error('Unknown names: ' + ', '.join(sorted(set(names) - configs.keys())))
    import train
    for name in names:
        config = configs[name]
        train.validate(config)
        datasets = train.load_cifar(config, str(args.data), args.download)
        expected = json.loads((ARCHIVE / f"partition_{config['partition']}.json").read_text())
        if datasets[-1] != expected:
            raise ValueError(f'{name}: regenerated partition differs from the archived assignment')
        original_save = train.save_checkpoint
        def save(path, state):
            original_save(path, state)
            if args.snapshots and path.name == 'checkpoint.pt' and state['trainer']['round'] % 20 == 0:
                directory = path.parent / 'snapshots'
                directory.mkdir(exist_ok=True)
                original_save(directory / f"model_{state['trainer']['round']:04d}.pt", state['trainer']['model'])
        train.save_checkpoint = save
        try:
            train.run(config, datasets, args.output / name, args.device, args.resume)
        finally:
            train.save_checkpoint = original_save


if __name__ == '__main__':
    main()


==> anc/supplementary_material/experiments/nn/train.py <==
"""Run one reproducible federated CIFAR-10 configuration."""
import argparse
import hashlib
import importlib.metadata
import json
import os
from pathlib import Path
import platform
import random
import time

import numpy as np
import torch
from torch.utils.data import DataLoader

from data import CachedEvaluationDataset, load_cifar
from engine import FederatedTrainer, METHODS
from torch.nn.functional import cross_entropy
from models import make_model


def seed_everything(seed, deterministic):
    os.environ.setdefault('CUBLAS_WORKSPACE_CONFIG', ':4096:8')
    random.seed(seed)
    np.random.seed(seed)
    torch.manual_seed(seed)
    if torch.cuda.is_available():
        torch.cuda.manual_seed_all(seed)
    torch.use_deterministic_algorithms(deterministic)
    torch.backends.cudnn.deterministic = deterministic
    torch.backends.cudnn.benchmark = False


def validate(config):
    if config['method'] not in METHODS:
        raise ValueError('Unsupported method')
    for key in ['clients', 'local_steps', 'batch_size', 'rounds', 'evaluation_interval', 'evaluation_batch_size']:
        if type(config[key]) is not int or config[key] < 1:
            raise ValueError(key+' must be a positive integer')
    if config['control_batches'] != 'local_steps':
        if type(config['control_batches']) is not int or config['control_batches'] < 1:
            raise ValueError('control_batches must be positive or local_steps')
    for key in ['learning_rate', 'weight_decay']:
        if not np.isfinite(config[key]) or config[key] < 0:
            raise ValueError(key+' must be finite and nonnegative')
    if config['learning_rate'] == 0:
        raise ValueError('learning_rate must be positive')
    if config['mbsgd_budget_reference'] not in {'scaffold_average', 'scaffold_select'}:
        raise ValueError('Invalid minibatch SGD budget reference')


def digest(value):
    return hashlib.sha256(json.dumps(value, sort_keys=True).encode()).hexdigest()


def write_json(path, value):
    temporary = path.with_suffix(path.suffix+'.tmp')
    temporary.write_text(json.dumps(value, indent=2, allow_nan=False)+'\n', encoding='utf8')
    os.replace(temporary, path)


def save_checkpoint(path, state):
    temporary = path.with_suffix('.tmp')
    torch.save(state, temporary)
    os.replace(temporary, path)


@torch.no_grad()
def evaluate(model, dataset, batch_size, device, weight_decay):
    model.eval()
    loss, accuracy, count = 0., 0., 0
    batches = (dataset.batches(batch_size) if isinstance(dataset, CachedEvaluationDataset)
               else DataLoader(dataset, batch_size=batch_size, shuffle=False))
    regularization = None
    if weight_decay is not None:
        squared_norm = 0.
        for parameter in model.parameters():
            squared_norm += torch.sum(parameter**2)
        regularization = weight_decay / 2 * squared_norm
    for batch in batches:
        x, y = batch['images'].to(device), batch['labels'].to(device)
        logits = model(x)
        batch_loss = cross_entropy(logits, y.view(-1))
        if regularization is not None:
            batch_loss += regularization
        loss += float(batch_loss)*len(y)
        accuracy += float((logits.argmax(dim=1) == y).float().mean())*len(y)
        count += len(y)
    if not np.isfinite(loss):
        raise FloatingPointError('Nonfinite evaluation loss')
    return dict(loss=loss/count, accuracy=accuracy/count, examples=count)


def run(config, datasets, output, device, resume=False, model_factory=make_model):
    validate(config)
    train_set, train_eval, validation, test, groups, partition = datasets
    if len(groups) != config['clients']:
        raise ValueError('Client count differs from configuration')
    output = Path(output)
    source_root = Path(__file__).resolve().parent
    source_paths = sorted(source_root.glob('*.py'))+[source_root/'requirements.txt']
    hashes = {p.name: hashlib.sha256(p.read_bytes()).hexdigest() for p in source_paths}
    environment = dict(python=platform.python_version(), torch=torch.__version__, numpy=np.__version__,
                       torchvision=importlib.metadata.version('torchvision'), pillow=importlib.metadata.version('pillow'),
                       platform=platform.platform(),
                       device=str(device), cuda=torch.version.cuda,
                       hardware=torch.cuda.get_device_name(device) if str(device).startswith('cuda') else platform.processor())
    identity = dict(config=config, partition_sha256=digest(partition), source_sha256=hashes, environment=environment)
    if output.exists() and any(output.iterdir()) and not resume:
        raise FileExistsError('Output exists; use another directory or --resume')
    output.mkdir(parents=True, exist_ok=True)
    seed_everything(config['initialization_seed'], config['deterministic'])
    model = model_factory(config['model']).to(device)
    trainer = FederatedTrainer(model, train_set, groups, config, device)
    checkpoint_path = output/'checkpoint.pt'
    history, best_loss = [], float('inf')
    if resume:
        saved_identity = json.loads((output/'manifest.json').read_text())
        if saved_identity != identity:
            raise ValueError('Configuration, data, environment, or source changed since this run')
        state = torch.load(checkpoint_path, map_location='cpu', weights_only=False)
        trainer.load_state_dict(state['trainer'])
        history, best_loss = state['history'], state['best_validation_loss']
    else:
        write_json(output/'config.json', config)
        write_json(output/'partition.json', partition)
        write_json(output/'manifest.json', identity)
        (output/'source').mkdir()
        for source_path in source_paths:
            (output/'source'/source_path.name).write_bytes(source_path.read_bytes())
        save_checkpoint(output/'initial_model.pt', model.state_dict())
        trainer.initialize()

    def measure():
        record = dict(round=trainer.round, cost=dict(trainer.cost),
                      train=evaluate(model, train_eval, config['evaluation_batch_size'], device, config['weight_decay']),
                      validation=evaluate(model, validation, config['evaluation_batch_size'], device, config['weight_decay']))
        if config.get('evaluate_test', False):
            record['test'] = evaluate(model, test, config['evaluation_batch_size'], device, config['weight_decay'])
        return record

    def persist():
        save_checkpoint(checkpoint_path, dict(trainer=trainer.state_dict(), history=history,
                                             best_validation_loss=best_loss))
        write_json(output/'history.json', history)

    try:
        if not history:
            history.append(measure())
            best_loss = history[-1]['validation']['loss']
            save_checkpoint(output/'best_model.pt', model.state_dict())
            write_json(output/'best_model.json', dict(round=0, validation_loss=best_loss))
            persist()
        while trainer.round < config['rounds']:
            if str(device).startswith('cuda'):
                torch.cuda.synchronize(device)
            started = time.perf_counter()
            selected = trainer.step()
            if str(device).startswith('cuda'):
                torch.cuda.synchronize(device)
            elapsed = time.perf_counter()-started
            if trainer.round % config['evaluation_interval'] == 0 or trainer.round == config['rounds']:
                record = measure()
            else:
                record = dict(round=trainer.round, cost=dict(trainer.cost))
            record.update(selected_client=selected, training_seconds=elapsed)
            history.append(record)
            if 'validation' in record and record['validation']['loss'] < best_loss:
                best_loss = record['validation']['loss']
                save_checkpoint(output/'best_model.pt', model.state_dict())
                write_json(output/'best_model.json', dict(round=trainer.round, validation_loss=best_loss))
            persist()
            print(json.dumps(record), flush=True)
        write_json(output/'status.json', dict(status='complete', rounds=trainer.round))
    except Exception as error:
        write_json(output/'status.json', dict(status='failed', round=trainer.round,
                                              cost=dict(trainer.cost),
                                              error=type(error).__name__, message=str(error)))
        raise
    return history


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--config', type=Path, default=Path(__file__).with_name('config.json'))
    parser.add_argument('--data', type=Path, required=True)
    parser.add_argument('--output', type=Path, required=True)
    parser.add_argument('--device', default='cpu')
    parser.add_argument('--download', action='store_true')
    parser.add_argument('--resume', action='store_true')
    args = parser.parse_args()
    config = json.loads(args.config.read_text())
    validate(config)
    datasets = load_cifar(config, str(args.data), args.download)
    run(config, datasets, args.output, args.device, args.resume)


if __name__ == '__main__':
    main()

